Optimality of Gerver's Sofa

We resolve the moving sofa problem by showing that Gerver's construction with 18 curve sections attains the maximum area $2.2195\cdots$.

==> images/AngledSofa.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    388863,       7479]
NotebookOptionsPosition[    382198,       7372]
NotebookOutlinePosition[    382597,       7388]
CellTagsIndexPosition[    382554,       7385]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"<<", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<Setup.m\>\""}], 
    ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9147940621891537`*^9, 3.914794068800672*^9}, {
   3.9147966796420717`*^9, 3.9147967104879713`*^9}, {3.91479693001945*^9, 
   3.914796932179502*^9}, {3.9201043239226723`*^9, 3.9201043252919292`*^9}, 
   3.930969097207136*^9, {3.936131666182588*^9, 3.936131674158944*^9}, {
   3.9361317433492813`*^9, 3.936131745787966*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"6c0f90a9-575e-472d-809b-65669d4fd333"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"centralize", "[", "p_Polygon", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"xs", "=", 
        RowBox[{"p", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", ";;", ",", "1"}], "]"}], "]"}]}], ",", "shift"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"shift", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Max", "[", "xs", "]"}], "+", 
            RowBox[{"Min", "[", "xs", "]"}]}], ")"}], "/", "2"}], ",", "0"}], 
        "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Polygon", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"#", "-", "shift"}], ")"}], "&"}], "/@", 
          RowBox[{"p", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", "shift"}], "}"}]}]}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"gerverPolygon", ",", "gerverShift"}], "}"}], "=", 
   RowBox[{"centralize", "[", 
    RowBox[{"Last", "@", "MS`GerverSofa"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.93051498596885*^9, 3.930515016741685*^9}, {
  3.930516332314213*^9, 3.93051636170127*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"1fbd1cba-f1bb-4db2-92d8-99e0de4690f9"],

Cell[BoxData[
 RowBox[{"(*", "10", "*)"}]], "Input",
 CellChangeTimes->{{3.931904897252129*^9, 3.931904899404001*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"2d3ce213-d068-4442-b452-bd271461ecbe"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"omega", "=", 
   RowBox[{"10", " ", "Degree"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"clippedRegion", "=", 
     RowBox[{"RegionIntersection", "[", 
      RowBox[{"gerverPolygon", ",", "\[IndentingNewLine]", 
       RowBox[{"TransformedRegion", "[", 
        RowBox[{
         RowBox[{"Rectangle", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "10"}], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"10", ",", "1"}], "}"}]}], "]"}], ",", 
         RowBox[{"RotationTransform", "[", 
          RowBox[{"-", "omega"}], "]"}]}], "]"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"vertices", "=", 
     RowBox[{"MeshPrimitives", "[", 
      RowBox[{"clippedRegion", ",", "2"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{"\"\<clippedPolygon.txt\>\"", ",", "vertices"}], "]"}]}], 
   "\[IndentingNewLine]", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.930515142048828*^9, 3.93051514829403*^9}, {
  3.9305157288564863`*^9, 3.93051576233385*^9}, {3.93190489350172*^9, 
  3.931904903815185*^9}, {3.9319055048665533`*^9, 3.93190550808328*^9}, {
  3.931905634784347*^9, 3.931905646483959*^9}, {3.931906698865596*^9, 
  3.9319067028671637`*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"cad61b7c-f97e-4da5-8132-fa735e8d88b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"clippedPolygon", "=", 
   RowBox[{"ToExpression", "@", 
    RowBox[{"Import", "[", "\"\<clippedPolygon.txt\>\"", "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.930515686618325*^9, 3.930515710389833*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"e6b9c893-eb08-49ef-9f82-45a8970aa902"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"override", " ", ":", " ", 
    RowBox[{"sequence", " ", "of", " ", "graphics", " ", "options", " ", 
     RowBox[{"(", 
      RowBox[{"color", ",", " ", "thickness", ",", " ", 
       RowBox[{"etc", "."}]}], ")"}], " ", "to", " ", "override"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"hallwayWalls", "[", 
      RowBox[{"armlength_", ",", "override___"}], "]"}], ":=", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AbsoluteThickness", "[", "1.5`", "]"}], ",", "Black", ",", 
       "override", ",", "\[IndentingNewLine]", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "armlength"}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "armlength"}]}], "}"}]}], "}"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "armlength"}], ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "armlength"}]}], "}"}]}], "}"}], "]"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"hallwayInterior", "[", 
      RowBox[{"armlength_", ",", "override___"}], "]"}], ":=", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
       "MS`SofaHallwayDefaultFillingColor", ",", 
       RowBox[{"AbsoluteThickness", "[", "1.5`", "]"}], ",", "override", ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Polygon", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "armlength"}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "armlength"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "armlength"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "armlength"}], ",", "1"}], "}"}]}], "}"}], "]"}]}], 
      "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"hallway", "[", "armlength_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"hallwayInterior", "[", "armlength", "]"}], ",", 
       RowBox[{"hallwayWalls", "[", "armlength", "]"}]}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.891614376002705*^9, 3.891614451453704*^9}, {
   3.891614525757666*^9, 3.891614588425692*^9}, {3.891614639810089*^9, 
   3.891614735341257*^9}, {3.8925806572001753`*^9, 3.892580657632763*^9}, {
   3.892580726178426*^9, 3.892580727140565*^9}, 3.9155620163908978`*^9, {
   3.915562462598475*^9, 3.915562462762106*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"87d8cc89-947e-432d-8dff-0b4eb238946e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gerverPlotRange", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "0.2`"}], "+", 
        RowBox[{
         RowBox[{"MS`GerverCNumerical", "[", 
          FractionBox["\[Pi]", "2"], "]"}], "\[LeftDoubleBracket]", "1", 
         "\[RightDoubleBracket]"}], "-", 
        RowBox[{
         RowBox[{
          RowBox[{"MS`GerverxNumerical", "[", 
           FractionBox["\[Pi]", "2"], "]"}], "\[LeftDoubleBracket]", "1", 
          "\[RightDoubleBracket]"}], "/", "2"}]}], ",", 
       RowBox[{"1.2`", "-", 
        RowBox[{
         RowBox[{
          RowBox[{"MS`GerverxNumerical", "[", 
           FractionBox["\[Pi]", "2"], "]"}], "\[LeftDoubleBracket]", "1", 
          "\[RightDoubleBracket]"}], "/", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.2`"}], ",", "1.2`"}], "}"}]}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.93051706180299*^9, 3.930517064209806*^9}, {
  3.930517151748407*^9, 3.9305171947563953`*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"1b865643-f605-42a3-bfb8-16aa6c1bc6b5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"clippedSofa", "=", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Thin", ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0.9", ",", "0.9"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1.15", ",", "1"}], "}"}]}], "}"}], "]"}]}], "}"}], ",",
         "\[IndentingNewLine]", 
        RowBox[{"FaceForm", "[", 
         RowBox[{"{", "LightPink", "}"}], "]"}], ",", "gerverPolygon", ",", 
        ",", "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"MaTeX", "[", "\"\<S_\\\\mathrm{max}\>\"", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"1.4", ",", "1.05"}], "}"}]}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
        RowBox[{"FaceForm", "[", 
         RowBox[{"{", "LightBlue", "}"}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"TransformedRegion", "[", 
         RowBox[{
          RowBox[{"Rectangle", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "10"}], ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"10", ",", "1"}], "}"}]}], "]"}], ",", 
          RowBox[{"RotationTransform", "[", 
           RowBox[{"-", "omega"}], "]"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"MaTeX", "[", "\"\<V_\\\\omega\>\"", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0.3"}], "}"}]}], "]"}]}], "\[IndentingNewLine]",
        "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"EdgeForm", "[", 
         RowBox[{"{", "Black", "}"}], "]"}], ",", 
        "MS`SofaDefaultFillingColor", ",", "clippedPolygon", ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<S_\\\\mathrm{max} \\\\cap V_\\\\omega\>\"", ",", 
            RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.97"}], ",", "0.5"}], "}"}]}], "]"}]}], "}"}]}], 
     "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"PlotRange", "->", "gerverPlotRange"}], ",", " ", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"{", 
      RowBox[{"Automatic", ",", 
       RowBox[{"4", "cm"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.930517038992936*^9, 3.930517041967409*^9}, {
   3.930517082872984*^9, 3.930517086802392*^9}, {3.930517121532185*^9, 
   3.930517145418099*^9}, {3.930517214193213*^9, 3.930517314420949*^9}, {
   3.930517376075657*^9, 3.930517396228244*^9}, {3.9305174461100817`*^9, 
   3.9305174465979567`*^9}, {3.930517482859749*^9, 3.93051765690331*^9}, 
   3.9305183658729486`*^9, {3.930518412560474*^9, 3.9305184157710323`*^9}, {
   3.9309691110118713`*^9, 3.930969112154934*^9}, {3.93216605290626*^9, 
   3.932166089732171*^9}, {3.936131701178471*^9, 3.936131707989085*^9}, {
   3.936131790151413*^9, 3.9361318185729313`*^9}, {3.936131927473049*^9, 
   3.936132007008617*^9}, {3.936132049376019*^9, 3.93613204953953*^9}, {
   3.936132129047728*^9, 3.936132256068095*^9}, {3.938558364854024*^9, 
   3.938558468354959*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"96d4c370-d126-4488-a338-603ca7f84aa7"],

Cell[BoxData[
 GraphicsBox[{{
    {Thickness[Tiny], LineBox[{{0.9, 0.9}, {1.15, 1}}]}, 
    {FaceForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{0.6108321266826833, 0.05518676049838907}, {
       0.6062555082825133, 0.09053224433819837}, {0.6001568167697657, 
       0.1253351796409147}, {0.5925620262775564, 0.15953289495971165`}, {
       0.5834995217459041, 0.19306373142378394`}, {0.5730000629272183, 
       0.22586713013002274`}, {0.5610967453705903, 0.2578837183204711}, {
       0.5478249584244821, 0.28905539424496024`}, {0.5332223403006581, 
       0.3193254106095894}, {0.5173287302454176, 0.34863845651307224`}, {
       0.5001861178673538, 0.3769407377744405}, {0.4818385896739866, 
       0.4041800555571583}, {0.4623322728726941, 0.43030588319636326`}, {
       0.44171527649438713`, 0.45526944113771095`}, {0.4200376299013394, 
       0.4790237698981564}, {0.3973512187434966, 0.5015238009609528}, {
       0.3737097184304353, 0.522726425519191}, {0.34916852518892894`, 
       0.5425905609843353}, {0.32378468477879613`, 0.5610772151784293}, {
       0.2976168189423583, 0.5781495481309521}, {0.27072504966540933`, 
       0.5937729314036967}, {0.2431709213301057, 0.6079150048695116}, {
       0.21501732084261158`, 0.6205457308733012}, {0.18632839582068056`, 
       0.6316374457063071}, {0.15716947092862238`, 0.6411649083273959}, {
       0.12760696244928266`, 0.6491053462678579}, {0.09772740646905427, 
       0.6554156021434079}, {0.06763162351709148, 0.6600426635877341}, {
       0.03738679938257935, 0.6629794331345903}, {0.007059637191077175, 
       0.6642219172844704}, {-0.02328306850367288, 
       0.6637684267295264}, {-0.05357450588922095, 
       0.6616195780275219}, {-0.08374792007977645, 
       0.6577782929908836}, {-0.11373668724915638`, 
       0.6522497957913859}, {-0.143461445220134, 
       0.645057960820489}, {-0.17281646512525195`, 
       0.63626619093454}, {-0.20173225524368593`, 
       0.6258992640285892}, {-0.23014297229760478`, 
       0.6139812781607924}, {-0.25798391052355585`, 
       0.6005387757685603}, {-0.2851915861690188, 
       0.5856006962499344}, {-0.3117038201777781, 
       0.5691983257620765}, {-0.3374598189756414, 
       0.5513652443018654}, {-0.3624002532702574, 
       0.5321372701363265}, {-0.3864673347810956, 
       0.51155240165329}, {-0.40960489081804263`, 
       0.4896507567052537}, {-0.4317584366295362, 
       0.46647450952194436`}, {-0.452875245443702, 
       0.4420678252694908}, {-0.4729044161285766, 
       0.41647679233647555`}, {-0.49179693840018573`, 
       0.389749352429386}, {-0.5095057555100027, 
       0.36193522856216287`}, {-0.52598582434613, 
       0.33308585102662447`}, {-0.541194172885433, 
       0.3032542814325403}, {-0.5550899549367886, 
       0.2724951349080245}, {-0.5676345021186172, 
       0.24086450055272687`}, {-0.5787913730169093, 
       0.208419860238005}, {-0.588526399473065, 
       0.17522000584987357`}, {-0.5968077299540068, 
       0.1413249550720373}, {-0.6036058699602238, 
       0.10679586580772375`}, {-0.6088937194306325, 
       0.07169494934034183}, {-0.6108321266826833, 
       0.05518676049838907}, {-0.6124010550905054, 
       0.05393398196390663}, {-0.6140752564482161, 
       0.052637306541543444`}, {-0.6158563579604323, 
       0.051299594902786044`}, {-0.61774592493558, 
       0.04992374603163245}, {-0.6197454600118386, 
       0.048512696014961686`}, {-0.6218564024053915, 
       0.04706941681843678}, {-0.6240801271812426, 
       0.045596915048337586`}, {-0.6264179445468494, 
       0.04409823069972405}, {-0.6288710991688166, 
       0.042576435891334995`}, {-0.6314407695128866, 
       0.04103463358763164}, {-0.6341280672074596, 
       0.039475956308399146`}, {-0.6369340364308611, 
       0.03790356482632364}, {-0.6398596533225783, 
       0.03632064685296571}, {-0.6429058254186698, 
       0.03473041571355542}, {-0.6460733911115498, 
       0.03313610901103731}, {-0.6493631191343434, 
       0.031540987279797435`}, {-0.6527757080699953, 
       0.029948332629507732`}, {-0.6563117858853135, 
       0.02836144737952641}, {-0.6599719094901169, 
       0.02678365268429606}, {-0.6637565643216528, 
       0.025218287150184128`}, {-0.6676661639544369, 
       0.02366870544421342}, {-0.6717010497356664, 
       0.022138276895132772`}, {-0.6758614904463455, 
       0.02063038408728084}, {-0.6801476819882555, 
       0.019148421447698342`}, {-0.6845597470968949, 
       0.01769579382694633}, {-0.6890977350805054, 
       0.016275915074090402`}, {-0.6937616215852929, 
       0.014892206606312741`}, {-0.6985513083869445, 
       0.013548095973615792`}, {-0.7034666232085345, 
       0.012247015419083246`}, {-0.7085073195649032, 
       0.010992400435165577`}, {-0.7136730766335863, 
       0.00978768831645895}, {-0.7189634991523627, 
       0.008636316709447676}, {-0.7243781173434827, 
       0.007541722159681663}, {-0.7299163868646261, 
       0.0065073386568613965`}, {-0.7355776887866384, 
       0.005536596178303978}, {-0.7413613295980774, 
       0.0046329192312645545`}, {-0.7472665412366004, 
       0.003799725394588215}, {-0.7532924811472114, 
       0.003040423860167941}, {-0.7594382323673787, 
       0.002358413974684651}, {-0.7657028036390277, 
       0.00175708378210564}, {-0.7720851295474023, 
       0.0012398085674178777`}, {-0.778584070686784, 
       0.0008099494020726023}, {-0.7851984138530445, 
       0.0004708516916175473}, {-0.7923809931893074, 
       0.00021031225587999969`}, {-0.7997916541714144, 
       0.000050270067591080924`}, {-1.6137632294302517`, 
        0}, {-1.6137632294302517`, 0.}, {-1.6130155893549833`, 
       0.016562087318832297`}, {-1.610760794357375, 
       0.051858217785779606`}, {-1.6076387481557521`, 
       0.08671801400284965}, {-1.6036711875328078`, 
       0.12111218014518921`}, {-1.598880983531144, 
       0.1550122774857072}, {-1.5932921108484845`, 
       0.18839076838343466`}, {-1.5869296155951587`, 
       0.22122105923695135`}, {-1.5798195814476703`, 
       0.2534775423446123}, {-1.571989094234165, 
       0.2851356366143848}, {-1.5634662049895534`, 
       0.3161718270672522}, {-1.554279891519979, 
       0.34656370307934997`}, {-1.5444600185182034`, 
       0.3762899953092721}, {-1.5340372962733175`, 
       0.4053306112583223}, {-1.523043238019999, 
       0.433666669412881}, {-1.5115101159742863`, 
       0.46128053191951573`}, {-1.4994709161045545`, 
       0.488155835744978}, {-1.486959291688042, 
       0.5142775222748028}, {-1.4740095157048907`, 
       0.5396318653058545}, {-1.460656432123222, 
       0.5642064973898445}, {-1.446935406130287, 
       0.5879904344865842}, {-1.4328822733661748`, 
       0.6109740988875171}, {-1.4185332882179669`, 
       0.633149340371914}, {-1.4039250712335622`, 
       0.6545094555599938}, {-1.3890945557156757`, 
       0.6750492054291635}, {-1.3740789335577344`, 
       0.6947648309615369}, {-1.358918197530281, 
       0.7136508981032055}, {-1.3436877623390442`, 
       0.731662322793316}, {-1.328435894109505, 
       0.748792495552475}, {-1.3131973729839606`, 
       0.7650523754383158}, {-1.2980063976950593`, 
       0.780454115453369}, {-1.2828965474684364`, 
       0.7950110398039961}, {-1.2679007447124953`, 
       0.808737619997373}, {-1.2530512185296967`, 
       0.8216494498020146}, {-1.2379716761769246`, 
       0.834092528316528}, {-1.2206932847484404`, 
       0.8476307429841015}, {-1.2033364792708166`, 
       0.8605292060035924}, {-1.1859224892061142`, 
       0.8727928624663366}, {-1.1684722373070144`, 
       0.8844273199469717}, {-1.1510063197441265`, 
       0.8954388359889434}, {-1.1335449866742888`, 
       0.9058343050101234}, {-1.1161081232664396`, 
       0.915621244642947}, {-1.0987152312011876`, 
       0.9248077815239432}, {-1.0813854106597498`, 
       0.9334026365479858}, {-1.0641373428174454`, 
       0.9414151096030314}, {-1.0469892728564543`, 
       0.9488550638015343}, {-1.0299589935120443`, 
       0.9557329092251386}, {-1.013063829165963, 
       0.9620595861996474}, {-0.9963206205001691, 
       0.9678465481176384}, {-0.979745709723548, 
       0.9731057438264732}, {-0.9633549263837116, 
       0.9778495995997846}, {-0.9471635737754361, 
       0.9820910007108642}, {-0.9311864159567284, 
       0.9858432726266891}, {-0.9154376653829428, 
       0.9891201618416232}, {-0.8999309711687973, 
       0.9919358163701126}, {-0.8846794079875495, 
       0.9943047659179616}, {-0.8696954656160056, 
       0.9962419017520215}, {-0.8549910391334343, 
       0.997762456288358}, {-0.8405774197818561, 
       0.9988819824191736}, {-0.8264652864945697, 0.9996163325989604}, {
       0.8068816147151259, 1}, {0.8196437199380604, 0.9998371021345642}, {
       0.832992893070589, 0.9993215654426753}, {0.8472465839119576, 
       0.998409999760843}, {0.8617968690530023, 0.9971058467423422}, {
       0.8766327836686318, 0.9953933906899533}, {0.8917427544829047, 
       0.9932572252276954}, {0.9071146085522203, 0.9906822741052125}, {
       0.922735582713628, 0.9876538117518396}, {0.9385923336911143, 
       0.9841574835599668}, {0.9546709488521118, 0.9801793258775161}, {
       0.9709569576058816, 0.9757057856895764}, {0.9874353434348191, 
       0.970723739969473}, {1.0040905565491491`, 0.9652205146798088}, {
       1.020906527154895, 0.959183903404288}, {1.037866679324431, 
       0.9526021855914221}, {1.054953945458369, 0.9454641443915238}, {
       1.0721507813269646`, 0.937759084068725}, {1.089439181678694, 
       0.9294768469700844}, {1.106800696403104, 0.9206078300342161}, {
       1.1242164472345222`, 0.9111430008222366}, {1.1416671449826836`, 
       0.9010739130542164}, {1.159133107275847, 0.8903927216347229}, {
       1.1765942768014566`, 0.8790921971514634}, {1.1940302400289402`, 
       0.8671657398314587}, {1.211420246398761, 0.8546073929396361}, {
       1.2287432279613795`, 0.8414118556051765}, {1.2451815102811246`, 
       0.8282253766914024}, {1.2599398422592678`, 0.8157424492007895}, {
       1.274861388220284, 0.8024535614782687}, {1.2899143044802877`, 
       0.7883425302944325}, {1.3050660348861365`, 0.7733942808343234}, {
       1.3202833468510158`, 0.7575948723338161}, {1.3355323682295868`, 
       0.740931522593583}, {1.350778624998751, 0.7233926313446152}, {
       1.3659864315322168`, 0.7049686061727517}, {1.3810857037783648`, 
       0.6856947006839664}, {1.3960198446169318`, 0.6655952729083485}, {
       1.4107515463445246`, 0.6446732846774187}, {1.4252437305952415`, 
       0.622933185417566}, {1.439459602884437, 0.6003808975141803}, {
       1.4533627064278674`, 0.5770237997908648}, {1.4669169751738658`, 
       0.5528707091344943}, {1.4800867859873903`, 0.5279318602988776}, {
       1.4928370099260215`, 0.5022188839217362}, {1.505133062549306, 
       0.47574478279161564`}, {1.5169409532042, 0.44852390640320844`}, {
       1.5282273332307943`, 0.42057192384137776`}, {1.538959543033986, 
       0.39190579503593526`}, {1.5491056579682874`, 0.36254374043093585`}, {
       1.5586345329845568`, 0.33250520911390946`}, {1.567515845989072, 
       0.3018108454520528}, {1.5757201398670495`, 0.270482454283951}, {
       1.5832188631244504`, 0.23854296471688527`}, {1.5899844091036883`, 
       0.2060163925812137}, {1.5959901537306835`, 0.17292780159468057`}, {
       1.6012104917525554`, 0.1393032632908148}, {1.6056208714271676`, 
       0.10516981576682403`}, {1.609197827627658, 0.07055542130756808}, {
       1.611919013327077, 0.03548892294331121}, {1.6137632294302517`, 0.}, {
       0.8068816147151259, 0}, {0.8012042241426744, 0.00003223380273019824}, {
       0.795527565585774, 0.00012893105484863916`}, {0.7898523709655929, 
       0.0002900792886747254}, {0.7844835817199405, 0.0005027722156384899}, {
       0.7794165008192463, 0.0007618524484453913}, {0.774417030649921, 
       0.0010744279966994235`}, {0.7694857244460341, 
       0.0014389973736303092`}, {0.7646231100673774, 0.001854053520359627}, {
       0.7598296899453244, 0.0023180841884660125`}, {0.7551059410341063, 
       0.0028295723230492846`}, {0.7504523147675064, 0.003386996446219851}, {
       0.7458692370209776, 0.00398883104093973}, {0.7413571080791853, 
       0.004633546935141488}, {0.7369163026089758, 0.0053196116860514215`}, {
       0.7325471696377721, 0.006045489964643271}, {0.7282500325373952, 
       0.006809643940148828}, {0.7240251890133094, 0.007610533664551798}, {
       0.7198729110992903, 0.008446617456991325}, {0.7157934451575101, 
       0.009316352288001662}, {0.7117870118840368, 0.01021819416351454}, {
       0.7078538063197412, 0.011150598508550835`}, {0.703993997866606, 
       0.012112020550528296`}, {0.7002077303094286, 0.01310091570211215}, {
       0.6964951218429102, 0.014115739943535523`}, {0.6928562651041201, 
       0.015154950204316786`}, {0.6892912272103281, 0.01621700474430108}, {
       0.6858000498021887, 0.01730036353395334}, {0.6823827490922708, 
       0.018403488633830487`}, {0.6790393159189146, 0.019524844573160435`}, {
       0.6757697158054049, 0.020662898727455924`}, {0.6725738890244428, 
       0.021816121695091298`}, {0.6694517506679033, 0.022982987672770593`}, {
       0.6664031907218588, 0.02416197482981559}, {0.6634280741468516, 
       0.0253515656812026}, {0.6605262409633963, 0.026550247459277147`}, {
       0.657697506342694, 0.0277565124840759}, {0.6549416607025339, 
       0.02896885853218551}, {0.6522584698083654, 0.0301857892040683}, {
       0.6496476748795128, 0.031405814289785054`}, {0.6471089927005144, 
       0.032627450133045466`}, {0.6446421157375575, 0.033849219993517185`}, {
       0.6422467122599862, 0.03506965440732461}, {0.6399224264668548, 
       0.036287291545669134`}, {0.6376688786185009, 0.037500677571502695`}, {
       0.6354856651731073, 0.03870836699418697}, {0.6333723589282289, 
       0.03990892302207102}, {0.631328509167248, 0.04110091791292033}, {
       0.6293536418107349, 0.04228293332213097}, {0.627447259572675, 
       0.0434535606486626}, {0.6256088421215358, 0.04461140137862486}, {
       0.6238378462461366, 0.04575506742645193}, {0.6221337060262899, 
       0.0468831814736004}, {0.6204958330081762, 0.04799437730470638}, {
       0.6189236163844192, 0.04908730014113797}, {0.6174164231788234, 
       0.05016060697187968}, {0.6159735984357372, 0.051212966881686264`}, {
       0.6145944654140022, 0.05224306137644338}, {0.613278325785451, 
       0.0532495847056735}, {0.6120244598379123, 0.05423124418212578}, {
       0.6108321266826833, 0.05518676049838907}}], InsetBox[
      GraphicsBox[
       {Thickness[0.041084634346754315`], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIFIIaxWZDYzDRkM0D5DBSqGSg2stuo5RcAgnoCnQ==

         "], CompressedData["
1:eJx1lGlIlEEYx/fQzDTddnVd3X3bw6tFC69CxNrH0koLFVfKUGvzxDJU8kOK
dmgKtZWVlUehEsFCbaZEaWamkFF4hEl9EEFxJZQSLKU0KduZ2XdeCHxgPvyY
mef5P8eMOqMgKVvI4/H41nXYugTW5VZys3jojRyUXS092a0MsJydY7VqJYSF
Wk0vh3EtY16tVUGnPiJl1eQJEnQuSw3fqk8ZQ17KYM/1SnHOmBquphgT+PMe
4JqeOBHySw19xp6KMIsEHosDXXLPamz7IkBuQy0aKJlYGgs1ioi/RQ2sIjvn
Ss7He8ODMZMlWOhCuNUbdMVR5QPjznDwncPOu9t9KOcVzFe9X+TYzvGyMnPY
DwaRBYpJvKdbiN5UKeUzKP4jL8qTMceiGtsVMJXi0TFi8KdsSE7yb4n1pXze
rr8muMMHYsz9Jt4ZBTCmmf3blByXr0QUDq/nuLugbK7hkzep5yjHVSoH38FF
jusarHaEoYz7kcVALurHF9v9WoboAx8IQryghMz08b1CmZZy3XXX0h0HtCT/
K2szD5mB44tIT7ISKjcmPLkVoyVzMbwZ5E1HtQPzXH1wvs3+kOabohiOlBO/
zlpY6Pn+LPeQjPrD+2VSyrjP0yLKs+WWkx/MDjBzIuBn3Ss/ymx+LOP5atSA
ol3aLGhxgkuRsV0599l5cwUj4t1qUs9iEXh/ntLzAtUwhHVJiO4RlS1fN+Lv
oYrMVZOUnE9TwTXkL8iD6IxWQSrSr5CR+zeU4P/DZ7YxVmbrkxJK0fwEeMIi
znszZdy3aAVlMocy8h4y3UkfFyTwFc3jiogynv/XGyjj+N0C2/txp4z95XtR
Tp4b/V4fJSc6pEJSl0QFNGCdQrLfx3EvfpcKqEHnCoUkv2BmTcbxjzLkPe4R
wj401/UMFJmK2/7WCChXepTb573lU8b32/gk/gUGEqZjP27X86meGdzfZR35
RyTwPK4t/N7ykg7H38QxztcshvCMrbvse3+vyfm3DUXhp1coT8bPGv40r+iw
nk4xlM1U/L7z4o9Oj+Ifl4BTlEtc/ayA9MtOChVI/zp7MgeFbqReDY7A+mPn
l2XyHqWU2f+T7ff//+s/oM9Ksw==
         "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJVIAaxQYAJSjNCxZiR+OjixLCR9RLDJsZeYtwz0vQC
AOmiAoM=
         "], CompressedData["
1:eJxTTMoPSmVmYGBgBOIAIGYC4jfFW0V/e+s4pKeBAJcDjM/jyOc1I5PH4c+3
0gdzArXhfPGpVzgzlHDwNfnh/C/7Pm5NLxOD83sjuv0ZP0g4zJgJAloO8rsW
7EtdJ+XwOHHhNZP3GnC+x/5aWYt2dTjfyBgILqs5BL29/HHGQQmHzPwPrSen
qDmsFdLhS78n7sDC2SWf7KfmcN813nGWoJTDE5B5+apw/TLz4jRPF6jA+Xvz
a97O/KoE5z8A6XNUgtATJRzCOcXajfmVHNaAzN8n7lB9/8ctY25MPkz/jmCr
iP/L5R3c1xxdzhCB4H8G+T9M0qH08DbXmXcV4PyzZ4Dgj4LDOpB5cgg+Awgs
EIfzYeGJwgeGdznIvLMIPsw+dD4sPpWvPQpmqFGAxMc0Log7NRThfIi/EXxQ
cBszK8H5/LEB942WI/hgdwYow82H8WH27wGFb6gSnA9Wp4aDD/QfjA8JD1E4
H+yOYAlIeEcrO5iA04Gkw19welSB80/s2tHLFqAK51+4GvZGv1rV4WD3viYT
Zwk4v1WBXfXMFDE4H2Y/Ch/oPkj6R/Bh9qHzYf6v+bQhIPuXCjx8wMLLVOF8
sPsE1OB8M5u9QdMaEfwWXv/1U1TV4fwNqk+a551Vh5sP48Psh+UHGN9Aa6Xw
hSU4+ED/wfiw8IXxYeELzo431eHhdxzk3gsacD44f53ThPPB+fenJjx8YXxY
+ML4MPtR+ED3bTH/cSjlFIIPsw+dD/N/cuwdN+YKTXj46IPcr6IF54Pd14fg
yy9/4aH3H8H3uTgx5t9ibTgfvbwDABCe/VA=
         "]], 
        FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBmIQ7X9xYsy/YCOH1DQgeMbvAOMHv738ccZCQYdGlqP9
huKYfJh6FH4arwO3m2op0y9DBx5HPq8ZmTwO0vPiNE9fQPD5/ddPSe3A5G/1
2mAxx5IfzoeZD+Mr7FqwL9VPDM6XB/MlHU4edlqbec7AoUWBXfXMFSmHaAXH
j8kyCH5G/ofWk1/04HwTYyC4rOvwpi232+i2JJz/Zd/HrenXxOH8mvs/bhm/
FnPQ1VopfEFFz2GtkA5fepyYw5QJ/FVm3Qh+SuwdN+YfCL741CucGU76EPN/
I/hg958Th/PVP6m8nNUp4TBnkfLOP+z6EP/wSTr8+Vb6YM5GPYh7zCTh6ufM
BIKfkg7qT5rnneUygPPrf1sVnJNA8NNB4daG4C++v49vzmcDhx3BVhH/j0vA
+eDochOD89tA4RMiCrGvycAhRjVC5pyNqMMJUPj+04eoVxN1OAMCb/QcDnbv
azJxFnEQ7fF6xTJF1wFk3UxJYYj7A3UdQMFoHCwI5z90jXecFSgA58tsFJvP
lMDtMKW9NeryHT1IeJzkdJgKCt/X+nD+/lpZi/QWAzgfHL93DCDu8OGBpD92
Q4h79/A5dAOdYyKISF/g9OxsCAkPSS5I+pyF4D/P0v42fS2CD0v/4PAPQ/Bh
6REALRdR2w==
          "], {{16.951599999999996`, 4.37813}, {16.951599999999996`, 
          3.6359399999999997`}, {16.325, 3.4374999999999996`}, {
          16.020299999999995`, 3.4374999999999996`}, {15.621899999999995`, 
          3.4374999999999996`}, {15.285899999999998`, 3.7046899999999994`}, {
          15.285899999999998`, 4.071879999999999}, {15.285899999999998`, 
          4.57656}, {15.759399999999998`, 5.09531}, {16.951599999999996`, 
          5.13438}, {16.951599999999996`, 4.37813}}}], 
        FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIVIAaxQYAJSjNCxZiR+OjitFZDa3uJsWsw+wsA0EIC
gQ==
         "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJ/IGYC4pTYO27MK8wc0tNAgMsBxudx5POakcnjULJV
9PdpPQR/2gT+KjNpM4etXhss5uzkceD1Xz8l9YWpg32JY+3pOXwOW8x/HEq5
ZeIwEwQiRRx6vF6xmAiaOpw9AwQ5og48bqqlTF6mDl/2fdyaXibmYKC1UvhC
i6mDx5qjyxkqxB1uStckGh01dVD/pPJyVqcExBxOM4fPIPVhklD1Zg7RqhEy
52IQfAYQSJByqP1tVXDOwsxhR7BVxH93KYi8CYIPcsaZO6Zw/sG25eGnLiH4
fcElKtPjEfxDIHklU7j5MD7MfnB4eZg6yO9asC/VTxKiLsDUoTei25/xgwSc
D/MPjC9cOankrIqEw5edt7r+upo6gIP/mDg0vE2h4SfuYGIMBJtNIOElJupQ
B/KfhIlDqwK76pkv4pDwZTRxONi9r8kkWQLOB9u3Ejf/Pwjcl3CwrYxYYcpr
Ag/fSPHtFxnsTOD+g/Fh/p8ACp/3xvDwkZh6hTOjyRg1fHMQfLA/PBF87xPs
trOfGsH500HpabUR3HwYH2Y/2J36xnD+8hceev8NjeHu/bIhIHvWdGN4+gH7
L9HEIQMUnsuEHZ4kLrxmst7YIfjt5Y8zEgUcTh92WptZZwxxJw8/JPxNjaHx
w+PQDdK/0Aie3mF8WP4A++elESQ+pnE5NLIc7Tf8juDD/Avjz0Djg9PjEQQf
HL/MJnDzYXyY/dyg/PIK4b4DtbIW6VeMHW7w3hZL/Ybglywv2fCPnw/OB+vX
5HfYoJe3mPGNMSR9MAs4/P1W+mDOR6h5mgKQ/NoFTT+PhRxUnzTPO6tl6tAi
XsuaeYzfYRkovANNHWQ2is1nSuCD88HxYo/g+z/xvGR6mRfOB/svjNfB7+LE
mH/OppDyopLH4Q4of4uawv0H48P8r/GWd59Bpik8fMDxeRDBByt7Zooa3sDy
AcZ/kaX9bXougo9evgEA5c0Hkg==
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{24.34369115815691, 15.14319302615193},
       PlotRange->{{0., 24.34}, {0., 15.139999999999999`}}], {1.4, 1.05}]}}, 
   {EdgeForm[None], FaceForm[RGBColor[0.87, 0.94, 1]], 
    PolygonBox[
     NCache[{{(-10) Cos[10 Degree], 10 Sin[10 Degree]}, {(-10) Cos[10 Degree] + 
        Sin[10 Degree], Cos[10 Degree] + 10 Sin[10 Degree]}, {
       10 Cos[10 Degree] + Sin[10 Degree], Cos[10 Degree] - 10 
        Sin[10 Degree]}, {
       10 Cos[10 Degree], (-10) Sin[10 Degree]}}, {{-9.84807753012208, 
      1.7364817766693033`}, {-9.67442935245515, 2.721289529681511}, {
      10.02172570778901, -0.7516740236570952}, {
      9.84807753012208, -1.7364817766693033`}}]], InsetBox[
     GraphicsBox[
      {Thickness[0.07097232079488999], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
        3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ7IGYC4k4bz11pk5QcNunlLWaco+EA4xuDwGYNB/7Y
gPtG7UoOGfkfWk9e0XC4oym75n8wgh/OKdZu/F4Rzj97Bgj+KDgkhASpLzgJ
1T8dwd8RbBXx/7k8nP9l38et6dPk4PqnzwSCSFk4/z8YyMD5vRHd/owTMPlg
8zIR/AaWo/2G5hoOrQrsqme+yDj8/Vb6YI6hhkPA28sfZyjKwvkHuvc1mRyW
g9gjD9X/Qc7hwtWwN/q71eF8sHnlCP7Pt68PWCqrO6SmAYGbHDT81DD4YPtL
BBxAwXLGRxxiz34uB4mpVzgzmtThfJC2NDUNB/8nnpdMg/nh7ksHiwvA+fK7
FuxLPYfgg803EcTgw+ITxoeFl/uao8sZdgjA+ZDwR/Bf1D7OPr+GH5X/hhce
X2B+Dg+cH6MaIXOuhh3OL1xesuEfPyOq+jV/7FHNR/Af+L1M+Dv/tz1KfNf/
xOA/Tlx4zSQfwYf51yJJ1471wC84n0X/F9elnr9w/pJbyx8bOjPDw0fjk8rL
WZ3MDqcOO63N/KcOiZczUPlCdUh4XONyeNOW2220W9hhBig9SnJDw10Izgdr
WyMEUR/GA+eD01MyL5wPjs/LvHD913lvi6Vu43M4CFLXLOywRkiHL91O3uEX
KD0lq0HyU7yCgxEo/01Wdyg/vM11Jq+iQ/WnDQHZUhoOp0Hm6ijB/SNcOank
bIoSPL3D8i86H5YeAKmi314=
        "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJZIIaxWZDYzKNsqrEBLWICow==
        "], CompressedData["
1:eJxdlH1IU1EYxqdGsvBjbm7OW9vudueulkSplYTlK6EZBJoKjdLMbynL/pCw
NElRgyQrMVMT0/4xydSwSM0Uy5JIxTCsTPAjSYWkLBODwHbOq+dCL1zG727n
nOd93ufMmJgZleIgk8nsbI/V9tjbnvCeS7pAR2+IWRhZrMx3Bwf5VUPSdm+I
ItyrhtlT25Zvx3nDZGh8SPVOD8a9Jd0FAUlaxg+Vvi5p+z0hJdVWYd5QU2Wr
P56wSkuE69aSCLtzHNTcEzr+zoqw1L34JK2Cgx1bG1XDfSIYOuu6U5o52BX0
PKqiXuKZhPrRgEyJk+PGwxwCRWgh5+VxMEDKSYRIotfIwcmYKLFu3gIB/rYa
8QRfo2EpY9QCRbyj10CWxM1kvV7i9ui91tV+LRD5qV8t8K34TIlfjhb3k4vY
7wEtVN5wvbj7tIi/b/Bgeo95WbcMdWkY0/Pb1IxjyfexaqiiJUI6OWejGiLH
NucmlIlQSvxpdWf9HWx61SBbcYNC54iW8lALyEhddgGu9oTPW4UX4zni/z4z
43EfXdNqmwDRxI8QBXRl5i5UFQk4v0duYB6djpZ1CehHuRIUcZETfrMC8MTf
UhVob72Xp9ubWR4e71l5kbzJDOFET7s7bCD5cDHj/JYlpnPwVTOmbXao0Ydf
AvolaqBxeT57oFXikqBDnamJErsSPaIAg2S/DDX2oxKYP3T9DxPqbVYhT5rA
n/qtBNWFsqzBGRPmbdgN8xdvginS/xEF8l0j8+s+WT/MM6Zz6jIwpr6902P+
hhSMaR5eKhnT8yJV6NuUHtypDhU8JX05Gpif9J7kGTBnYRqccziP81jyWNPP
4/rCtfvznYfsiZUx/weea7ngWb7XeYLoWJRY/Gmer/bhkOd4/LRyrF86v/Mc
ntfHQxrRU8xBJZ0bj/2WcjjHRomp/lKJj8o1V/wzeXa/c4jO4zzqDuZAR353
1oB5zNfivbqjR59rNLifXs/mG0p0ftTh+1oVXKPvdSyv60x9v+nGuIfM44sz
7v9Mj/2/ka/twzOm/ZYbGdN8JZkwv4ed4DNhBwF+E39GXcFK+gsWUG+QE96X
DwJbT/35ZGbcDgXT/dkWxuv3m/r7WgH//9/+A3RUR8I=
        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{14.08956413449564, 15.14319302615193},
      PlotRange->{{0., 14.09}, {0., 15.139999999999999`}}], {0, 0.3}]}, 
   {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], PolygonBox[CompressedData["
1:eJw9VgkwFfr3FyJLEVJpUbRJlpL1lQ+llChUXj3L69UrlUSFpEWWKLdoQSKR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     "]], InsetBox[
     GraphicsBox[
      {Thickness[0.020567667626491155`], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIFIIaxWZDYzDRkM0D5DBSqGSg2stuo5RcAgnoCnQ==

        "], CompressedData["
1:eJx1lGlIlEEYx/fQzDTddnVd3X3bw6tFC69CxNrH0koLFVfKUGvzxDJU8kOK
dmgKtZWVlUehEsFCbaZEaWamkFF4hEl9EEFxJZQSLKU0KduZ2XdeCHxgPvyY
mef5P8eMOqMgKVvI4/H41nXYugTW5VZys3jojRyUXS092a0MsJydY7VqJYSF
Wk0vh3EtY16tVUGnPiJl1eQJEnQuSw3fqk8ZQ17KYM/1SnHOmBquphgT+PMe
4JqeOBHySw19xp6KMIsEHosDXXLPamz7IkBuQy0aKJlYGgs1ioi/RQ2sIjvn
Ss7He8ODMZMlWOhCuNUbdMVR5QPjznDwncPOu9t9KOcVzFe9X+TYzvGyMnPY
DwaRBYpJvKdbiN5UKeUzKP4jL8qTMceiGtsVMJXi0TFi8KdsSE7yb4n1pXze
rr8muMMHYsz9Jt4ZBTCmmf3blByXr0QUDq/nuLugbK7hkzep5yjHVSoH38FF
jusarHaEoYz7kcVALurHF9v9WoboAx8IQryghMz08b1CmZZy3XXX0h0HtCT/
K2szD5mB44tIT7ISKjcmPLkVoyVzMbwZ5E1HtQPzXH1wvs3+kOabohiOlBO/
zlpY6Pn+LPeQjPrD+2VSyrjP0yLKs+WWkx/MDjBzIuBn3Ss/ymx+LOP5atSA
ol3aLGhxgkuRsV0599l5cwUj4t1qUs9iEXh/ntLzAtUwhHVJiO4RlS1fN+Lv
oYrMVZOUnE9TwTXkL8iD6IxWQSrSr5CR+zeU4P/DZ7YxVmbrkxJK0fwEeMIi
znszZdy3aAVlMocy8h4y3UkfFyTwFc3jiogynv/XGyjj+N0C2/txp4z95XtR
Tp4b/V4fJSc6pEJSl0QFNGCdQrLfx3EvfpcKqEHnCoUkv2BmTcbxjzLkPe4R
wj401/UMFJmK2/7WCChXepTb573lU8b32/gk/gUGEqZjP27X86meGdzfZR35
RyTwPK4t/N7ykg7H38QxztcshvCMrbvse3+vyfm3DUXhp1coT8bPGv40r+iw
nk4xlM1U/L7z4o9Oj+Ifl4BTlEtc/ayA9MtOChVI/zp7MgeFbqReDY7A+mPn
l2XyHqWU2f+T7ff//+s/oM9Ksw==
        "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJVIAaxQYAJSjNCxZiR+OjixLCR9RLDJsZeYtwz0vQC
AOmiAoM=
        "], CompressedData["
1:eJxTTMoPSmVmYGBgBOIAIGYC4jfFW0V/e+s4pKeBAJcDjM/jyOc1I5PH4c+3
0gdzArXhfPGpVzgzlHDwNfnh/C/7Pm5NLxOD83sjuv0ZP0g4zJgJAloO8rsW
7EtdJ+XwOHHhNZP3GnC+x/5aWYt2dTjfyBgILqs5BL29/HHGQQmHzPwPrSen
qDmsFdLhS78n7sDC2SWf7KfmcN813nGWoJTDE5B5+apw/TLz4jRPF6jA+Xvz
a97O/KoE5z8A6XNUgtATJRzCOcXajfmVHNaAzN8n7lB9/8ctY25MPkz/jmCr
iP/L5R3c1xxdzhCB4H8G+T9M0qH08DbXmXcV4PyzZ4Dgj4LDOpB5cgg+Awgs
EIfzYeGJwgeGdznIvLMIPsw+dD4sPpWvPQpmqFGAxMc0Log7NRThfIi/EXxQ
cBszK8H5/LEB942WI/hgdwYow82H8WH27wGFb6gSnA9Wp4aDD/QfjA8JD1E4
H+yOYAlIeEcrO5iA04Gkw19welSB80/s2tHLFqAK51+4GvZGv1rV4WD3viYT
Zwk4v1WBXfXMFDE4H2Y/Ch/oPkj6R/Bh9qHzYf6v+bQhIPuXCjx8wMLLVOF8
sPsE1OB8M5u9QdMaEfwWXv/1U1TV4fwNqk+a551Vh5sP48Psh+UHGN9Aa6Xw
hSU4+ED/wfiw8IXxYeELzo431eHhdxzk3gsacD44f53ThPPB+fenJjx8YXxY
+ML4MPtR+ED3bTH/cSjlFIIPsw+dD/N/cuwdN+YKTXj46IPcr6IF54Pd14fg
yy9/4aH3H8H3uTgx5t9ibTgfvbwDABCe/VA=
        "]], 
       FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBmIQ7X9xYsy/YCOH1DQgeMbvAOMHv738ccZCQYdGlqP9
huKYfJh6FH4arwO3m2op0y9DBx5HPq8ZmTwO0vPiNE9fQPD5/ddPSe3A5G/1
2mAxx5IfzoeZD+Mr7FqwL9VPDM6XB/MlHU4edlqbec7AoUWBXfXMFSmHaAXH
j8kyCH5G/ofWk1/04HwTYyC4rOvwpi232+i2JJz/Zd/HrenXxOH8mvs/bhm/
FnPQ1VopfEFFz2GtkA5fepyYw5QJ/FVm3Qh+SuwdN+YfCL741CucGU76EPN/
I/hg958Th/PVP6m8nNUp4TBnkfLOP+z6EP/wSTr8+Vb6YM5GPYh7zCTh6ufM
BIKfkg7qT5rnneUygPPrf1sVnJNA8NNB4daG4C++v49vzmcDhx3BVhH/j0vA
+eDochOD89tA4RMiCrGvycAhRjVC5pyNqMMJUPj+04eoVxN1OAMCb/QcDnbv
azJxFnEQ7fF6xTJF1wFk3UxJYYj7A3UdQMFoHCwI5z90jXecFSgA58tsFJvP
lMDtMKW9NeryHT1IeJzkdJgKCt/X+nD+/lpZi/QWAzgfHL93DCDu8OGBpD92
Q4h79/A5dAOdYyKISF/g9OxsCAkPSS5I+pyF4D/P0v42fS2CD0v/4PAPQ/Bh
6REALRdR2w==
         "], {{16.951599999999996`, 4.37813}, {16.951599999999996`, 
         3.6359399999999997`}, {16.325, 3.4374999999999996`}, {
         16.020299999999995`, 3.4374999999999996`}, {15.621899999999995`, 
         3.4374999999999996`}, {15.285899999999998`, 3.7046899999999994`}, {
         15.285899999999998`, 4.071879999999999}, {15.285899999999998`, 
         4.57656}, {15.759399999999998`, 5.09531}, {16.951599999999996`, 
         5.13438}, {16.951599999999996`, 4.37813}}}], 
       FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIVIAaxQYAJSjNCxZiR+OjitFZDa3uJsWsw+wsA0EIC
gQ==
        "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJ/IGYC4pTYO27MK8wc0tNAgMsBxudx5POakcnjULJV
9PdpPQR/2gT+KjNpM4etXhss5uzkceD1Xz8l9YWpg32JY+3pOXwOW8x/HEq5
ZeIwEwQiRRx6vF6xmAiaOpw9AwQ5og48bqqlTF6mDl/2fdyaXibmYKC1UvhC
i6mDx5qjyxkqxB1uStckGh01dVD/pPJyVqcExBxOM4fPIPVhklD1Zg7RqhEy
52IQfAYQSJByqP1tVXDOwsxhR7BVxH93KYi8CYIPcsaZO6Zw/sG25eGnLiH4
fcElKtPjEfxDIHklU7j5MD7MfnB4eZg6yO9asC/VTxKiLsDUoTei25/xgwSc
D/MPjC9cOankrIqEw5edt7r+upo6gIP/mDg0vE2h4SfuYGIMBJtNIOElJupQ
B/KfhIlDqwK76pkv4pDwZTRxONi9r8kkWQLOB9u3Ejf/Pwjcl3CwrYxYYcpr
Ag/fSPHtFxnsTOD+g/Fh/p8ACp/3xvDwkZh6hTOjyRg1fHMQfLA/PBF87xPs
trOfGsH500HpabUR3HwYH2Y/2J36xnD+8hceev8NjeHu/bIhIHvWdGN4+gH7
L9HEIQMUnsuEHZ4kLrxmst7YIfjt5Y8zEgUcTh92WptZZwxxJw8/JPxNjaHx
w+PQDdK/0Aie3mF8WP4A++elESQ+pnE5NLIc7Tf8juDD/Avjz0Djg9PjEQQf
HL/MJnDzYXyY/dyg/PIK4b4DtbIW6VeMHW7w3hZL/Ybglywv2fCPnw/OB+vX
5HfYoJe3mPGNMSR9MAs4/P1W+mDOR6h5mgKQ/NoFTT+PhRxUnzTPO6tl6tAi
XsuaeYzfYRkovANNHWQ2is1nSuCD88HxYo/g+z/xvGR6mRfOB/svjNfB7+LE
mH/OppDyopLH4Q4of4uawv0H48P8r/GWd59Bpik8fMDxeRDBByt7Zooa3sDy
AcZ/kaX9bXougo9evgEA5c0Hkg==
        "]], 
       FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
        3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
        3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4pkg4Ojg0KbArnpGRMQBxg/nFGs31leC81t4
/ddPSVV1SIm948b8ws7B5wS77eyvag7XhT45ni+zhfO/7LzV9ZfVBs7fYv7j
UEqWlQMDCCSowvkw82F8mP0wvseao8sZKoTh/OC3lz/OWCjkcKRtefipRQj+
9An8VWa3Mfkw/TA+zHwYf62QDl+6nBKc/6Z4q+hvblUHHpA3M2wcMvM/tJ4U
QfgPxhefeoUzo8kOzu/2esViwung8Pdb6YM5gqpwPsx8GB9mP4wPcx+MD3O/
MNC6NFUEHxb+6HyYfvT4AwBT277m
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
        3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ7IGYC4inf2OJnPHF12KSXt5hxjoYDjG8MAps1HC7l
x7Ofe+jqkJH/ofXkFQ0H1sWTrBivIviVEStMz+5G8J8kLrxmUu/qkBASpL7g
pIaDguPH5DOpCD4LSL8tgq/6pHneWSGEfhOQva9d4HwGEHiA4C974aH3/yIm
H2xeJoLfwHK039Bcw2Gejc6VWfdcHP5+K30wx1DDoW15+CmjJwg+j//6KakS
rg7/QUBewyFSfPtFBjlXhwtXw97o71aH88HmlSP4P9++PmCprO5Q99uq4BwH
LPzUMPgLQPb7OTucAQEfcYcNIPE3Tg4SU69wZjSpw/lpIKCm4XBbuibRyNQZ
7j6wPhcE/yIoPiIR/Pkg89Mw+bD4hPFh4bWm+3YGQziCDw7/IDS+FYJfvFX0
92k5Z3h8gflsCP5xTatJp7c7wfnBJSrT/wcg+MKfHM+nqTrBzUPng9ODLIIP
Dg8eTP5jULrKR/Bh/o0AxYcYgr+/VtYiXQfBbwfFdwmC76payjSrwsnh1GGn
tZn/1CHhWwOVL1SHuO+tk8Obttxuo93CDjNB4KOTg/yuBftSzwnB+WB9a4Qg
6lmd4XzdCQt+GIoh+DdB8SnrDNefzflzQbq2s8PB7n1NJs3CDidA4afu6vAL
lJ6S1SD8cFcHI1A+mKzukANS3+zqUP1pQ0C2FDR/nHaF+6fH6xWLyU1XeHqH
5V90Piw9AADRd8WF
        "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJZIIaxWZDYzKNsqrEBLWICow==
        "], CompressedData["
1:eJxdlGtIVEEUx9dHiuBrXfd1jVpBK8lHvijF6pjOXKlATcmtBDHZVspHwSZK
ElnmhzasxEpNRJAyqKwISSM2JCzLB5khZZBWfqiwD4qKmmU7M9cZamC4/O7u
mTnnf/7nBh8u3WdxU6lULs5tdm5X535bmuc5lCxD9s+R6YaqQICzX1427JFh
H+EeLXSPXfhtyZFhAuUlN0XrOffYHWfjCgyc7wWE+1p3GKGRrEwZmslz0Qgq
skCGS2Z7ustxCW59S4tcSZBh1jHdab0mwcXdP9zjomVY/6TVYemQwCf9fr1l
k+AK8+34wSDBZv3jYZWvDPfJfacliIt1LjcZMki+wRIYrr7zKlzC7P2IEfb2
eW6/MYfhvMkzdMAmuIPErxPclZVoXnlpYPkvYpiqKbbHnDKw81yVelMMEDp5
rmVQktn/2/U834Oh5rVDT3Wc6f2PtJxzye+5WjhC1gYZCsnTQwv18x55DSEy
1BJ9HgTy+uS7ve2qBTXkPx/ZbBnGTMczvlDTnvM6plow1T9dsHtbXaJLBIYs
okeyP4sPxqx/D9Vw1/6xUBWl6FEfAMOk/wkYTETfWg3g0JOuTYC5H6Z8HFsa
d2FII/l0Kf5Iwax/84IHyArXcqY6dmvZ+yRF3406ln+4YETuMwim+XhhGCRx
RVpWzxrM9aHxy4jl26GBbaO9xXELCGKp3gHMT4uI+e2NmunyHsFnUn+mP+Pb
6F89bYJnH2Qca9oqeMLh2xwrIea/IX/O1A/PAzjT+zI07Ly1CAIr6myDkxrI
toVcXzEhrmdfWGJdfxRiPsA6Ng+ZiPVjVs/yr1Diq43wMLKkzaUSQfn4wljs
HSMcIP44jbi/V3mc1DcteONMyPemMGXenOdRP5klXi/tX5kyfycQWEk+NRLL
q0Spt1aZp6OCaX8LBNP5PIT4fNs6tb/69yNYIWunBKbk6YKBCMT8WGWAIq/F
VqsGsXlo1kE5iXdDvL/LucW9f5ZS2fekRcPmYT6V+3WVqZ+vqDk/I/346sPm
Qa/U/8oLZkg/rYI/BFXmx9wUTPvj9Af16V5vxioMc0SfUT/WLz/M8k3yZvXE
Yx5P9SoTHHm5dSH6k+DV+ab6vvCH/7+3fwG/BDxu
        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{48.617195516811954`, 15.14319302615193},
      PlotRange->{{0., 48.620000000000005`}, {0., 
       15.139999999999999`}}], {-0.97, 0.5}]}},
  ImageSize->{Automatic, 113.38582677165354`},
  PlotRange->{{-1.813763229430252, 1.8137632294302515`}, {-0.2, 
   1.2}}]], "Output",
 CellChangeTimes->{{3.9321660634957533`*^9, 3.93216609007668*^9}, {
   3.936131703611705*^9, 3.9361317084205427`*^9}, {3.936131777995283*^9, 
   3.93613181897684*^9}, {3.9361319211280107`*^9, 3.9361320072819033`*^9}, 
   3.936132049995229*^9, {3.93613212933117*^9, 3.93613225632465*^9}, 
   3.9385579807103558`*^9, {3.938558366834948*^9, 3.9385584849116173`*^9}, 
   3.941768186856201*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"82be4517-2f28-4703-a824-c581ff07f0bb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"save", "[", "clippedSofa", "]"}]], "Input",
 CellChangeTimes->{{3.938558333464733*^9, 3.9385583357781887`*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"2ab990d9-2491-4bec-8f0c-0aba207757b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"clipGraphics", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"hallway", "[", "4", "]"}], "/.", 
      RowBox[{
       RowBox[{"AbsoluteThickness", "[", "_", "]"}], "->", 
       RowBox[{"Sequence", "[", "]"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"MS`SofaDefaultFillingColor", ",", 
       RowBox[{"EdgeForm", "[", "Black", "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Rotate", "[", 
        RowBox[{
         RowBox[{"Translate", "[", 
          RowBox[{"clippedPolygon", ",", 
           RowBox[{"gerverShift", "-", 
            RowBox[{"MS`GerverSofaRotationPath", "[", "0", "]"}]}]}], "]"}], 
         ",", 
         RowBox[{"-", "0"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "}"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.930518181988716*^9, 3.930518195710216*^9}, {
  3.936131826783372*^9, 3.9361318615470533`*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"bbc7717e-0365-4ea1-a812-c37579e08fa5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"clippedBefore", "=", 
  RowBox[{"Graphics", "[", 
   RowBox[{"clipGraphics", ",", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "1.2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "1.2"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"{", 
      RowBox[{"Automatic", ",", 
       RowBox[{"4", "cm"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.930518197971361*^9, 3.930518209938655*^9}, {
   3.9305182596067553`*^9, 3.930518261827607*^9}, 3.932166113982429*^9, 
   3.936131845828918*^9, {3.936132066077674*^9, 3.936132108809561*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"982a8c9f-c274-4718-a88f-9bc2e1301833"],

Cell[BoxData[
 GraphicsBox[{{
    {GrayLevel[0.75], EdgeForm[None], 
     PolygonBox[{{-4, 0}, {0, 0}, {0, -4}, {1, -4}, {1, 1}, {-4, 1}}]}, 
    {GrayLevel[0], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
     LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}}, 
   {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
    GeometricTransformationBox[
     GeometricTransformationBox[PolygonBox[CompressedData["
1:eJw9VgkwFfr3FyJLEVJpUbRJlpL1lQ+llChUXj3L69UrlUSFpEWWKLdoQSKR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       "]], {-0.6137632294302516, 0}], {{{1, 0}, {0, 1}}, {0, 0}}]}},
  ImageSize->{Automatic, 113.38582677165354`},
  PlotRange->{{-3, 1.2}, {-3, 1.2}}]], "Output",
 CellChangeTimes->{{3.930518200950715*^9, 3.9305182101488323`*^9}, 
   3.930518263945776*^9, 3.930518421815646*^9, 3.930969183624425*^9, 
   3.9314113461232653`*^9, 3.9319032808730097`*^9, 3.931905587461041*^9, 
   3.9319067197288733`*^9, {3.932166111757255*^9, 3.9321661141734447`*^9}, {
   3.936131846161017*^9, 3.936131862613667*^9}, {3.9361320704074717`*^9, 
   3.9361321090492764`*^9}, {3.9361322219160223`*^9, 3.936132260140758*^9}, 
   3.938557980768969*^9, 3.94176818734227*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"8bd150b5-edeb-4e51-8a48-cf5a056f8191"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"clippedAfter", "=", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{"GeometricTransformation", "[", 
     RowBox[{"clipGraphics", ",", "\[IndentingNewLine]", 
      RowBox[{"ReflectionTransform", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "}"}], "]"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "1.2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "1.2"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"{", 
      RowBox[{"Automatic", ",", 
       RowBox[{"4", "cm"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.930518218116419*^9, 3.930518271232051*^9}, 
   3.9321661166462803`*^9, {3.93613186747316*^9, 3.936131867654652*^9}, {
   3.93613206882281*^9, 3.936132107448572*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"8241a067-556d-4924-8dee-f22f69fe2355"],

Cell[BoxData[
 GraphicsBox[GeometricTransformationBox[{{
     {GrayLevel[0.75], EdgeForm[None], 
      PolygonBox[{{-4, 0}, {0, 0}, {0, -4}, {1, -4}, {1, 1}, {-4, 1}}]}, 
     {GrayLevel[0], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
      LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}}, 
    {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
     GeometricTransformationBox[
      GeometricTransformationBox[PolygonBox[CompressedData["
1:eJw9VgkwFfr3FyJLEVJpUbRJlpL1lQ+llChUXj3L69UrlUSFpEWWKLdoQSKR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        "]], {-0.6137632294302516, 0}], {{{1, 0}, {0, 1}}, {0, 0}}]}}, {{{0, 
    1}, {1, 0}}, {0, 0}}],
  ImageSize->{Automatic, 113.38582677165354`},
  PlotRange->{{-3, 1.2}, {-3, 1.2}}]], "Output",
 CellChangeTimes->{{3.930518240455175*^9, 3.9305182714324903`*^9}, 
   3.93051842230709*^9, 3.9309691845246687`*^9, 3.931411346201548*^9, 
   3.931903281424217*^9, 3.931905588216446*^9, 3.931906720738134*^9, 
   3.932166116857292*^9, {3.936131864980442*^9, 3.936131867910973*^9}, {
   3.936132069494151*^9, 3.936132109928302*^9}, {3.936132223134552*^9, 
   3.936132260647702*^9}, 3.938557980791087*^9, 3.941768187350432*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"14456066-4097-4c64-98f8-0c6b4e0386e5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"clippedSofaCombined", "=", 
  RowBox[{"GraphicsRow", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"clippedSofa", ",", "clippedBefore", ",", "clippedAfter"}], 
     "}"}], ",", 
    RowBox[{"ImageSize", "->", "width"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.930518303210231*^9, 3.9305183326515408`*^9}, {
  3.9305183707332153`*^9, 3.9305183726298723`*^9}, {3.936131871740087*^9, 
  3.936131881502349*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"1aa447ae-b095-4f0a-ac6e-9bb53c3ac915"],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[{{
        {Thickness[Tiny], LineBox[{{0.9, 0.9}, {1.15, 1}}]}, 
        {FaceForm[RGBColor[1, 0.925, 0.925]], 
         PolygonBox[{{0.6108321266826833, 0.05518676049838907}, {
           0.6062555082825133, 0.09053224433819837}, {0.6001568167697657, 
           0.1253351796409147}, {0.5925620262775564, 0.15953289495971165`}, {
           0.5834995217459041, 0.19306373142378394`}, {0.5730000629272183, 
           0.22586713013002274`}, {0.5610967453705903, 0.2578837183204711}, {
           0.5478249584244821, 0.28905539424496024`}, {0.5332223403006581, 
           0.3193254106095894}, {0.5173287302454176, 0.34863845651307224`}, {
           0.5001861178673538, 0.3769407377744405}, {0.4818385896739866, 
           0.4041800555571583}, {0.4623322728726941, 0.43030588319636326`}, {
           0.44171527649438713`, 0.45526944113771095`}, {0.4200376299013394, 
           0.4790237698981564}, {0.3973512187434966, 0.5015238009609528}, {
           0.3737097184304353, 0.522726425519191}, {0.34916852518892894`, 
           0.5425905609843353}, {0.32378468477879613`, 0.5610772151784293}, {
           0.2976168189423583, 0.5781495481309521}, {0.27072504966540933`, 
           0.5937729314036967}, {0.2431709213301057, 0.6079150048695116}, {
           0.21501732084261158`, 0.6205457308733012}, {0.18632839582068056`, 
           0.6316374457063071}, {0.15716947092862238`, 0.6411649083273959}, {
           0.12760696244928266`, 0.6491053462678579}, {0.09772740646905427, 
           0.6554156021434079}, {0.06763162351709148, 0.6600426635877341}, {
           0.03738679938257935, 0.6629794331345903}, {0.007059637191077175, 
           0.6642219172844704}, {-0.02328306850367288, 
           0.6637684267295264}, {-0.05357450588922095, 
           0.6616195780275219}, {-0.08374792007977645, 
           0.6577782929908836}, {-0.11373668724915638`, 
           0.6522497957913859}, {-0.143461445220134, 
           0.645057960820489}, {-0.17281646512525195`, 
           0.63626619093454}, {-0.20173225524368593`, 
           0.6258992640285892}, {-0.23014297229760478`, 
           0.6139812781607924}, {-0.25798391052355585`, 
           0.6005387757685603}, {-0.2851915861690188, 
           0.5856006962499344}, {-0.3117038201777781, 
           0.5691983257620765}, {-0.3374598189756414, 
           0.5513652443018654}, {-0.3624002532702574, 
           0.5321372701363265}, {-0.3864673347810956, 
           0.51155240165329}, {-0.40960489081804263`, 
           0.4896507567052537}, {-0.4317584366295362, 
           0.46647450952194436`}, {-0.452875245443702, 
           0.4420678252694908}, {-0.4729044161285766, 
           0.41647679233647555`}, {-0.49179693840018573`, 
           0.389749352429386}, {-0.5095057555100027, 
           0.36193522856216287`}, {-0.52598582434613, 
           0.33308585102662447`}, {-0.541194172885433, 
           0.3032542814325403}, {-0.5550899549367886, 
           0.2724951349080245}, {-0.5676345021186172, 
           0.24086450055272687`}, {-0.5787913730169093, 
           0.208419860238005}, {-0.588526399473065, 
           0.17522000584987357`}, {-0.5968077299540068, 
           0.1413249550720373}, {-0.6036058699602238, 
           0.10679586580772375`}, {-0.6088937194306325, 
           0.07169494934034183}, {-0.6108321266826833, 
           0.05518676049838907}, {-0.6124010550905054, 
           0.05393398196390663}, {-0.6140752564482161, 
           0.052637306541543444`}, {-0.6158563579604323, 
           0.051299594902786044`}, {-0.61774592493558, 
           0.04992374603163245}, {-0.6197454600118386, 
           0.048512696014961686`}, {-0.6218564024053915, 
           0.04706941681843678}, {-0.6240801271812426, 
           0.045596915048337586`}, {-0.6264179445468494, 
           0.04409823069972405}, {-0.6288710991688166, 
           0.042576435891334995`}, {-0.6314407695128866, 
           0.04103463358763164}, {-0.6341280672074596, 
           0.039475956308399146`}, {-0.6369340364308611, 
           0.03790356482632364}, {-0.6398596533225783, 
           0.03632064685296571}, {-0.6429058254186698, 
           0.03473041571355542}, {-0.6460733911115498, 
           0.03313610901103731}, {-0.6493631191343434, 
           0.031540987279797435`}, {-0.6527757080699953, 
           0.029948332629507732`}, {-0.6563117858853135, 
           0.02836144737952641}, {-0.6599719094901169, 
           0.02678365268429606}, {-0.6637565643216528, 
           0.025218287150184128`}, {-0.6676661639544369, 
           0.02366870544421342}, {-0.6717010497356664, 
           0.022138276895132772`}, {-0.6758614904463455, 
           0.02063038408728084}, {-0.6801476819882555, 
           0.019148421447698342`}, {-0.6845597470968949, 0.01769579382694633},
            {-0.6890977350805054, 
           0.016275915074090402`}, {-0.6937616215852929, 
           0.014892206606312741`}, {-0.6985513083869445, 
           0.013548095973615792`}, {-0.7034666232085345, 
           0.012247015419083246`}, {-0.7085073195649032, 
           0.010992400435165577`}, {-0.7136730766335863, 
           0.00978768831645895}, {-0.7189634991523627, 
           0.008636316709447676}, {-0.7243781173434827, 
           0.007541722159681663}, {-0.7299163868646261, 
           0.0065073386568613965`}, {-0.7355776887866384, 
           0.005536596178303978}, {-0.7413613295980774, 
           0.0046329192312645545`}, {-0.7472665412366004, 
           0.003799725394588215}, {-0.7532924811472114, 
           0.003040423860167941}, {-0.7594382323673787, 
           0.002358413974684651}, {-0.7657028036390277, 
           0.00175708378210564}, {-0.7720851295474023, 
           0.0012398085674178777`}, {-0.778584070686784, 
           0.0008099494020726023}, {-0.7851984138530445, 
           0.0004708516916175473}, {-0.7923809931893074, 
           0.00021031225587999969`}, {-0.7997916541714144, 
           0.000050270067591080924`}, {-1.6137632294302517`, 
            0}, {-1.6137632294302517`, 0.}, {-1.6130155893549833`, 
           0.016562087318832297`}, {-1.610760794357375, 
           0.051858217785779606`}, {-1.6076387481557521`, 
           0.08671801400284965}, {-1.6036711875328078`, 
           0.12111218014518921`}, {-1.598880983531144, 
           0.1550122774857072}, {-1.5932921108484845`, 
           0.18839076838343466`}, {-1.5869296155951587`, 
           0.22122105923695135`}, {-1.5798195814476703`, 
           0.2534775423446123}, {-1.571989094234165, 
           0.2851356366143848}, {-1.5634662049895534`, 
           0.3161718270672522}, {-1.554279891519979, 
           0.34656370307934997`}, {-1.5444600185182034`, 
           0.3762899953092721}, {-1.5340372962733175`, 
           0.4053306112583223}, {-1.523043238019999, 
           0.433666669412881}, {-1.5115101159742863`, 
           0.46128053191951573`}, {-1.4994709161045545`, 
           0.488155835744978}, {-1.486959291688042, 
           0.5142775222748028}, {-1.4740095157048907`, 
           0.5396318653058545}, {-1.460656432123222, 
           0.5642064973898445}, {-1.446935406130287, 
           0.5879904344865842}, {-1.4328822733661748`, 
           0.6109740988875171}, {-1.4185332882179669`, 
           0.633149340371914}, {-1.4039250712335622`, 
           0.6545094555599938}, {-1.3890945557156757`, 
           0.6750492054291635}, {-1.3740789335577344`, 
           0.6947648309615369}, {-1.358918197530281, 
           0.7136508981032055}, {-1.3436877623390442`, 
           0.731662322793316}, {-1.328435894109505, 
           0.748792495552475}, {-1.3131973729839606`, 
           0.7650523754383158}, {-1.2980063976950593`, 
           0.780454115453369}, {-1.2828965474684364`, 
           0.7950110398039961}, {-1.2679007447124953`, 
           0.808737619997373}, {-1.2530512185296967`, 
           0.8216494498020146}, {-1.2379716761769246`, 
           0.834092528316528}, {-1.2206932847484404`, 
           0.8476307429841015}, {-1.2033364792708166`, 
           0.8605292060035924}, {-1.1859224892061142`, 
           0.8727928624663366}, {-1.1684722373070144`, 
           0.8844273199469717}, {-1.1510063197441265`, 
           0.8954388359889434}, {-1.1335449866742888`, 
           0.9058343050101234}, {-1.1161081232664396`, 
           0.915621244642947}, {-1.0987152312011876`, 
           0.9248077815239432}, {-1.0813854106597498`, 
           0.9334026365479858}, {-1.0641373428174454`, 
           0.9414151096030314}, {-1.0469892728564543`, 
           0.9488550638015343}, {-1.0299589935120443`, 
           0.9557329092251386}, {-1.013063829165963, 
           0.9620595861996474}, {-0.9963206205001691, 
           0.9678465481176384}, {-0.979745709723548, 
           0.9731057438264732}, {-0.9633549263837116, 
           0.9778495995997846}, {-0.9471635737754361, 
           0.9820910007108642}, {-0.9311864159567284, 
           0.9858432726266891}, {-0.9154376653829428, 
           0.9891201618416232}, {-0.8999309711687973, 
           0.9919358163701126}, {-0.8846794079875495, 
           0.9943047659179616}, {-0.8696954656160056, 
           0.9962419017520215}, {-0.8549910391334343, 
           0.997762456288358}, {-0.8405774197818561, 
           0.9988819824191736}, {-0.8264652864945697, 0.9996163325989604}, {
           0.8068816147151259, 1}, {0.8196437199380604, 0.9998371021345642}, {
           0.832992893070589, 0.9993215654426753}, {0.8472465839119576, 
           0.998409999760843}, {0.8617968690530023, 0.9971058467423422}, {
           0.8766327836686318, 0.9953933906899533}, {0.8917427544829047, 
           0.9932572252276954}, {0.9071146085522203, 0.9906822741052125}, {
           0.922735582713628, 0.9876538117518396}, {0.9385923336911143, 
           0.9841574835599668}, {0.9546709488521118, 0.9801793258775161}, {
           0.9709569576058816, 0.9757057856895764}, {0.9874353434348191, 
           0.970723739969473}, {1.0040905565491491`, 0.9652205146798088}, {
           1.020906527154895, 0.959183903404288}, {1.037866679324431, 
           0.9526021855914221}, {1.054953945458369, 0.9454641443915238}, {
           1.0721507813269646`, 0.937759084068725}, {1.089439181678694, 
           0.9294768469700844}, {1.106800696403104, 0.9206078300342161}, {
           1.1242164472345222`, 0.9111430008222366}, {1.1416671449826836`, 
           0.9010739130542164}, {1.159133107275847, 0.8903927216347229}, {
           1.1765942768014566`, 0.8790921971514634}, {1.1940302400289402`, 
           0.8671657398314587}, {1.211420246398761, 0.8546073929396361}, {
           1.2287432279613795`, 0.8414118556051765}, {1.2451815102811246`, 
           0.8282253766914024}, {1.2599398422592678`, 0.8157424492007895}, {
           1.274861388220284, 0.8024535614782687}, {1.2899143044802877`, 
           0.7883425302944325}, {1.3050660348861365`, 0.7733942808343234}, {
           1.3202833468510158`, 0.7575948723338161}, {1.3355323682295868`, 
           0.740931522593583}, {1.350778624998751, 0.7233926313446152}, {
           1.3659864315322168`, 0.7049686061727517}, {1.3810857037783648`, 
           0.6856947006839664}, {1.3960198446169318`, 0.6655952729083485}, {
           1.4107515463445246`, 0.6446732846774187}, {1.4252437305952415`, 
           0.622933185417566}, {1.439459602884437, 0.6003808975141803}, {
           1.4533627064278674`, 0.5770237997908648}, {1.4669169751738658`, 
           0.5528707091344943}, {1.4800867859873903`, 0.5279318602988776}, {
           1.4928370099260215`, 0.5022188839217362}, {1.505133062549306, 
           0.47574478279161564`}, {1.5169409532042, 0.44852390640320844`}, {
           1.5282273332307943`, 0.42057192384137776`}, {1.538959543033986, 
           0.39190579503593526`}, {1.5491056579682874`, 
           0.36254374043093585`}, {1.5586345329845568`, 
           0.33250520911390946`}, {1.567515845989072, 0.3018108454520528}, {
           1.5757201398670495`, 0.270482454283951}, {1.5832188631244504`, 
           0.23854296471688527`}, {1.5899844091036883`, 0.2060163925812137}, {
           1.5959901537306835`, 0.17292780159468057`}, {1.6012104917525554`, 
           0.1393032632908148}, {1.6056208714271676`, 0.10516981576682403`}, {
           1.609197827627658, 0.07055542130756808}, {1.611919013327077, 
           0.03548892294331121}, {1.6137632294302517`, 0.}, {
           0.8068816147151259, 0}, {0.8012042241426744, 
           0.00003223380273019824}, {0.795527565585774, 
           0.00012893105484863916`}, {0.7898523709655929, 
           0.0002900792886747254}, {0.7844835817199405, 
           0.0005027722156384899}, {0.7794165008192463, 
           0.0007618524484453913}, {0.774417030649921, 
           0.0010744279966994235`}, {0.7694857244460341, 
           0.0014389973736303092`}, {0.7646231100673774, 
           0.001854053520359627}, {0.7598296899453244, 
           0.0023180841884660125`}, {0.7551059410341063, 
           0.0028295723230492846`}, {0.7504523147675064, 
           0.003386996446219851}, {0.7458692370209776, 0.00398883104093973}, {
           0.7413571080791853, 0.004633546935141488}, {0.7369163026089758, 
           0.0053196116860514215`}, {0.7325471696377721, 
           0.006045489964643271}, {0.7282500325373952, 
           0.006809643940148828}, {0.7240251890133094, 
           0.007610533664551798}, {0.7198729110992903, 
           0.008446617456991325}, {0.7157934451575101, 
           0.009316352288001662}, {0.7117870118840368, 0.01021819416351454}, {
           0.7078538063197412, 0.011150598508550835`}, {0.703993997866606, 
           0.012112020550528296`}, {0.7002077303094286, 
           0.01310091570211215}, {0.6964951218429102, 
           0.014115739943535523`}, {0.6928562651041201, 
           0.015154950204316786`}, {0.6892912272103281, 
           0.01621700474430108}, {0.6858000498021887, 0.01730036353395334}, {
           0.6823827490922708, 0.018403488633830487`}, {0.6790393159189146, 
           0.019524844573160435`}, {0.6757697158054049, 
           0.020662898727455924`}, {0.6725738890244428, 
           0.021816121695091298`}, {0.6694517506679033, 
           0.022982987672770593`}, {0.6664031907218588, 
           0.02416197482981559}, {0.6634280741468516, 0.0253515656812026}, {
           0.6605262409633963, 0.026550247459277147`}, {0.657697506342694, 
           0.0277565124840759}, {0.6549416607025339, 0.02896885853218551}, {
           0.6522584698083654, 0.0301857892040683}, {0.6496476748795128, 
           0.031405814289785054`}, {0.6471089927005144, 
           0.032627450133045466`}, {0.6446421157375575, 
           0.033849219993517185`}, {0.6422467122599862, 
           0.03506965440732461}, {0.6399224264668548, 
           0.036287291545669134`}, {0.6376688786185009, 
           0.037500677571502695`}, {0.6354856651731073, 
           0.03870836699418697}, {0.6333723589282289, 0.03990892302207102}, {
           0.631328509167248, 0.04110091791292033}, {0.6293536418107349, 
           0.04228293332213097}, {0.627447259572675, 0.0434535606486626}, {
           0.6256088421215358, 0.04461140137862486}, {0.6238378462461366, 
           0.04575506742645193}, {0.6221337060262899, 0.0468831814736004}, {
           0.6204958330081762, 0.04799437730470638}, {0.6189236163844192, 
           0.04908730014113797}, {0.6174164231788234, 0.05016060697187968}, {
           0.6159735984357372, 0.051212966881686264`}, {0.6145944654140022, 
           0.05224306137644338}, {0.613278325785451, 0.0532495847056735}, {
           0.6120244598379123, 0.05423124418212578}, {0.6108321266826833, 
           0.05518676049838907}}], InsetBox[
          GraphicsBox[
           {Thickness[0.041084634346754315`], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIFIIaxWZDYzDRkM0D5DBSqGSg2stuo5RcAgnoCnQ==

             "], CompressedData["
1:eJx1lGlIlEEYx/fQzDTddnVd3X3bw6tFC69CxNrH0koLFVfKUGvzxDJU8kOK
dmgKtZWVlUehEsFCbaZEaWamkFF4hEl9EEFxJZQSLKU0KduZ2XdeCHxgPvyY
mef5P8eMOqMgKVvI4/H41nXYugTW5VZys3jojRyUXS092a0MsJydY7VqJYSF
Wk0vh3EtY16tVUGnPiJl1eQJEnQuSw3fqk8ZQ17KYM/1SnHOmBquphgT+PMe
4JqeOBHySw19xp6KMIsEHosDXXLPamz7IkBuQy0aKJlYGgs1ioi/RQ2sIjvn
Ss7He8ODMZMlWOhCuNUbdMVR5QPjznDwncPOu9t9KOcVzFe9X+TYzvGyMnPY
DwaRBYpJvKdbiN5UKeUzKP4jL8qTMceiGtsVMJXi0TFi8KdsSE7yb4n1pXze
rr8muMMHYsz9Jt4ZBTCmmf3blByXr0QUDq/nuLugbK7hkzep5yjHVSoH38FF
jusarHaEoYz7kcVALurHF9v9WoboAx8IQryghMz08b1CmZZy3XXX0h0HtCT/
K2szD5mB44tIT7ISKjcmPLkVoyVzMbwZ5E1HtQPzXH1wvs3+kOabohiOlBO/
zlpY6Pn+LPeQjPrD+2VSyrjP0yLKs+WWkx/MDjBzIuBn3Ss/ymx+LOP5atSA
ol3aLGhxgkuRsV0599l5cwUj4t1qUs9iEXh/ntLzAtUwhHVJiO4RlS1fN+Lv
oYrMVZOUnE9TwTXkL8iD6IxWQSrSr5CR+zeU4P/DZ7YxVmbrkxJK0fwEeMIi
znszZdy3aAVlMocy8h4y3UkfFyTwFc3jiogynv/XGyjj+N0C2/txp4z95XtR
Tp4b/V4fJSc6pEJSl0QFNGCdQrLfx3EvfpcKqEHnCoUkv2BmTcbxjzLkPe4R
wj401/UMFJmK2/7WCChXepTb573lU8b32/gk/gUGEqZjP27X86meGdzfZR35
RyTwPK4t/N7ykg7H38QxztcshvCMrbvse3+vyfm3DUXhp1coT8bPGv40r+iw
nk4xlM1U/L7z4o9Oj+Ifl4BTlEtc/ayA9MtOChVI/zp7MgeFbqReDY7A+mPn
l2XyHqWU2f+T7ff//+s/oM9Ksw==
             "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJVIAaxQYAJSjNCxZiR+OjixLCR9RLDJsZeYtwz0vQC
AOmiAoM=
             "], CompressedData["
1:eJxTTMoPSmVmYGBgBOIAIGYC4jfFW0V/e+s4pKeBAJcDjM/jyOc1I5PH4c+3
0gdzArXhfPGpVzgzlHDwNfnh/C/7Pm5NLxOD83sjuv0ZP0g4zJgJAloO8rsW
7EtdJ+XwOHHhNZP3GnC+x/5aWYt2dTjfyBgILqs5BL29/HHGQQmHzPwPrSen
qDmsFdLhS78n7sDC2SWf7KfmcN813nGWoJTDE5B5+apw/TLz4jRPF6jA+Xvz
a97O/KoE5z8A6XNUgtATJRzCOcXajfmVHNaAzN8n7lB9/8ctY25MPkz/jmCr
iP/L5R3c1xxdzhCB4H8G+T9M0qH08DbXmXcV4PyzZ4Dgj4LDOpB5cgg+Awgs
EIfzYeGJwgeGdznIvLMIPsw+dD4sPpWvPQpmqFGAxMc0Log7NRThfIi/EXxQ
cBszK8H5/LEB942WI/hgdwYow82H8WH27wGFb6gSnA9Wp4aDD/QfjA8JD1E4
H+yOYAlIeEcrO5iA04Gkw19welSB80/s2tHLFqAK51+4GvZGv1rV4WD3viYT
Zwk4v1WBXfXMFDE4H2Y/Ch/oPkj6R/Bh9qHzYf6v+bQhIPuXCjx8wMLLVOF8
sPsE1OB8M5u9QdMaEfwWXv/1U1TV4fwNqk+a551Vh5sP48Psh+UHGN9Aa6Xw
hSU4+ED/wfiw8IXxYeELzo431eHhdxzk3gsacD44f53ThPPB+fenJjx8YXxY
+ML4MPtR+ED3bTH/cSjlFIIPsw+dD/N/cuwdN+YKTXj46IPcr6IF54Pd14fg
yy9/4aH3H8H3uTgx5t9ibTgfvbwDABCe/VA=
             "]], 
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 
              3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1,
               3, 3}, {1, 3, 3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBmIQ7X9xYsy/YCOH1DQgeMbvAOMHv738ccZCQYdGlqP9
huKYfJh6FH4arwO3m2op0y9DBx5HPq8ZmTwO0vPiNE9fQPD5/ddPSe3A5G/1
2mAxx5IfzoeZD+Mr7FqwL9VPDM6XB/MlHU4edlqbec7AoUWBXfXMFSmHaAXH
j8kyCH5G/ofWk1/04HwTYyC4rOvwpi232+i2JJz/Zd/HrenXxOH8mvs/bhm/
FnPQ1VopfEFFz2GtkA5fepyYw5QJ/FVm3Qh+SuwdN+YfCL741CucGU76EPN/
I/hg958Th/PVP6m8nNUp4TBnkfLOP+z6EP/wSTr8+Vb6YM5GPYh7zCTh6ufM
BIKfkg7qT5rnneUygPPrf1sVnJNA8NNB4daG4C++v49vzmcDhx3BVhH/j0vA
+eDochOD89tA4RMiCrGvycAhRjVC5pyNqMMJUPj+04eoVxN1OAMCb/QcDnbv
azJxFnEQ7fF6xTJF1wFk3UxJYYj7A3UdQMFoHCwI5z90jXecFSgA58tsFJvP
lMDtMKW9NeryHT1IeJzkdJgKCt/X+nD+/lpZi/QWAzgfHL93DCDu8OGBpD92
Q4h79/A5dAOdYyKISF/g9OxsCAkPSS5I+pyF4D/P0v42fS2CD0v/4PAPQ/Bh
6REALRdR2w==
              "], {{16.951599999999996`, 4.37813}, {16.951599999999996`, 
              3.6359399999999997`}, {16.325, 3.4374999999999996`}, {
              16.020299999999995`, 3.4374999999999996`}, {15.621899999999995`,
               3.4374999999999996`}, {15.285899999999998`, 
              3.7046899999999994`}, {15.285899999999998`, 
              4.071879999999999}, {15.285899999999998`, 4.57656}, {
              15.759399999999998`, 5.09531}, {16.951599999999996`, 5.13438}, {
              16.951599999999996`, 4.37813}}}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIVIAaxQYAJSjNCxZiR+OjitFZDa3uJsWsw+wsA0EIC
gQ==
             "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJ/IGYC4pTYO27MK8wc0tNAgMsBxudx5POakcnjULJV
9PdpPQR/2gT+KjNpM4etXhss5uzkceD1Xz8l9YWpg32JY+3pOXwOW8x/HEq5
ZeIwEwQiRRx6vF6xmAiaOpw9AwQ5og48bqqlTF6mDl/2fdyaXibmYKC1UvhC
i6mDx5qjyxkqxB1uStckGh01dVD/pPJyVqcExBxOM4fPIPVhklD1Zg7RqhEy
52IQfAYQSJByqP1tVXDOwsxhR7BVxH93KYi8CYIPcsaZO6Zw/sG25eGnLiH4
fcElKtPjEfxDIHklU7j5MD7MfnB4eZg6yO9asC/VTxKiLsDUoTei25/xgwSc
D/MPjC9cOankrIqEw5edt7r+upo6gIP/mDg0vE2h4SfuYGIMBJtNIOElJupQ
B/KfhIlDqwK76pkv4pDwZTRxONi9r8kkWQLOB9u3Ejf/Pwjcl3CwrYxYYcpr
Ag/fSPHtFxnsTOD+g/Fh/p8ACp/3xvDwkZh6hTOjyRg1fHMQfLA/PBF87xPs
trOfGsH500HpabUR3HwYH2Y/2J36xnD+8hceev8NjeHu/bIhIHvWdGN4+gH7
L9HEIQMUnsuEHZ4kLrxmst7YIfjt5Y8zEgUcTh92WptZZwxxJw8/JPxNjaHx
w+PQDdK/0Aie3mF8WP4A++elESQ+pnE5NLIc7Tf8juDD/Avjz0Djg9PjEQQf
HL/MJnDzYXyY/dyg/PIK4b4DtbIW6VeMHW7w3hZL/Ybglywv2fCPnw/OB+vX
5HfYoJe3mPGNMSR9MAs4/P1W+mDOR6h5mgKQ/NoFTT+PhRxUnzTPO6tl6tAi
XsuaeYzfYRkovANNHWQ2is1nSuCD88HxYo/g+z/xvGR6mRfOB/svjNfB7+LE
mH/OppDyopLH4Q4of4uawv0H48P8r/GWd59Bpik8fMDxeRDBByt7Zooa3sDy
AcZ/kaX9bXougo9evgEA5c0Hkg==
             "]]},
           AspectRatio->Automatic,
           BaselinePosition->Scaled[0.32631885041954006`],
           ImageSize->{24.34369115815691, 15.14319302615193},
           
           PlotRange->{{0., 24.34}, {0., 
            15.139999999999999`}}], {1.4, 1.05}]}}, 
       {EdgeForm[None], FaceForm[RGBColor[0.87, 0.94, 1]], 
        PolygonBox[
         NCache[{{(-10) Cos[10 Degree], 10 
            Sin[10 Degree]}, {(-10) Cos[10 Degree] + Sin[10 Degree], 
            Cos[10 Degree] + 10 Sin[10 Degree]}, {
           10 Cos[10 Degree] + Sin[10 Degree], Cos[10 Degree] - 10 
            Sin[10 Degree]}, {
           10 Cos[10 Degree], (-10) Sin[10 Degree]}}, {{-9.84807753012208, 
          1.7364817766693033`}, {-9.67442935245515, 2.721289529681511}, {
          10.02172570778901, -0.7516740236570952}, {
          9.84807753012208, -1.7364817766693033`}}]], InsetBox[
         GraphicsBox[
          {Thickness[0.07097232079488999], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ7IGYC4k4bz11pk5QcNunlLWaco+EA4xuDwGYNB/7Y
gPtG7UoOGfkfWk9e0XC4oym75n8wgh/OKdZu/F4Rzj97Bgj+KDgkhASpLzgJ
1T8dwd8RbBXx/7k8nP9l38et6dPk4PqnzwSCSFk4/z8YyMD5vRHd/owTMPlg
8zIR/AaWo/2G5hoOrQrsqme+yDj8/Vb6YI6hhkPA28sfZyjKwvkHuvc1mRyW
g9gjD9X/Qc7hwtWwN/q71eF8sHnlCP7Pt68PWCqrO6SmAYGbHDT81DD4YPtL
BBxAwXLGRxxiz34uB4mpVzgzmtThfJC2NDUNB/8nnpdMg/nh7ksHiwvA+fK7
FuxLPYfgg803EcTgw+ITxoeFl/uao8sZdgjA+ZDwR/Bf1D7OPr+GH5X/hhce
X2B+Dg+cH6MaIXOuhh3OL1xesuEfPyOq+jV/7FHNR/Af+L1M+Dv/tz1KfNf/
xOA/Tlx4zSQfwYf51yJJ1471wC84n0X/F9elnr9w/pJbyx8bOjPDw0fjk8rL
WZ3MDqcOO63N/KcOiZczUPlCdUh4XONyeNOW2220W9hhBig9SnJDw10Izgdr
WyMEUR/GA+eD01MyL5wPjs/LvHD913lvi6Vu43M4CFLXLOywRkiHL91O3uEX
KD0lq0HyU7yCgxEo/01Wdyg/vM11Jq+iQ/WnDQHZUhoOp0Hm6ijB/SNcOank
bIoSPL3D8i86H5YeAKmi314=
            "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJZIIaxWZDYzKNsqrEBLWICow==
            "], CompressedData["
1:eJxdlH1IU1EYxqdGsvBjbm7OW9vudueulkSplYTlK6EZBJoKjdLMbynL/pCw
NElRgyQrMVMT0/4xydSwSM0Uy5JIxTCsTPAjSYWkLBODwHbOq+dCL1zG727n
nOd93ufMmJgZleIgk8nsbI/V9tjbnvCeS7pAR2+IWRhZrMx3Bwf5VUPSdm+I
ItyrhtlT25Zvx3nDZGh8SPVOD8a9Jd0FAUlaxg+Vvi5p+z0hJdVWYd5QU2Wr
P56wSkuE69aSCLtzHNTcEzr+zoqw1L34JK2Cgx1bG1XDfSIYOuu6U5o52BX0
PKqiXuKZhPrRgEyJk+PGwxwCRWgh5+VxMEDKSYRIotfIwcmYKLFu3gIB/rYa
8QRfo2EpY9QCRbyj10CWxM1kvV7i9ui91tV+LRD5qV8t8K34TIlfjhb3k4vY
7wEtVN5wvbj7tIi/b/Bgeo95WbcMdWkY0/Pb1IxjyfexaqiiJUI6OWejGiLH
NucmlIlQSvxpdWf9HWx61SBbcYNC54iW8lALyEhddgGu9oTPW4UX4zni/z4z
43EfXdNqmwDRxI8QBXRl5i5UFQk4v0duYB6djpZ1CehHuRIUcZETfrMC8MTf
UhVob72Xp9ubWR4e71l5kbzJDOFET7s7bCD5cDHj/JYlpnPwVTOmbXao0Ydf
AvolaqBxeT57oFXikqBDnamJErsSPaIAg2S/DDX2oxKYP3T9DxPqbVYhT5rA
n/qtBNWFsqzBGRPmbdgN8xdvginS/xEF8l0j8+s+WT/MM6Zz6jIwpr6902P+
hhSMaR5eKhnT8yJV6NuUHtypDhU8JX05Gpif9J7kGTBnYRqccziP81jyWNPP
4/rCtfvznYfsiZUx/weea7ngWb7XeYLoWJRY/Gmer/bhkOd4/LRyrF86v/Mc
ntfHQxrRU8xBJZ0bj/2WcjjHRomp/lKJj8o1V/wzeXa/c4jO4zzqDuZAR353
1oB5zNfivbqjR59rNLifXs/mG0p0ftTh+1oVXKPvdSyv60x9v+nGuIfM44sz
7v9Mj/2/ka/twzOm/ZYbGdN8JZkwv4ed4DNhBwF+E39GXcFK+gsWUG+QE96X
DwJbT/35ZGbcDgXT/dkWxuv3m/r7WgH//9/+A3RUR8I=
            "]]},
          AspectRatio->Automatic,
          BaselinePosition->Scaled[0.32631885041954006`],
          ImageSize->{14.08956413449564, 15.14319302615193},
          PlotRange->{{0., 14.09}, {0., 15.139999999999999`}}], {0, 0.3}]}, 
       {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
        PolygonBox[CompressedData["
1:eJw9VgkwFfr3FyJLEVJpUbRJlpL1lQ+llChUXj3L69UrlUSFpEWWKLdoQSKR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         "]], InsetBox[
         GraphicsBox[
          {Thickness[0.020567667626491155`], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIFIIaxWZDYzDRkM0D5DBSqGSg2stuo5RcAgnoCnQ==

            "], CompressedData["
1:eJx1lGlIlEEYx/fQzDTddnVd3X3bw6tFC69CxNrH0koLFVfKUGvzxDJU8kOK
dmgKtZWVlUehEsFCbaZEaWamkFF4hEl9EEFxJZQSLKU0KduZ2XdeCHxgPvyY
mef5P8eMOqMgKVvI4/H41nXYugTW5VZys3jojRyUXS092a0MsJydY7VqJYSF
Wk0vh3EtY16tVUGnPiJl1eQJEnQuSw3fqk8ZQ17KYM/1SnHOmBquphgT+PMe
4JqeOBHySw19xp6KMIsEHosDXXLPamz7IkBuQy0aKJlYGgs1ioi/RQ2sIjvn
Ss7He8ODMZMlWOhCuNUbdMVR5QPjznDwncPOu9t9KOcVzFe9X+TYzvGyMnPY
DwaRBYpJvKdbiN5UKeUzKP4jL8qTMceiGtsVMJXi0TFi8KdsSE7yb4n1pXze
rr8muMMHYsz9Jt4ZBTCmmf3blByXr0QUDq/nuLugbK7hkzep5yjHVSoH38FF
jusarHaEoYz7kcVALurHF9v9WoboAx8IQryghMz08b1CmZZy3XXX0h0HtCT/
K2szD5mB44tIT7ISKjcmPLkVoyVzMbwZ5E1HtQPzXH1wvs3+kOabohiOlBO/
zlpY6Pn+LPeQjPrD+2VSyrjP0yLKs+WWkx/MDjBzIuBn3Ss/ymx+LOP5atSA
ol3aLGhxgkuRsV0599l5cwUj4t1qUs9iEXh/ntLzAtUwhHVJiO4RlS1fN+Lv
oYrMVZOUnE9TwTXkL8iD6IxWQSrSr5CR+zeU4P/DZ7YxVmbrkxJK0fwEeMIi
znszZdy3aAVlMocy8h4y3UkfFyTwFc3jiogynv/XGyjj+N0C2/txp4z95XtR
Tp4b/V4fJSc6pEJSl0QFNGCdQrLfx3EvfpcKqEHnCoUkv2BmTcbxjzLkPe4R
wj401/UMFJmK2/7WCChXepTb573lU8b32/gk/gUGEqZjP27X86meGdzfZR35
RyTwPK4t/N7ykg7H38QxztcshvCMrbvse3+vyfm3DUXhp1coT8bPGv40r+iw
nk4xlM1U/L7z4o9Oj+Ifl4BTlEtc/ayA9MtOChVI/zp7MgeFbqReDY7A+mPn
l2XyHqWU2f+T7ff//+s/oM9Ksw==
            "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJVIAaxQYAJSjNCxZiR+OjixLCR9RLDJsZeYtwz0vQC
AOmiAoM=
            "], CompressedData["
1:eJxTTMoPSmVmYGBgBOIAIGYC4jfFW0V/e+s4pKeBAJcDjM/jyOc1I5PH4c+3
0gdzArXhfPGpVzgzlHDwNfnh/C/7Pm5NLxOD83sjuv0ZP0g4zJgJAloO8rsW
7EtdJ+XwOHHhNZP3GnC+x/5aWYt2dTjfyBgILqs5BL29/HHGQQmHzPwPrSen
qDmsFdLhS78n7sDC2SWf7KfmcN813nGWoJTDE5B5+apw/TLz4jRPF6jA+Xvz
a97O/KoE5z8A6XNUgtATJRzCOcXajfmVHNaAzN8n7lB9/8ctY25MPkz/jmCr
iP/L5R3c1xxdzhCB4H8G+T9M0qH08DbXmXcV4PyzZ4Dgj4LDOpB5cgg+Awgs
EIfzYeGJwgeGdznIvLMIPsw+dD4sPpWvPQpmqFGAxMc0Log7NRThfIi/EXxQ
cBszK8H5/LEB942WI/hgdwYow82H8WH27wGFb6gSnA9Wp4aDD/QfjA8JD1E4
H+yOYAlIeEcrO5iA04Gkw19welSB80/s2tHLFqAK51+4GvZGv1rV4WD3viYT
Zwk4v1WBXfXMFDE4H2Y/Ch/oPkj6R/Bh9qHzYf6v+bQhIPuXCjx8wMLLVOF8
sPsE1OB8M5u9QdMaEfwWXv/1U1TV4fwNqk+a551Vh5sP48Psh+UHGN9Aa6Xw
hSU4+ED/wfiw8IXxYeELzo431eHhdxzk3gsacD44f53ThPPB+fenJjx8YXxY
+ML4MPtR+ED3bTH/cSjlFIIPsw+dD/N/cuwdN+YKTXj46IPcr6IF54Pd14fg
yy9/4aH3H8H3uTgx5t9ibTgfvbwDABCe/VA=
            "]], 
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
              3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 
             3}, {1, 3, 3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBmIQ7X9xYsy/YCOH1DQgeMbvAOMHv738ccZCQYdGlqP9
huKYfJh6FH4arwO3m2op0y9DBx5HPq8ZmTwO0vPiNE9fQPD5/ddPSe3A5G/1
2mAxx5IfzoeZD+Mr7FqwL9VPDM6XB/MlHU4edlqbec7AoUWBXfXMFSmHaAXH
j8kyCH5G/ofWk1/04HwTYyC4rOvwpi232+i2JJz/Zd/HrenXxOH8mvs/bhm/
FnPQ1VopfEFFz2GtkA5fepyYw5QJ/FVm3Qh+SuwdN+YfCL741CucGU76EPN/
I/hg958Th/PVP6m8nNUp4TBnkfLOP+z6EP/wSTr8+Vb6YM5GPYh7zCTh6ufM
BIKfkg7qT5rnneUygPPrf1sVnJNA8NNB4daG4C++v49vzmcDhx3BVhH/j0vA
+eDochOD89tA4RMiCrGvycAhRjVC5pyNqMMJUPj+04eoVxN1OAMCb/QcDnbv
azJxFnEQ7fF6xTJF1wFk3UxJYYj7A3UdQMFoHCwI5z90jXecFSgA58tsFJvP
lMDtMKW9NeryHT1IeJzkdJgKCt/X+nD+/lpZi/QWAzgfHL93DCDu8OGBpD92
Q4h79/A5dAOdYyKISF/g9OxsCAkPSS5I+pyF4D/P0v42fS2CD0v/4PAPQ/Bh
6REALRdR2w==
             "], {{16.951599999999996`, 4.37813}, {16.951599999999996`, 
             3.6359399999999997`}, {16.325, 3.4374999999999996`}, {
             16.020299999999995`, 3.4374999999999996`}, {15.621899999999995`, 
             3.4374999999999996`}, {15.285899999999998`, 
             3.7046899999999994`}, {15.285899999999998`, 4.071879999999999}, {
             15.285899999999998`, 4.57656}, {15.759399999999998`, 5.09531}, {
             16.951599999999996`, 5.13438}, {16.951599999999996`, 4.37813}}}],
            FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIVIAaxQYAJSjNCxZiR+OjitFZDa3uJsWsw+wsA0EIC
gQ==
            "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJ/IGYC4pTYO27MK8wc0tNAgMsBxudx5POakcnjULJV
9PdpPQR/2gT+KjNpM4etXhss5uzkceD1Xz8l9YWpg32JY+3pOXwOW8x/HEq5
ZeIwEwQiRRx6vF6xmAiaOpw9AwQ5og48bqqlTF6mDl/2fdyaXibmYKC1UvhC
i6mDx5qjyxkqxB1uStckGh01dVD/pPJyVqcExBxOM4fPIPVhklD1Zg7RqhEy
52IQfAYQSJByqP1tVXDOwsxhR7BVxH93KYi8CYIPcsaZO6Zw/sG25eGnLiH4
fcElKtPjEfxDIHklU7j5MD7MfnB4eZg6yO9asC/VTxKiLsDUoTei25/xgwSc
D/MPjC9cOankrIqEw5edt7r+upo6gIP/mDg0vE2h4SfuYGIMBJtNIOElJupQ
B/KfhIlDqwK76pkv4pDwZTRxONi9r8kkWQLOB9u3Ejf/Pwjcl3CwrYxYYcpr
Ag/fSPHtFxnsTOD+g/Fh/p8ACp/3xvDwkZh6hTOjyRg1fHMQfLA/PBF87xPs
trOfGsH500HpabUR3HwYH2Y/2J36xnD+8hceev8NjeHu/bIhIHvWdGN4+gH7
L9HEIQMUnsuEHZ4kLrxmst7YIfjt5Y8zEgUcTh92WptZZwxxJw8/JPxNjaHx
w+PQDdK/0Aie3mF8WP4A++elESQ+pnE5NLIc7Tf8juDD/Avjz0Djg9PjEQQf
HL/MJnDzYXyY/dyg/PIK4b4DtbIW6VeMHW7w3hZL/Ybglywv2fCPnw/OB+vX
5HfYoJe3mPGNMSR9MAs4/P1W+mDOR6h5mgKQ/NoFTT+PhRxUnzTPO6tl6tAi
XsuaeYzfYRkovANNHWQ2is1nSuCD88HxYo/g+z/xvGR6mRfOB/svjNfB7+LE
mH/OppDyopLH4Q4of4uawv0H48P8r/GWd59Bpik8fMDxeRDBByt7Zooa3sDy
AcZ/kaX9bXougo9evgEA5c0Hkg==
            "]], 
           FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4pkg4Ojg0KbArnpGRMQBxg/nFGs31leC81t4
/ddPSVV1SIm948b8ws7B5wS77eyvag7XhT45ni+zhfO/7LzV9ZfVBs7fYv7j
UEqWlQMDCCSowvkw82F8mP0wvseao8sZKoTh/OC3lz/OWCjkcKRtefipRQj+
9An8VWa3Mfkw/TA+zHwYf62QDl+6nBKc/6Z4q+hvblUHHpA3M2wcMvM/tJ4U
QfgPxhefeoUzo8kOzu/2esViwung8Pdb6YM5gqpwPsx8GB9mP4wPcx+MD3O/
MNC6NFUEHxb+6HyYfvT4AwBT277m
            "]], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ7IGYC4inf2OJnPHF12KSXt5hxjoYDjG8MAps1HC7l
x7Ofe+jqkJH/ofXkFQ0H1sWTrBivIviVEStMz+5G8J8kLrxmUu/qkBASpL7g
pIaDguPH5DOpCD4LSL8tgq/6pHneWSGEfhOQva9d4HwGEHiA4C974aH3/yIm
H2xeJoLfwHK039Bcw2Gejc6VWfdcHP5+K30wx1DDoW15+CmjJwg+j//6KakS
rg7/QUBewyFSfPtFBjlXhwtXw97o71aH88HmlSP4P9++PmCprO5Q99uq4BwH
LPzUMPgLQPb7OTucAQEfcYcNIPE3Tg4SU69wZjSpw/lpIKCm4XBbuibRyNQZ
7j6wPhcE/yIoPiIR/Pkg89Mw+bD4hPFh4bWm+3YGQziCDw7/IDS+FYJfvFX0
92k5Z3h8gflsCP5xTatJp7c7wfnBJSrT/wcg+MKfHM+nqTrBzUPng9ODLIIP
Dg8eTP5jULrKR/Bh/o0AxYcYgr+/VtYiXQfBbwfFdwmC76payjSrwsnh1GGn
tZn/1CHhWwOVL1SHuO+tk8Obttxuo93CDjNB4KOTg/yuBftSzwnB+WB9a4Qg
6lmd4XzdCQt+GIoh+DdB8SnrDNefzflzQbq2s8PB7n1NJs3CDidA4afu6vAL
lJ6S1SD8cFcHI1A+mKzukANS3+zqUP1pQ0C2FDR/nHaF+6fH6xWLyU1XeHqH
5V90Piw9AADRd8WF
            "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJZIIaxWZDYzKNsqrEBLWICow==
            "], CompressedData["
1:eJxdlGtIVEEUx9dHiuBrXfd1jVpBK8lHvijF6pjOXKlATcmtBDHZVspHwSZK
ElnmhzasxEpNRJAyqKwISSM2JCzLB5khZZBWfqiwD4qKmmU7M9cZamC4/O7u
mTnnf/7nBh8u3WdxU6lULs5tdm5X535bmuc5lCxD9s+R6YaqQICzX1427JFh
H+EeLXSPXfhtyZFhAuUlN0XrOffYHWfjCgyc7wWE+1p3GKGRrEwZmslz0Qgq
skCGS2Z7ustxCW59S4tcSZBh1jHdab0mwcXdP9zjomVY/6TVYemQwCf9fr1l
k+AK8+34wSDBZv3jYZWvDPfJfacliIt1LjcZMki+wRIYrr7zKlzC7P2IEfb2
eW6/MYfhvMkzdMAmuIPErxPclZVoXnlpYPkvYpiqKbbHnDKw81yVelMMEDp5
rmVQktn/2/U834Oh5rVDT3Wc6f2PtJxzye+5WjhC1gYZCsnTQwv18x55DSEy
1BJ9HgTy+uS7ve2qBTXkPx/ZbBnGTMczvlDTnvM6plow1T9dsHtbXaJLBIYs
okeyP4sPxqx/D9Vw1/6xUBWl6FEfAMOk/wkYTETfWg3g0JOuTYC5H6Z8HFsa
d2FII/l0Kf5Iwax/84IHyArXcqY6dmvZ+yRF3406ln+4YETuMwim+XhhGCRx
RVpWzxrM9aHxy4jl26GBbaO9xXELCGKp3gHMT4uI+e2NmunyHsFnUn+mP+Pb
6F89bYJnH2Qca9oqeMLh2xwrIea/IX/O1A/PAzjT+zI07Ly1CAIr6myDkxrI
toVcXzEhrmdfWGJdfxRiPsA6Ng+ZiPVjVs/yr1Diq43wMLKkzaUSQfn4wljs
HSMcIP44jbi/V3mc1DcteONMyPemMGXenOdRP5klXi/tX5kyfycQWEk+NRLL
q0Spt1aZp6OCaX8LBNP5PIT4fNs6tb/69yNYIWunBKbk6YKBCMT8WGWAIq/F
VqsGsXlo1kE5iXdDvL/LucW9f5ZS2fekRcPmYT6V+3WVqZ+vqDk/I/346sPm
Qa/U/8oLZkg/rYI/BFXmx9wUTPvj9Af16V5vxioMc0SfUT/WLz/M8k3yZvXE
Yx5P9SoTHHm5dSH6k+DV+ab6vvCH/7+3fwG/BDxu
            "]]},
          AspectRatio->Automatic,
          BaselinePosition->Scaled[0.32631885041954006`],
          ImageSize->{48.617195516811954`, 15.14319302615193},
          
          PlotRange->{{0., 48.620000000000005`}, {0., 
           15.139999999999999`}}], {-0.97, 0.5}]}},
      DisplayFunction->Identity,
      ImagePadding->{{0., 0.}, {0., 1.4210854715202004`*^-14}},
      ImageSize->{Automatic, 113.38582677165354`},
      PlotRange->{{-1.813763229430252, 1.8137632294302515`}, {-0.2, 1.2}}], {153.4035166838612, -59.52755905511811},
      ImageScaled[{0.5, 0.5}], {293.79291905281923, 113.38582677165354},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
    InsetBox[
     GraphicsBox[{{
        {GrayLevel[0.75], EdgeForm[None], 
         PolygonBox[{{-4, 0}, {0, 0}, {0, -4}, {1, -4}, {1, 1}, {-4, 1}}]}, 
        {GrayLevel[0], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
         LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}}, 
       {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
        GeometricTransformationBox[
         GeometricTransformationBox[PolygonBox[CompressedData["
1:eJw9VgkwFfr3FyJLEVJpUbRJlpL1lQ+llChUXj3L69UrlUSFpEWWKLdoQSKR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           "]], {-0.6137632294302516, 0}], {{{1, 0}, {0, 1}}, {0, 0}}]}},
      DisplayFunction->Identity,
      ImagePadding->{{0., 0.}, {0., 1.4210854715202004`*^-14}},
      ImageSize->{Automatic, 113.38582677165354`},
      PlotRange->{{-3, 1.2}, {-3, 1.2}}], {370.00700391100077, -59.52755905511811},
      ImageScaled[{0.5, 0.5}], {113.38582677165354, 113.38582677165354},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
    InsetBox[
     GraphicsBox[GeometricTransformationBox[{{
         {GrayLevel[0.75], EdgeForm[None], 
          PolygonBox[{{-4, 0}, {0, 0}, {0, -4}, {1, -4}, {1, 1}, {-4, 1}}]}, 
         {GrayLevel[0], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
          LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}}, 
        {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
         GeometricTransformationBox[
          GeometricTransformationBox[PolygonBox[CompressedData["
1:eJw9VgkwFfr3FyJLEVJpUbRJlpL1lQ+llChUXj3L69UrlUSFpEWWKLdoQSKR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            "]], {-0.6137632294302516, 0}], {{{1, 0}, {0, 1}}, {0, 0}}]}}, {{{
        0, 1}, {1, 0}}, {0, 0}}],
      DisplayFunction->Identity,
      ImagePadding->{{0., 0.}, {0., 1.4210854715202004`*^-14}},
      ImageSize->{Automatic, 113.38582677165354`},
      PlotRange->{{-3, 1.2}, {-3, 1.2}}], {496.4069449975575, -59.52755905511811},
      ImageScaled[{0.5, 0.5}], {113.38582677165354, 113.38582677165354},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}]}, {}},
  ImageSize->404,
  PlotRange->{{0, 559.6069155408359}, {-119.05511811023622`, 0}},
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{{3.9305183103855953`*^9, 3.9305183329675303`*^9}, 
   3.930518373018166*^9, 3.9305184230984173`*^9, 3.9309691854001513`*^9, 
   3.931411346342123*^9, 3.931903282909698*^9, 3.931905590008325*^9, 
   3.93190672241713*^9, 3.932166117703039*^9, {3.936131872412842*^9, 
   3.9361318818015413`*^9}, {3.9361319318412313`*^9, 3.936131949783576*^9}, {
   3.936131986529357*^9, 3.936132009459257*^9}, {3.936132058783765*^9, 
   3.9361321107444963`*^9}, {3.936132226803171*^9, 3.93613226125462*^9}, 
   3.938557980873415*^9, 3.938558501006321*^9, 3.9417681874477863`*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"e4b1f7af-7667-466e-9496-8a773c566d3c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"save", "[", "clippedSofaCombined", "]"}]], "Input",
 CellChangeTimes->{{3.930518376214799*^9, 3.930518400663253*^9}, {
  3.936131885027452*^9, 3.9361318858519983`*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"c638ecdb-0e06-4d0a-b075-a71f0433f9a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"omega", "=", 
   RowBox[{
    RowBox[{"Pi", "/", "2"}], "-", "omega"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9309701954610157`*^9, 3.930970201501493*^9}, {
  3.931905602347095*^9, 3.9319056029114733`*^9}, {3.931906926668288*^9, 
  3.931906927645318*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"bdeb8747-56eb-4ec0-8039-780551643966"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"comega", "=", 
  RowBox[{
   RowBox[{"Sec", "[", "omega", "]"}], "-", 
   RowBox[{"Tan", "[", "omega", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.930970124004819*^9, 3.930970128125318*^9}, {
  3.930970436382719*^9, 3.9309704385236597`*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"3d4620b6-7782-4697-bbf6-e814d96ee61f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"Cot", "[", 
    RowBox[{"10", " ", "\[Degree]"}], "]"}]}], "+", 
  RowBox[{"Csc", "[", 
   RowBox[{"10", " ", "\[Degree]"}], "]"}]}]], "Output",
 CellChangeTimes->{3.930970130724004*^9, 3.930970202325197*^9, 
  3.930970440700653*^9, 3.931411351069004*^9, 3.93190329922199*^9, 
  3.931905603895062*^9, 3.931906928766769*^9, 3.9321672188017607`*^9, 
  3.936132341299231*^9, 3.938557981231346*^9, 3.941768187679771*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"4f4194f5-942b-4ed5-9b87-f43da8eb1c83"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d", "=", 
  RowBox[{
   RowBox[{"Max", "[", 
    RowBox[{"First", "/@", 
     RowBox[{"First", "@", "clippedPolygon"}]}], "]"}], "-", 
   "comega"}]}]], "Input",
 CellChangeTimes->{{3.930969574187621*^9, 3.930969598330151*^9}, {
  3.930970139654655*^9, 3.930970140646591*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"ac9fcfae-a00d-4bc7-8235-700da6b7b01b"],

Cell[BoxData["1.5262745659043269`"], "Output",
 CellChangeTimes->{3.9309701409236517`*^9, 3.9309702029184723`*^9, 
  3.930970441267954*^9, 3.931411351608644*^9, 3.931903299704616*^9, 
  3.931905604380939*^9, 3.931906929239572*^9, 3.93216721954994*^9, 
  3.9361323418864737`*^9, 3.938557981234992*^9, 3.9417681877018127`*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"106f11da-b376-48c4-b54f-c3b1406aa05f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"oomega", "=", 
   RowBox[{"{", 
    RowBox[{"comega", ",", "1"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9309698282644987`*^9, 3.930969841756579*^9}, {
  3.930970127607194*^9, 3.9309701530533743`*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"7b605796-74a1-4b1b-872e-674434804a8a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"comega", "+", "d"}], ",", 
    RowBox[{"1", "-", 
     RowBox[{"d", " ", 
      RowBox[{"Cot", "[", "omega", "]"}]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9309701636826677`*^9, 3.930970177463397*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"b648f355-98bc-47a5-b20b-885ac698b425"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.6137632294302513`", ",", "0.730876614061967`"}], "}"}]], "Output",\

 CellChangeTimes->{{3.9309701777972097`*^9, 3.930970204224511*^9}, 
   3.9309704423504963`*^9, 3.931411352720018*^9, 3.931903300754114*^9, 
   3.9319056053011227`*^9, 3.9319069301068773`*^9, 3.932167221749941*^9, 
   3.93613234286344*^9, 3.938557981259697*^9, 3.941768187714744*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"06c8ec53-1a7d-45c6-b4da-fd5894821505"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"g", "=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"1", "-", 
    RowBox[{
     RowBox[{"r", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "^", "2"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.930970214060351*^9, 3.9309702213947906`*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"1cd89d1e-5533-4370-992e-68b41717692c"],

Cell[BoxData["0.6825096153295678`"], "Output",
 CellChangeTimes->{{3.9309702173998632`*^9, 3.930970221615244*^9}, 
   3.9309704428125772`*^9, 3.931411353231482*^9, 3.9319033011916857`*^9, 
   3.931905605716948*^9, 3.931906930598116*^9, 3.932167223058282*^9, 
   3.936132343344771*^9, 3.9385579812629213`*^9, 3.9417681877177343`*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"220fecc0-0db1-4a38-8238-0ebf5251c776"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"q0", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d", "+", "comega"}], ",", "0"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.930970508198646*^9, 3.930970513774703*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"0352ba0b-9fb8-4d19-b29f-8525f4e4a3ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"q1", "=", 
   RowBox[{"oomega", "-", 
    RowBox[{"{", 
     RowBox[{"g", ",", "0"}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.930970633291233*^9, 3.930970641506424*^9}, {
  3.930971276906262*^9, 3.930971277557599*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"d3295752-f09c-458f-9aa7-ff1e560ed6cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"changeStyle", "[", "col_", "]"}], "[", 
   RowBox[{"Graphics", "[", 
    RowBox[{"items_", ",", "opt___"}], "]"}], "]"}], ":=", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"col", ",", "items"}], "}"}], ",", "opt"}], "]"}]}]], "Input",
 CellLabel->
  "In[107]:=",ExpressionUUID->"a28c8f7d-a3b5-475f-9fe3-ca26906ee96d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"clippedSofaTriangle", "=", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
        RowBox[{"FaceForm", "[", "LightBlue", "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Polygon", "[", 
         RowBox[{"{", 
          RowBox[{"oomega", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Sec", "[", "omega", "]"}], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"oomega", "-", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Sec", "[", "omega", "]"}], ",", "0"}], "}"}]}]}], 
          "}"}], "]"}]}], "\[IndentingNewLine]", "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{"Thin", ",", "\[IndentingNewLine]", 
        RowBox[{"InfiniteLine", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"InfiniteLine", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"InfiniteLine", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Sin", "[", "omega", "]"}]}], ",", 
            RowBox[{"Cos", "[", "omega", "]"}]}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"InfiniteLine", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Cos", "[", "omega", "]"}], ",", 
            RowBox[{"Sin", "[", "omega", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Sin", "[", "omega", "]"}]}], ",", 
            RowBox[{"Cos", "[", "omega", "]"}]}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<P_\\\\omega\>\"", ",", 
            RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1.6"}], ",", "0.8"}], "}"}]}], "]"}]}], 
       "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"EdgeForm", "[", 
         RowBox[{"{", "Black", "}"}], "]"}], ",", 
        "MS`SofaDefaultFillingColor", ",", "clippedPolygon", ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<S_\\\\omega\>\"", ",", 
            RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.9"}], ",", "0.5"}], "}"}]}], "]"}]}], 
       "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"FaceForm", "[", 
         RowBox[{"Darker", "@", "Red"}], "]"}], ",", 
        RowBox[{"EdgeForm", "[", 
         RowBox[{"{", 
          RowBox[{"Thick", ",", 
           RowBox[{"Darker", "@", "Red"}]}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Polygon", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"oomega", "-", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}], ",", 
           RowBox[{"oomega", "-", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Cos", "[", "omega", "]"}], ",", 
              RowBox[{"Sin", "[", "omega", "]"}]}], "}"}]}]}], "}"}], "]"}], 
        ",", "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"changeStyle", "[", 
            RowBox[{"Darker", "@", "Red"}], "]"}], "@", 
           RowBox[{"MaTeX", "[", 
            RowBox[{"\"\<\\\\Delta_\\\\omega\>\"", ",", 
             RowBox[{"Magnification", "->", "1"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"0.15", ",", "0.15"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Left", ",", "Bottom"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Darker", "@", "Red"}], ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.15", ",", "0.15"}], "}"}]}], "}"}], "]"}]}], 
       "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Point", "[", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<O\>\"", ",", 
            RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"7", ",", "18"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Point", "[", "oomega", "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<o_\\\\omega\>\"", ",", 
            RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", "oomega", ",", 
          RowBox[{"{", 
           RowBox[{"Left", ",", "Bottom"}], "}"}]}], "]"}]}], 
       "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{"Dotted", ",", "\[IndentingNewLine]", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{"oomega", ",", 
           RowBox[{"oomega", "-", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}]}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{"oomega", ",", 
           RowBox[{"oomega", "-", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Cos", "[", "omega", "]"}], ",", 
              RowBox[{"Sin", "[", "omega", "]"}]}], "}"}]}]}], "}"}], "]"}]}],
        "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"pp", "=", 
           RowBox[{"oomega", "-", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}]}], ",", 
          RowBox[{"eps", "=", "0.06"}]}], "}"}], ",", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{"Thin", ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"pp", "+", 
              RowBox[{"{", 
               RowBox[{"eps", ",", "0"}], "}"}]}], ",", 
             RowBox[{"pp", "+", 
              RowBox[{"{", 
               RowBox[{"eps", ",", "eps"}], "}"}]}], ",", 
             RowBox[{"pp", "+", 
              RowBox[{"{", 
               RowBox[{"0", ",", "eps"}], "}"}]}]}], "}"}], "]"}]}], 
         "\[IndentingNewLine]", "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"qq", "=", 
           RowBox[{"oomega", "-", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Cos", "[", "omega", "]"}], ",", 
              RowBox[{"Sin", "[", "omega", "]"}]}], "}"}]}]}], ",", 
          RowBox[{"eps", "=", "0.06"}]}], "}"}], ",", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{"Thin", ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"qq", "+", 
              RowBox[{"eps", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"Sin", "[", "omega", "]"}]}], ",", 
                 RowBox[{"Cos", "[", "omega", "]"}]}], "}"}]}]}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"qq", "+", 
              RowBox[{"eps", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"Sin", "[", "omega", "]"}]}], ",", 
                 RowBox[{"Cos", "[", "omega", "]"}]}], "}"}]}], "+", 
              RowBox[{"eps", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"Cos", "[", "omega", "]"}], ",", 
                 RowBox[{"Sin", "[", "omega", "]"}]}], "}"}]}]}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"qq", "+", 
              RowBox[{"eps", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"Cos", "[", "omega", "]"}], ",", 
                 RowBox[{"Sin", "[", "omega", "]"}]}], "}"}]}]}]}], "}"}], 
           "]"}]}], "\[IndentingNewLine]", "}"}]}], "]"}]}], 
     "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"gerverPlotRange", "+", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.05"}], ",", "0.05"}], "}"}]}], "}"}]}]}], ",", " ", 
    
    RowBox[{"ImageSize", "->", 
     RowBox[{"{", 
      RowBox[{"Automatic", ",", 
       RowBox[{"4", "cm"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9319071347793016`*^9, 3.9319071712920647`*^9}, {
   3.931907281225881*^9, 3.931907303520776*^9}, {3.9319086022349997`*^9, 
   3.931908750435581*^9}, {3.9319087815162477`*^9, 3.931908782180726*^9}, {
   3.93190965511369*^9, 3.9319096586909113`*^9}, {3.931909782790037*^9, 
   3.931909789008337*^9}, {3.932167245475613*^9, 3.932167318578742*^9}, {
   3.9321673571189632`*^9, 3.9321673909083767`*^9}, {3.932167432802527*^9, 
   3.932167629489362*^9}, {3.9321676635382633`*^9, 3.932167667272634*^9}, 
   3.932167769238493*^9, {3.932168286395522*^9, 3.93216833830532*^9}, {
   3.932168650117546*^9, 3.932168753986232*^9}, {3.93216882154722*^9, 
   3.932168872746147*^9}, {3.932168947221558*^9, 3.9321689719911337`*^9}, {
   3.932169003944113*^9, 3.932169113581422*^9}, 3.9321691500490923`*^9, {
   3.932169215523087*^9, 3.932169220933055*^9}, {3.932169255741767*^9, 
   3.932169319213336*^9}, {3.9321695018200617`*^9, 3.932169713236393*^9}, {
   3.932169746403487*^9, 3.932169767456959*^9}, 3.936132351020234*^9, {
   3.9361327416042557`*^9, 3.936132741772805*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"a2bf8126-8785-4299-8fad-fa35e86565b1"],

Cell[BoxData[
 GraphicsBox[{
   {EdgeForm[None], FaceForm[RGBColor[0.87, 0.94, 1]], 
    PolygonBox[
     NCache[{{-Cot[10 Degree] + Csc[10 Degree], 1}, {Csc[10 Degree], 0}, {0, 
       0}, {-Cot[10 Degree], 1}}, {{0.08748866352592444, 1}, {
       5.758770483143634, 0}, {0, 0}, {-5.671281819617709, 1}}]]}, 
   {Thickness[Tiny], 
    TagBox[ConicHullRegionBox[{0, 0}, {{1, 0}}],
     "InfiniteLine"], 
    TagBox[ConicHullRegionBox[{0, 1}, {{1, 0}}],
     "InfiniteLine"], 
    TagBox[
     ConicHullRegionBox[{0, 0}, 
      NCache[{{-Cos[10 Degree], Sin[10 Degree]}}, {{-0.984807753012208, 
       0.17364817766693033`}}]],
     "InfiniteLine"], 
    TagBox[
     ConicHullRegionBox[
      NCache[{Sin[10 Degree], Cos[10 Degree]}, {0.17364817766693033`, 
       0.984807753012208}], 
      NCache[{{-Cos[10 Degree], Sin[10 Degree]}}, {{-0.984807753012208, 
       0.17364817766693033`}}]],
     "InfiniteLine"], InsetBox[
     GraphicsBox[
      {Thickness[0.06779661016949153], 
       FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBmIQ/WHReoWzHkoOG1SfNM/rVXWA8Q20VgpfcFF3EK6c
VHL2ioJDRv6H1pNXNBzWCunwpcvJwPkan1RezuLkhfPtSxxrT8dww/n+Tzwv
mU7mwuAnhASpL8hE8P9+K30wxxChH8bviej2Z9zAA+fvDLaK+M8uiMH3vTgx
5h8zgp+aBgTH1B12QPkpUD5MfodD06PjM9QdZs8EgpsCcP8GgNxzmdXhTVtu
t9FtMYcm8VrWTDZWh4eu8Y6zAkUdZoDVszgwgMADEQeZjWLzmRL+2sP47lv9
jyez/YLzwfrdfmDw2xTYVc+IIPgzwUDY4crvY9fn3fwJ56+X3qZ76s0vON88
SdeO1eEfnH+we1+TyWMGh35wOAk7FC4v2fCvnwnOB4fnHR44Xx0UX518cP59
kL8MBRxg5sHCB8YPfnv544xEBD9aNULm3B1Mfh/IvAIROB8eHmuOLmeoQPDl
dy3Yl3pOAM7/su/j1vQwHjj/PwjY80DMMxCF88HyCxB8D5C5N0Th+kHRm6Ym
5vCi9nH2+Ryo+gQxuH+Urz0KZjij4HD2DBDkSMD54PRcJwfnw9J/9f0ft4y5
lR3Q8wcAUPBSLg==
         "], {{8.218749999999998, 11.0063}, {8.218749999999998, 
         10.720300000000002`}, {8.075000000000001, 9.785939999999998}, {
         7.568749999999999, 9.27969}, {7.381249999999999, 
         9.081249999999999}, {6.853129999999999, 8.6625}, {5.85313, 8.6625}, {
         4.301559999999999, 8.6625}, {5.050000000000001, 
         11.667199999999998`}, {5.148439999999999, 12.075}, {5.19219, 
         12.0969}, {5.621880000000001, 12.0969}, {6.71094, 12.0969}, {7.53594,
          12.0969}, {8.218749999999998, 11.832799999999999`}, {
         8.218749999999998, 11.0063}}}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJZIIaxWZDYzKNsqrEBLWICow==
        "], CompressedData["
1:eJxdlGtIFFEUx9eUxDLdh7PujpozuzPuDAphmoVYHZXKwvIVtYgmlq9eJBWh
aeEjizDUHj4T6fHBorSiJJNSTMxMrUTzgwmWBpUYpZQYQbb33vUOdGBYfrP3
nvs//3Pu8HuPxKc7qlQqB9tjtT1LbE/e7P3Yg6Ey7Pw2NFNT6AEhYc/iq1Jl
iEfcyQDbsEfuq5Dhw6aU8LpAT8qdpe1FwfsMlJu0AW6ZG4xQU2uLXBnq0e9v
IwThkKHcWhrjkM3Cm3e7pld5yfCzfaYls4qFfcljmx3nJfBtu9ae3sxC1pEf
Jb3DCntWDrtk3VC4usL9ZMhBCe6h806zsIBiowSxSC/PwuVzJYlD3hIEo2OH
jJCyM95yzUWCEs5Z7D+ucDPav1Lh1oRQ60KPAZDsWqME02cPl67OM5B8YRKp
N9IAr7oimvY32Nc3elK9iaLV+/VTPWV8/kOGchL6P4mBfhwSZGXYYikDxSti
7l3plqAM+XPfg9a35W53o2peA61QNNGTYwEVigI32D54MelvpB9lb+R/tkg5
quOUz7rPAiQgP8LVZH+rQPr3QAOfUq+PBH8XiB9XtJCP+s+KwCF/y3QQ/dJ5
/dU1Ip2HLwf856rXixCF9LTa5yNcJP2bUxiXFcBQxj4+YQCVmeEnEr8setiB
9E8KlPF5lQpjPYkCDKB8hxhSzxaB+oP3mwWit1kHzIVtU04eApmzh1pIQ/Nk
EMi8vdWQ95fN8BHVH6cmPGSifr2Xfe4uOCqMfdLwlM0jEwmqeo7M32s1ZTwP
XVrK+LxYHYyhfDc58Mi9dHzgkw7ck2PHVz/mqJ+lYVvbMmY54stmPeSNz48G
5fGkHz89Sd8NJrL/jP3+mE2Qg9bdMZL1/iY634s8jnTPKGyZFb7WySxhLxPJ
a2Vpvbh/J1j7nPGQifScZaEP+T7Nk3rLWNLXMYWxP50Kn0f13ODp/cbfgTLe
fi9ZiKwo1mZMcWQeCw1we+5rTn8BR+5DvZ74EcHR/u520Z8L8uVIngYd0b+c
o/O6yFjHRQ3lDtSPyRVwC+Wv4Ej9vS5k3SBPGdf70kRZjfpTbSZ1RrtCgVN3
eeBaAX4hf0bcIW7UKz/1qED0hrnCo7Xzz9OWiXQ/3ufqR3nqWAvz546F8uL9
xv6+UMP/39t/hDBGkw==
        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{14.75041594022416, 15.14319302615193},
      PlotRange->{{0., 14.75}, {0., 15.139999999999999`}}], {-1.6, 0.8}]}, 
   {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], PolygonBox[CompressedData["
1:eJw9VgkwFfr3FyJLEVJpUbRJlpL1lQ+llChUXj3L69UrlUSFpEWWKLdoQSKR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     "]], InsetBox[
     GraphicsBox[
      {Thickness[0.0693000693000693], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIFIIaxWZDYzDRkM0D5DBSqGSg2stuo5RcAgnoCnQ==

        "], CompressedData["
1:eJx1lGlIlEEYx/fQzDTddnVd3X3bw6tFC69CxNrH0koLFVfKUGvzxDJU8kOK
dmgKtZWVlUehEsFCbaZEaWamkFF4hEl9EEFxJZQSLKU0KduZ2XdeCHxgPvyY
mef5P8eMOqMgKVvI4/H41nXYugTW5VZys3jojRyUXS092a0MsJydY7VqJYSF
Wk0vh3EtY16tVUGnPiJl1eQJEnQuSw3fqk8ZQ17KYM/1SnHOmBquphgT+PMe
4JqeOBHySw19xp6KMIsEHosDXXLPamz7IkBuQy0aKJlYGgs1ioi/RQ2sIjvn
Ss7He8ODMZMlWOhCuNUbdMVR5QPjznDwncPOu9t9KOcVzFe9X+TYzvGyMnPY
DwaRBYpJvKdbiN5UKeUzKP4jL8qTMceiGtsVMJXi0TFi8KdsSE7yb4n1pXze
rr8muMMHYsz9Jt4ZBTCmmf3blByXr0QUDq/nuLugbK7hkzep5yjHVSoH38FF
jusarHaEoYz7kcVALurHF9v9WoboAx8IQryghMz08b1CmZZy3XXX0h0HtCT/
K2szD5mB44tIT7ISKjcmPLkVoyVzMbwZ5E1HtQPzXH1wvs3+kOabohiOlBO/
zlpY6Pn+LPeQjPrD+2VSyrjP0yLKs+WWkx/MDjBzIuBn3Ss/ymx+LOP5atSA
ol3aLGhxgkuRsV0599l5cwUj4t1qUs9iEXh/ntLzAtUwhHVJiO4RlS1fN+Lv
oYrMVZOUnE9TwTXkL8iD6IxWQSrSr5CR+zeU4P/DZ7YxVmbrkxJK0fwEeMIi
znszZdy3aAVlMocy8h4y3UkfFyTwFc3jiogynv/XGyjj+N0C2/txp4z95XtR
Tp4b/V4fJSc6pEJSl0QFNGCdQrLfx3EvfpcKqEHnCoUkv2BmTcbxjzLkPe4R
wj401/UMFJmK2/7WCChXepTb573lU8b32/gk/gUGEqZjP27X86meGdzfZR35
RyTwPK4t/N7ykg7H38QxztcshvCMrbvse3+vyfm3DUXhp1coT8bPGv40r+iw
nk4xlM1U/L7z4o9Oj+Ifl4BTlEtc/ayA9MtOChVI/zp7MgeFbqReDY7A+mPn
l2XyHqWU2f+T7ff//+s/oM9Ksw==
        "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJZIIaxWZDYzKNsqrEBLWICow==
        "], CompressedData["
1:eJxdlGlIVFEUx0eTbLHSGUfHVzrv+d70nhWWGa1Wx2yxaDGtGEKMFrWiRUjL
NnGyhLI0IyRtElHINm0xS6VMk3a1JLLwi0t+yNLKMNNsm3vPeB904PL4zbxz
7//8z7lP2LQ7PHqIRqNxsC2zbTnaVpvZ825DngJrul53n7O4gzVfLP/1RIFw
wtV6SHZ6lBHwQ4GWRRuCcwI8GVenVR6ZttnAuEg7aXTsPC/4S6JZAWu2Lfq9
IJuGAhnmtFUOcRxMD7ofnmVRoKeyuzQ2i4PnNQuKtkUpYKzIq4wu5uDlm3Wd
k+eofHhgdlz9MJV/9ya0WBtkuE7OS+IghsRFGcKIXoGDn12fqmalyDAt0Bav
veBxRdmpoXEyHOOdTbXxKheTfB+VyyJmm/8+MYCGRLIMnak706YeNEA/2a9A
xnpDDDBlwmXdKycF3y/0ZHrXm8zj6u95MKbnl+gZR5L/I/UQSEOBrUT3UD18
3FOqH5ioQDrx54Y7q2/JtUeFmj438C78EOrfPN6uazTcntH3cMsVE2ML8f+t
xPiGqT0ld4UEEcSPYFfMN0rYv5tusOyp89zzayX046wWaP+TJeCJv+k6uOW/
q8DBKrF5WNmQGfmnQIJQoqfMPh+FEvavV+VaEpP0jGnby/X4+0kJ/ZI9UP8y
laXGtgjNL5Hx5d6OxNoqEepI3g497Ku5syi7SGT+LDydoo05IaLeYh3yARF9
LdHiHCaJOG+v3OAcnUNfaCX1r3ZFnuXL/Aoh+dsFxtT3RJ5xWtDSihhHHuev
3pUxnYcaLWN6XpgO9xvBg/v+M/F17TpIIPq9eebn1/zrfJ2Zx7ld7IF9aeWx
Hz2edv0C5h+135/jAiQ29zUFXvXC9zMFNt+D3Eye3SrL36SOHD8O2SJgXWaO
1Uv7t5fD86IEiCV6Ujn0MULAetPtHKIy3UdR+QupZ5jA7reO6O7h8Tswn4NL
pJ9hPM6jxWD30Yj3wWqvf7WR9ZfWOdKIunJ1UEV8fu/D5nWQsU43xg/ocxR4
k/0/G7H+Z8NR70yBMd3X35cxna/fvjiny12wXxdE+E78aRyD/Xonot4gFxiX
G+X3Ik5i+bQPe0yMw5rGHtqolRkP3m/q72NX+P97+w/VpU0s
        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{14.433305105853051`, 15.14319302615193},
      PlotRange->{{0., 14.43}, {0., 15.139999999999999`}}], {-0.9, 0.5}]}, 
   {EdgeForm[{RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large]}], 
    FaceForm[RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0]], 
    PolygonBox[
     NCache[{{0, 
       0}, {-Cot[10 Degree] + Csc[10 Degree], 0}, {-Cot[10 Degree] + 
        Csc[10 Degree] - Sin[10 Degree], 1 - Cos[10 Degree]}}, {{0, 0}, {
       0.08748866352592444, 0}, {-0.0861595141410059, 0.01519224698779198}}]],
     InsetBox[
     GraphicsBox[
      {RGBColor[
        NCache[
         Rational[2, 3], 0.6666666666666666], 0, 0], 
       {Thickness[0.0595947556615018], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
          0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{0, 2, 0}, {0, 1, 
          0}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGAQA2IQrXztUTDDGyWHncFWEf+fCzvA+G0K7KpnREQcVn57
WXHmgZLDTBCIFHHYk1/zduZVJYc3bbndRtUiDh5rji5n+CHm8DxL+9t0WU0H
jU8qL2etFHM4fQYIcjQdTIyBYLKYw6+3rw9YNms6tILM/SIK54OUnfFB8L/s
+7g13UwUrj8NBJ6JwM0Hqz/zwx5mf/bUhEKL4h/2MPfNAtGSP+xh7ofxYf6D
8UUqJ5WcXSLs0CRey5rpBtU/Uxhq/m84Px1kfxnU/zD+MwQfFl4w89DDEwA0
O6ov
          "], {{8.151560000000002, 5.65938}, {2.15469, 5.65938}, {
          5.148439999999999, 11.7438}, {8.151560000000002, 5.65938}}}], 
        FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJZIIaxWZDYzKNsqrEBLWICow==
         "], CompressedData["
1:eJxdlGtIFFEUx9eUwvK17o67O2oazuzOuLNFplmidUwq6aWZxCL2MCvtaZSF
poWGGmSolfawRUw/+MG0N2qUZmEWZSVWHyTINLDHRikmSg/bO0fvQBcuy293
z73n/P/n3DnbMhJ2OKtUKifHtjr2NMfOHb4evyfCAonfeoYu5mshLPJ+wvkU
CyQQbmfAr2qz+KzMAn3Lt0RXztdRbi9uPRGaqqfc4C15pC0xwMVLjpVtARv5
HDdA6AKyLFBqLY5zOsDCyzcb7fN8LTDSOnQn7TwL2ze9W+E8JkHA3erWHY0s
pGf8KHz6WmFdxWvX9BqFK8o8jy7cI8E1ct9xFibIWipBPMl3DgvlJwuTevwk
vLfHAFsTE0zVrhIUBs7gn2cq3EjiZyvcvCHCOtGpx/wNEtiL9hWH5OjxvEgJ
643Rw5NHyxp2VU3+v05H803irX4v7vlQlu+/xVBOJr8nM/BcXhKk73Ss6QwU
uMddK++QoIToc11L61t5taNONaaGJjjR35llBhVZeR4Q130m+W9MMGVfov8B
kXJs2zH/RYMCbCB6RHthfLOA/t1Qw0DKlbeh3wXUo9wbcoj/rAiBRN8SDax+
MiPqcphI+2Fwt3n0QpQIsSSfZi0sJP0RLaJ/owpjWQxlIuOlFgZImTuNIupl
8oF1JP8BgbJ8X4XCcj5JAnSR8/YyWM9KgeojxwcJmG+jBpjTq764aAWQ2+yW
N6SSftIL2G+v1BBCvj9ngg+k/vVeyD1Gqtdacp6zwn9GD/fZ1Dzlm3P31zrZ
OOy/F16U5X545E1Zvi9eg/nVcqDNPpvZ9VEDeS4dpfObOKrn+l7f3JRhDnVZ
4QOvyDzk8OjHiA7nQW/E+AIDjH/7+mBxkBGy3o/1Lqh3zBfpD7OR9vcUvyf1
DSlsGuY+V4osnu9rxH6ysrRe2b8jU/PHQxrJp4hFH+081lsyOU/vFJb9bVdY
L88nT+fbxfVUQGoJPzmXLNwOH3u4/QuH/Zivh36rrqk7j8N5sPlg/DKO+utf
9yl2bgCH70mVBuuZxdF+nWK5n8+oKbcRPwbcgZXfIw7rf+qKfnbzlG01QS2/
O42U84k/F0xY9xo39CtcgJ9En7ee6NdBAfONdMN6Zoo0Xo5zC6ZsP3SH+VVv
pjw137K+j73g//f2H08RQds=
         "]]}},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{16.776388542963886`, 15.14319302615193},
      PlotRange->{{0., 16.779999999999998`}, {0., 
       15.139999999999999`}}], {0.15, 0.15}, {Left, Bottom}], 
    {RGBColor[
      NCache[
       Rational[2, 3], 0.6666666666666666], 0, 0], 
     LineBox[{{0, 0}, {0.15, 0.15}}]}}, {PointBox[{0, 0}], InsetBox[
     GraphicsBox[
      {Thickness[0.09532888465204957], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
         8.98906, 9.71875}, {8.98906, 11.5344}, {7.800000000000001, 
         12.6469}, {6.259379999999999, 12.6469}, {3.9046900000000004`, 
         12.6469}, {1.5281299999999998`, 10.1156}, {1.5281299999999998`, 
         7.5734400000000015`}, {1.5281299999999998`, 5.84688}, {2.67188, 
         4.668749999999999}, {4.26875, 4.668749999999999}, {6.578130000000001,
          4.668749999999999}, {8.98906, 7.078129999999999}, {8.98906, 
         9.71875}}, CompressedData["
1:eJxTTMoPSmViYGAQBmIQzR8bcN/IXMHhwtWwN/rWKg4w/p78mrczXZUcDnTv
azI5LOdwBgRy5Bz6I7r9GS9IO6wR0uFLt5NymAkGEg5Bby9/nHFQ1MFtzdHl
DDNEIOo2CDt83vdxa3qYIJxvYgwExdxwPtjcM8wObQrsqmdCxOD8B67xjrMM
ZeF8iD0KEP2b2RxWfntZceaBssOL2sfZ59/wOmTmf2g9KaIGUa8j5OB7cWLM
P2YNh7Ugd94TdXiauPCayXkNiLkXJVD5G2XgfJj/08BA3QE9fAAvy4bL
         "]}]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{10.491158156911581`, 15.14319302615193},
      PlotRange->{{0., 10.49}, {0., 15.139999999999999`}}], {0, 0}, {7, 18}], 
    PointBox[NCache[{-Cot[10 Degree] + Csc[10 Degree], 1}, {
      0.08748866352592444, 1}]], InsetBox[
     GraphicsBox[
      {Thickness[0.07698229407236336], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
         6.017189999999999, 7.926559999999999}, {6.017189999999999, 
         8.971879999999999}, {5.335939999999999, 9.753129999999999}, {
         4.334379999999999, 9.753129999999999}, {2.8812499999999996`, 
         9.753129999999999}, {1.45156, 8.168750000000001}, {1.45156, 
         6.61719}, {1.45156, 5.57188}, {2.1328099999999997`, 
         4.790629999999999}, {3.1343799999999997`, 4.790629999999999}, {
         4.598439999999999, 4.790629999999999}, {6.017189999999999, 
         6.374999999999999}, {6.017189999999999, 
         7.926559999999999}}, CompressedData["
1:eJxTTMoPSmViYGAQBmIQvU5Ihy9dTtRBuHJSydklCg4wfmoaELTJO5gYg4CI
wwPXeMdZF6Uc0sHiQg7Bby9/nKEo4eC+5uhyhh0CDn0R3f6MBqIOM2aCAI+D
xieVl7M4RRy4Hfm8ZmhywvlLbi1/bHiYBZXfzOhwBgxE4Xyw+Q8l4PwdwVYR
/59LOchsFJvPtIDZQQTk3hR5hy/7Pm5NF2NzUL72KJjhjILDeZAxPFwOa0H+
qFNy2Oq1wWLOTz6HFd9eVpwRUHaovv/jlrG3IJwP9l+xMJwP8384p1i7sb6S
A3r4AACXl3zs
         "]}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJZIIaxWZDYzKNsqrEBLWICow==
        "], CompressedData["
1:eJxdlHtIFFEUxtcHibG+dt11d9zRGd1RElNToZfUEdE0AjcVW0KJykeSaYGW
ooWWj8yyDCkViUrIJF9RmUWZJRWSmmAZmaE9/shSyjJRImzvPXoHujAMv917
7vm+c84dcU92XKqNQqGwsjxmy2NteTSnt361fSVBwvTwTG2xKwy9TpwK/CNB
HOHHGri9dv5Jip8PTETuCq9f48b4cWX38dC9OsatKn/H9E16CA6xLLUPNNRZ
1oIe+umS4Ky5MtbqIAcZ2T9K+25LMNs9cyf9Agd/53InGqol8Lx/uTu1jQNr
+1Oee7Nk7gjIarQKkznIr1k9ZCtBO8l3jAOSpu6tEUxEr8jBatFzNrPTCKFE
x7AeFqa/9axvNEKpYCf158jcRuI9ZO6K32BefK7DuFtGmCo7UBlcoAN/ct6I
Ef1G6CAleSzKZp2E+5vcmN6dktkw+EDLGM/RME4i/ydpII0uCfaR1woN8E1f
ogN2SVBF6tPhyvxtaXnapJh3AdOoe+FulREUZBU5Qm5vZ2Tdey/GEedOqNJW
ytw8N5nXXyRCPKlHuDNUhMXcT4sTsX83XeD71XZh4KSI9ahRwdgqvmXxlggC
qW+VGnbYa8tDXopsHpySTePBb0SIJnq6XKFgfH405J2I/ZuTmbbZX8OY9uWe
BhbJeiRivXy1cIToPyozzRcoM9XzS4ABcl6mBv1MCKw+NP6hgHrb1MitAoTQ
equWfAo4b0Mu8ILqEuAD+X27M1yk8+LB6kX7vJFnTH0lujMuJH72czh/g86M
6Tz0qhjTfCb10txw4Jp/Pmfgsxrn8grH6kn7qnPHOYjSgu9P42T9KgP2Y9YN
eui94jG+RA+1RG8+D3kkzw097q/g2Xwv8zjxNyMznsvhO4PHvGaO+aU+D3OY
z5uHdKKnjMM+Knn0W7XEUwbGNK5T5khybp6B3e8ztA4G7PtmDu6Svtq54zwW
66Cc+Azl8D40aFFXl571l/bvkB6/J5fUqD9Gz+Z1mem+ahfGj4iPTw5QQvYl
LPnus0e9IwbG1G+vB2M6X0EC+tymhOuEhwT4TeOcwHvkY7xCKaLeMCXOZ6PI
4mndrnkxLnGIba+JNDJevt903zNn+P97+w/zzFXC
        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{12.992398505603985`, 15.14319302615193},
      PlotRange->{{0., 12.99}, {0., 15.139999999999999`}}], 
     NCache[{-Cot[10 Degree] + Csc[10 Degree], 1}, {
      0.08748866352592444, 1}], {Left, Bottom}]}, 
   {Dashing[{0, Small}], 
    LineBox[NCache[{{-Cot[10 Degree] + Csc[10 Degree], 1}, {-Cot[10 Degree] + 
        Csc[10 Degree], 0}}, {{0.08748866352592444, 1}, {
       0.08748866352592444, 0}}]], 
    LineBox[NCache[{{-Cot[10 Degree] + Csc[10 Degree], 1}, {-Cot[10 Degree] + 
        Csc[10 Degree] - Sin[10 Degree], 1 - Cos[10 Degree]}}, {{
       0.08748866352592444, 1}, {-0.0861595141410059, 
       0.01519224698779198}}]]}, 
   {Thickness[Tiny], 
    LineBox[NCache[{{0.14748866352592405`, 0}, {0.14748866352592405`, 
       0.06}, {-Cot[10 Degree] + Csc[10 Degree], 0.06}}, {{
       0.14748866352592405`, 0}, {0.14748866352592405`, 0.06}, {
       0.08748866352592444, 0.06}}]]}, 
   {Thickness[Tiny], 
    LineBox[{{-0.14524797932173808`, 
     0.025611137647807758`}, {-0.13482908866172252`, 
     0.08469960282854017}, {-0.07574062348099034, 0.07428071216852439}}]}},
  ImageSize->{Automatic, 113.38582677165354`},
  PlotRange->{{-1.813763229430252, 1.8137632294302515`}, {-0.25, 
   1.25}}]], "Output",
 CellChangeTimes->{{3.9319071477357073`*^9, 3.93190717166302*^9}, 
   3.931907281804652*^9, {3.931908602610104*^9, 3.9319087507667*^9}, 
   3.931908782499629*^9, 3.931909659012781*^9, 3.931909789263098*^9, 
   3.932167228304722*^9, {3.932167268372127*^9, 3.932167318823352*^9}, {
   3.932167362522928*^9, 3.932167391242774*^9}, {3.9321674700470324`*^9, 
   3.9321675528181343`*^9}, {3.932167599323773*^9, 3.932167629868037*^9}, {
   3.9321676644715347`*^9, 3.932167667486239*^9}, {3.9321677628277893`*^9, 
   3.932167769533533*^9}, {3.932168653005534*^9, 3.932168754323388*^9}, {
   3.932168822495022*^9, 3.932168874521873*^9}, {3.932168928122367*^9, 
   3.932168949666086*^9}, {3.932168999091313*^9, 3.932169113915596*^9}, 
   3.93216915037716*^9, {3.932169215843069*^9, 3.9321692212777147`*^9}, {
   3.9321692627582417`*^9, 3.932169319559021*^9}, {3.9321695878902607`*^9, 
   3.932169620873376*^9}, {3.932169691360447*^9, 3.932169713649074*^9}, {
   3.932169750293684*^9, 3.932169767733676*^9}, {3.9361323480170307`*^9, 
   3.936132351254777*^9}, 3.9361327420926723`*^9, 3.938557983273264*^9, 
   3.9417681893645277`*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"b4f14b66-5a73-40d3-9b67-0ec156e09b89"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"shift", "=", 
   RowBox[{"gerverShift", "-", 
    RowBox[{"MS`GerverSofaRotationPath", "[", "0", "]"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.931908980344651*^9, 3.931908988918009*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"2da920ff-0ecd-480d-b92e-039d736d407b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"clipGraphics", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"hallway", "[", "4", "]"}], "/.", 
      RowBox[{
       RowBox[{"AbsoluteThickness", "[", "_", "]"}], "->", 
       RowBox[{"Sequence", "[", "]"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"MS`SofaDefaultFillingColor", ",", 
       RowBox[{"EdgeForm", "[", "Black", "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Rotate", "[", 
        RowBox[{
         RowBox[{"Translate", "[", 
          RowBox[{"clippedPolygon", ",", "shift"}], "]"}], ",", 
         RowBox[{"-", "0"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"FaceForm", "[", 
        RowBox[{"Darker", "@", "Red"}], "]"}], ",", 
       RowBox[{"EdgeForm", "[", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", 
          RowBox[{"Darker", "@", "Red"}]}], "}"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Translate", "[", 
        RowBox[{
         RowBox[{"Polygon", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"oomega", "-", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], ",", 
            RowBox[{"oomega", "-", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Cos", "[", "omega", "]"}], ",", 
               RowBox[{"Sin", "[", "omega", "]"}]}], "}"}]}]}], "}"}], "]"}], 
         ",", "shift"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Darker", "@", "Red"}], ",", 
       RowBox[{"EdgeForm", "[", 
        RowBox[{"Darker", "@", "Red"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"changeStyle", "[", 
           RowBox[{"Darker", "@", "Red"}], "]"}], "@", 
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<\\\\Delta_\\\\omega\>\"", ",", 
            RowBox[{"Magnification", "->", "1"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0.2", ",", "0.2"}], "}"}], "+", "shift"}]}], "]"}], ","}],
       "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.930518181988716*^9, 3.930518195710216*^9}, {
   3.931908919501348*^9, 3.931908950120327*^9}, {3.931908996099058*^9, 
   3.931909173132723*^9}, 3.9319093976825857`*^9, {3.9319094861747026`*^9, 
   3.931909530672009*^9}, {3.931909573958872*^9, 3.9319095747467957`*^9}, {
   3.936132544961323*^9, 3.936132586683548*^9}, {3.9361326322585077`*^9, 
   3.936132661783452*^9}, {3.936132725006198*^9, 3.936132727915124*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"496f0765-1813-47ba-bbfa-5979ddb555aa"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"horizontalBefore", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"clipGraphics", ",", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "3"}], ",", "1.2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.2"}], ",", "1.2"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "->", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", 
        RowBox[{"2", "cm"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Magnify", "[", 
  RowBox[{"horizontalBefore", ",", "2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.930518197971361*^9, 3.930518209938655*^9}, {
   3.9305182596067553`*^9, 3.930518261827607*^9}, {3.93190888102192*^9, 
   3.931908891725321*^9}, {3.9319089572759237`*^9, 3.931908962182128*^9}, {
   3.931909269467164*^9, 3.9319092922556543`*^9}, {3.932169162863717*^9, 
   3.9321691631579447`*^9}, 3.9361323628114443`*^9, {3.93613240522871*^9, 
   3.936132407116912*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"72939a95-4fc1-4e1d-a8b0-ac0ab14aff1e"],

Cell[BoxData[
 StyleBox[
  GraphicsBox[{{
     {GrayLevel[0.75], EdgeForm[None], 
      PolygonBox[{{-4, 0}, {0, 0}, {0, -4}, {1, -4}, {1, 1}, {-4, 1}}]}, 
     {GrayLevel[0], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
      LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}}, 
    {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
     GeometricTransformationBox[
      GeometricTransformationBox[PolygonBox[CompressedData["
1:eJw9VgkwFfr3FyJLEVJpUbRJlpL1lQ+llChUXj3L69UrlUSFpEWWKLdoQSKR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        "]], {-0.6137632294302516, 0}], {{{1, 0}, {0, 1}}, {0, 0}}]}, 
    {EdgeForm[{RGBColor[
      NCache[
       Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large]}], 
     FaceForm[RGBColor[
      NCache[
       Rational[2, 3], 0.6666666666666666], 0, 0]], 
     GeometricTransformationBox[
      PolygonBox[
       NCache[{{0, 
         0}, {-Cot[10 Degree] + Csc[10 Degree], 0}, {-Cot[10 Degree] + 
          Csc[10 Degree] - Sin[10 Degree], 1 - Cos[10 Degree]}}, {{0, 0}, {
         0.08748866352592444, 0}, {-0.0861595141410059, 
         0.01519224698779198}}]], {-0.6137632294302516, 0}], 
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], EdgeForm[RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0]], InsetBox[
       GraphicsBox[
        {RGBColor[
          NCache[
           Rational[2, 3], 0.6666666666666666], 0, 0], 
         {Thickness[0.0595947556615018], 
          FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
            0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{0, 2, 0}, {0, 
            1, 0}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGAQA2IQrXztUTDDGyWHncFWEf+fCzvA+G0K7KpnREQcVn57
WXHmgZLDTBCIFHHYk1/zduZVJYc3bbndRtUiDh5rji5n+CHm8DxL+9t0WU0H
jU8qL2etFHM4fQYIcjQdTIyBYLKYw6+3rw9YNms6tILM/SIK54OUnfFB8L/s
+7g13UwUrj8NBJ6JwM0Hqz/zwx5mf/bUhEKL4h/2MPfNAtGSP+xh7ofxYf6D
8UUqJ5WcXSLs0CRey5rpBtU/Uxhq/m84Px1kfxnU/zD+MwQfFl4w89DDEwA0
O6ov
            "], {{8.151560000000002, 5.65938}, {2.15469, 5.65938}, {
            5.148439999999999, 11.7438}, {8.151560000000002, 5.65938}}}], 
          FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJZIIaxWZDYzKNsqrEBLWICow==
           "], CompressedData["
1:eJxdlGtIFFEUx9eUwvK17o67O2oazuzOuLNFplmidUwq6aWZxCL2MCvtaZSF
poWGGmSolfawRUw/+MG0N2qUZmEWZSVWHyTINLDHRikmSg/bO0fvQBcuy293
z73n/P/n3DnbMhJ2OKtUKifHtjr2NMfOHb4evyfCAonfeoYu5mshLPJ+wvkU
CyQQbmfAr2qz+KzMAn3Lt0RXztdRbi9uPRGaqqfc4C15pC0xwMVLjpVtARv5
HDdA6AKyLFBqLY5zOsDCyzcb7fN8LTDSOnQn7TwL2ze9W+E8JkHA3erWHY0s
pGf8KHz6WmFdxWvX9BqFK8o8jy7cI8E1ct9xFibIWipBPMl3DgvlJwuTevwk
vLfHAFsTE0zVrhIUBs7gn2cq3EjiZyvcvCHCOtGpx/wNEtiL9hWH5OjxvEgJ
643Rw5NHyxp2VU3+v05H803irX4v7vlQlu+/xVBOJr8nM/BcXhKk73Ss6QwU
uMddK++QoIToc11L61t5taNONaaGJjjR35llBhVZeR4Q130m+W9MMGVfov8B
kXJs2zH/RYMCbCB6RHthfLOA/t1Qw0DKlbeh3wXUo9wbcoj/rAiBRN8SDax+
MiPqcphI+2Fwt3n0QpQIsSSfZi0sJP0RLaJ/owpjWQxlIuOlFgZImTuNIupl
8oF1JP8BgbJ8X4XCcj5JAnSR8/YyWM9KgeojxwcJmG+jBpjTq764aAWQ2+yW
N6SSftIL2G+v1BBCvj9ngg+k/vVeyD1Gqtdacp6zwn9GD/fZ1Dzlm3P31zrZ
OOy/F16U5X545E1Zvi9eg/nVcqDNPpvZ9VEDeS4dpfObOKrn+l7f3JRhDnVZ
4QOvyDzk8OjHiA7nQW/E+AIDjH/7+mBxkBGy3o/1Lqh3zBfpD7OR9vcUvyf1
DSlsGuY+V4osnu9rxH6ysrRe2b8jU/PHQxrJp4hFH+081lsyOU/vFJb9bVdY
L88nT+fbxfVUQGoJPzmXLNwOH3u4/QuH/Zivh36rrqk7j8N5sPlg/DKO+utf
9yl2bgCH70mVBuuZxdF+nWK5n8+oKbcRPwbcgZXfIw7rf+qKfnbzlG01QS2/
O42U84k/F0xY9xo39CtcgJ9En7ee6NdBAfONdMN6Zoo0Xo5zC6ZsP3SH+VVv
pjw137K+j73g//f2H08RQds=
           "]]}},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.32631885041954006`],
        ImageSize->{16.776388542963886`, 15.14319302615193},
        PlotRange->{{0., 16.779999999999998`}, {0., 
         15.139999999999999`}}], {-0.4137632294302516, 0.2}]}}},
   ImageSize->{Automatic, 56.69291338582677},
   PlotRange->{{-3, 1.2}, {-0.2, 1.2}}],
  StripOnInput->False,
  Magnification->2 Inherited]], "Output",
 CellChangeTimes->{
  3.9361323632083693`*^9, {3.9361324073779793`*^9, 3.93613242128106*^9}, {
   3.936132547110457*^9, 3.936132587858695*^9}, {3.93613263328885*^9, 
   3.936132662558405*^9}, {3.936132729608438*^9, 3.936132746171489*^9}, 
   3.938557983328663*^9, 3.9417681894099607`*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"4a34e519-d7ab-45ad-95bc-322d119cffe2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"clipGraphics", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"hallway", "[", "4", "]"}], "/.", 
      RowBox[{
       RowBox[{"AbsoluteThickness", "[", "_", "]"}], "->", 
       RowBox[{"Sequence", "[", "]"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"MS`SofaDefaultFillingColor", ",", 
       RowBox[{"EdgeForm", "[", "Black", "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Translate", "[", 
        RowBox[{
         RowBox[{"Rotate", "[", 
          RowBox[{"clippedPolygon", ",", 
           RowBox[{
            RowBox[{"Pi", "/", "2"}], "-", "omega"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", "shift"}], "]"}]}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"FaceForm", "[", 
        RowBox[{"Darker", "@", "Red"}], "]"}], ",", 
       RowBox[{"EdgeForm", "[", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", 
          RowBox[{"Darker", "@", "Red"}]}], "}"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Translate", "[", 
        RowBox[{
         RowBox[{"Rotate", "[", 
          RowBox[{
           RowBox[{"Polygon", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"oomega", "-", 
               RowBox[{"{", 
                RowBox[{"0", ",", "1"}], "}"}]}], ",", 
              RowBox[{"oomega", "-", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"Cos", "[", "omega", "]"}], ",", 
                 RowBox[{"Sin", "[", "omega", "]"}]}], "}"}]}]}], "}"}], 
            "]"}], ",", 
           RowBox[{
            RowBox[{"Pi", "/", "2"}], "-", "omega"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", "shift"}], "]"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"Darker", "@", "Red"}], ",", 
       RowBox[{"EdgeForm", "[", 
        RowBox[{"Darker", "@", "Red"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"changeStyle", "[", 
           RowBox[{"Darker", "@", "Red"}], "]"}], "@", 
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<\\\\Delta_\\\\omega\>\"", ",", 
            RowBox[{"Magnification", "->", "1"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.1"}], ",", "0.2"}], "}"}], "+", "shift"}]}], 
        "]"}]}], "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.930518181988716*^9, 3.930518195710216*^9}, {
  3.931908919501348*^9, 3.931908950120327*^9}, {3.931908996099058*^9, 
  3.931909173132723*^9}, {3.9319092218581057`*^9, 3.931909245224113*^9}, {
  3.93190932309824*^9, 3.9319093911709337`*^9}, {3.9319094793843937`*^9, 
  3.931909499804884*^9}, {3.931909542873083*^9, 3.9319095616220837`*^9}, {
  3.9361325982505083`*^9, 3.9361326276607227`*^9}, {3.936132666171636*^9, 
  3.936132715998*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"fa67d7a9-435a-4c6a-961f-58d9391666a5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"horizontalAfter", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"clipGraphics", ",", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "3"}], ",", "1.2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.2"}], ",", "1.2"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "->", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", 
        RowBox[{"2", "cm"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Magnify", "[", 
  RowBox[{"horizontalAfter", ",", "2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.930518197971361*^9, 3.930518209938655*^9}, {
   3.9305182596067553`*^9, 3.930518261827607*^9}, {3.93190888102192*^9, 
   3.931908891725321*^9}, {3.9319089572759237`*^9, 3.931908962182128*^9}, {
   3.931909253700425*^9, 3.931909254325671*^9}, {3.931909297151002*^9, 
   3.931909305382249*^9}, {3.932169165428307*^9, 3.932169165601431*^9}, 
   3.936132373010276*^9, {3.936132410622744*^9, 3.93613241249391*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"ea514e7b-8fdc-47b6-a90d-72da5a21bc4a"],

Cell[BoxData[
 StyleBox[
  GraphicsBox[{{
     {GrayLevel[0.75], EdgeForm[None], 
      PolygonBox[{{-4, 0}, {0, 0}, {0, -4}, {1, -4}, {1, 1}, {-4, 1}}]}, 
     {GrayLevel[0], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
      LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}}, 
    {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
     GeometricTransformationBox[
      GeometricTransformationBox[PolygonBox[CompressedData["
1:eJw9VgkwFfr3FyJLEVJpUbRJlpL1lQ+llChUXj3L69UrlUSFpEWWKLdoQSKR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        "]], {{{0.984807753012208, -0.17364817766693033`}, {
        0.17364817766693033`, 0.984807753012208}}, {0, 
        0}}], {-0.6137632294302516, 0}]}, 
    {EdgeForm[{RGBColor[
      NCache[
       Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large]}], 
     FaceForm[RGBColor[
      NCache[
       Rational[2, 3], 0.6666666666666666], 0, 0]], 
     GeometricTransformationBox[
      GeometricTransformationBox[
       PolygonBox[
        NCache[{{0, 
          0}, {-Cot[10 Degree] + Csc[10 Degree], 0}, {-Cot[10 Degree] + 
           Csc[10 Degree] - Sin[10 Degree], 1 - Cos[10 Degree]}}, {{0, 0}, {
          0.08748866352592444, 0}, {-0.0861595141410059, 
          0.01519224698779198}}]], {{{
        0.984807753012208, -0.17364817766693033`}, {0.17364817766693033`, 
        0.984807753012208}}, {0, 0}}], {-0.6137632294302516, 0}], 
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], EdgeForm[RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0]], InsetBox[
       GraphicsBox[
        {RGBColor[
          NCache[
           Rational[2, 3], 0.6666666666666666], 0, 0], 
         {Thickness[0.0595947556615018], 
          FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
            0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{0, 2, 0}, {0, 
            1, 0}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGAQA2IQrXztUTDDGyWHncFWEf+fCzvA+G0K7KpnREQcVn57
WXHmgZLDTBCIFHHYk1/zduZVJYc3bbndRtUiDh5rji5n+CHm8DxL+9t0WU0H
jU8qL2etFHM4fQYIcjQdTIyBYLKYw6+3rw9YNms6tILM/SIK54OUnfFB8L/s
+7g13UwUrj8NBJ6JwM0Hqz/zwx5mf/bUhEKL4h/2MPfNAtGSP+xh7ofxYf6D
8UUqJ5WcXSLs0CRey5rpBtU/Uxhq/m84Px1kfxnU/zD+MwQfFl4w89DDEwA0
O6ov
            "], {{8.151560000000002, 5.65938}, {2.15469, 5.65938}, {
            5.148439999999999, 11.7438}, {8.151560000000002, 5.65938}}}], 
          FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJZIIaxWZDYzKNsqrEBLWICow==
           "], CompressedData["
1:eJxdlGtIFFEUx9eUwvK17o67O2oazuzOuLNFplmidUwq6aWZxCL2MCvtaZSF
poWGGmSolfawRUw/+MG0N2qUZmEWZSVWHyTINLDHRikmSg/bO0fvQBcuy293
z73n/P/n3DnbMhJ2OKtUKifHtjr2NMfOHb4evyfCAonfeoYu5mshLPJ+wvkU
CyQQbmfAr2qz+KzMAn3Lt0RXztdRbi9uPRGaqqfc4C15pC0xwMVLjpVtARv5
HDdA6AKyLFBqLY5zOsDCyzcb7fN8LTDSOnQn7TwL2ze9W+E8JkHA3erWHY0s
pGf8KHz6WmFdxWvX9BqFK8o8jy7cI8E1ct9xFibIWipBPMl3DgvlJwuTevwk
vLfHAFsTE0zVrhIUBs7gn2cq3EjiZyvcvCHCOtGpx/wNEtiL9hWH5OjxvEgJ
643Rw5NHyxp2VU3+v05H803irX4v7vlQlu+/xVBOJr8nM/BcXhKk73Ss6QwU
uMddK++QoIToc11L61t5taNONaaGJjjR35llBhVZeR4Q130m+W9MMGVfov8B
kXJs2zH/RYMCbCB6RHthfLOA/t1Qw0DKlbeh3wXUo9wbcoj/rAiBRN8SDax+
MiPqcphI+2Fwt3n0QpQIsSSfZi0sJP0RLaJ/owpjWQxlIuOlFgZImTuNIupl
8oF1JP8BgbJ8X4XCcj5JAnSR8/YyWM9KgeojxwcJmG+jBpjTq764aAWQ2+yW
N6SSftIL2G+v1BBCvj9ngg+k/vVeyD1Gqtdacp6zwn9GD/fZ1Dzlm3P31zrZ
OOy/F16U5X545E1Zvi9eg/nVcqDNPpvZ9VEDeS4dpfObOKrn+l7f3JRhDnVZ
4QOvyDzk8OjHiA7nQW/E+AIDjH/7+mBxkBGy3o/1Lqh3zBfpD7OR9vcUvyf1
DSlsGuY+V4osnu9rxH6ysrRe2b8jU/PHQxrJp4hFH+081lsyOU/vFJb9bVdY
L88nT+fbxfVUQGoJPzmXLNwOH3u4/QuH/Zivh36rrqk7j8N5sPlg/DKO+utf
9yl2bgCH70mVBuuZxdF+nWK5n8+oKbcRPwbcgZXfIw7rf+qKfnbzlG01QS2/
O42U84k/F0xY9xo39CtcgJ9En7ee6NdBAfONdMN6Zoo0Xo5zC6ZsP3SH+VVv
pjw137K+j73g//f2H08RQds=
           "]]}},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.32631885041954006`],
        ImageSize->{16.776388542963886`, 15.14319302615193},
        PlotRange->{{0., 16.779999999999998`}, {0., 
         15.139999999999999`}}], {-0.7137632294302516, 0.2}]}}},
   ImageSize->{Automatic, 56.69291338582677},
   PlotRange->{{-3, 1.2}, {-0.2, 1.2}}],
  StripOnInput->False,
  Magnification->2 Inherited]], "Output",
 CellChangeTimes->{{3.931908875309497*^9, 3.931908892037078*^9}, {
   3.931908931942169*^9, 3.931908962419787*^9}, {3.9319089998022413`*^9, 
   3.931909174342637*^9}, {3.931909246265718*^9, 3.931909256738492*^9}, 
   3.931909305570278*^9, {3.931909347977811*^9, 3.931909385152529*^9}, {
   3.9319094811763353`*^9, 3.9319095070372553`*^9}, {3.931909548346745*^9, 
   3.9319095773098183`*^9}, 3.9319096635538473`*^9, 3.931909792900341*^9, 
   3.932167738389647*^9, 3.932167775526558*^9, 3.9321687833086853`*^9, 
   3.932168884406476*^9, 3.932169053738606*^9, 3.9321691236920633`*^9, {
   3.932169155062607*^9, 3.932169176424089*^9}, 3.932169236384715*^9, {
   3.932169269224701*^9, 3.932169323778412*^9}, 3.932169627082426*^9, 
   3.9321697204515657`*^9, 3.932169779101185*^9, 3.93613237330742*^9, {
   3.936132412931141*^9, 3.936132423531679*^9}, {3.936132594916829*^9, 
   3.9361326724595118`*^9}, {3.936132708890621*^9, 3.936132749247018*^9}, 
   3.938557983337717*^9, 3.9417681894189157`*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"a6405ebe-263c-494a-9010-51789034ff12"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"horizontalColumn", "=", 
  RowBox[{"GraphicsColumn", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"horizontalBefore", ",", "horizontalAfter"}], "}"}], ",", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"{", 
      RowBox[{"Automatic", ",", 
       RowBox[{"4", " ", "cm"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.931909411273941*^9, 3.931909433097686*^9}, {
   3.9319095910594587`*^9, 3.931909595577218*^9}, 3.932169167469352*^9, {
   3.936132376847926*^9, 3.936132378360018*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"8cb32136-7578-466f-85d6-4bb3b8900560"],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[{{
        {GrayLevel[0.75], EdgeForm[None], 
         PolygonBox[{{-4, 0}, {0, 0}, {0, -4}, {1, -4}, {1, 1}, {-4, 1}}]}, 
        {GrayLevel[0], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
         LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}}, 
       {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
        GeometricTransformationBox[
         GeometricTransformationBox[PolygonBox[CompressedData["
1:eJw9VgkwFfr3FyJLEVJpUbRJlpL1lQ+llChUXj3L69UrlUSFpEWWKLdoQSKR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           "]], {-0.6137632294302516, 0}], {{{1, 0}, {0, 1}}, {0, 0}}]}, 
       {EdgeForm[{RGBColor[
         NCache[
          Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large]}], 
        FaceForm[RGBColor[
         NCache[
          Rational[2, 3], 0.6666666666666666], 0, 0]], 
        GeometricTransformationBox[
         PolygonBox[
          NCache[{{0, 
            0}, {-Cot[10 Degree] + Csc[10 Degree], 0}, {-Cot[10 Degree] + 
             Csc[10 Degree] - Sin[10 Degree], 1 - Cos[10 Degree]}}, {{0, 0}, {
            0.08748866352592444, 0}, {-0.0861595141410059, 
            0.01519224698779198}}]], {-0.6137632294302516, 0}], 
        {RGBColor[
          NCache[
           Rational[2, 3], 0.6666666666666666], 0, 0], EdgeForm[RGBColor[
          NCache[
           Rational[2, 3], 0.6666666666666666], 0, 0]], InsetBox[
          GraphicsBox[
           {RGBColor[
             NCache[
              Rational[2, 3], 0.6666666666666666], 0, 0], 
            {Thickness[0.0595947556615018], 
             FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
               1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{0, 2, 
               0}, {0, 1, 0}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGAQA2IQrXztUTDDGyWHncFWEf+fCzvA+G0K7KpnREQcVn57
WXHmgZLDTBCIFHHYk1/zduZVJYc3bbndRtUiDh5rji5n+CHm8DxL+9t0WU0H
jU8qL2etFHM4fQYIcjQdTIyBYLKYw6+3rw9YNms6tILM/SIK54OUnfFB8L/s
+7g13UwUrj8NBJ6JwM0Hqz/zwx5mf/bUhEKL4h/2MPfNAtGSP+xh7ofxYf6D
8UUqJ5WcXSLs0CRey5rpBtU/Uxhq/m84Px1kfxnU/zD+MwQfFl4w89DDEwA0
O6ov
               "], {{8.151560000000002, 5.65938}, {2.15469, 5.65938}, {
               5.148439999999999, 11.7438}, {8.151560000000002, 5.65938}}}], 
             FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJZIIaxWZDYzKNsqrEBLWICow==
              "], CompressedData["
1:eJxdlGtIFFEUx9eUwvK17o67O2oazuzOuLNFplmidUwq6aWZxCL2MCvtaZSF
poWGGmSolfawRUw/+MG0N2qUZmEWZSVWHyTINLDHRikmSg/bO0fvQBcuy293
z73n/P/n3DnbMhJ2OKtUKifHtjr2NMfOHb4evyfCAonfeoYu5mshLPJ+wvkU
CyQQbmfAr2qz+KzMAn3Lt0RXztdRbi9uPRGaqqfc4C15pC0xwMVLjpVtARv5
HDdA6AKyLFBqLY5zOsDCyzcb7fN8LTDSOnQn7TwL2ze9W+E8JkHA3erWHY0s
pGf8KHz6WmFdxWvX9BqFK8o8jy7cI8E1ct9xFibIWipBPMl3DgvlJwuTevwk
vLfHAFsTE0zVrhIUBs7gn2cq3EjiZyvcvCHCOtGpx/wNEtiL9hWH5OjxvEgJ
643Rw5NHyxp2VU3+v05H803irX4v7vlQlu+/xVBOJr8nM/BcXhKk73Ss6QwU
uMddK++QoIToc11L61t5taNONaaGJjjR35llBhVZeR4Q130m+W9MMGVfov8B
kXJs2zH/RYMCbCB6RHthfLOA/t1Qw0DKlbeh3wXUo9wbcoj/rAiBRN8SDax+
MiPqcphI+2Fwt3n0QpQIsSSfZi0sJP0RLaJ/owpjWQxlIuOlFgZImTuNIupl
8oF1JP8BgbJ8X4XCcj5JAnSR8/YyWM9KgeojxwcJmG+jBpjTq764aAWQ2+yW
N6SSftIL2G+v1BBCvj9ngg+k/vVeyD1Gqtdacp6zwn9GD/fZ1Dzlm3P31zrZ
OOy/F16U5X545E1Zvi9eg/nVcqDNPpvZ9VEDeS4dpfObOKrn+l7f3JRhDnVZ
4QOvyDzk8OjHiA7nQW/E+AIDjH/7+mBxkBGy3o/1Lqh3zBfpD7OR9vcUvyf1
DSlsGuY+V4osnu9rxH6ysrRe2b8jU/PHQxrJp4hFH+081lsyOU/vFJb9bVdY
L88nT+fbxfVUQGoJPzmXLNwOH3u4/QuH/Zivh36rrqk7j8N5sPlg/DKO+utf
9yl2bgCH70mVBuuZxdF+nWK5n8+oKbcRPwbcgZXfIw7rf+qKfnbzlG01QS2/
O42U84k/F0xY9xo39CtcgJ9En7ee6NdBAfONdMN6Zoo0Xo5zC6ZsP3SH+VVv
pjw137K+j73g//f2H08RQds=
              "]]}},
           AspectRatio->Automatic,
           BaselinePosition->Scaled[0.32631885041954006`],
           ImageSize->{16.776388542963886`, 15.14319302615193},
           PlotRange->{{0., 16.779999999999998`}, {0., 15.139999999999999`}}],
           {-0.4137632294302516, 0.2}]}}},
      DisplayFunction->Identity,
      ImagePadding->{{0., 0.}, {0., 0.}},
      ImageSize->{Automatic, 56.69291338582677},
      PlotRange->{{-3, 1.2}, {-0.2, 1.2}}], {89.29133858267716, -30.236220472440944},
      ImageScaled[{0.5, 0.5}], {170.0787401574803, 56.69291338582677},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
    InsetBox[
     GraphicsBox[{{
        {GrayLevel[0.75], EdgeForm[None], 
         PolygonBox[{{-4, 0}, {0, 0}, {0, -4}, {1, -4}, {1, 1}, {-4, 1}}]}, 
        {GrayLevel[0], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
         LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}}, 
       {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
        GeometricTransformationBox[
         GeometricTransformationBox[PolygonBox[CompressedData["
1:eJw9VgkwFfr3FyJLEVJpUbRJlpL1lQ+llChUXj3L69UrlUSFpEWWKLdoQSKR
PUvJs4THV1Kh7Dvh7vdab+ReblQ///n/5ndmzpz5zDlnzpn5nM/MWX3cw/6k
qIiIyKdZ/7+4tbxgqZYdg5T4xE2+RykyGEzzMlsGOfHrx36hQynGqBYhsksZ
RMVWIY2nXAm2UbOtfhudKHs7j8W5fwBL3uqa9y06sXvwMeBmTi0OVre1ym2k
k32L7amprfXgHzoqav2ORpq+6nhEeDahInjjBR87GqmYtkwNPt0Ci+2GxtRW
KpH+YmJnadeGU+bPxfptqET38rVj4xodmD+Q3fvkSj/JfhBpkT7WCZdfR+ny
Fn2EopexOzy9Gy9slb2401/IQmeprnarL/ihvlt99HkP+bkyn13U3Yt25ejz
kwbdJOZV4ipPh35QugXXaKWd5KftmTXJLlQc5wha72/uIM3TIWUWkjQUFd9b
OBbTRh6/vFdcnUJD2uC5yInxFrL87Y7T/QZ0cLSG9SPNmslH+d6s7WV0+Iyl
jtcHNpLsmW1L4g0ZKFEo1DroXUemm97K/5vKwP6J0w1OzTVkZjqP6SzJxBJt
QWTXyg/kZYbeoJUTE2qUkpYxp0pi863osW0KE96ai6c6V5SRBmaRwKSfCX5V
19hNzwIyx2K+/C1ZFspUTqxYeT6LHM01a57RZKH0zyWWwR2PiaVP/J7H21mQ
CywauT94DXrlN+33m7MwPW7d5LQmGb/7cVJWGbKgfUbbcb/ta8S6VNYuVGWh
d0VB/QvxYoQ1yK3ZKGQiT+m3mnOHK3BJbdsj3/dMLCisVlq9sgr8a4q7zgUz
8b1Duz+u6yNWx4aW/mnARH8nRTz31id4lPu+CexhQK3E+I7xqgaIbV6kKe3F
wEOH5xsiDjZBZ9XWxboiDPC3SpxdL9uCAHetq3o36XgVLH6K8aYVwcsMtx6Z
oGEqfeXYhyPtGPe1o7GdaFhXW7jxy2AHjgR/qtpUQoXql7/q9c534dqfZ1Ku
ylKR+YsayKJ1I1zyvO3BjD6kTWatk9/1BSn+6p5q6r2I4E4u7Y7uRXo++9Xq
sB5oeawLudDehzw5JQnlvi44DljYhcyh4razncxn1U68H9GfnrhHhfhNg+zF
tu1Y36hmvUGehsKT7Z0tHq1g/yOjXx1Kg9uI2Ra6fzOuWJ7WCJjd+2evcuHG
gEacWuZkIu5Ax3mtR40GA59xRvNvXclsOibVzAUHCqtR2+aTbCGgQ+ea6dBD
tyqcHo5YeG0rA1pWn3OnpSswNJ307cIpBuoDMsVVtYqw5MhoI4/CgMkdCVdP
82yEnBiyy49iIEDMJWZLVRZMxRT7hAkMLNuZ/SB0ZxZkdDaIVWYyQJFcbhZL
MvHuRMTOBYUM+KV8EIs2ysRV1S3K1LcMuFZNZ6e9fIHh78fZRvUMRCUEXpla
/QKef1UqqszyeLimdeGbhxkQHVAfD+YysLPQPkRhTgaS93nV+Alm5628aK3v
ng5fscS2GXEm7J3Yv+3vSMNEmN9uWSUmqsYrKRSk4eSONGSqM6FgH9OwLC0V
0jPXOjv0mMiSoUxoyaRCTle4LNqCibgHJ03HzqcguCthHvvwLM5IsYhqSkbU
j7P3q12ZWPT6Bm+vXjIW9OXHmPoxITrM8kJkEo51qn/fc48JNvXW4bSJ51g1
Hn2Tm8iEqfS/R18deg5NJcWhFQVMrBqlhFPyE+HAzx0aqJm92+rwHeeUElFc
QFlvM6uz6P6yuRIDzxCkmWuwh89E85qfOmKZ8bCiy6b0yLCgO+fq3K3nniKl
7viIpDoLb43Wj8/oxGF+rkFQnQkL2dvEPlTyn6DS4F31poMs6KXXvRwsi4H/
pyHFdedYiBZmb+6+/Rifl+vmFN9iIWWwec2kQzQSnBMbOAmz9VFLX6RviILU
9uaM3BIWZNtj1e1/PgIluv2IUjsLUho7DJ07H6K4R2dcYZyFmMNHy3WKHqDF
sOZK9gI2vpvIV+nG3Uet+yibqslGxVKRmXCpCBy+YKGeu5eN/KRDlELuXVwu
rZRWOc3GHjpHPb01DAsdc9xWhrIR9LsxTaf+Nj69jZAoS2PjQ8CpX6rtIWi3
MQrnf2Cj1Hx+/e6RYHy+n5/+kcOG5fCG5EtKQVh+aP/gFikOnv8zWOdtHYAt
jnf6DTQ5WKK8XNF4kz+KGavFWmw4mHvoINWdeRXLmTLvJC5wEJg+3b3+nS9C
5l3yb4rkYEg+4IR4rTf8z5eGbSnmYCCscU/i94vYrxqkodHHgdTEUM5jB08Y
7U15mC/GRdvR6T4Z4oYkQyNeiwYX5u7dCjLarlgrHfdHiC0X48bDU3/+OI57
Gz3ptZe5szxKNfgcc0FRQHpIYgIXh+01Mh8/+h3b3IKMJaq5aJBj7faLtcMn
14T+71+5KIroyaYJ9mBe+OSB6yoD4NXFLY+4YoZoRrmf7+4B7BL0LygW1cOj
bRnGAq8BqMYKD+qzV6ExKEj6cvIAjE12Sx5li+ChqcvfwqYBiPzX/h8L/4fP
ph577FYrRGRbc1qsZhJaLdONdhMhsF+BMiSXB0VqdWBCrhAfX5oWnR4uQY17
ADP8mRDb8yR9c1vfwlI7d2rTHSFaKfph/mofMCLCvP7Ic7b/7d7KcpdaqPr5
2vQeEs7qTPHco9v1cJDebb/OQAjZtObkqANNYL7l3KAoCfGjJ8+jz7YF7x2f
vNv4dQou+sUj7yzb8NAxV0y9ZgrjNqtfDOp1wFbzH+nIhClU/LNFZkapC192
LQx4dmkK7JHEm2mD3ZgX6089sWsKDG+X+Pj8LxC/MOMqsWgKoXvbTGMv9sHC
7IbcC/ok9iltc9BSoII9ZHvV4+UkZkRsHZuYVMSrrOVd952Ed1XrwIrXNPxy
aDMTmk3i+uvk+O8+dGxuZdZKzJtE28jPX3YGDMx5X+ryuU6Aue9dHi3kMeBp
nWrg+VCAJre9fRrPmahe+4izxEEAcQ9d73DrWZ0ZZdmPLBFAYH1AzGCMhRyX
5GilHj6cf4XYq0Sw4aO8Qbb2KR+GTsU289ZxcKLEQvd3Fz68c3ZKFBZwYNWz
4zxNlQ8NW6lYQ1MuDG10hu/SJnB5KcMplXCBO+bv7FInsDcs+851gwH4fFJV
HEguhKNo46JnP3lYVLHkkOvFQeI7tPrvnhkeNohNxouyB8nREtqRDgEPVI/R
jcpOQ+T+cG9o1ggPYXE1UZTWIVJW4ZxnQOMhXCpGd9+BYXJ/5qrJkSYeuH4m
Uts+D5NjNn9pfy3jYc2ifaM7942QUw+cD/an8eDmcczL8vMIsTTu1ZW8y0PL
jcxpjQOjxG3KcJmVOw99u7gFdS2jRF/UwZRixYOKckG24h88YqGikfFSnYfR
FZuqe2g8kvRBYP9kahSLvb6eDdT/StRnPHU214zC4dWiPYV+X4lWeqy2c9Qo
HrLpzZcrvpKn1733zXUexY+0Xmq+xBh59sAnUmHVKIKvNtf8YTNG1muQrR59
I2gTVznnEDlGss4svi4RM4LNWWKbI3vGyLBXxnCV9QjWCv9eKKI+Tt4kXjKO
mRmGaap17K2z4yQmIPiIR/owRPZ0jsnlzebDe26Z2AyDkaf55Y5wnDhtlbMe
GhlCeevtil6zbyTC+DnF684QOuRCX/JDv5EKd4nAWtUhfO89faK0/htxTnZp
pOcOIqZqm4e/7ATZlORd881qEI0tD6zs906Qn/3xRVq0AeRdehNaHjJBJI/+
+FHiOYCCKHPHpKoJEtXyL9dPyIXO3ST0iPLJzcDQlQeuchESIvJrlzmfOLnN
5CwTcOAfsLWs3J9P1OOCVD6e4WDDgbmiq8v5xDYj6LRJOxsnZZdvNpnhE+2A
c15Bv7ERHnfdoNRYQJSs7teKxLLQ+OaVmp+PgOS8tmssG2Mig6cgOJAnIAK9
z66VO5i4IXZRsGhEQLY/ybm39B4DSfJ3y1LXTRLhXw22TY10xEeetexymSQD
Tg3V3+fP/iWq/iKUqEmS8TFLJtOCBsU7wS1RtZPELMFVTeBFhVG4qmHbj0my
SslXOLa9H5eGTX5bqzNFtOa/+fjsVi+ipJZFH3eZIk+jEzo3v+3B8jNrX5+l
TBG5uT11vK9dOGt6pGBZ4RQJjxx8rraoE7ph5x8f6psirwxyQpZqt8PCJked
LyYkS7hWlRu2tcLd10Gqb52QiBZQwl6gGYMHHX2itYXk37XufzRUNuE/RFeW
yQ==
           "]], {{{0.984807753012208, -0.17364817766693033`}, {
           0.17364817766693033`, 0.984807753012208}}, {0, 
           0}}], {-0.6137632294302516, 0}]}, 
       {EdgeForm[{RGBColor[
         NCache[
          Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large]}], 
        FaceForm[RGBColor[
         NCache[
          Rational[2, 3], 0.6666666666666666], 0, 0]], 
        GeometricTransformationBox[
         GeometricTransformationBox[
          PolygonBox[
           NCache[{{0, 
             0}, {-Cot[10 Degree] + Csc[10 Degree], 0}, {-Cot[10 Degree] + 
              Csc[10 Degree] - Sin[10 Degree], 1 - Cos[10 Degree]}}, {{0, 
             0}, {0.08748866352592444, 0}, {-0.0861595141410059, 
             0.01519224698779198}}]], {{{
           0.984807753012208, -0.17364817766693033`}, {0.17364817766693033`, 
           0.984807753012208}}, {0, 0}}], {-0.6137632294302516, 0}], 
        {RGBColor[
          NCache[
           Rational[2, 3], 0.6666666666666666], 0, 0], EdgeForm[RGBColor[
          NCache[
           Rational[2, 3], 0.6666666666666666], 0, 0]], InsetBox[
          GraphicsBox[
           {RGBColor[
             NCache[
              Rational[2, 3], 0.6666666666666666], 0, 0], 
            {Thickness[0.0595947556615018], 
             FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
               1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{0, 2, 
               0}, {0, 1, 0}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGAQA2IQrXztUTDDGyWHncFWEf+fCzvA+G0K7KpnREQcVn57
WXHmgZLDTBCIFHHYk1/zduZVJYc3bbndRtUiDh5rji5n+CHm8DxL+9t0WU0H
jU8qL2etFHM4fQYIcjQdTIyBYLKYw6+3rw9YNms6tILM/SIK54OUnfFB8L/s
+7g13UwUrj8NBJ6JwM0Hqz/zwx5mf/bUhEKL4h/2MPfNAtGSP+xh7ofxYf6D
8UUqJ5WcXSLs0CRey5rpBtU/Uxhq/m84Px1kfxnU/zD+MwQfFl4w89DDEwA0
O6ov
               "], {{8.151560000000002, 5.65938}, {2.15469, 5.65938}, {
               5.148439999999999, 11.7438}, {8.151560000000002, 5.65938}}}], 
             FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJZIIaxWZDYzKNsqrEBLWICow==
              "], CompressedData["
1:eJxdlGtIFFEUx9eUwvK17o67O2oazuzOuLNFplmidUwq6aWZxCL2MCvtaZSF
poWGGmSolfawRUw/+MG0N2qUZmEWZSVWHyTINLDHRikmSg/bO0fvQBcuy293
z73n/P/n3DnbMhJ2OKtUKifHtjr2NMfOHb4evyfCAonfeoYu5mshLPJ+wvkU
CyQQbmfAr2qz+KzMAn3Lt0RXztdRbi9uPRGaqqfc4C15pC0xwMVLjpVtARv5
HDdA6AKyLFBqLY5zOsDCyzcb7fN8LTDSOnQn7TwL2ze9W+E8JkHA3erWHY0s
pGf8KHz6WmFdxWvX9BqFK8o8jy7cI8E1ct9xFibIWipBPMl3DgvlJwuTevwk
vLfHAFsTE0zVrhIUBs7gn2cq3EjiZyvcvCHCOtGpx/wNEtiL9hWH5OjxvEgJ
643Rw5NHyxp2VU3+v05H803irX4v7vlQlu+/xVBOJr8nM/BcXhKk73Ss6QwU
uMddK++QoIToc11L61t5taNONaaGJjjR35llBhVZeR4Q130m+W9MMGVfov8B
kXJs2zH/RYMCbCB6RHthfLOA/t1Qw0DKlbeh3wXUo9wbcoj/rAiBRN8SDax+
MiPqcphI+2Fwt3n0QpQIsSSfZi0sJP0RLaJ/owpjWQxlIuOlFgZImTuNIupl
8oF1JP8BgbJ8X4XCcj5JAnSR8/YyWM9KgeojxwcJmG+jBpjTq764aAWQ2+yW
N6SSftIL2G+v1BBCvj9ngg+k/vVeyD1Gqtdacp6zwn9GD/fZ1Dzlm3P31zrZ
OOy/F16U5X545E1Zvi9eg/nVcqDNPpvZ9VEDeS4dpfObOKrn+l7f3JRhDnVZ
4QOvyDzk8OjHiA7nQW/E+AIDjH/7+mBxkBGy3o/1Lqh3zBfpD7OR9vcUvyf1
DSlsGuY+V4osnu9rxH6ysrRe2b8jU/PHQxrJp4hFH+081lsyOU/vFJb9bVdY
L88nT+fbxfVUQGoJPzmXLNwOH3u4/QuH/Zivh36rrqk7j8N5sPlg/DKO+utf
9yl2bgCH70mVBuuZxdF+nWK5n8+oKbcRPwbcgZXfIw7rf+qKfnbzlG01QS2/
O42U84k/F0xY9xo39CtcgJ9En7ee6NdBAfONdMN6Zoo0Xo5zC6ZsP3SH+VVv
pjw137K+j73g//f2H08RQds=
              "]]}},
           AspectRatio->Automatic,
           BaselinePosition->Scaled[0.32631885041954006`],
           ImageSize->{16.776388542963886`, 15.14319302615193},
           
           PlotRange->{{0., 16.779999999999998`}, {0., 
            15.139999999999999`}}], {-0.7137632294302516, 0.2}]}}},
      DisplayFunction->Identity,
      ImagePadding->{{0., 0.}, {0., 0.}},
      ImageSize->{Automatic, 56.69291338582677},
      PlotRange->{{-3, 1.2}, {-0.2, 1.2}}], {89.29133858267716, -90.70866141732283},
      ImageScaled[{0.5, 0.5}], {170.0787401574803, 56.69291338582677},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}]}, {}},
  ImageSize->{Automatic, 113.38582677165354`},
  PlotRange->{{0, 178.5826771653543}, {-120.94488188976378`, 0}},
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{{3.9319094210029716`*^9, 3.931909429790656*^9}, {
   3.931909494668672*^9, 3.931909507563883*^9}, {3.93190954924727*^9, 
   3.9319095962274437`*^9}, 3.931909665182377*^9, 3.931909793628702*^9, 
   3.932167739248426*^9, 3.93216777620969*^9, 3.932168784361636*^9, 
   3.932168885308454*^9, 3.932169054492992*^9, 3.932169124697673*^9, {
   3.932169156553845*^9, 3.932169177170404*^9}, 3.932169236976245*^9, {
   3.932169270036809*^9, 3.932169325668494*^9}, 3.932169627772015*^9, 
   3.93216972116885*^9, 3.932169780017103*^9, {3.936132374632021*^9, 
   3.9361323786831007`*^9}, 3.936132426635955*^9, 3.9361326752543163`*^9, {
   3.9361327345243607`*^9, 3.936132750080393*^9}, 3.938557983390108*^9, 
   3.941768189463374*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"52afd5ff-2fd3-4ccc-8c90-433a5d280800"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"triangleFull", "=", 
  RowBox[{"GraphicsRow", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"clippedSofaTriangle", ",", "horizontalColumn"}], "}"}], ",", 
    RowBox[{"ImageSize", "->", "width"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.931909605559239*^9, 3.931909645929112*^9}, {
  3.9319096764599953`*^9, 3.931909696844811*^9}, {3.931909743879662*^9, 
  3.9319097575849524`*^9}, {3.9321688959706507`*^9, 3.932168914290797*^9}, {
  3.936132383643159*^9, 3.936132385405636*^9}, {3.936132436107592*^9, 
  3.9361324364732237`*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"95bfe4a0-02be-4f45-8b85-ed450d4f0364"],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[{
       {EdgeForm[None], FaceForm[RGBColor[0.87, 0.94, 1]], 
        PolygonBox[
         NCache[{{-Cot[10 Degree] + Csc[10 Degree], 1}, {Csc[10 Degree], 0}, {
           0, 0}, {-Cot[10 Degree], 1}}, {{0.08748866352592444, 1}, {
           5.758770483143634, 0}, {0, 0}, {-5.671281819617709, 1}}]]}, 
       {Thickness[Tiny], 
        TagBox[ConicHullRegionBox[{0, 0}, {{1, 0}}],
         "InfiniteLine"], 
        TagBox[ConicHullRegionBox[{0, 1}, {{1, 0}}],
         "InfiniteLine"], 
        TagBox[
         ConicHullRegionBox[{0, 0}, 
          NCache[{{-Cos[10 Degree], Sin[10 Degree]}}, {{-0.984807753012208, 
           0.17364817766693033`}}]],
         "InfiniteLine"], 
        TagBox[
         ConicHullRegionBox[
          NCache[{Sin[10 Degree], Cos[10 Degree]}, {0.17364817766693033`, 
           0.984807753012208}], 
          NCache[{{-Cos[10 Degree], Sin[10 Degree]}}, {{-0.984807753012208, 
           0.17364817766693033`}}]],
         "InfiniteLine"], InsetBox[
         GraphicsBox[
          {Thickness[0.06779661016949153], 
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 
             3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
             3}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBmIQ/WHReoWzHkoOG1SfNM/rVXWA8Q20VgpfcFF3EK6c
VHL2ioJDRv6H1pNXNBzWCunwpcvJwPkan1RezuLkhfPtSxxrT8dww/n+Tzwv
mU7mwuAnhASpL8hE8P9+K30wxxChH8bviej2Z9zAA+fvDLaK+M8uiMH3vTgx
5h8zgp+aBgTH1B12QPkpUD5MfodD06PjM9QdZs8EgpsCcP8GgNxzmdXhTVtu
t9FtMYcm8VrWTDZWh4eu8Y6zAkUdZoDVszgwgMADEQeZjWLzmRL+2sP47lv9
jyez/YLzwfrdfmDw2xTYVc+IIPgzwUDY4crvY9fn3fwJ56+X3qZ76s0vON88
SdeO1eEfnH+we1+TyWMGh35wOAk7FC4v2fCvnwnOB4fnHR44Xx0UX518cP59
kL8MBRxg5sHCB8YPfnv544xEBD9aNULm3B1Mfh/IvAIROB8eHmuOLmeoQPDl
dy3Yl3pOAM7/su/j1vQwHjj/PwjY80DMMxCF88HyCxB8D5C5N0Th+kHRm6Ym
5vCi9nH2+Ryo+gQxuH+Urz0KZjij4HD2DBDkSMD54PRcJwfnw9J/9f0ft4y5
lR3Q8wcAUPBSLg==
             "], {{8.218749999999998, 11.0063}, {8.218749999999998, 
             10.720300000000002`}, {8.075000000000001, 9.785939999999998}, {
             7.568749999999999, 9.27969}, {7.381249999999999, 
             9.081249999999999}, {6.853129999999999, 8.6625}, {5.85313, 
             8.6625}, {4.301559999999999, 8.6625}, {5.050000000000001, 
             11.667199999999998`}, {5.148439999999999, 12.075}, {5.19219, 
             12.0969}, {5.621880000000001, 12.0969}, {6.71094, 12.0969}, {
             7.53594, 12.0969}, {8.218749999999998, 11.832799999999999`}, {
             8.218749999999998, 11.0063}}}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJZIIaxWZDYzKNsqrEBLWICow==
            "], CompressedData["
1:eJxdlGtIFFEUx9eUxDLdh7PujpozuzPuDAphmoVYHZXKwvIVtYgmlq9eJBWh
aeEjizDUHj4T6fHBorSiJJNSTMxMrUTzgwmWBpUYpZQYQbb33vUOdGBYfrP3
nvs//3Pu8HuPxKc7qlQqB9tjtT1LbE/e7P3Yg6Ey7Pw2NFNT6AEhYc/iq1Jl
iEfcyQDbsEfuq5Dhw6aU8LpAT8qdpe1FwfsMlJu0AW6ZG4xQU2uLXBnq0e9v
IwThkKHcWhrjkM3Cm3e7pld5yfCzfaYls4qFfcljmx3nJfBtu9ae3sxC1pEf
Jb3DCntWDrtk3VC4usL9ZMhBCe6h806zsIBiowSxSC/PwuVzJYlD3hIEo2OH
jJCyM95yzUWCEs5Z7D+ucDPav1Lh1oRQ60KPAZDsWqME02cPl67OM5B8YRKp
N9IAr7oimvY32Nc3elK9iaLV+/VTPWV8/kOGchL6P4mBfhwSZGXYYikDxSti
7l3plqAM+XPfg9a35W53o2peA61QNNGTYwEVigI32D54MelvpB9lb+R/tkg5
quOUz7rPAiQgP8LVZH+rQPr3QAOfUq+PBH8XiB9XtJCP+s+KwCF/y3QQ/dJ5
/dU1Ip2HLwf856rXixCF9LTa5yNcJP2bUxiXFcBQxj4+YQCVmeEnEr8setiB
9E8KlPF5lQpjPYkCDKB8hxhSzxaB+oP3mwWit1kHzIVtU04eApmzh1pIQ/Nk
EMi8vdWQ95fN8BHVH6cmPGSifr2Xfe4uOCqMfdLwlM0jEwmqeo7M32s1ZTwP
XVrK+LxYHYyhfDc58Mi9dHzgkw7ck2PHVz/mqJ+lYVvbMmY54stmPeSNz48G
5fGkHz89Sd8NJrL/jP3+mE2Qg9bdMZL1/iY634s8jnTPKGyZFb7WySxhLxPJ
a2Vpvbh/J1j7nPGQifScZaEP+T7Nk3rLWNLXMYWxP50Kn0f13ODp/cbfgTLe
fi9ZiKwo1mZMcWQeCw1we+5rTn8BR+5DvZ74EcHR/u520Z8L8uVIngYd0b+c
o/O6yFjHRQ3lDtSPyRVwC+Wv4Ej9vS5k3SBPGdf70kRZjfpTbSZ1RrtCgVN3
eeBaAX4hf0bcIW7UKz/1qED0hrnCo7Xzz9OWiXQ/3ufqR3nqWAvz546F8uL9
xv6+UMP/39t/hDBGkw==
            "]]},
          AspectRatio->Automatic,
          BaselinePosition->Scaled[0.32631885041954006`],
          ImageSize->{14.75041594022416, 15.14319302615193},
          PlotRange->{{0., 14.75}, {0., 15.139999999999999`}}], {-1.6, 0.8}]}, 
       {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
        PolygonBox[CompressedData["
1:eJw9VgkwFfr3FyJLEVJpUbRJlpL1lQ+llChUXj3L69UrlUSFpEWWKLdoQSKR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         "]], InsetBox[
         GraphicsBox[
          {Thickness[0.0693000693000693], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIFIIaxWZDYzDRkM0D5DBSqGSg2stuo5RcAgnoCnQ==

            "], CompressedData["
1:eJx1lGlIlEEYx/fQzDTddnVd3X3bw6tFC69CxNrH0koLFVfKUGvzxDJU8kOK
dmgKtZWVlUehEsFCbaZEaWamkFF4hEl9EEFxJZQSLKU0KduZ2XdeCHxgPvyY
mef5P8eMOqMgKVvI4/H41nXYugTW5VZys3jojRyUXS092a0MsJydY7VqJYSF
Wk0vh3EtY16tVUGnPiJl1eQJEnQuSw3fqk8ZQ17KYM/1SnHOmBquphgT+PMe
4JqeOBHySw19xp6KMIsEHosDXXLPamz7IkBuQy0aKJlYGgs1ioi/RQ2sIjvn
Ss7He8ODMZMlWOhCuNUbdMVR5QPjznDwncPOu9t9KOcVzFe9X+TYzvGyMnPY
DwaRBYpJvKdbiN5UKeUzKP4jL8qTMceiGtsVMJXi0TFi8KdsSE7yb4n1pXze
rr8muMMHYsz9Jt4ZBTCmmf3blByXr0QUDq/nuLugbK7hkzep5yjHVSoH38FF
jusarHaEoYz7kcVALurHF9v9WoboAx8IQryghMz08b1CmZZy3XXX0h0HtCT/
K2szD5mB44tIT7ISKjcmPLkVoyVzMbwZ5E1HtQPzXH1wvs3+kOabohiOlBO/
zlpY6Pn+LPeQjPrD+2VSyrjP0yLKs+WWkx/MDjBzIuBn3Ss/ymx+LOP5atSA
ol3aLGhxgkuRsV0599l5cwUj4t1qUs9iEXh/ntLzAtUwhHVJiO4RlS1fN+Lv
oYrMVZOUnE9TwTXkL8iD6IxWQSrSr5CR+zeU4P/DZ7YxVmbrkxJK0fwEeMIi
znszZdy3aAVlMocy8h4y3UkfFyTwFc3jiogynv/XGyjj+N0C2/txp4z95XtR
Tp4b/V4fJSc6pEJSl0QFNGCdQrLfx3EvfpcKqEHnCoUkv2BmTcbxjzLkPe4R
wj401/UMFJmK2/7WCChXepTb573lU8b32/gk/gUGEqZjP27X86meGdzfZR35
RyTwPK4t/N7ykg7H38QxztcshvCMrbvse3+vyfm3DUXhp1coT8bPGv40r+iw
nk4xlM1U/L7z4o9Oj+Ifl4BTlEtc/ayA9MtOChVI/zp7MgeFbqReDY7A+mPn
l2XyHqWU2f+T7ff//+s/oM9Ksw==
            "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJZIIaxWZDYzKNsqrEBLWICow==
            "], CompressedData["
1:eJxdlGlIVFEUx0eTbLHSGUfHVzrv+d70nhWWGa1Wx2yxaDGtGEKMFrWiRUjL
NnGyhLI0IyRtElHINm0xS6VMk3a1JLLwi0t+yNLKMNNsm3vPeB904PL4zbxz
7//8z7lP2LQ7PHqIRqNxsC2zbTnaVpvZ825DngJrul53n7O4gzVfLP/1RIFw
wtV6SHZ6lBHwQ4GWRRuCcwI8GVenVR6ZttnAuEg7aXTsPC/4S6JZAWu2Lfq9
IJuGAhnmtFUOcRxMD7ofnmVRoKeyuzQ2i4PnNQuKtkUpYKzIq4wu5uDlm3Wd
k+eofHhgdlz9MJV/9ya0WBtkuE7OS+IghsRFGcKIXoGDn12fqmalyDAt0Bav
veBxRdmpoXEyHOOdTbXxKheTfB+VyyJmm/8+MYCGRLIMnak706YeNEA/2a9A
xnpDDDBlwmXdKycF3y/0ZHrXm8zj6u95MKbnl+gZR5L/I/UQSEOBrUT3UD18
3FOqH5ioQDrx54Y7q2/JtUeFmj438C78EOrfPN6uazTcntH3cMsVE2ML8f+t
xPiGqT0ld4UEEcSPYFfMN0rYv5tusOyp89zzayX046wWaP+TJeCJv+k6uOW/
q8DBKrF5WNmQGfmnQIJQoqfMPh+FEvavV+VaEpP0jGnby/X4+0kJ/ZI9UP8y
laXGtgjNL5Hx5d6OxNoqEepI3g497Ku5syi7SGT+LDydoo05IaLeYh3yARF9
LdHiHCaJOG+v3OAcnUNfaCX1r3ZFnuXL/Aoh+dsFxtT3RJ5xWtDSihhHHuev
3pUxnYcaLWN6XpgO9xvBg/v+M/F17TpIIPq9eebn1/zrfJ2Zx7ld7IF9aeWx
Hz2edv0C5h+135/jAiQ29zUFXvXC9zMFNt+D3Eye3SrL36SOHD8O2SJgXWaO
1Uv7t5fD86IEiCV6Ujn0MULAetPtHKIy3UdR+QupZ5jA7reO6O7h8Tswn4NL
pJ9hPM6jxWD30Yj3wWqvf7WR9ZfWOdKIunJ1UEV8fu/D5nWQsU43xg/ocxR4
k/0/G7H+Z8NR70yBMd3X35cxna/fvjiny12wXxdE+E78aRyD/Xonot4gFxiX
G+X3Ik5i+bQPe0yMw5rGHtqolRkP3m/q72NX+P97+w/VpU0s
            "]]},
          AspectRatio->Automatic,
          BaselinePosition->Scaled[0.32631885041954006`],
          ImageSize->{14.433305105853051`, 15.14319302615193},
          PlotRange->{{0., 14.43}, {0., 15.139999999999999`}}], {-0.9, 0.5}]}, 
       {EdgeForm[{RGBColor[
         NCache[
          Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large]}], 
        FaceForm[RGBColor[
         NCache[
          Rational[2, 3], 0.6666666666666666], 0, 0]], 
        PolygonBox[
         NCache[{{0, 
           0}, {-Cot[10 Degree] + Csc[10 Degree], 0}, {-Cot[10 Degree] + 
            Csc[10 Degree] - Sin[10 Degree], 1 - Cos[10 Degree]}}, {{0, 0}, {
           0.08748866352592444, 0}, {-0.0861595141410059, 
           0.01519224698779198}}]], InsetBox[
         GraphicsBox[
          {RGBColor[
            NCache[
             Rational[2, 3], 0.6666666666666666], 0, 0], 
           {Thickness[0.0595947556615018], 
            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
              1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{0, 2, 
              0}, {0, 1, 0}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGAQA2IQrXztUTDDGyWHncFWEf+fCzvA+G0K7KpnREQcVn57
WXHmgZLDTBCIFHHYk1/zduZVJYc3bbndRtUiDh5rji5n+CHm8DxL+9t0WU0H
jU8qL2etFHM4fQYIcjQdTIyBYLKYw6+3rw9YNms6tILM/SIK54OUnfFB8L/s
+7g13UwUrj8NBJ6JwM0Hqz/zwx5mf/bUhEKL4h/2MPfNAtGSP+xh7ofxYf6D
8UUqJ5WcXSLs0CRey5rpBtU/Uxhq/m84Px1kfxnU/zD+MwQfFl4w89DDEwA0
O6ov
              "], {{8.151560000000002, 5.65938}, {2.15469, 5.65938}, {
              5.148439999999999, 11.7438}, {8.151560000000002, 5.65938}}}], 
            FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJZIIaxWZDYzKNsqrEBLWICow==
             "], CompressedData["
1:eJxdlGtIFFEUx9eUwvK17o67O2oazuzOuLNFplmidUwq6aWZxCL2MCvtaZSF
poWGGmSolfawRUw/+MG0N2qUZmEWZSVWHyTINLDHRikmSg/bO0fvQBcuy293
z73n/P/n3DnbMhJ2OKtUKifHtjr2NMfOHb4evyfCAonfeoYu5mshLPJ+wvkU
CyQQbmfAr2qz+KzMAn3Lt0RXztdRbi9uPRGaqqfc4C15pC0xwMVLjpVtARv5
HDdA6AKyLFBqLY5zOsDCyzcb7fN8LTDSOnQn7TwL2ze9W+E8JkHA3erWHY0s
pGf8KHz6WmFdxWvX9BqFK8o8jy7cI8E1ct9xFibIWipBPMl3DgvlJwuTevwk
vLfHAFsTE0zVrhIUBs7gn2cq3EjiZyvcvCHCOtGpx/wNEtiL9hWH5OjxvEgJ
643Rw5NHyxp2VU3+v05H803irX4v7vlQlu+/xVBOJr8nM/BcXhKk73Ss6QwU
uMddK++QoIToc11L61t5taNONaaGJjjR35llBhVZeR4Q130m+W9MMGVfov8B
kXJs2zH/RYMCbCB6RHthfLOA/t1Qw0DKlbeh3wXUo9wbcoj/rAiBRN8SDax+
MiPqcphI+2Fwt3n0QpQIsSSfZi0sJP0RLaJ/owpjWQxlIuOlFgZImTuNIupl
8oF1JP8BgbJ8X4XCcj5JAnSR8/YyWM9KgeojxwcJmG+jBpjTq764aAWQ2+yW
N6SSftIL2G+v1BBCvj9ngg+k/vVeyD1Gqtdacp6zwn9GD/fZ1Dzlm3P31zrZ
OOy/F16U5X545E1Zvi9eg/nVcqDNPpvZ9VEDeS4dpfObOKrn+l7f3JRhDnVZ
4QOvyDzk8OjHiA7nQW/E+AIDjH/7+mBxkBGy3o/1Lqh3zBfpD7OR9vcUvyf1
DSlsGuY+V4osnu9rxH6ysrRe2b8jU/PHQxrJp4hFH+081lsyOU/vFJb9bVdY
L88nT+fbxfVUQGoJPzmXLNwOH3u4/QuH/Zivh36rrqk7j8N5sPlg/DKO+utf
9yl2bgCH70mVBuuZxdF+nWK5n8+oKbcRPwbcgZXfIw7rf+qKfnbzlG01QS2/
O42U84k/F0xY9xo39CtcgJ9En7ee6NdBAfONdMN6Zoo0Xo5zC6ZsP3SH+VVv
pjw137K+j73g//f2H08RQds=
             "]]}},
          AspectRatio->Automatic,
          BaselinePosition->Scaled[0.32631885041954006`],
          ImageSize->{16.776388542963886`, 15.14319302615193},
          
          PlotRange->{{0., 16.779999999999998`}, {0., 
           15.139999999999999`}}], {0.15, 0.15}, {Left, Bottom}], 
        {RGBColor[
          NCache[
           Rational[2, 3], 0.6666666666666666], 0, 0], 
         LineBox[{{0, 0}, {0.15, 0.15}}]}}, {PointBox[{0, 0}], InsetBox[
         GraphicsBox[
          {Thickness[0.09532888465204957], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 
             4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, {{{8.98906, 9.71875}, {8.98906, 11.5344}, {
             7.800000000000001, 12.6469}, {6.259379999999999, 12.6469}, {
             3.9046900000000004`, 12.6469}, {1.5281299999999998`, 10.1156}, {
             1.5281299999999998`, 7.5734400000000015`}, {1.5281299999999998`, 
             5.84688}, {2.67188, 4.668749999999999}, {4.26875, 
             4.668749999999999}, {6.578130000000001, 4.668749999999999}, {
             8.98906, 7.078129999999999}, {8.98906, 9.71875}}, CompressedData["
1:eJxTTMoPSmViYGAQBmIQzR8bcN/IXMHhwtWwN/rWKg4w/p78mrczXZUcDnTv
azI5LOdwBgRy5Bz6I7r9GS9IO6wR0uFLt5NymAkGEg5Bby9/nHFQ1MFtzdHl
DDNEIOo2CDt83vdxa3qYIJxvYgwExdxwPtjcM8wObQrsqmdCxOD8B67xjrMM
ZeF8iD0KEP2b2RxWfntZceaBssOL2sfZ59/wOmTmf2g9KaIGUa8j5OB7cWLM
P2YNh7Ugd94TdXiauPCayXkNiLkXJVD5G2XgfJj/08BA3QE9fAAvy4bL
             "]}]},
          AspectRatio->Automatic,
          BaselinePosition->Scaled[0.32631885041954006`],
          ImageSize->{10.491158156911581`, 15.14319302615193},
          
          PlotRange->{{0., 10.49}, {0., 
           15.139999999999999`}}], {0, 0}, {7, 18}], 
        PointBox[
         NCache[{-Cot[10 Degree] + Csc[10 Degree], 1}, {
          0.08748866352592444, 1}]], InsetBox[
         GraphicsBox[
          {Thickness[0.07698229407236336], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 
             4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, {{{6.017189999999999, 7.926559999999999}, {
             6.017189999999999, 8.971879999999999}, {5.335939999999999, 
             9.753129999999999}, {4.334379999999999, 9.753129999999999}, {
             2.8812499999999996`, 9.753129999999999}, {1.45156, 
             8.168750000000001}, {1.45156, 6.61719}, {1.45156, 5.57188}, {
             2.1328099999999997`, 4.790629999999999}, {3.1343799999999997`, 
             4.790629999999999}, {4.598439999999999, 4.790629999999999}, {
             6.017189999999999, 6.374999999999999}, {6.017189999999999, 
             7.926559999999999}}, CompressedData["
1:eJxTTMoPSmViYGAQBmIQvU5Ihy9dTtRBuHJSydklCg4wfmoaELTJO5gYg4CI
wwPXeMdZF6Uc0sHiQg7Bby9/nKEo4eC+5uhyhh0CDn0R3f6MBqIOM2aCAI+D
xieVl7M4RRy4Hfm8ZmhywvlLbi1/bHiYBZXfzOhwBgxE4Xyw+Q8l4PwdwVYR
/59LOchsFJvPtIDZQQTk3hR5hy/7Pm5NF2NzUL72KJjhjILDeZAxPFwOa0H+
qFNy2Oq1wWLOTz6HFd9eVpwRUHaovv/jlrG3IJwP9l+xMJwP8384p1i7sb6S
A3r4AACXl3zs
             "]}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJZIIaxWZDYzKNsqrEBLWICow==
            "], CompressedData["
1:eJxdlHtIFFEUxtcHibG+dt11d9zRGd1RElNToZfUEdE0AjcVW0KJykeSaYGW
ooWWj8yyDCkViUrIJF9RmUWZJRWSmmAZmaE9/shSyjJRImzvPXoHujAMv917
7vm+c84dcU92XKqNQqGwsjxmy2NteTSnt361fSVBwvTwTG2xKwy9TpwK/CNB
HOHHGri9dv5Jip8PTETuCq9f48b4cWX38dC9OsatKn/H9E16CA6xLLUPNNRZ
1oIe+umS4Ky5MtbqIAcZ2T9K+25LMNs9cyf9Agd/53InGqol8Lx/uTu1jQNr
+1Oee7Nk7gjIarQKkznIr1k9ZCtBO8l3jAOSpu6tEUxEr8jBatFzNrPTCKFE
x7AeFqa/9axvNEKpYCf158jcRuI9ZO6K32BefK7DuFtGmCo7UBlcoAN/ct6I
Ef1G6CAleSzKZp2E+5vcmN6dktkw+EDLGM/RME4i/ydpII0uCfaR1woN8E1f
ogN2SVBF6tPhyvxtaXnapJh3AdOoe+FulREUZBU5Qm5vZ2Tdey/GEedOqNJW
ytw8N5nXXyRCPKlHuDNUhMXcT4sTsX83XeD71XZh4KSI9ahRwdgqvmXxlggC
qW+VGnbYa8tDXopsHpySTePBb0SIJnq6XKFgfH405J2I/ZuTmbbZX8OY9uWe
BhbJeiRivXy1cIToPyozzRcoM9XzS4ABcl6mBv1MCKw+NP6hgHrb1MitAoTQ
equWfAo4b0Mu8ILqEuAD+X27M1yk8+LB6kX7vJFnTH0lujMuJH72czh/g86M
6Tz0qhjTfCb10txw4Jp/Pmfgsxrn8grH6kn7qnPHOYjSgu9P42T9KgP2Y9YN
eui94jG+RA+1RG8+D3kkzw097q/g2Xwv8zjxNyMznsvhO4PHvGaO+aU+D3OY
z5uHdKKnjMM+Knn0W7XEUwbGNK5T5khybp6B3e8ztA4G7PtmDu6Svtq54zwW
66Cc+Azl8D40aFFXl571l/bvkB6/J5fUqD9Gz+Z1mem+ahfGj4iPTw5QQvYl
LPnus0e9IwbG1G+vB2M6X0EC+tymhOuEhwT4TeOcwHvkY7xCKaLeMCXOZ6PI
4mndrnkxLnGIba+JNDJevt903zNn+P97+w/zzFXC
            "]]},
          AspectRatio->Automatic,
          BaselinePosition->Scaled[0.32631885041954006`],
          ImageSize->{12.992398505603985`, 15.14319302615193},
          PlotRange->{{0., 12.99}, {0., 15.139999999999999`}}], 
         NCache[{-Cot[10 Degree] + Csc[10 Degree], 1}, {
          0.08748866352592444, 1}], {Left, Bottom}]}, 
       {Dashing[{0, Small}], 
        LineBox[NCache[{{-Cot[10 Degree] + Csc[10 Degree], 
            1}, {-Cot[10 Degree] + Csc[10 Degree], 0}}, {{
           0.08748866352592444, 1}, {0.08748866352592444, 0}}]], 
        LineBox[NCache[{{-Cot[10 Degree] + Csc[10 Degree], 
            1}, {-Cot[10 Degree] + Csc[10 Degree] - Sin[10 Degree], 1 - Cos[
            10 Degree]}}, {{0.08748866352592444, 1}, {-0.0861595141410059, 
           0.01519224698779198}}]]}, 
       {Thickness[Tiny], 
        LineBox[NCache[{{0.14748866352592405`, 0}, {0.14748866352592405`, 
           0.06}, {-Cot[10 Degree] + Csc[10 Degree], 0.06}}, {{
           0.14748866352592405`, 0}, {0.14748866352592405`, 0.06}, {
           0.08748866352592444, 0.06}}]]}, 
       {Thickness[Tiny], 
        LineBox[{{-0.14524797932173808`, 
         0.025611137647807758`}, {-0.13482908866172252`, 
         0.08469960282854017}, {-0.07574062348099034, 0.07428071216852439}}]}},
      DisplayFunction->Identity,
      ImagePadding->{{0., 0.}, {0., 1.4210854715202004`*^-14}},
      ImageSize->{Automatic, 113.38582677165354`},
      PlotRange->{{-1.813763229430252, 1.8137632294302515`}, {-0.25, 
       1.25}}], {144.4239158213346, -59.52755905511811}, 
     ImageScaled[{0.5, 0.5}], {274.2067244492979, 113.38582677165354},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
    InsetBox[
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{{
            {GrayLevel[0.75], EdgeForm[None], 
             PolygonBox[{{-4, 0}, {0, 0}, {0, -4}, {1, -4}, {1, 1}, {-4, 
              1}}]}, 
            {GrayLevel[0], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
             LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}}, 
           {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
            GeometricTransformationBox[
             GeometricTransformationBox[PolygonBox[CompressedData["
1:eJw9VgkwFfr3FyJLEVJpUbRJlpL1lQ+llChUXj3L69UrlUSFpEWWKLdoQSKR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               "]], {-0.6137632294302516, 0}], {{{1, 0}, {0, 1}}, {0, 0}}]}, 
           {EdgeForm[{RGBColor[
             NCache[
              Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large]}], 
            FaceForm[RGBColor[
             NCache[
              Rational[2, 3], 0.6666666666666666], 0, 0]], 
            GeometricTransformationBox[
             PolygonBox[
              NCache[{{0, 
                0}, {-Cot[10 Degree] + Csc[10 Degree], 0}, {-Cot[10 Degree] + 
                 Csc[10 Degree] - Sin[10 Degree], 1 - Cos[10 Degree]}}, {{0, 
                0}, {0.08748866352592444, 0}, {-0.0861595141410059, 
                0.01519224698779198}}]], {-0.6137632294302516, 0}], 
            {RGBColor[
              NCache[
               Rational[2, 3], 0.6666666666666666], 0, 0], EdgeForm[RGBColor[
              NCache[
               Rational[2, 3], 0.6666666666666666], 0, 0]], InsetBox[
              GraphicsBox[
               {RGBColor[
                 NCache[
                  Rational[2, 3], 0.6666666666666666], 0, 0], 
                {Thickness[0.0595947556615018], 
                 FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                   3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
                   3}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGAQA2IQrXztUTDDGyWHncFWEf+fCzvA+G0K7KpnREQcVn57
WXHmgZLDTBCIFHHYk1/zduZVJYc3bbndRtUiDh5rji5n+CHm8DxL+9t0WU0H
jU8qL2etFHM4fQYIcjQdTIyBYLKYw6+3rw9YNms6tILM/SIK54OUnfFB8L/s
+7g13UwUrj8NBJ6JwM0Hqz/zwx5mf/bUhEKL4h/2MPfNAtGSP+xh7ofxYf6D
8UUqJ5WcXSLs0CRey5rpBtU/Uxhq/m84Px1kfxnU/zD+MwQfFl4w89DDEwA0
O6ov
                   "], {{8.151560000000002, 5.65938}, {2.15469, 5.65938}, {
                   5.148439999999999, 11.7438}, {8.151560000000002, 
                   5.65938}}}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJZIIaxWZDYzKNsqrEBLWICow==
                  "], CompressedData["
1:eJxdlGtIFFEUx9eUwvK17o67O2oazuzOuLNFplmidUwq6aWZxCL2MCvtaZSF
poWGGmSolfawRUw/+MG0N2qUZmEWZSVWHyTINLDHRikmSg/bO0fvQBcuy293
z73n/P/n3DnbMhJ2OKtUKifHtjr2NMfOHb4evyfCAonfeoYu5mshLPJ+wvkU
CyQQbmfAr2qz+KzMAn3Lt0RXztdRbi9uPRGaqqfc4C15pC0xwMVLjpVtARv5
HDdA6AKyLFBqLY5zOsDCyzcb7fN8LTDSOnQn7TwL2ze9W+E8JkHA3erWHY0s
pGf8KHz6WmFdxWvX9BqFK8o8jy7cI8E1ct9xFibIWipBPMl3DgvlJwuTevwk
vLfHAFsTE0zVrhIUBs7gn2cq3EjiZyvcvCHCOtGpx/wNEtiL9hWH5OjxvEgJ
643Rw5NHyxp2VU3+v05H803irX4v7vlQlu+/xVBOJr8nM/BcXhKk73Ss6QwU
uMddK++QoIToc11L61t5taNONaaGJjjR35llBhVZeR4Q130m+W9MMGVfov8B
kXJs2zH/RYMCbCB6RHthfLOA/t1Qw0DKlbeh3wXUo9wbcoj/rAiBRN8SDax+
MiPqcphI+2Fwt3n0QpQIsSSfZi0sJP0RLaJ/owpjWQxlIuOlFgZImTuNIupl
8oF1JP8BgbJ8X4XCcj5JAnSR8/YyWM9KgeojxwcJmG+jBpjTq764aAWQ2+yW
N6SSftIL2G+v1BBCvj9ngg+k/vVeyD1Gqtdacp6zwn9GD/fZ1Dzlm3P31zrZ
OOy/F16U5X545E1Zvi9eg/nVcqDNPpvZ9VEDeS4dpfObOKrn+l7f3JRhDnVZ
4QOvyDzk8OjHiA7nQW/E+AIDjH/7+mBxkBGy3o/1Lqh3zBfpD7OR9vcUvyf1
DSlsGuY+V4osnu9rxH6ysrRe2b8jU/PHQxrJp4hFH+081lsyOU/vFJb9bVdY
L88nT+fbxfVUQGoJPzmXLNwOH3u4/QuH/Zivh36rrqk7j8N5sPlg/DKO+utf
9yl2bgCH70mVBuuZxdF+nWK5n8+oKbcRPwbcgZXfIw7rf+qKfnbzlG01QS2/
O42U84k/F0xY9xo39CtcgJ9En7ee6NdBAfONdMN6Zoo0Xo5zC6ZsP3SH+VVv
pjw137K+j73g//f2H08RQds=
                  "]]}},
               AspectRatio->Automatic,
               BaselinePosition->Scaled[0.32631885041954006`],
               ImageSize->{16.776388542963886`, 15.14319302615193},
               PlotRange->{{0., 16.779999999999998`}, {0., 
                15.139999999999999`}}], {-0.4137632294302516, 0.2}]}}},
          DisplayFunction->Identity,
          ImagePadding->{{0., 0.}, {0., 0.}},
          ImageSize->{Automatic, 56.69291338582677},
          PlotRange->{{-3, 1.2}, {-0.2, 1.2}}], {89.29133858267716, -30.236220472440944},
          ImageScaled[{0.5, 0.5}], {170.0787401574803, 56.69291338582677},
         BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
        InsetBox[
         GraphicsBox[{{
            {GrayLevel[0.75], EdgeForm[None], 
             PolygonBox[{{-4, 0}, {0, 0}, {0, -4}, {1, -4}, {1, 1}, {-4, 
              1}}]}, 
            {GrayLevel[0], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
             LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}}, 
           {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
            GeometricTransformationBox[
             GeometricTransformationBox[PolygonBox[CompressedData["
1:eJw9VgkwFfr3FyJLEVJpUbRJlpL1lQ+llChUXj3L69UrlUSFpEWWKLdoQSKR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               "]], {{{0.984807753012208, -0.17364817766693033`}, {
               0.17364817766693033`, 0.984807753012208}}, {0, 
               0}}], {-0.6137632294302516, 0}]}, 
           {EdgeForm[{RGBColor[
             NCache[
              Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large]}], 
            FaceForm[RGBColor[
             NCache[
              Rational[2, 3], 0.6666666666666666], 0, 0]], 
            GeometricTransformationBox[
             GeometricTransformationBox[
              PolygonBox[
               NCache[{{0, 
                 0}, {-Cot[10 Degree] + Csc[10 Degree], 0}, {-Cot[10 Degree] + 
                  Csc[10 Degree] - Sin[10 Degree], 1 - Cos[10 Degree]}}, {{0, 
                 0}, {0.08748866352592444, 0}, {-0.0861595141410059, 
                 0.01519224698779198}}]], {{{
               0.984807753012208, -0.17364817766693033`}, {
               0.17364817766693033`, 0.984807753012208}}, {0, 
               0}}], {-0.6137632294302516, 0}], 
            {RGBColor[
              NCache[
               Rational[2, 3], 0.6666666666666666], 0, 0], EdgeForm[RGBColor[
              NCache[
               Rational[2, 3], 0.6666666666666666], 0, 0]], InsetBox[
              GraphicsBox[
               {RGBColor[
                 NCache[
                  Rational[2, 3], 0.6666666666666666], 0, 0], 
                {Thickness[0.0595947556615018], 
                 FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                   3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
                   3}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGAQA2IQrXztUTDDGyWHncFWEf+fCzvA+G0K7KpnREQcVn57
WXHmgZLDTBCIFHHYk1/zduZVJYc3bbndRtUiDh5rji5n+CHm8DxL+9t0WU0H
jU8qL2etFHM4fQYIcjQdTIyBYLKYw6+3rw9YNms6tILM/SIK54OUnfFB8L/s
+7g13UwUrj8NBJ6JwM0Hqz/zwx5mf/bUhEKL4h/2MPfNAtGSP+xh7ofxYf6D
8UUqJ5WcXSLs0CRey5rpBtU/Uxhq/m84Px1kfxnU/zD+MwQfFl4w89DDEwA0
O6ov
                   "], {{8.151560000000002, 5.65938}, {2.15469, 5.65938}, {
                   5.148439999999999, 11.7438}, {8.151560000000002, 
                   5.65938}}}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJZIIaxWZDYzKNsqrEBLWICow==
                  "], CompressedData["
1:eJxdlGtIFFEUx9eUwvK17o67O2oazuzOuLNFplmidUwq6aWZxCL2MCvtaZSF
poWGGmSolfawRUw/+MG0N2qUZmEWZSVWHyTINLDHRikmSg/bO0fvQBcuy293
z73n/P/n3DnbMhJ2OKtUKifHtjr2NMfOHb4evyfCAonfeoYu5mshLPJ+wvkU
CyQQbmfAr2qz+KzMAn3Lt0RXztdRbi9uPRGaqqfc4C15pC0xwMVLjpVtARv5
HDdA6AKyLFBqLY5zOsDCyzcb7fN8LTDSOnQn7TwL2ze9W+E8JkHA3erWHY0s
pGf8KHz6WmFdxWvX9BqFK8o8jy7cI8E1ct9xFibIWipBPMl3DgvlJwuTevwk
vLfHAFsTE0zVrhIUBs7gn2cq3EjiZyvcvCHCOtGpx/wNEtiL9hWH5OjxvEgJ
643Rw5NHyxp2VU3+v05H803irX4v7vlQlu+/xVBOJr8nM/BcXhKk73Ss6QwU
uMddK++QoIToc11L61t5taNONaaGJjjR35llBhVZeR4Q130m+W9MMGVfov8B
kXJs2zH/RYMCbCB6RHthfLOA/t1Qw0DKlbeh3wXUo9wbcoj/rAiBRN8SDax+
MiPqcphI+2Fwt3n0QpQIsSSfZi0sJP0RLaJ/owpjWQxlIuOlFgZImTuNIupl
8oF1JP8BgbJ8X4XCcj5JAnSR8/YyWM9KgeojxwcJmG+jBpjTq764aAWQ2+yW
N6SSftIL2G+v1BBCvj9ngg+k/vVeyD1Gqtdacp6zwn9GD/fZ1Dzlm3P31zrZ
OOy/F16U5X545E1Zvi9eg/nVcqDNPpvZ9VEDeS4dpfObOKrn+l7f3JRhDnVZ
4QOvyDzk8OjHiA7nQW/E+AIDjH/7+mBxkBGy3o/1Lqh3zBfpD7OR9vcUvyf1
DSlsGuY+V4osnu9rxH6ysrRe2b8jU/PHQxrJp4hFH+081lsyOU/vFJb9bVdY
L88nT+fbxfVUQGoJPzmXLNwOH3u4/QuH/Zivh36rrqk7j8N5sPlg/DKO+utf
9yl2bgCH70mVBuuZxdF+nWK5n8+oKbcRPwbcgZXfIw7rf+qKfnbzlG01QS2/
O42U84k/F0xY9xo39CtcgJ9En7ee6NdBAfONdMN6Zoo0Xo5zC6ZsP3SH+VVv
pjw137K+j73g//f2H08RQds=
                  "]]}},
               AspectRatio->Automatic,
               BaselinePosition->Scaled[0.32631885041954006`],
               ImageSize->{16.776388542963886`, 15.14319302615193},
               
               PlotRange->{{0., 16.779999999999998`}, {0., 
                15.139999999999999`}}], {-0.7137632294302516, 0.2}]}}},
          DisplayFunction->Identity,
          ImagePadding->{{0., 0.}, {0., 0.}},
          ImageSize->{Automatic, 56.69291338582677},
          PlotRange->{{-3, 1.2}, {-0.2, 1.2}}], {89.29133858267716, -90.70866141732283},
          ImageScaled[{0.5, 0.5}], {170.0787401574803, 56.69291338582677},
         BaseStyle->{
          Graphics3DBoxOptions -> {SphericalRegion -> False}}]}, {}},
      DisplayFunction->Identity,
      ImagePadding->{{0., 0.}, {0., 1.4210854715202004`*^-14}},
      ImageSize->{Automatic, 113.38582677165354`},
      PlotRange->{{0, 178.5826771653543}, {-120.94488188976378`, 0}},
      PlotRangePadding->{6, 5}], {378.6816309152749, -59.52755905511811}, 
     ImageScaled[{0.5, 0.5}], {165.02649135184015, 113.38582677165354},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}]}, {}},
  ImageSize->404,
  PlotRange->{{0, 468.5154301878806}, {-119.05511811023622`, 0}},
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{{3.93190962751612*^9, 3.931909697228715*^9}, {
   3.931909746453369*^9, 3.931909757928938*^9}, 3.931909794541751*^9, 
   3.932167740850422*^9, 3.932167776928514*^9, 3.932168785426035*^9, {
   3.9321688861918173`*^9, 3.932168914628927*^9}, 3.932169055162209*^9, 
   3.9321691265056963`*^9, {3.932169157267116*^9, 3.93216917924234*^9}, 
   3.932169237971499*^9, {3.932169271713262*^9, 3.932169326443656*^9}, 
   3.932169628498872*^9, 3.93216972293823*^9, 3.932169782474802*^9, {
   3.936132384084662*^9, 3.936132385731297*^9}, {3.936132429591518*^9, 
   3.936132436751515*^9}, 3.9361326773763514`*^9, {3.936132735187435*^9, 
   3.936132750682261*^9}, 3.9385579834472933`*^9, 3.94176818956174*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"6c29cf6e-cd8b-4cc2-a3fa-7b966a67d40a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"save", "[", "triangleFull", "]"}]], "Input",
 CellChangeTimes->{{3.931909706436947*^9, 3.931909722968493*^9}, {
  3.9361324460887938`*^9, 3.936132450271022*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"e1dc684c-790d-4770-a471-d9dd891b3e1f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"t", "=", 
   RowBox[{
    RowBox[{"Pi", "/", "2"}], "-", "omega"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.931914171980204*^9, 3.931914177597986*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"5645f442-14fb-44fd-a348-bcc529042ec4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ut", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Cos", "[", "t", "]"}], ",", 
     RowBox[{"Sin", "[", "t", "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vt", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Sin", "[", "t", "]"}]}], ",", 
     RowBox[{"Cos", "[", "t", "]"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.931914276778502*^9, 3.931914285928691*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"ebd7cb3f-1092-458a-8242-bada094a120d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Max", "@", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"p", ".", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Cos", "[", "t", "]"}], ",", 
       RowBox[{"Sin", "[", "t", "]"}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", 
      RowBox[{"First", "@", "clippedPolygon"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.936134965943129*^9, 3.936134999107298*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"6467d768-369c-4ffb-b9c2-da404036a55b"],

Cell[BoxData["1.6017720747399877`"], "Output",
 CellChangeTimes->{{3.9361349683407717`*^9, 3.936134999273649*^9}, 
   3.938557983697362*^9, 3.941768189777369*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"38729cfb-9ca7-4a67-aba6-2cc6504510dc"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pp", "=", 
   RowBox[{"Max", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"p", ".", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Cos", "[", "t", "]"}], ",", 
         RowBox[{"Sin", "[", "t", "]"}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", 
        RowBox[{"First", "@", "clippedPolygon"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qq", "=", 
   RowBox[{"Max", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"p", ".", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Sin", "[", "t", "]"}]}], ",", 
         RowBox[{"Cos", "[", "t", "]"}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", 
        RowBox[{"First", "@", "clippedPolygon"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tol", "=", "0.05"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xx", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"pp", "-", "1", "-", "tol"}], ")"}], "ut"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"qq", "-", "1", "-", "tol"}], ")"}], "vt"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"yy", "=", 
   RowBox[{
    RowBox[{"pp", " ", "ut"}], "+", 
    RowBox[{"qq", " ", "vt"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9319142002687283`*^9, 3.9319142199433126`*^9}, {
  3.931914331337783*^9, 3.931914387147749*^9}, {3.93191447409442*^9, 
  3.931914482301806*^9}, {3.931914564266474*^9, 3.931914595257633*^9}, {
  3.936135002789071*^9, 3.936135010893008*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"81527a19-afb7-4d44-862d-1bb6cfb251d0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"clippedSofaProof", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"EdgeForm", "[", 
          RowBox[{"{", "Black", "}"}], "]"}], ",", 
         "MS`SofaDefaultFillingColor", ",", "clippedPolygon", ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", 
            RowBox[{"\"\<S_\\\\omega\>\"", ",", 
             RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "0.9"}], ",", "0.5"}], "}"}]}], "]"}]}], "}"}], ",",
        "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], "]"}], ",", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", 
            RowBox[{"\"\<O\>\"", ",", 
             RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Right", ",", "Top"}], "}"}]}], "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{"Dotted", ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"xx", "-", 
             RowBox[{"10", "ut"}]}], ",", "xx", ",", 
            RowBox[{"xx", "-", 
             RowBox[{"10", "vt"}]}]}], "}"}], "]"}], ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"yy", "-", 
             RowBox[{"10", "ut"}]}], ",", "yy", ",", 
            RowBox[{"yy", "-", 
             RowBox[{"10", "vt"}]}]}], "}"}], "]"}]}], "\[IndentingNewLine]", 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Point", "[", "r", "]"}], ",", 
           RowBox[{"Inset", "[", 
            RowBox[{
             RowBox[{"MaTeX", "[", 
              RowBox[{"\"\<r\>\"", ",", 
               RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", "r", ",", 
             RowBox[{"{", 
              RowBox[{"Left", ",", "Bottom"}], "}"}]}], "]"}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"Dashed", ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{"oomega", ",", "r", ",", "q0"}], "}"}], "]"}]}], "}"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Darker", "@", "Green"}], ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"q0", "-", 
               RowBox[{"{", 
                RowBox[{"g", ",", " ", "0"}], "}"}]}], ",", "r"}], "}"}], 
            "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"Inset", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"changeStyle", "[", 
               RowBox[{"Darker", "@", "Green"}], "]"}], "@", 
              RowBox[{"MaTeX", "[", 
               RowBox[{"\"\<1\>\"", ",", 
                RowBox[{"Magnification", "->", "1"}]}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"r", "+", "q0", "-", 
                RowBox[{"g", " ", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "0"}], "}"}]}]}], ")"}], "/", "2"}], ",", 
             
             RowBox[{"{", 
              RowBox[{"Right", ",", "Bottom"}], "}"}]}], "]"}]}], "}"}]}], 
        "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Blue", ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{"q0", ",", " ", 
              RowBox[{"q0", "-", 
               RowBox[{"{", 
                RowBox[{"g", ",", "0"}], "}"}]}]}], "}"}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Inset", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"changeStyle", "[", "Blue", "]"}], "@", 
              RowBox[{"MaTeX", "[", 
               RowBox[{"\"\<g\>\"", ",", 
                RowBox[{"Magnification", "->", "1"}]}], "]"}]}], ",", 
             RowBox[{"q0", "-", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"g", "/", "2"}], ",", "0"}], "}"}]}], ",", "Bottom"}],
             "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Point", "[", "q0", "]"}], ",", 
           RowBox[{"Inset", "[", 
            RowBox[{
             RowBox[{"MaTeX", "[", 
              RowBox[{"\"\<q_0\>\"", ",", 
               RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", 
             RowBox[{"q0", "+", 
              RowBox[{"{", 
               RowBox[{"0.03", ",", "0"}], "}"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"Left", ",", "Center"}], "}"}]}], "]"}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Point", "[", 
            RowBox[{"q0", "-", 
             RowBox[{"{", 
              RowBox[{"g", ",", " ", "0"}], "}"}]}], "]"}], ",", 
           RowBox[{"Inset", "[", 
            RowBox[{
             RowBox[{"MaTeX", "[", 
              RowBox[{"\"\<q_0 - g u_0\>\"", ",", 
               RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", 
             RowBox[{"q0", "-", 
              RowBox[{"{", 
               RowBox[{"g", ",", " ", "0"}], "}"}]}], ",", "Top"}], "]"}]}], 
          "}"}]}], "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Blue", ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{"q1", ",", "oomega"}], "}"}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Inset", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"changeStyle", "[", "Blue", "]"}], "@", 
              RowBox[{"MaTeX", "[", 
               RowBox[{"\"\<g\>\"", ",", 
                RowBox[{"Magnification", "->", "1"}]}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q1", "+", "oomega"}], ")"}], "/", "2"}], ",", "Top"}],
             "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Point", "[", "q1", "]"}], ",", 
           RowBox[{"Inset", "[", 
            RowBox[{
             RowBox[{"MaTeX", "[", 
              RowBox[{"\"\<q_1\>\"", ",", 
               RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", "q1", ",", 
             "Top"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Point", "[", "oomega", "]"}], ",", 
           RowBox[{"Inset", "[", 
            RowBox[{
             RowBox[{"MaTeX", "[", 
              RowBox[{"\"\<o_\\\\omega\>\"", ",", 
               RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", "oomega", 
             ",", 
             RowBox[{"{", 
              RowBox[{"Right", ",", "Top"}], "}"}]}], "]"}]}], "}"}]}], 
        "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"FaceForm", "[", 
          RowBox[{"Darker", "@", "Red"}], "]"}], ",", 
         RowBox[{"Polygon", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"oomega", "-", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], ",", 
            RowBox[{"oomega", "-", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Cos", "[", "omega", "]"}], ",", 
               RowBox[{"Sin", "[", "omega", "]"}]}], "}"}]}]}], "}"}], "]"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"Darker", "@", "Red"}], ",", 
         RowBox[{"EdgeForm", "[", 
          RowBox[{"Darker", "@", "Red"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"changeStyle", "[", 
             RowBox[{"Darker", "@", "Red"}], "]"}], "@", 
            RowBox[{"MaTeX", "[", 
             RowBox[{"\"\<\\\\Delta_\\\\omega\>\"", ",", 
              RowBox[{"Magnification", "->", "1"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"0.05", ",", 
             RowBox[{"-", "0.05"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Left", ",", "Top"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.05", ",", 
              RowBox[{"-", "0.05"}]}], "}"}]}], "}"}], "]"}]}], 
        "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"gerverPlotRange", "+", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.1"}], ",", "0"}], "}"}]}], "}"}]}]}], ",", " ", 
     RowBox[{"ImageSize", "->", 
      RowBox[{"2", 
       RowBox[{"width", "/", "3"}]}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9309692173349323`*^9, 3.93096921789388*^9}, {
   3.9309692902982607`*^9, 3.93096929098242*^9}, 3.9309693418630037`*^9, {
   3.930969605604187*^9, 3.930969646129849*^9}, {3.9309697388361883`*^9, 
   3.930969757582913*^9}, {3.9309698049689617`*^9, 3.9309698052555037`*^9}, {
   3.930969847046742*^9, 3.930969859878772*^9}, {3.930970397993875*^9, 
   3.930970416910945*^9}, {3.930970459794714*^9, 3.9309704607615623`*^9}, {
   3.930970491293762*^9, 3.930970610422944*^9}, {3.930970651121847*^9, 
   3.930970653767589*^9}, {3.9309711816741343`*^9, 3.930971188364888*^9}, {
   3.930971238553299*^9, 3.930971289067244*^9}, {3.9309713366896667`*^9, 
   3.930971358368091*^9}, {3.931411374673843*^9, 3.931411375248432*^9}, {
   3.9319033909337807`*^9, 3.9319035078826714`*^9}, {3.931903538881567*^9, 
   3.931903562616775*^9}, {3.931904147904642*^9, 3.931904341740714*^9}, {
   3.9319044501715527`*^9, 3.931904466224194*^9}, 3.9319044987584476`*^9, {
   3.931904528980547*^9, 3.9319046082829533`*^9}, {3.931904681244688*^9, 
   3.931904713940938*^9}, {3.9319047479081097`*^9, 3.9319048330464697`*^9}, {
   3.931906941709627*^9, 3.931906941851136*^9}, {3.9319125598073483`*^9, 
   3.931912566797784*^9}, {3.9319142636843977`*^9, 3.9319142998934183`*^9}, {
   3.931914352487918*^9, 3.931914352650764*^9}, {3.931914398181128*^9, 
   3.9319144186436443`*^9}, {3.931914509502256*^9, 3.931914545521852*^9}, {
   3.9319146002938004`*^9, 3.93191461045007*^9}, {3.931914676154374*^9, 
   3.9319146920079117`*^9}, {3.9361346832693768`*^9, 3.936134702315197*^9}, {
   3.9361350317811613`*^9, 3.9361350517125187`*^9}, {3.936135083247054*^9, 
   3.936135090184207*^9}, {3.9417681718312483`*^9, 3.941768173767188*^9}, {
   3.941768224782583*^9, 3.9417682328975067`*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"402686b2-5b3c-451a-8f6a-4a57180281d9"],

Cell[CellGroupData[{

Cell[BoxData["clippedSofaProof"], "Input",
 CellChangeTimes->{{3.936134920881132*^9, 3.9361349231712637`*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"b8bfb558-0ef6-45c4-9037-e016c2802707"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], PolygonBox[CompressedData["
1:eJw9VgkwFfr3FyJLEVJpUbRJlpL1lQ+llChUXj3L69UrlUSFpEWWKLdoQSKR
PUvJs4THV1Kh7Dvh7vdab+ReblQ///n/5ndmzpz5zDlnzpn5nM/MWX3cw/6k
qIiIyKdZ/7+4tbxgqZYdg5T4xE2+RykyGEzzMlsGOfHrx36hQynGqBYhsksZ
RMVWIY2nXAm2UbOtfhudKHs7j8W5fwBL3uqa9y06sXvwMeBmTi0OVre1ym2k
k32L7amprfXgHzoqav2ORpq+6nhEeDahInjjBR87GqmYtkwNPt0Ci+2GxtRW
KpH+YmJnadeGU+bPxfptqET38rVj4xodmD+Q3fvkSj/JfhBpkT7WCZdfR+ny
Fn2EopexOzy9Gy9slb2401/IQmeprnarL/ihvlt99HkP+bkyn13U3Yt25ejz
kwbdJOZV4ipPh35QugXXaKWd5KftmTXJLlQc5wha72/uIM3TIWUWkjQUFd9b
OBbTRh6/vFdcnUJD2uC5yInxFrL87Y7T/QZ0cLSG9SPNmslH+d6s7WV0+Iyl
jtcHNpLsmW1L4g0ZKFEo1DroXUemm97K/5vKwP6J0w1OzTVkZjqP6SzJxBJt
QWTXyg/kZYbeoJUTE2qUkpYxp0pi863osW0KE96ai6c6V5SRBmaRwKSfCX5V
19hNzwIyx2K+/C1ZFspUTqxYeT6LHM01a57RZKH0zyWWwR2PiaVP/J7H21mQ
CywauT94DXrlN+33m7MwPW7d5LQmGb/7cVJWGbKgfUbbcb/ta8S6VNYuVGWh
d0VB/QvxYoQ1yK3ZKGQiT+m3mnOHK3BJbdsj3/dMLCisVlq9sgr8a4q7zgUz
8b1Duz+u6yNWx4aW/mnARH8nRTz31id4lPu+CexhQK3E+I7xqgaIbV6kKe3F
wEOH5xsiDjZBZ9XWxboiDPC3SpxdL9uCAHetq3o36XgVLH6K8aYVwcsMtx6Z
oGEqfeXYhyPtGPe1o7GdaFhXW7jxy2AHjgR/qtpUQoXql7/q9c534dqfZ1Ku
ylKR+YsayKJ1I1zyvO3BjD6kTWatk9/1BSn+6p5q6r2I4E4u7Y7uRXo++9Xq
sB5oeawLudDehzw5JQnlvi44DljYhcyh4razncxn1U68H9GfnrhHhfhNg+zF
tu1Y36hmvUGehsKT7Z0tHq1g/yOjXx1Kg9uI2Ra6fzOuWJ7WCJjd+2evcuHG
gEacWuZkIu5Ax3mtR40GA59xRvNvXclsOibVzAUHCqtR2+aTbCGgQ+ea6dBD
tyqcHo5YeG0rA1pWn3OnpSswNJ307cIpBuoDMsVVtYqw5MhoI4/CgMkdCVdP
82yEnBiyy49iIEDMJWZLVRZMxRT7hAkMLNuZ/SB0ZxZkdDaIVWYyQJFcbhZL
MvHuRMTOBYUM+KV8EIs2ysRV1S3K1LcMuFZNZ6e9fIHh78fZRvUMRCUEXpla
/QKef1UqqszyeLimdeGbhxkQHVAfD+YysLPQPkRhTgaS93nV+Alm5628aK3v
ng5fscS2GXEm7J3Yv+3vSMNEmN9uWSUmqsYrKRSk4eSONGSqM6FgH9OwLC0V
0jPXOjv0mMiSoUxoyaRCTle4LNqCibgHJ03HzqcguCthHvvwLM5IsYhqSkbU
j7P3q12ZWPT6Bm+vXjIW9OXHmPoxITrM8kJkEo51qn/fc48JNvXW4bSJ51g1
Hn2Tm8iEqfS/R18deg5NJcWhFQVMrBqlhFPyE+HAzx0aqJm92+rwHeeUElFc
QFlvM6uz6P6yuRIDzxCkmWuwh89E85qfOmKZ8bCiy6b0yLCgO+fq3K3nniKl
7viIpDoLb43Wj8/oxGF+rkFQnQkL2dvEPlTyn6DS4F31poMs6KXXvRwsi4H/
pyHFdedYiBZmb+6+/Rifl+vmFN9iIWWwec2kQzQSnBMbOAmz9VFLX6RviILU
9uaM3BIWZNtj1e1/PgIluv2IUjsLUho7DJ07H6K4R2dcYZyFmMNHy3WKHqDF
sOZK9gI2vpvIV+nG3Uet+yibqslGxVKRmXCpCBy+YKGeu5eN/KRDlELuXVwu
rZRWOc3GHjpHPb01DAsdc9xWhrIR9LsxTaf+Nj69jZAoS2PjQ8CpX6rtIWi3
MQrnf2Cj1Hx+/e6RYHy+n5/+kcOG5fCG5EtKQVh+aP/gFikOnv8zWOdtHYAt
jnf6DTQ5WKK8XNF4kz+KGavFWmw4mHvoINWdeRXLmTLvJC5wEJg+3b3+nS9C
5l3yb4rkYEg+4IR4rTf8z5eGbSnmYCCscU/i94vYrxqkodHHgdTEUM5jB08Y
7U15mC/GRdvR6T4Z4oYkQyNeiwYX5u7dCjLarlgrHfdHiC0X48bDU3/+OI57
Gz3ptZe5szxKNfgcc0FRQHpIYgIXh+01Mh8/+h3b3IKMJaq5aJBj7faLtcMn
14T+71+5KIroyaYJ9mBe+OSB6yoD4NXFLY+4YoZoRrmf7+4B7BL0LygW1cOj
bRnGAq8BqMYKD+qzV6ExKEj6cvIAjE12Sx5li+ChqcvfwqYBiPzX/h8L/4fP
ph577FYrRGRbc1qsZhJaLdONdhMhsF+BMiSXB0VqdWBCrhAfX5oWnR4uQY17
ADP8mRDb8yR9c1vfwlI7d2rTHSFaKfph/mofMCLCvP7Ic7b/7d7KcpdaqPr5
2vQeEs7qTPHco9v1cJDebb/OQAjZtObkqANNYL7l3KAoCfGjJ8+jz7YF7x2f
vNv4dQou+sUj7yzb8NAxV0y9ZgrjNqtfDOp1wFbzH+nIhClU/LNFZkapC192
LQx4dmkK7JHEm2mD3ZgX6089sWsKDG+X+Pj8LxC/MOMqsWgKoXvbTGMv9sHC
7IbcC/ok9iltc9BSoII9ZHvV4+UkZkRsHZuYVMSrrOVd952Ed1XrwIrXNPxy
aDMTmk3i+uvk+O8+dGxuZdZKzJtE28jPX3YGDMx5X+ryuU6Aue9dHi3kMeBp
nWrg+VCAJre9fRrPmahe+4izxEEAcQ9d73DrWZ0ZZdmPLBFAYH1AzGCMhRyX
5GilHj6cf4XYq0Sw4aO8Qbb2KR+GTsU289ZxcKLEQvd3Fz68c3ZKFBZwYNWz
4zxNlQ8NW6lYQ1MuDG10hu/SJnB5KcMplXCBO+bv7FInsDcs+851gwH4fFJV
HEguhKNo46JnP3lYVLHkkOvFQeI7tPrvnhkeNohNxouyB8nREtqRDgEPVI/R
jcpOQ+T+cG9o1ggPYXE1UZTWIVJW4ZxnQOMhXCpGd9+BYXJ/5qrJkSYeuH4m
Uts+D5NjNn9pfy3jYc2ifaM7942QUw+cD/an8eDmcczL8vMIsTTu1ZW8y0PL
jcxpjQOjxG3KcJmVOw99u7gFdS2jRF/UwZRixYOKckG24h88YqGikfFSnYfR
FZuqe2g8kvRBYP9kahSLvb6eDdT/StRnPHU214zC4dWiPYV+X4lWeqy2c9Qo
HrLpzZcrvpKn1733zXUexY+0Xmq+xBh59sAnUmHVKIKvNtf8YTNG1muQrR59
I2gTVznnEDlGss4svi4RM4LNWWKbI3vGyLBXxnCV9QjWCv9eKKI+Tt4kXjKO
mRmGaap17K2z4yQmIPiIR/owRPZ0jsnlzebDe26Z2AyDkaf55Y5wnDhtlbMe
GhlCeevtil6zbyTC+DnF684QOuRCX/JDv5EKd4nAWtUhfO89faK0/htxTnZp
pOcOIqZqm4e/7ATZlORd881qEI0tD6zs906Qn/3xRVq0AeRdehNaHjJBJI/+
+FHiOYCCKHPHpKoJEtXyL9dPyIXO3ST0iPLJzcDQlQeuchESIvJrlzmfOLnN
5CwTcOAfsLWs3J9P1OOCVD6e4WDDgbmiq8v5xDYj6LRJOxsnZZdvNpnhE+2A
c15Bv7ERHnfdoNRYQJSs7teKxLLQ+OaVmp+PgOS8tmssG2Mig6cgOJAnIAK9
z66VO5i4IXZRsGhEQLY/ybm39B4DSfJ3y1LXTRLhXw22TY10xEeetexymSQD
Tg3V3+fP/iWq/iKUqEmS8TFLJtOCBsU7wS1RtZPELMFVTeBFhVG4qmHbj0my
SslXOLa9H5eGTX5bqzNFtOa/+fjsVi+ipJZFH3eZIk+jEzo3v+3B8jNrX5+l
TBG5uT11vK9dOGt6pGBZ4RQJjxx8rraoE7ph5x8f6psirwxyQpZqt8PCJked
LyYkS7hWlRu2tcLd10Gqb52QiBZQwl6gGYMHHX2itYXk37XufzRUNuE/RFeW
yQ==
     "]], InsetBox[
     GraphicsBox[
      {Thickness[0.0693000693000693], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIFIIaxWZDYzDRkM0D5DBSqGSg2stuo5RcAgnoCnQ==

        "], CompressedData["
1:eJx1lGlIlEEYx/fQzDTddnVd3X3bw6tFC69CxNrH0koLFVfKUGvzxDJU8kOK
dmgKtZWVlUehEsFCbaZEaWamkFF4hEl9EEFxJZQSLKU0KduZ2XdeCHxgPvyY
mef5P8eMOqMgKVvI4/H41nXYugTW5VZys3jojRyUXS092a0MsJydY7VqJYSF
Wk0vh3EtY16tVUGnPiJl1eQJEnQuSw3fqk8ZQ17KYM/1SnHOmBquphgT+PMe
4JqeOBHySw19xp6KMIsEHosDXXLPamz7IkBuQy0aKJlYGgs1ioi/RQ2sIjvn
Ss7He8ODMZMlWOhCuNUbdMVR5QPjznDwncPOu9t9KOcVzFe9X+TYzvGyMnPY
DwaRBYpJvKdbiN5UKeUzKP4jL8qTMceiGtsVMJXi0TFi8KdsSE7yb4n1pXze
rr8muMMHYsz9Jt4ZBTCmmf3blByXr0QUDq/nuLugbK7hkzep5yjHVSoH38FF
jusarHaEoYz7kcVALurHF9v9WoboAx8IQryghMz08b1CmZZy3XXX0h0HtCT/
K2szD5mB44tIT7ISKjcmPLkVoyVzMbwZ5E1HtQPzXH1wvs3+kOabohiOlBO/
zlpY6Pn+LPeQjPrD+2VSyrjP0yLKs+WWkx/MDjBzIuBn3Ss/ymx+LOP5atSA
ol3aLGhxgkuRsV0599l5cwUj4t1qUs9iEXh/ntLzAtUwhHVJiO4RlS1fN+Lv
oYrMVZOUnE9TwTXkL8iD6IxWQSrSr5CR+zeU4P/DZ7YxVmbrkxJK0fwEeMIi
znszZdy3aAVlMocy8h4y3UkfFyTwFc3jiogynv/XGyjj+N0C2/txp4z95XtR
Tp4b/V4fJSc6pEJSl0QFNGCdQrLfx3EvfpcKqEHnCoUkv2BmTcbxjzLkPe4R
wj401/UMFJmK2/7WCChXepTb573lU8b32/gk/gUGEqZjP27X86meGdzfZR35
RyTwPK4t/N7ykg7H38QxztcshvCMrbvse3+vyfm3DUXhp1coT8bPGv40r+iw
nk4xlM1U/L7z4o9Oj+Ifl4BTlEtc/ayA9MtOChVI/zp7MgeFbqReDY7A+mPn
l2XyHqWU2f+T7ff//+s/oM9Ksw==
        "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJZIIaxWZDYzKNsqrEBLWICow==
        "], CompressedData["
1:eJxdlGlIVFEUx0eTbLHSGUfHVzrv+d70nhWWGa1Wx2yxaDGtGEKMFrWiRUjL
NnGyhLI0IyRtElHINm0xS6VMk3a1JLLwi0t+yNLKMNNsm3vPeB904PL4zbxz
7//8z7lP2LQ7PHqIRqNxsC2zbTnaVpvZ825DngJrul53n7O4gzVfLP/1RIFw
wtV6SHZ6lBHwQ4GWRRuCcwI8GVenVR6ZttnAuEg7aXTsPC/4S6JZAWu2Lfq9
IJuGAhnmtFUOcRxMD7ofnmVRoKeyuzQ2i4PnNQuKtkUpYKzIq4wu5uDlm3Wd
k+eofHhgdlz9MJV/9ya0WBtkuE7OS+IghsRFGcKIXoGDn12fqmalyDAt0Bav
veBxRdmpoXEyHOOdTbXxKheTfB+VyyJmm/8+MYCGRLIMnak706YeNEA/2a9A
xnpDDDBlwmXdKycF3y/0ZHrXm8zj6u95MKbnl+gZR5L/I/UQSEOBrUT3UD18
3FOqH5ioQDrx54Y7q2/JtUeFmj438C78EOrfPN6uazTcntH3cMsVE2ML8f+t
xPiGqT0ld4UEEcSPYFfMN0rYv5tusOyp89zzayX046wWaP+TJeCJv+k6uOW/
q8DBKrF5WNmQGfmnQIJQoqfMPh+FEvavV+VaEpP0jGnby/X4+0kJ/ZI9UP8y
laXGtgjNL5Hx5d6OxNoqEepI3g497Ku5syi7SGT+LDydoo05IaLeYh3yARF9
LdHiHCaJOG+v3OAcnUNfaCX1r3ZFnuXL/Aoh+dsFxtT3RJ5xWtDSihhHHuev
3pUxnYcaLWN6XpgO9xvBg/v+M/F17TpIIPq9eebn1/zrfJ2Zx7ld7IF9aeWx
Hz2edv0C5h+135/jAiQ29zUFXvXC9zMFNt+D3Eye3SrL36SOHD8O2SJgXWaO
1Uv7t5fD86IEiCV6Ujn0MULAetPtHKIy3UdR+QupZ5jA7reO6O7h8Tswn4NL
pJ9hPM6jxWD30Yj3wWqvf7WR9ZfWOdKIunJ1UEV8fu/D5nWQsU43xg/ocxR4
k/0/G7H+Z8NR70yBMd3X35cxna/fvjiny12wXxdE+E78aRyD/Xonot4gFxiX
G+X3Ik5i+bQPe0yMw5rGHtqolRkP3m/q72NX+P97+w/VpU0s
        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{14.433305105853051`, 15.14319302615193},
      PlotRange->{{0., 14.43}, {0., 15.139999999999999`}}], {-0.9, 0.5}]}, {
    PointBox[{0, 0}], InsetBox[
     GraphicsBox[
      {Thickness[0.09532888465204957], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
         8.98906, 9.71875}, {8.98906, 11.5344}, {7.800000000000001, 
         12.6469}, {6.259379999999999, 12.6469}, {3.9046900000000004`, 
         12.6469}, {1.5281299999999998`, 10.1156}, {1.5281299999999998`, 
         7.5734400000000015`}, {1.5281299999999998`, 5.84688}, {2.67188, 
         4.668749999999999}, {4.26875, 4.668749999999999}, {6.578130000000001,
          4.668749999999999}, {8.98906, 7.078129999999999}, {8.98906, 
         9.71875}}, CompressedData["
1:eJxTTMoPSmViYGAQBmIQzR8bcN/IXMHhwtWwN/rWKg4w/p78mrczXZUcDnTv
azI5LOdwBgRy5Bz6I7r9GS9IO6wR0uFLt5NymAkGEg5Bby9/nHFQ1MFtzdHl
DDNEIOo2CDt83vdxa3qYIJxvYgwExdxwPtjcM8wObQrsqmdCxOD8B67xjrMM
ZeF8iD0KEP2b2RxWfntZceaBssOL2sfZ59/wOmTmf2g9KaIGUa8j5OB7cWLM
P2YNh7Ugd94TdXiauPCayXkNiLkXJVD5G2XgfJj/08BA3QE9fAAvy4bL
         "]}]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{10.491158156911581`, 15.14319302615193},
      PlotRange->{{0., 10.49}, {0., 15.139999999999999`}}], {0, 0}, {
     Right, Top}]}, 
   {Dashing[{0, Small}], 
    LineBox[{{-9.319124780687007, -1.558793150541665}, {0.528952749435072, 
     0.17768862612763836`}, {2.265434526104375, -9.670388903994441}}], 
    LineBox[{{-8.467407226574466, -0.34241442332856953`}, {
     1.3806703035476136`, 1.3940673533407337`}, {
     3.1171520802169166`, -8.454010176781345}}]}, {{
     PointBox[{1.6137632294302513`, 0.730876614061967}], InsetBox[
      GraphicsBox[
       {Thickness[0.1402524544179523], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJnIGZigIIDYg7hnGLtxvpKDjC+MQg8VnI42L2vySRZ
1OGBa7zjrEZlh/6Ibn9GA2E4/+wZIMgRhPPPgAGfg/K1R8EMMsoOM2YCgSS3
w21N2TX/Dys6xKhGyJyr4YLY917J4QbvbbHUb2yo5hcww/lLbi1/bMjMAOf/
B4H6P/bua44uZ7ih5CCzUWw+U8Ive7B9MUoOaWDw3R6sfqKig0WSrh3rgS/2
YPvsFeB8sP+UEXyws3kUHHKmJhRaFH+1D3l7+eOMh/IOJiB1m7/B+bPA/vkB
5zeJ17Jmuv2A6H8j7yDWJDPFIPgnxH0VCg5bvDZYzPn52342SN9JRQdRsPx/
+xXfXlacEVB2eFH7OPu8DrMDjK/xSeXlLE9WOJ/Hkc9rxktWh5Ug/gYlOL/8
8DbXmbwIPsy/YPewsTrsza95O3OrAkQ+k8WBPzbgvhG7AiRePzNC4slHGhqf
0PDdKO4w98TkJdlq/yH+6RGD+N/4r/2bttxuo2oROB+cLpwRfJHKSSVnlwjD
9auD/KEpDEk/jxkcYHz7Esfa03cY4XywfzuZHTzA4SXsULi8ZMM/fhYHUHDN
jBRxCHjieck0mAUaD1D+ZHYHcPhGSDvYgcyT4XAAuy9aBuKvHg6I+mBZB3+Q
emFOh7+gdGMvB0lPzZwQ/Rby8PS4VkiHL71PAZK+9nNBwvuAAiR9KfA6CIP8
d0URYl4wPyR+ApQc7oPCzVAAkp77lRw+7/u4NT1MEB5/YH0qwnA+2J83EHyI
e0Ug9v5XclgHcoecKDQfKTkEg9LZQWGH6vs/bhmvVoLkNx5heH6F8cHRsFkR
zgfnBx1FaPhD1f9XcACn20YROD8K5P89onA+LP+ngrJRm6IDevkAAJVlxGc=

         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{7.126276463262764, 15.14319302615193},
       PlotRange->{{0., 7.13}, {0., 
        15.139999999999999`}}], {1.6137632294302513, 0.730876614061967}, {
      Left, Bottom}]}, 
    {Dashing[{Small, Small}], 
     LineBox[NCache[{{-Cot[10 Degree] + Csc[10 Degree], 1}, {
        1.6137632294302513`, 0.730876614061967}, {1.6137632294302513`, 0}}, {{
        0.08748866352592444, 1}, {1.6137632294302513`, 0.730876614061967}, {
        1.6137632294302513`, 0}}]]}, 
    {RGBColor[0, 
      NCache[
       Rational[2, 3], 0.6666666666666666], 0], 
     LineBox[{{0.9312536141006835, 0}, {1.6137632294302513`, 
       0.730876614061967}}], InsetBox[
      GraphicsBox[
       {RGBColor[0, 
         NCache[
          Rational[2, 3], 0.6666666666666666], 0], 
        {Thickness[0.13586956521739132`], 
         FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
          0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4qr7P24Zc4s5zAQDYQcYnwEEHog4KOxasC91
nQicLw/inxOA88+AwBoBhx3BVhH/00Xh/BjVCJlzf8Tg/DmLlHf+ea4O5yeE
BKkvyNSA8x8nLrxmkq/h8GXfx63p0/jh/C1eGyzmVPI6NLIc7Te8ru7g/8Tz
kqkwp0NqGhCwqTssubX8sSEzAwb/19vXByyT1RzUP6m8nMXJBOf3RXT7Mxaw
wfkt4rWsmW7cDj4n2G1nf0XwYe6H8WH+Ww42nxvuf7B9zsxwvgbIvk4GDD4s
fLkd+bxmvGRy6Ae5Y4Owg4kxEBRzw/m2JY61p2P44Pzgt5c/zlgoAOe/acvt
NrotAuejxx8Ac9+93Q==
          "]]}},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{7.357808219178082, 15.14319302615193},
       PlotRange->{{0., 7.359999999999999}, {0., 
        15.139999999999999`}}], {1.2725084217654674, 0.3654383070309835}, {
      Right, Bottom}]}}, {
    {RGBColor[0, 0, 1], 
     LineBox[{{1.6137632294302513`, 0}, {0.9312536141006835, 0}}], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        {Thickness[0.13297872340425532`], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {1, 3, 3}, {1, 3,
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQBWIQ/R8E7gs59EV0+zMaSDoYg8BmIYdo1QiZczUSEHoO
VD5AwkH9k8rLWZxCDhlpQLBMHCJvI+Dw0DXecVagqEOLeC1r5jEehzdtud1G
1SIO588AAQ8XnH+we1+TiTI7nM/jyOc1I5PFgQEEFojC+WB7VkrA+euFdPjS
/0k5nAGbxw6h38hD7P/D4XBHU3bN/88KEH2d3A7hnGLtxvpKDmD/1fM7rPj2
suKMgLLDTDAQhPND3l7+OKNRBM43AflfWNSh28ZzV5qTIpy/EiSvoOjwAOTP
jyIQ+qKCA3r4AQBjaItl
           "], CompressedData["
1:eJxTTMoPSmViYGAwAmIQrfFJ5eWsTmGH9DQgWCbgcPYMEORIOIRzirUb6ys5
yO9asC+1T8LBGASKEfyZINCJm+++5uhyhhtKDg9c4x1nCUpAzBdTdgDblykO
579py+02ihaD86NUI2TO7RF12Jtf83bmUiWI/GxRh/LD21xn8io57Ay2ivjP
Luqw8tvLijMblBzOgIEwxJ5GZYg7Zgqi8TnhfJmNYvOZEv7ag82rVYDzwcbk
SMH5HmD3izrEgNxjwwI1Rxgi/4ATzlcHhx8fnP9538et6WGCDibg8BJ1CH57
+eMMRSGHNgV21TMhYhB+oiCUFobzq+//uGXsDTVPU9BhrZAOX3qckEMlSLxb
wGF/974mk8f8EP+7Czj0RnT7M27gdTgAEk/mdbAvcaw9PYcLov8kpwMDGLA7
9IHUFbDB+WCqgQXOB+u7wwjnizbJTDEI/m//ovZx9nkddof10tt0T735ZX8Q
bD+7Q7N4LWumG4PDS5D8Gg6H7V4bLOb8ZIC4Q5kbzrcFmSvDA+cvubX8sWEz
r8OF38euz7sJNf8Nn8MWsPxvON8iSdeO9cB3OB9sj85nex5HPq8Zmrxw/nKQ
ec5ccH4aOP2yQePvlz0k3lih7mRxgPGFKyeVnGURgPO/gOLrmxAkHfXwOKDn
BwDRa1O4
           "]}]}},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{7.523905354919054, 15.14319302615193},
       PlotRange->{{0., 7.52}, {0., 15.139999999999999`}}], {1.2725084217654674, 0},
       Bottom]}, {PointBox[{1.6137632294302513`, 0}], InsetBox[
      GraphicsBox[
       {Thickness[0.08833922261484099], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
          0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
          0}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBmIQ3abArnomRMThDBiwO8D4L2sfZ59fw+EwEwR+CsP5
D13jHWcFIvgMIOAgCOevF9LhS5cTdFD/pPJylicnnP8fDBD8/ohuf8YCLog6
TUGHFvFa1sw2Lofq+z9uGXsLOvA48nnNWMntoAGSzxR3+LBovcJZD2U4X6Ry
UsnZFGWHN2253UbW4g4q1x4FM9QoOxzs3tdkwozgg9WvFIPzH4Dc/1HEYeW3
lxVnNihB9EuLOCiD5N8owv0Htu+FkoMxCHwWhOhrVIa4W0AAzgf7W4cNzpfZ
KDaf6cE3e+cJzUJpXgpw/n2QvKAUnP9l38et6dtEIe7rZICGgzA0HNjg/B6Q
fQbccH7J8pIN//j5HWpA4fRaxKEVFF8lAg4KuxbsS30nCgnnegFIODwWdUhP
A4JlvA7+TzwvmU7mc7Avcaw9fYcHIp7GDREX5nFYcmv5Y8PDHBD9+7ngfFuQ
+jls8PhNBZvHCudD1LFg8MHpgoEdzj8Ack8yG8S/nqyQcFBgg8TzSwQf7G5l
djh/q9cGizk7OSDp04fN4TrvbbHUb5xwvvuao8sZKgTh/OC3lz/OUBSC88H+
uS8ENw8S3sJwPiTdI/iw9I/Oh+UPALskXCI=
          "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQ3arArnrGRNDhy76PW9OvSTi8bsvtNvotAOGLIfj/
wUDcYa2QDl96nICDxieVl7M0xR3OgAGfg8KuBftS34k6vKh9nH3+DRdEnlME
Qp9kg/PB8jrMcH56GhCoMTpU3f9xy3i1KJx/sHtfk4mzBJzfH9Htz7hBCiL+
mBnijnnyDoXLSzb862d1qATp360AcU8Ph8Oe/Jq3M12VHHrA+ngcVnx7WXFG
QBlijoAAnA/25zchOB/srk5hh24bz11pTopw/l6QeaII/h4of0ewVcT/dGGH
VJA7jyk4xKhGyJyLEYa7Bz18Af/OqFs=
          "]}], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKN1p47krTUjZwcQYCD6LOcD47muOLmewkILQL5Qc
WhXYVc+YyDikp4GAkoP6J5WXszTlHJwnNAul7VJ0KD+8zXVmrgKErlVwABln
fFjB4QwI+MjD+QYgulgazq+4/+OWMbeUQwrI2GVyDjGqETLn5khC9J2RdTjY
va/JpFnC4YFrvOOsidIQd5RIQOzvlIDzYe6H8RV2LdiX+k7EoRJkfrcExB83
BB0OgMxjloKaz+dQA5LPlnZoEK9lzXTjcpAH6Vsn62BX4lh7WoYT7n4YvxsU
PkkKqPxNihD3cHJBwqdMyaEa7C8BB/7YgPtG7MoOa4V0+NLthODh+2Xfx63p
30Qc0MMfrH+bosNDkH8DxeF8SDiIovIPC0HMb1d0OAtyJ4+gw978mrczTRUd
+iO6/Rk3cEPk1RUc/J94XjK9zAX3D4y/H2SOsxycD44HNRlo+HBDwqtZ2iEa
FC8ygg7nQcI60g6v23K7jW4LwfkzQWCnKJwPcz+MD3ZfjiScD4tPmPlrwOEj
C7cfHF56CtB4lnPYA/JXKCI9wfjgcNZWgPNngNxhqQhJX8IK8PABmxcnCw8/
SPhIw/nClZNKzqZIYoQ/AJEZSBM=
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{11.323666251556663`, 15.14319302615193},
       PlotRange->{{0., 11.32}, {0., 
        15.139999999999999`}}], {1.6437632294302513, 0}, {Left, Center}]}, {
     PointBox[{0.9312536141006835, 0}], InsetBox[
      GraphicsBox[
       {Thickness[0.024431956999755682`], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
          0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
          0}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBmIQ3abArnomRMThDBiwO8D4L2sfZ59fw+EwEwR+CsP5
D13jHWcFIvgMIOAgCOevF9LhS5cTdFD/pPJylicnnP8fDBD8/ohuf8YCLog6
TUGHFvFa1sw2Lofq+z9uGXsLOvA48nnNWMntoAGSzxR3+LBovcJZD2U4X6Ry
UsnZFGWHN2253UbW4g4q1x4FM9QoOxzs3tdkwozgg9WvFIPzH4Dc/1HEYeW3
lxVnNihB9EuLOCiD5N8owv0Htu+FkoMxCHwWhOhrVIa4W0AAzgf7W4cNzpfZ
KDaf6cE3e+cJzUJpXgpw/n2QvKAUnP9l38et6dtEIe7rZICGgzA0HNjg/B6Q
fQbccH7J8pIN//j5HWpA4fRaxKEVFF8lAg4KuxbsS30nCgnnegFIODwWdUhP
A4JlvA7+TzwvmU7mc7Avcaw9fYcHIp7GDREX5nFYcmv5Y8PDHBD9+7ngfFuQ
+jls8PhNBZvHCudD1LFg8MHpgoEdzj8Ack8yG8S/nqyQcFBgg8TzSwQf7G5l
djh/q9cGizk7OSDp04fN4TrvbbHUb5xwvvuao8sZKgTh/OC3lz/OUBSC88H+
uS8ENw8S3sJwPiTdI/iw9I/Oh+UPALskXCI=
          "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQ3arArnrGRNDhy76PW9OvSTi8bsvtNvotAOGLIfj/
wUDcYa2QDl96nICDxieVl7M0xR3OgAGfg8KuBftS34k6vKh9nH3+DRdEnlME
Qp9kg/PB8jrMcH56GhCoMTpU3f9xy3i1KJx/sHtfk4mzBJzfH9Htz7hBCiL+
mBnijnnyDoXLSzb862d1qATp360AcU8Ph8Oe/Jq3M12VHHrA+ngcVnx7WXFG
QBlijoAAnA/25zchOB/srk5hh24bz11pTopw/l6QeaII/h4of0ewVcT/dGGH
VJA7jyk4xKhGyJyLEYa7Bz18Af/OqFs=
          "]}], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKN1p47krTUjZwcQYCD6LOcD47muOLmewkILQL5Qc
WhXYVc+YyDikp4GAkoP6J5WXszTlHJwnNAul7VJ0KD+8zXVmrgKErlVwABln
fFjB4QwI+MjD+QYgulgazq+4/+OWMbeUQwrI2GVyDjGqETLn5khC9J2RdTjY
va/JpFnC4YFrvOOsidIQd5RIQOzvlIDzYe6H8RV2LdiX+k7EoRJkfrcExB83
BB0OgMxjloKaz+dQA5LPlnZoEK9lzXTjcpAH6Vsn62BX4lh7WoYT7n4YvxsU
PkkKqPxNihD3cHJBwqdMyaEa7C8BB/7YgPtG7MoOa4V0+NLthODh+2Xfx63p
30Qc0MMfrH+bosNDkH8DxeF8SDiIovIPC0HMb1d0OAtyJ4+gw978mrczTRUd
+iO6/Rk3cEPk1RUc/J94XjK9zAX3D4y/H2SOsxycD44HNRlo+HBDwqtZ2iEa
FC8ygg7nQcI60g6v23K7jW4LwfkzQWCnKJwPcz+MD3ZfjiScD4tPmPlrwOEj
C7cfHF56CtB4lnPYA/JXKCI9wfjgcNZWgPNngNxhqQhJX8IK8PABmxcnCw8/
SPhIw/nClZNKzqZIYoQ/AJEZSBM=
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {1, 3, 3}}}, {{{20.435900000000004`, 7.65156}, {
         20.435900000000004`, 7.87031}, {20.228099999999998`, 7.87031}, {
         20.073399999999996`, 7.87031}, {14.076599999999997`, 7.87031}, {
         13.921899999999994`, 7.87031}, {13.7141, 7.87031}, {13.7141, 
         7.65156}, {13.7141, 7.431249999999999}, {13.921899999999994`, 
         7.431249999999999}, {14.076599999999997`, 7.431249999999999}, {
         20.073399999999996`, 7.431249999999999}, {20.228099999999998`, 
         7.431249999999999}, {20.435900000000004`, 7.431249999999999}, {
         20.435900000000004`, 7.65156}}}], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQBWIQPX0Cf5VZtrVDX0S3P6OBpMN/EIi3dohWjZA5VyPh
sMX8x6GUKKh8gISDzwl229mm1g4ZaUCwTNxBfOoVzoxDVg4PXeMdZwWKOmzQ
y1vM6GPl8KYtt9uoWsRBX2ul8IUvlnD+5w0B2bOmI/gFa7pvZzhYOjCAwAJR
OF/9k8rLWSsl4Pz1Qjp86f+kIOZNsXQ4AwJv5B0OtC0PP3XJ0uGOpuya/58V
HPbXylqkq1g5hHOKtRvrKzmYGAPBYiuHFd9eVpwRUHaYMRMIJK3h/CX39/HN
uYzgp8TecWP+Ye3QbeO5K81JEc5fCZJXUHToDy5Rmf7e2uEByL8XFRzQww8A
fw6NpA==
          "], CompressedData["
1:eJxTTMoPSmViYGAwAmIQ7XOC3Xb2VGuH9DQgWCbgcOKw09rMczYO4Zxi7cb6
Sg5XhT45nr9m42AMAsUI/kwQ6MTNd19zdDnDDSWHLxsCsmdtt4GYL6bs8DRL
+9v0XgSfw021lMkLwZeYeoUzQ8nGYW9+zduZS5Ug8lI2DuWHt7nO5FVyuCFd
k2j01dph5beXFWc2KEHdbe3wwDXecVajssMMkDskEXyw/DNLOF/jLe8+g04L
iHm1CnD+GRDIkYLzPcDuF3VQfdI876yVJcR/M4UdnicuvGbyHsHfXytrkd5i
BefX/7YqOMdh7WACDi9RB/umR8dnWFs7tCmwq54JEYPwua0dgt9e/jgjURjO
r77/45axN9B8UPj8tXJYK6TDlx4n5PB9562uv1etHPZ372syecwP8f9RK4fe
iG5/xg28Dv3BJSrT460c7Esca0/P4XKIUXD8mPzG0oEBDNgdur1esZg0Ivjg
eHRG8Eu2iv4+/c4Czuf1Xz8ldYWFw4vax9nnddgdlr/w0PufaOFwEGw/u8NG
vbzFjHssHF6C5NdwOIiD4uuShcMBkLwyN5xvC3KPDA+cv+TW8seGzbwO0vPi
NE9vgJr/hs/hUNvy8FNFCP4TUPjqI/hfQf5/au7A48jnNUOTF85fDjLPmQvO
TwOnAzZI/EVaOMSoRsics2F1qAPFh4clnA+Ory1WcL4EyD0F1pD47+FxQM8P
AOrPTvI=
          "]}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzCSwGaB8BjQ2qXpJtXcwswH7IwKJ
         "], CompressedData["
1:eJxllG1Ik1EUxx/TEknNnG46J87NZSvBmKtU2p7zEJZZomjkIF8rnVZikqFi
FmlptDAzoSmiVpCKltKHsoglmEjprKFoqTAzIewFTEIyS9t97nYv1IH74ce9
99zzP/ecE3ysICnbmWEYJ9tKsK11tqUTPbEwNRz4lNYVmef8wcGpCp1kRCIG
j4Tu+uyrHIQuhsw3HhDDGrKLlCOQnaVsKchwHSnkwBqTwTVuFkN1W8pr1Wn7
fp4/rKTmD6wmccAgyxRCA7IoDraifTcfMMR9dlE7Ue40TOUyE/AfP/AO89Rf
8CVcozMkOHkJCatRXAIRjm8KsL7LIux/3n4/3R8Ei9ybnPUcNKE4liXwMevO
uJrl8D2BDJKLQm6vxXJYdwvlMuvPyYhOyvLx2WTmOeX2pfmSYS857B4fyFdH
crBwt1tqjpVj/TLKVpNnU8QvIOyO8r0AxN+gMrpu6BNAipuwOiJcBiW69p3m
SoDcHJvdF0HxP8xWzA4aD9J8GZGuVyzhCW+b4F2UFXOVzWYxi/PjIiTs8Ofg
3uRo3VqoGPvLYyHoWasp+2Eg9FXZPvgRi/UmSiF8W4fg7RgLAt5fMLxE+7Ms
FPc/jmmIp8zn30S5A93vkeH4DSzMoPq5JIcX5YGRehfK1/n60BIuX4k+M2LU
kPcdzP+fnPIwMncpHLLcTF29p4HD30a/Gz8EwYm06X3OvZR5/xbK/PlRDWxK
S7SqXKUwh+rDqgE9ys8RKY5fpoW9tZXeOdEykDSnK4dqteT/eT0rlDPRe34s
4XcB57NUMSyup42UsX8Z4SllYNdafzD8eDp57Y/Cni9pMPHPvx8ntfenFvZ3
DbQxugD4vXRupqlQi/V3+RP+UpVvUB31I8z3+7QAQtB/x7G4X5UCSEHzwESZ
758oIPzVw7Sj4SRALHrPzxda9oSNNVYBoPBztghxPxgBbqD+7BHAraUNGcZp
ep/XuUr5lNtyq347R/g90h/PQZXUVTHs44Pr/zgHVxDX+0Ip4jL7vFCKyPzq
M5gq1P10njnm21/K3SMG
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKJ14+LJ26kRnBxNjIPgs5gDju685upzBQsqhZKvo
79Ntzg6tCuyqZ0xkHNLTQMDZQf2TystZmnIOOZw/F6RbOzuUH97mOjNXwaF9
efgpozdODiDjjA8rQNRvQ/DBtDWCrz9hwQ9DPieHFJC6ZXIOPP7rp6QyODmc
AQNZh5vSNYlGdx0dHrjGO86aKO2QDbLvtiPE/k4JOB/mfhhfYdeCfanvRCDm
33OE+OeGIMQ8Xpj5fA739/HNMbZycmgQr2XNdONyeMO7z2Bmk5ODXYlj7WkZ
Trj7YXzhT47n054i+Amg8LKEhgcnl4PE1CucGVnODtX3f9wy5hZwWGCjc2VW
n7PDWiEdvnQ7IXj4ftn3cWv6NxEH9PAH67dydngI8m+gOJx/sHtfk0mzKCr/
sJDDfJD5es4OZ0He4RGE+EfK2aE/otufcQM3RP6ak4P/E89Lppe54P6B8W+D
wmMqgj8TBAJh4cMNCS9bJ4do1QiZczKCDuIg+42cHF635XYb3RaC88H6dorC
+TD3w/hg9+VIwvmw+ISZvwYcPrJw+8HhpafgECm+/SLDPCeHPfk1b2eGItIT
jP95Q0D2rOsIPjhdSTtDaGEFePiAzYuThYcfJHyk4XzhykklZ1MkMcIfAHAP
PxE=
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{40.92987297633873, 15.14319302615193},
       PlotRange->{{0., 40.93}, {0., 15.139999999999999`}}], {0.9312536141006835, 0},
       Top]}}, {
    {RGBColor[0, 0, 1], 
     LineBox[NCache[{{-0.5950209518036438, 1}, {-Cot[10 Degree] + 
         Csc[10 Degree], 1}}, {{-0.5950209518036438, 1}, {
        0.08748866352592444, 1}}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        {Thickness[0.13297872340425532`], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {1, 3, 3}, {1, 3,
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQBWIQ/R8E7gs59EV0+zMaSDoYg8BmIYdo1QiZczUSEHoO
VD5AwkH9k8rLWZxCDhlpQLBMHCJvI+Dw0DXecVagqEOLeC1r5jEehzdtud1G
1SIO588AAQ8XnH+we1+TiTI7nM/jyOc1I5PFgQEEFojC+WB7VkrA+euFdPjS
/0k5nAGbxw6h38hD7P/D4XBHU3bN/88KEH2d3A7hnGLtxvpKDmD/1fM7rPj2
suKMgLLDTDAQhPND3l7+OKNRBM43AflfWNSh28ZzV5qTIpy/EiSvoOjwAOTP
jyIQ+qKCA3r4AQBjaItl
           "], CompressedData["
1:eJxTTMoPSmViYGAwAmIQrfFJ5eWsTmGH9DQgWCbgcPYMEORIOIRzirUb6ys5
yO9asC+1T8LBGASKEfyZINCJm+++5uhyhhtKDg9c4x1nCUpAzBdTdgDblykO
579py+02ihaD86NUI2TO7RF12Jtf83bmUiWI/GxRh/LD21xn8io57Ay2ivjP
Luqw8tvLijMblBzOgIEwxJ5GZYg7Zgqi8TnhfJmNYvOZEv7ag82rVYDzwcbk
SMH5HmD3izrEgNxjwwI1Rxgi/4ATzlcHhx8fnP9538et6WGCDibg8BJ1CH57
+eMMRSGHNgV21TMhYhB+oiCUFobzq+//uGXsDTVPU9BhrZAOX3qckEMlSLxb
wGF/974mk8f8EP+7Czj0RnT7M27gdTgAEk/mdbAvcaw9PYcLov8kpwMDGLA7
9IHUFbDB+WCqgQXOB+u7wwjnizbJTDEI/m//ovZx9nkddof10tt0T735ZX8Q
bD+7Q7N4LWumG4PDS5D8Gg6H7V4bLOb8ZIC4Q5kbzrcFmSvDA+cvubX8sWEz
r8OF38euz7sJNf8Nn8MWsPxvON8iSdeO9cB3OB9sj85nex5HPq8Zmrxw/nKQ
ec5ccH4aOP2yQePvlz0k3lih7mRxgPGFKyeVnGURgPO/gOLrmxAkHfXwOKDn
BwDRa1O4
           "]}]}},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{7.523905354919054, 15.14319302615193},
       PlotRange->{{0., 7.52}, {0., 15.139999999999999`}}], {-0.2537661441388597, 1},
       Top]}, {PointBox[{-0.5950209518036438, 1}], InsetBox[
      GraphicsBox[
       {Thickness[0.08833922261484099], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
          0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
          0}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBmIQ3abArnomRMThDBiwO8D4L2sfZ59fw+EwEwR+CsP5
D13jHWcFIvgMIOAgCOevF9LhS5cTdFD/pPJylicnnP8fDBD8/ohuf8YCLog6
TUGHFvFa1sw2Lofq+z9uGXsLOvA48nnNWMntoAGSzxR3+LBovcJZD2U4X6Ry
UsnZFGWHN2253UbW4g4q1x4FM9QoOxzs3tdkwozgg9WvFIPzH4Dc/1HEYeW3
lxVnNihB9EuLOCiD5N8owv0Htu+FkoMxCHwWhOhrVIa4W0AAzgf7W4cNzpfZ
KDaf6cE3e+cJzUJpXgpw/n2QvKAUnP9l38et6dtEIe7rZICGgzA0HNjg/B6Q
fQbccH7J8pIN//j5HWpA4fRaxKEVFF8lAg4KuxbsS30nCgnnegFIODwWdUhP
A4JlvA7+TzwvmU7mc7Avcaw9fYcHIp7GDREX5nFYcmv5Y8PDHBD9+7ngfFuQ
+jls8PhNBZvHCudD1LFg8MHpgoEdzj8Ack8yG8S/nqyQcFBgg8TzSwQf7G5l
djh/q9cGizk7OSDp04fN4TrvbbHUb5xwvvuao8sZKgTh/OC3lz/OUBSC88H+
uS8ENw8S3sJwPiTdI/iw9I/Oh+UPALskXCI=
          "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQ3arArnrGRNDhy76PW9OvSTi8bsvtNvotAOGLIfj/
wUDcYa2QDl96nICDxieVl7M0xR3OgAGfg8KuBftS34k6vKh9nH3+DRdEnlME
Qp9kg/PB8jrMcH56GhCoMTpU3f9xy3i1KJx/sHtfk4mzBJzfH9Htz7hBCiL+
mBnijnnyDoXLSzb862d1qATp360AcU8Ph8Oe/Jq3M12VHHrA+ngcVnx7WXFG
QBlijoAAnA/25zchOB/srk5hh24bz11pTopw/l6QeaII/h4of0ewVcT/dGGH
VJA7jyk4xKhGyJyLEYa7Bz18Af/OqFs=
          "]}], 
        FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4jVCOnzpeUoO6WkgwOUA4/M48nnNyORx2Jtf
83bmU0U4/4FrvOOsQgU4H6JPwSEVRKnxwvkQeX44fw/InFAFOD+cU6zdeL+C
w1qQfXEKDsYgcFjBQf2TystZL+Xh/B3BVhH/l8s58McG3DdSh8pzykLcMVHe
IeDt5Y8zFKUw+L0R3f6ME+Qcvuz7uDX9G4Ifoxohc26ODJwfAlKfKOdwoHtf
k0myPJwPcz+MD/Nfzf0ft4y95eD+h+iTRg2fQCkMPix8Ie6UhrhrGpeDCdij
cqj8yfJw/oyZQFCpAOeDw+ucIpyPHn8A4pqyYQ==
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{11.323666251556663`, 15.14319302615193},
       PlotRange->{{0., 11.32}, {0., 15.139999999999999`}}], {-0.5950209518036438, 1},
       Top]}, {PointBox[
      NCache[{-Cot[10 Degree] + Csc[10 Degree], 1}, {
       0.08748866352592444, 1}]], InsetBox[
      GraphicsBox[
       {Thickness[0.07698229407236336], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          6.017189999999999, 7.926559999999999}, {6.017189999999999, 
          8.971879999999999}, {5.335939999999999, 9.753129999999999}, {
          4.334379999999999, 9.753129999999999}, {2.8812499999999996`, 
          9.753129999999999}, {1.45156, 8.168750000000001}, {1.45156, 
          6.61719}, {1.45156, 5.57188}, {2.1328099999999997`, 
          4.790629999999999}, {3.1343799999999997`, 4.790629999999999}, {
          4.598439999999999, 4.790629999999999}, {6.017189999999999, 
          6.374999999999999}, {6.017189999999999, 
          7.926559999999999}}, CompressedData["
1:eJxTTMoPSmViYGAQBmIQvU5Ihy9dTtRBuHJSydklCg4wfmoaELTJO5gYg4CI
wwPXeMdZF6Uc0sHiQg7Bby9/nKEo4eC+5uhyhh0CDn0R3f6MBqIOM2aCAI+D
xieVl7M4RRy4Hfm8ZmhywvlLbi1/bHiYBZXfzOhwBgxE4Xyw+Q8l4PwdwVYR
/59LOchsFJvPtIDZQQTk3hR5hy/7Pm5NF2NzUL72KJjhjILDeZAxPFwOa0H+
qFNy2Oq1wWLOTz6HFd9eVpwRUHaovv/jlrG3IJwP9l+xMJwP8384p1i7sb6S
A3r4AACXl3zs
          "]}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJZIIaxWZDYzKNsqrEBLWICow==
         "], CompressedData["
1:eJxdlHtIFFEUxtcHibG+dt11d9zRGd1RElNToZfUEdE0AjcVW0KJykeSaYGW
ooWWj8yyDCkViUrIJF9RmUWZJRWSmmAZmaE9/shSyjJRImzvPXoHujAMv917
7vm+c84dcU92XKqNQqGwsjxmy2NteTSnt361fSVBwvTwTG2xKwy9TpwK/CNB
HOHHGri9dv5Jip8PTETuCq9f48b4cWX38dC9OsatKn/H9E16CA6xLLUPNNRZ
1oIe+umS4Ky5MtbqIAcZ2T9K+25LMNs9cyf9Agd/53InGqol8Lx/uTu1jQNr
+1Oee7Nk7gjIarQKkznIr1k9ZCtBO8l3jAOSpu6tEUxEr8jBatFzNrPTCKFE
x7AeFqa/9axvNEKpYCf158jcRuI9ZO6K32BefK7DuFtGmCo7UBlcoAN/ct6I
Ef1G6CAleSzKZp2E+5vcmN6dktkw+EDLGM/RME4i/ydpII0uCfaR1woN8E1f
ogN2SVBF6tPhyvxtaXnapJh3AdOoe+FulREUZBU5Qm5vZ2Tdey/GEedOqNJW
ytw8N5nXXyRCPKlHuDNUhMXcT4sTsX83XeD71XZh4KSI9ahRwdgqvmXxlggC
qW+VGnbYa8tDXopsHpySTePBb0SIJnq6XKFgfH405J2I/ZuTmbbZX8OY9uWe
BhbJeiRivXy1cIToPyozzRcoM9XzS4ABcl6mBv1MCKw+NP6hgHrb1MitAoTQ
equWfAo4b0Mu8ILqEuAD+X27M1yk8+LB6kX7vJFnTH0lujMuJH72czh/g86M
6Tz0qhjTfCb10txw4Jp/Pmfgsxrn8grH6kn7qnPHOYjSgu9P42T9KgP2Y9YN
eui94jG+RA+1RG8+D3kkzw097q/g2Xwv8zjxNyMznsvhO4PHvGaO+aU+D3OY
z5uHdKKnjMM+Knn0W7XEUwbGNK5T5khybp6B3e8ztA4G7PtmDu6Svtq54zwW
66Cc+Azl8D40aFFXl571l/bvkB6/J5fUqD9Gz+Z1mem+ahfGj4iPTw5QQvYl
LPnus0e9IwbG1G+vB2M6X0EC+tymhOuEhwT4TeOcwHvkY7xCKaLeMCXOZ6PI
4mndrnkxLnGIba+JNDJevt903zNn+P97+w/zzFXC
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{12.992398505603985`, 15.14319302615193},
       PlotRange->{{0., 12.99}, {0., 15.139999999999999`}}], 
      NCache[{-Cot[10 Degree] + Csc[10 Degree], 1}, {
       0.08748866352592444, 1}], {Right, Top}]}}, 
   {FaceForm[RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0]], 
    PolygonBox[
     NCache[{{0, 
       0}, {-Cot[10 Degree] + Csc[10 Degree], 0}, {-Cot[10 Degree] + 
        Csc[10 Degree] - Sin[10 Degree], 1 - Cos[10 Degree]}}, {{0, 0}, {
       0.08748866352592444, 0}, {-0.0861595141410059, 0.01519224698779198}}]], 
    {RGBColor[
      NCache[
       Rational[2, 3], 0.6666666666666666], 0, 0], EdgeForm[RGBColor[
      NCache[
       Rational[2, 3], 0.6666666666666666], 0, 0]], InsetBox[
      GraphicsBox[
       {RGBColor[
         NCache[
          Rational[2, 3], 0.6666666666666666], 0, 0], 
        {Thickness[0.0595947556615018], 
         FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{0, 2, 0}, {0, 1,
            0}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGAQA2IQrXztUTDDGyWHncFWEf+fCzvA+G0K7KpnREQcVn57
WXHmgZLDTBCIFHHYk1/zduZVJYc3bbndRtUiDh5rji5n+CHm8DxL+9t0WU0H
jU8qL2etFHM4fQYIcjQdTIyBYLKYw6+3rw9YNms6tILM/SIK54OUnfFB8L/s
+7g13UwUrj8NBJ6JwM0Hqz/zwx5mf/bUhEKL4h/2MPfNAtGSP+xh7ofxYf6D
8UUqJ5WcXSLs0CRey5rpBtU/Uxhq/m84Px1kfxnU/zD+MwQfFl4w89DDEwA0
O6ov
           "], {{8.151560000000002, 5.65938}, {2.15469, 5.65938}, {
           5.148439999999999, 11.7438}, {8.151560000000002, 5.65938}}}], 
         FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJZIIaxWZDYzKNsqrEBLWICow==
          "], CompressedData["
1:eJxdlGtIFFEUx9eUwvK17o67O2oazuzOuLNFplmidUwq6aWZxCL2MCvtaZSF
poWGGmSolfawRUw/+MG0N2qUZmEWZSVWHyTINLDHRikmSg/bO0fvQBcuy293
z73n/P/n3DnbMhJ2OKtUKifHtjr2NMfOHb4evyfCAonfeoYu5mshLPJ+wvkU
CyQQbmfAr2qz+KzMAn3Lt0RXztdRbi9uPRGaqqfc4C15pC0xwMVLjpVtARv5
HDdA6AKyLFBqLY5zOsDCyzcb7fN8LTDSOnQn7TwL2ze9W+E8JkHA3erWHY0s
pGf8KHz6WmFdxWvX9BqFK8o8jy7cI8E1ct9xFibIWipBPMl3DgvlJwuTevwk
vLfHAFsTE0zVrhIUBs7gn2cq3EjiZyvcvCHCOtGpx/wNEtiL9hWH5OjxvEgJ
643Rw5NHyxp2VU3+v05H803irX4v7vlQlu+/xVBOJr8nM/BcXhKk73Ss6QwU
uMddK++QoIToc11L61t5taNONaaGJjjR35llBhVZeR4Q130m+W9MMGVfov8B
kXJs2zH/RYMCbCB6RHthfLOA/t1Qw0DKlbeh3wXUo9wbcoj/rAiBRN8SDax+
MiPqcphI+2Fwt3n0QpQIsSSfZi0sJP0RLaJ/owpjWQxlIuOlFgZImTuNIupl
8oF1JP8BgbJ8X4XCcj5JAnSR8/YyWM9KgeojxwcJmG+jBpjTq764aAWQ2+yW
N6SSftIL2G+v1BBCvj9ngg+k/vVeyD1Gqtdacp6zwn9GD/fZ1Dzlm3P31zrZ
OOy/F16U5X545E1Zvi9eg/nVcqDNPpvZ9VEDeS4dpfObOKrn+l7f3JRhDnVZ
4QOvyDzk8OjHiA7nQW/E+AIDjH/7+mBxkBGy3o/1Lqh3zBfpD7OR9vcUvyf1
DSlsGuY+V4osnu9rxH6ysrRe2b8jU/PHQxrJp4hFH+081lsyOU/vFJb9bVdY
L88nT+fbxfVUQGoJPzmXLNwOH3u4/QuH/Zivh36rrqk7j8N5sPlg/DKO+utf
9yl2bgCH70mVBuuZxdF+nWK5n8+oKbcRPwbcgZXfIw7rf+qKfnbzlG01QS2/
O42U84k/F0xY9xo39CtcgJ9En7ee6NdBAfONdMN6Zoo0Xo5zC6ZsP3SH+VVv
pjw137K+j73g//f2H08RQds=
          "]]}},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{16.776388542963886`, 15.14319302615193},
       PlotRange->{{0., 16.779999999999998`}, {0., 
        15.139999999999999`}}], {0.05, -0.05}, {Left, Top}], 
     LineBox[{{0, 0}, {0.05, -0.05}}]}}},
  ImageSize->NCache[
    Rational[808, 3], 269.3333333333333],
  PlotRange->{{-1.813763229430252, 
   1.8137632294302515`}, {-0.30000000000000004`, 1.2}}]], "Output",
 CellChangeTimes->{
  3.936134923415284*^9, {3.936135014894125*^9, 3.936135053160551*^9}, 
   3.936135092032935*^9, 3.938557986122848*^9, 3.941768191762582*^9, 
   3.9417682348802567`*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"fa984fa2-91c4-4fc7-b24d-8b208a9b5f0d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"save", "[", "clippedSofaProof", "]"}]], "Input",
 CellChangeTimes->{{3.931411364705024*^9, 3.931411367537932*^9}, {
  3.936134706589365*^9, 3.936134709408169*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"0f5bea4e-2640-4d3d-92a7-9a0262bad46b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"clippedSofaProofSmall", "=", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"EdgeForm", "[", 
         RowBox[{"{", "Black", "}"}], "]"}], ",", 
        "MS`SofaDefaultFillingColor", ",", "clippedPolygon", ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<S_\\\\omega\>\"", ",", 
            RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.9"}], ",", "0.5"}], "}"}]}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Point", "[", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<O\>\"", ",", 
            RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Right", ",", "Top"}], "}"}]}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{"Dotted", ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"xx", "-", 
            RowBox[{"10", "ut"}]}], ",", "xx", ",", 
           RowBox[{"xx", "-", 
            RowBox[{"10", "vt"}]}]}], "}"}], "]"}], ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"yy", "-", 
            RowBox[{"10", "ut"}]}], ",", "yy", ",", 
           RowBox[{"yy", "-", 
            RowBox[{"10", "vt"}]}]}], "}"}], "]"}]}], "\[IndentingNewLine]", 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Point", "[", "r", "]"}], ",", 
          RowBox[{"Inset", "[", 
           RowBox[{
            RowBox[{"MaTeX", "[", 
             RowBox[{"\"\<r\>\"", ",", 
              RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", "r", ",", 
            RowBox[{"{", 
             RowBox[{"Left", ",", "Bottom"}], "}"}]}], "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"Dashed", ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{"oomega", ",", "r", ",", "q0"}], "}"}], "]"}]}], "}"}], 
        ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "@", "Green"}], ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"q0", "-", 
              RowBox[{"{", 
               RowBox[{"g", ",", " ", "0"}], "}"}]}], ",", "r"}], "}"}], 
           "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Inset", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"changeStyle", "[", 
              RowBox[{"Darker", "@", "Green"}], "]"}], "@", 
             RowBox[{"MaTeX", "[", 
              RowBox[{"\"\<1\>\"", ",", 
               RowBox[{"Magnification", "->", "1"}]}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"r", "+", "q0", "-", 
               RowBox[{"g", " ", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "0"}], "}"}]}]}], ")"}], "/", "2"}], ",", 
            RowBox[{"{", 
             RowBox[{"Right", ",", "Bottom"}], "}"}]}], "]"}]}], "}"}]}], 
       "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{"q0", ",", " ", 
             RowBox[{"q0", "-", 
              RowBox[{"{", 
               RowBox[{"g", ",", "0"}], "}"}]}]}], "}"}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"Inset", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"changeStyle", "[", "Blue", "]"}], "@", 
             RowBox[{"MaTeX", "[", 
              RowBox[{"\"\<g\>\"", ",", 
               RowBox[{"Magnification", "->", "1"}]}], "]"}]}], ",", 
            RowBox[{"q0", "-", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"g", "/", "2"}], ",", "0"}], "}"}]}], ",", "Bottom"}], 
           "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Point", "[", "q0", "]"}], ",", 
          RowBox[{"Inset", "[", 
           RowBox[{
            RowBox[{"MaTeX", "[", 
             RowBox[{"\"\<q_0\>\"", ",", 
              RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", 
            RowBox[{"q0", "+", 
             RowBox[{"{", 
              RowBox[{"0.03", ",", "0"}], "}"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"Left", ",", "Center"}], "}"}]}], "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Point", "[", 
           RowBox[{"q0", "-", 
            RowBox[{"{", 
             RowBox[{"g", ",", " ", "0"}], "}"}]}], "]"}], ",", 
          RowBox[{"Inset", "[", 
           RowBox[{
            RowBox[{"MaTeX", "[", 
             RowBox[{"\"\<q_0 - g u_0\>\"", ",", 
              RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", 
            RowBox[{"q0", "-", 
             RowBox[{"{", 
              RowBox[{"g", ",", " ", "0"}], "}"}]}], ",", "Top"}], "]"}]}], 
         "}"}]}], "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{"q1", ",", "oomega"}], "}"}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"Inset", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"changeStyle", "[", "Blue", "]"}], "@", 
             RowBox[{"MaTeX", "[", 
              RowBox[{"\"\<g\>\"", ",", 
               RowBox[{"Magnification", "->", "1"}]}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q1", "+", "oomega"}], ")"}], "/", "2"}], ",", "Top"}], 
           "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Point", "[", "q1", "]"}], ",", 
          RowBox[{"Inset", "[", 
           RowBox[{
            RowBox[{"MaTeX", "[", 
             RowBox[{"\"\<q_1\>\"", ",", 
              RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", "q1", ",", 
            "Top"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Point", "[", "oomega", "]"}], ",", 
          RowBox[{"Inset", "[", 
           RowBox[{
            RowBox[{"MaTeX", "[", 
             RowBox[{"\"\<o_\\\\omega\>\"", ",", 
              RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", "oomega", 
            ",", 
            RowBox[{"{", 
             RowBox[{"Right", ",", "Top"}], "}"}]}], "]"}]}], "}"}]}], 
       "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"FaceForm", "[", 
         RowBox[{"Darker", "@", "Red"}], "]"}], ",", 
        RowBox[{"Polygon", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"oomega", "-", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}], ",", 
           RowBox[{"oomega", "-", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Cos", "[", "omega", "]"}], ",", 
              RowBox[{"Sin", "[", "omega", "]"}]}], "}"}]}]}], "}"}], "]"}], 
        ",", "\[IndentingNewLine]", 
        RowBox[{"Darker", "@", "Red"}], ",", 
        RowBox[{"EdgeForm", "[", 
         RowBox[{"Darker", "@", "Red"}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"changeStyle", "[", 
            RowBox[{"Darker", "@", "Red"}], "]"}], "@", 
           RowBox[{"MaTeX", "[", 
            RowBox[{"\"\<\\\\Delta_\\\\omega\>\"", ",", 
             RowBox[{"Magnification", "->", "1"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.05"}], ",", "0.05"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Right", ",", "Bottom"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "0.05"}], ",", "0.05"}], "}"}]}], "}"}], "]"}]}], 
       "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"PlotRange", "->", "gerverPlotRange"}], ",", " ", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"{", 
      RowBox[{"Automatic", ",", 
       RowBox[{"4", "cm"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.938558007016718*^9, 3.9385580123375072`*^9}, {
  3.938558143025626*^9, 3.938558171043942*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"dd764511-6efa-4564-8613-9084dbaae6d0"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], PolygonBox[CompressedData["
1:eJw9VgkwFfr3FyJLEVJpUbRJlpL1lQ+llChUXj3L69UrlUSFpEWWKLdoQSKR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     "]], InsetBox[
     GraphicsBox[
      {Thickness[0.0693000693000693], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIFIIaxWZDYzDRkM0D5DBSqGSg2stuo5RcAgnoCnQ==

        "], CompressedData["
1:eJx1lGlIlEEYx/fQzDTddnVd3X3bw6tFC69CxNrH0koLFVfKUGvzxDJU8kOK
dmgKtZWVlUehEsFCbaZEaWamkFF4hEl9EEFxJZQSLKU0KduZ2XdeCHxgPvyY
mef5P8eMOqMgKVvI4/H41nXYugTW5VZys3jojRyUXS092a0MsJydY7VqJYSF
Wk0vh3EtY16tVUGnPiJl1eQJEnQuSw3fqk8ZQ17KYM/1SnHOmBquphgT+PMe
4JqeOBHySw19xp6KMIsEHosDXXLPamz7IkBuQy0aKJlYGgs1ioi/RQ2sIjvn
Ss7He8ODMZMlWOhCuNUbdMVR5QPjznDwncPOu9t9KOcVzFe9X+TYzvGyMnPY
DwaRBYpJvKdbiN5UKeUzKP4jL8qTMceiGtsVMJXi0TFi8KdsSE7yb4n1pXze
rr8muMMHYsz9Jt4ZBTCmmf3blByXr0QUDq/nuLugbK7hkzep5yjHVSoH38FF
jusarHaEoYz7kcVALurHF9v9WoboAx8IQryghMz08b1CmZZy3XXX0h0HtCT/
K2szD5mB44tIT7ISKjcmPLkVoyVzMbwZ5E1HtQPzXH1wvs3+kOabohiOlBO/
zlpY6Pn+LPeQjPrD+2VSyrjP0yLKs+WWkx/MDjBzIuBn3Ss/ymx+LOP5atSA
ol3aLGhxgkuRsV0599l5cwUj4t1qUs9iEXh/ntLzAtUwhHVJiO4RlS1fN+Lv
oYrMVZOUnE9TwTXkL8iD6IxWQSrSr5CR+zeU4P/DZ7YxVmbrkxJK0fwEeMIi
znszZdy3aAVlMocy8h4y3UkfFyTwFc3jiogynv/XGyjj+N0C2/txp4z95XtR
Tp4b/V4fJSc6pEJSl0QFNGCdQrLfx3EvfpcKqEHnCoUkv2BmTcbxjzLkPe4R
wj401/UMFJmK2/7WCChXepTb573lU8b32/gk/gUGEqZjP27X86meGdzfZR35
RyTwPK4t/N7ykg7H38QxztcshvCMrbvse3+vyfm3DUXhp1coT8bPGv40r+iw
nk4xlM1U/L7z4o9Oj+Ifl4BTlEtc/ayA9MtOChVI/zp7MgeFbqReDY7A+mPn
l2XyHqWU2f+T7ff//+s/oM9Ksw==
        "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJZIIaxWZDYzKNsqrEBLWICow==
        "], CompressedData["
1:eJxdlGlIVFEUx0eTbLHSGUfHVzrv+d70nhWWGa1Wx2yxaDGtGEKMFrWiRUjL
NnGyhLI0IyRtElHINm0xS6VMk3a1JLLwi0t+yNLKMNNsm3vPeB904PL4zbxz
7//8z7lP2LQ7PHqIRqNxsC2zbTnaVpvZ825DngJrul53n7O4gzVfLP/1RIFw
wtV6SHZ6lBHwQ4GWRRuCcwI8GVenVR6ZttnAuEg7aXTsPC/4S6JZAWu2Lfq9
IJuGAhnmtFUOcRxMD7ofnmVRoKeyuzQ2i4PnNQuKtkUpYKzIq4wu5uDlm3Wd
k+eofHhgdlz9MJV/9ya0WBtkuE7OS+IghsRFGcKIXoGDn12fqmalyDAt0Bav
veBxRdmpoXEyHOOdTbXxKheTfB+VyyJmm/8+MYCGRLIMnak706YeNEA/2a9A
xnpDDDBlwmXdKycF3y/0ZHrXm8zj6u95MKbnl+gZR5L/I/UQSEOBrUT3UD18
3FOqH5ioQDrx54Y7q2/JtUeFmj438C78EOrfPN6uazTcntH3cMsVE2ML8f+t
xPiGqT0ld4UEEcSPYFfMN0rYv5tusOyp89zzayX046wWaP+TJeCJv+k6uOW/
q8DBKrF5WNmQGfmnQIJQoqfMPh+FEvavV+VaEpP0jGnby/X4+0kJ/ZI9UP8y
laXGtgjNL5Hx5d6OxNoqEepI3g497Ku5syi7SGT+LDydoo05IaLeYh3yARF9
LdHiHCaJOG+v3OAcnUNfaCX1r3ZFnuXL/Aoh+dsFxtT3RJ5xWtDSihhHHuev
3pUxnYcaLWN6XpgO9xvBg/v+M/F17TpIIPq9eebn1/zrfJ2Zx7ld7IF9aeWx
Hz2edv0C5h+135/jAiQ29zUFXvXC9zMFNt+D3Eye3SrL36SOHD8O2SJgXWaO
1Uv7t5fD86IEiCV6Ujn0MULAetPtHKIy3UdR+QupZ5jA7reO6O7h8Tswn4NL
pJ9hPM6jxWD30Yj3wWqvf7WR9ZfWOdKIunJ1UEV8fu/D5nWQsU43xg/ocxR4
k/0/G7H+Z8NR70yBMd3X35cxna/fvjiny12wXxdE+E78aRyD/Xonot4gFxiX
G+X3Ik5i+bQPe0yMw5rGHtqolRkP3m/q72NX+P97+w/VpU0s
        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{14.433305105853051`, 15.14319302615193},
      PlotRange->{{0., 14.43}, {0., 15.139999999999999`}}], {-0.9, 0.5}]}, {
    PointBox[{0, 0}], InsetBox[
     GraphicsBox[
      {Thickness[0.09532888465204957], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
         8.98906, 9.71875}, {8.98906, 11.5344}, {7.800000000000001, 
         12.6469}, {6.259379999999999, 12.6469}, {3.9046900000000004`, 
         12.6469}, {1.5281299999999998`, 10.1156}, {1.5281299999999998`, 
         7.5734400000000015`}, {1.5281299999999998`, 5.84688}, {2.67188, 
         4.668749999999999}, {4.26875, 4.668749999999999}, {6.578130000000001,
          4.668749999999999}, {8.98906, 7.078129999999999}, {8.98906, 
         9.71875}}, CompressedData["
1:eJxTTMoPSmViYGAQBmIQzR8bcN/IXMHhwtWwN/rWKg4w/p78mrczXZUcDnTv
azI5LOdwBgRy5Bz6I7r9GS9IO6wR0uFLt5NymAkGEg5Bby9/nHFQ1MFtzdHl
DDNEIOo2CDt83vdxa3qYIJxvYgwExdxwPtjcM8wObQrsqmdCxOD8B67xjrMM
ZeF8iD0KEP2b2RxWfntZceaBssOL2sfZ59/wOmTmf2g9KaIGUa8j5OB7cWLM
P2YNh7Ugd94TdXiauPCayXkNiLkXJVD5G2XgfJj/08BA3QE9fAAvy4bL
         "]}]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{10.491158156911581`, 15.14319302615193},
      PlotRange->{{0., 10.49}, {0., 15.139999999999999`}}], {0, 0}, {
     Right, Top}]}, 
   {Dashing[{0, Small}], 
    LineBox[{{-9.319124780687007, -1.558793150541665}, {0.528952749435072, 
     0.17768862612763836`}, {2.265434526104375, -9.670388903994441}}], 
    LineBox[{{-8.467407226574466, -0.34241442332856953`}, {
     1.3806703035476136`, 1.3940673533407337`}, {
     3.1171520802169166`, -8.454010176781345}}]}, {{
     PointBox[{1.6137632294302513`, 0.730876614061967}], InsetBox[
      GraphicsBox[
       {Thickness[0.1402524544179523], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJnIGZigIIDYg7hnGLtxvpKDjC+MQg8VnI42L2vySRZ
1OGBa7zjrEZlh/6Ibn9GA2E4/+wZIMgRhPPPgAGfg/K1R8EMMsoOM2YCgSS3
w21N2TX/Dys6xKhGyJyr4YLY917J4QbvbbHUb2yo5hcww/lLbi1/bMjMAOf/
B4H6P/bua44uZ7ih5CCzUWw+U8Ive7B9MUoOaWDw3R6sfqKig0WSrh3rgS/2
YPvsFeB8sP+UEXyws3kUHHKmJhRaFH+1D3l7+eOMh/IOJiB1m7/B+bPA/vkB
5zeJ17Jmuv2A6H8j7yDWJDPFIPgnxH0VCg5bvDZYzPn52342SN9JRQdRsPx/
+xXfXlacEVB2eFH7OPu8DrMDjK/xSeXlLE9WOJ/Hkc9rxktWh5Ug/gYlOL/8
8DbXmbwIPsy/YPewsTrsza95O3OrAkQ+k8WBPzbgvhG7AiRePzNC4slHGhqf
0PDdKO4w98TkJdlq/yH+6RGD+N/4r/2bttxuo2oROB+cLpwRfJHKSSVnlwjD
9auD/KEpDEk/jxkcYHz7Esfa03cY4XywfzuZHTzA4SXsULi8ZMM/fhYHUHDN
jBRxCHjieck0mAUaD1D+ZHYHcPhGSDvYgcyT4XAAuy9aBuKvHg6I+mBZB3+Q
emFOh7+gdGMvB0lPzZwQ/Rby8PS4VkiHL71PAZK+9nNBwvuAAiR9KfA6CIP8
d0URYl4wPyR+ApQc7oPCzVAAkp77lRw+7/u4NT1MEB5/YH0qwnA+2J83EHyI
e0Ug9v5XclgHcoecKDQfKTkEg9LZQWGH6vs/bhmvVoLkNx5heH6F8cHRsFkR
zgfnBx1FaPhD1f9XcACn20YROD8K5P89onA+LP+ngrJRm6IDevkAAJVlxGc=

         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{7.126276463262764, 15.14319302615193},
       PlotRange->{{0., 7.13}, {0., 
        15.139999999999999`}}], {1.6137632294302513, 0.730876614061967}, {
      Left, Bottom}]}, 
    {Dashing[{Small, Small}], 
     LineBox[NCache[{{-Cot[10 Degree] + Csc[10 Degree], 1}, {
        1.6137632294302513`, 0.730876614061967}, {1.6137632294302513`, 0}}, {{
        0.08748866352592444, 1}, {1.6137632294302513`, 0.730876614061967}, {
        1.6137632294302513`, 0}}]]}, 
    {RGBColor[0, 
      NCache[
       Rational[2, 3], 0.6666666666666666], 0], 
     LineBox[{{0.9312536141006835, 0}, {1.6137632294302513`, 
       0.730876614061967}}], InsetBox[
      GraphicsBox[
       {RGBColor[0, 
         NCache[
          Rational[2, 3], 0.6666666666666666], 0], 
        {Thickness[0.13586956521739132`], 
         FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
          0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4qr7P24Zc4s5zAQDYQcYnwEEHog4KOxasC91
nQicLw/inxOA88+AwBoBhx3BVhH/00Xh/BjVCJlzf8Tg/DmLlHf+ea4O5yeE
BKkvyNSA8x8nLrxmkq/h8GXfx63p0/jh/C1eGyzmVPI6NLIc7Te8ru7g/8Tz
kqkwp0NqGhCwqTssubX8sSEzAwb/19vXByyT1RzUP6m8nMXJBOf3RXT7Mxaw
wfkt4rWsmW7cDj4n2G1nf0XwYe6H8WH+Ww42nxvuf7B9zsxwvgbIvk4GDD4s
fLkd+bxmvGRy6Ae5Y4Owg4kxEBRzw/m2JY61p2P44Pzgt5c/zlgoAOe/acvt
NrotAuejxx8Ac9+93Q==
          "]]}},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{7.357808219178082, 15.14319302615193},
       PlotRange->{{0., 7.359999999999999}, {0., 
        15.139999999999999`}}], {1.2725084217654674, 0.3654383070309835}, {
      Right, Bottom}]}}, {
    {RGBColor[0, 0, 1], 
     LineBox[{{1.6137632294302513`, 0}, {0.9312536141006835, 0}}], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        {Thickness[0.13297872340425532`], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {1, 3, 3}, {1, 3,
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQBWIQ/R8E7gs59EV0+zMaSDoYg8BmIYdo1QiZczUSEHoO
VD5AwkH9k8rLWZxCDhlpQLBMHCJvI+Dw0DXecVagqEOLeC1r5jEehzdtud1G
1SIO588AAQ8XnH+we1+TiTI7nM/jyOc1I5PFgQEEFojC+WB7VkrA+euFdPjS
/0k5nAGbxw6h38hD7P/D4XBHU3bN/88KEH2d3A7hnGLtxvpKDmD/1fM7rPj2
suKMgLLDTDAQhPND3l7+OKNRBM43AflfWNSh28ZzV5qTIpy/EiSvoOjwAOTP
jyIQ+qKCA3r4AQBjaItl
           "], CompressedData["
1:eJxTTMoPSmViYGAwAmIQrfFJ5eWsTmGH9DQgWCbgcPYMEORIOIRzirUb6ys5
yO9asC+1T8LBGASKEfyZINCJm+++5uhyhhtKDg9c4x1nCUpAzBdTdgDblykO
579py+02ihaD86NUI2TO7RF12Jtf83bmUiWI/GxRh/LD21xn8io57Ay2ivjP
Luqw8tvLijMblBzOgIEwxJ5GZYg7Zgqi8TnhfJmNYvOZEv7ag82rVYDzwcbk
SMH5HmD3izrEgNxjwwI1Rxgi/4ATzlcHhx8fnP9538et6WGCDibg8BJ1CH57
+eMMRSGHNgV21TMhYhB+oiCUFobzq+//uGXsDTVPU9BhrZAOX3qckEMlSLxb
wGF/974mk8f8EP+7Czj0RnT7M27gdTgAEk/mdbAvcaw9PYcLov8kpwMDGLA7
9IHUFbDB+WCqgQXOB+u7wwjnizbJTDEI/m//ovZx9nkddof10tt0T735ZX8Q
bD+7Q7N4LWumG4PDS5D8Gg6H7V4bLOb8ZIC4Q5kbzrcFmSvDA+cvubX8sWEz
r8OF38euz7sJNf8Nn8MWsPxvON8iSdeO9cB3OB9sj85nex5HPq8Zmrxw/nKQ
ec5ccH4aOP2yQePvlz0k3lih7mRxgPGFKyeVnGURgPO/gOLrmxAkHfXwOKDn
BwDRa1O4
           "]}]}},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{7.523905354919054, 15.14319302615193},
       PlotRange->{{0., 7.52}, {0., 15.139999999999999`}}], {1.2725084217654674, 0},
       Bottom]}, {PointBox[{1.6137632294302513`, 0}], InsetBox[
      GraphicsBox[
       {Thickness[0.08833922261484099], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
          0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
          0}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBmIQ3abArnomRMThDBiwO8D4L2sfZ59fw+EwEwR+CsP5
D13jHWcFIvgMIOAgCOevF9LhS5cTdFD/pPJylicnnP8fDBD8/ohuf8YCLog6
TUGHFvFa1sw2Lofq+z9uGXsLOvA48nnNWMntoAGSzxR3+LBovcJZD2U4X6Ry
UsnZFGWHN2253UbW4g4q1x4FM9QoOxzs3tdkwozgg9WvFIPzH4Dc/1HEYeW3
lxVnNihB9EuLOCiD5N8owv0Htu+FkoMxCHwWhOhrVIa4W0AAzgf7W4cNzpfZ
KDaf6cE3e+cJzUJpXgpw/n2QvKAUnP9l38et6dtEIe7rZICGgzA0HNjg/B6Q
fQbccH7J8pIN//j5HWpA4fRaxKEVFF8lAg4KuxbsS30nCgnnegFIODwWdUhP
A4JlvA7+TzwvmU7mc7Avcaw9fYcHIp7GDREX5nFYcmv5Y8PDHBD9+7ngfFuQ
+jls8PhNBZvHCudD1LFg8MHpgoEdzj8Ack8yG8S/nqyQcFBgg8TzSwQf7G5l
djh/q9cGizk7OSDp04fN4TrvbbHUb5xwvvuao8sZKgTh/OC3lz/OUBSC88H+
uS8ENw8S3sJwPiTdI/iw9I/Oh+UPALskXCI=
          "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQ3arArnrGRNDhy76PW9OvSTi8bsvtNvotAOGLIfj/
wUDcYa2QDl96nICDxieVl7M0xR3OgAGfg8KuBftS34k6vKh9nH3+DRdEnlME
Qp9kg/PB8jrMcH56GhCoMTpU3f9xy3i1KJx/sHtfk4mzBJzfH9Htz7hBCiL+
mBnijnnyDoXLSzb862d1qATp360AcU8Ph8Oe/Jq3M12VHHrA+ngcVnx7WXFG
QBlijoAAnA/25zchOB/srk5hh24bz11pTopw/l6QeaII/h4of0ewVcT/dGGH
VJA7jyk4xKhGyJyLEYa7Bz18Af/OqFs=
          "]}], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKN1p47krTUjZwcQYCD6LOcD47muOLmewkILQL5Qc
WhXYVc+YyDikp4GAkoP6J5WXszTlHJwnNAul7VJ0KD+8zXVmrgKErlVwABln
fFjB4QwI+MjD+QYgulgazq+4/+OWMbeUQwrI2GVyDjGqETLn5khC9J2RdTjY
va/JpFnC4YFrvOOsidIQd5RIQOzvlIDzYe6H8RV2LdiX+k7EoRJkfrcExB83
BB0OgMxjloKaz+dQA5LPlnZoEK9lzXTjcpAH6Vsn62BX4lh7WoYT7n4YvxsU
PkkKqPxNihD3cHJBwqdMyaEa7C8BB/7YgPtG7MoOa4V0+NLthODh+2Xfx63p
30Qc0MMfrH+bosNDkH8DxeF8SDiIovIPC0HMb1d0OAtyJ4+gw978mrczTRUd
+iO6/Rk3cEPk1RUc/J94XjK9zAX3D4y/H2SOsxycD44HNRlo+HBDwqtZ2iEa
FC8ygg7nQcI60g6v23K7jW4LwfkzQWCnKJwPcz+MD3ZfjiScD4tPmPlrwOEj
C7cfHF56CtB4lnPYA/JXKCI9wfjgcNZWgPNngNxhqQhJX8IK8PABmxcnCw8/
SPhIw/nClZNKzqZIYoQ/AJEZSBM=
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{11.323666251556663`, 15.14319302615193},
       PlotRange->{{0., 11.32}, {0., 
        15.139999999999999`}}], {1.6437632294302513, 0}, {Left, Center}]}, {
     PointBox[{0.9312536141006835, 0}], InsetBox[
      GraphicsBox[
       {Thickness[0.024431956999755682`], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
          0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
          0}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBmIQ3abArnomRMThDBiwO8D4L2sfZ59fw+EwEwR+CsP5
D13jHWcFIvgMIOAgCOevF9LhS5cTdFD/pPJylicnnP8fDBD8/ohuf8YCLog6
TUGHFvFa1sw2Lofq+z9uGXsLOvA48nnNWMntoAGSzxR3+LBovcJZD2U4X6Ry
UsnZFGWHN2253UbW4g4q1x4FM9QoOxzs3tdkwozgg9WvFIPzH4Dc/1HEYeW3
lxVnNihB9EuLOCiD5N8owv0Htu+FkoMxCHwWhOhrVIa4W0AAzgf7W4cNzpfZ
KDaf6cE3e+cJzUJpXgpw/n2QvKAUnP9l38et6dtEIe7rZICGgzA0HNjg/B6Q
fQbccH7J8pIN//j5HWpA4fRaxKEVFF8lAg4KuxbsS30nCgnnegFIODwWdUhP
A4JlvA7+TzwvmU7mc7Avcaw9fYcHIp7GDREX5nFYcmv5Y8PDHBD9+7ngfFuQ
+jls8PhNBZvHCudD1LFg8MHpgoEdzj8Ack8yG8S/nqyQcFBgg8TzSwQf7G5l
djh/q9cGizk7OSDp04fN4TrvbbHUb5xwvvuao8sZKgTh/OC3lz/OUBSC88H+
uS8ENw8S3sJwPiTdI/iw9I/Oh+UPALskXCI=
          "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQ3arArnrGRNDhy76PW9OvSTi8bsvtNvotAOGLIfj/
wUDcYa2QDl96nICDxieVl7M0xR3OgAGfg8KuBftS34k6vKh9nH3+DRdEnlME
Qp9kg/PB8jrMcH56GhCoMTpU3f9xy3i1KJx/sHtfk4mzBJzfH9Htz7hBCiL+
mBnijnnyDoXLSzb862d1qATp360AcU8Ph8Oe/Jq3M12VHHrA+ngcVnx7WXFG
QBlijoAAnA/25zchOB/srk5hh24bz11pTopw/l6QeaII/h4of0ewVcT/dGGH
VJA7jyk4xKhGyJyLEYa7Bz18Af/OqFs=
          "]}], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKN1p47krTUjZwcQYCD6LOcD47muOLmewkILQL5Qc
WhXYVc+YyDikp4GAkoP6J5WXszTlHJwnNAul7VJ0KD+8zXVmrgKErlVwABln
fFjB4QwI+MjD+QYgulgazq+4/+OWMbeUQwrI2GVyDjGqETLn5khC9J2RdTjY
va/JpFnC4YFrvOOsidIQd5RIQOzvlIDzYe6H8RV2LdiX+k7EoRJkfrcExB83
BB0OgMxjloKaz+dQA5LPlnZoEK9lzXTjcpAH6Vsn62BX4lh7WoYT7n4YvxsU
PkkKqPxNihD3cHJBwqdMyaEa7C8BB/7YgPtG7MoOa4V0+NLthODh+2Xfx63p
30Qc0MMfrH+bosNDkH8DxeF8SDiIovIPC0HMb1d0OAtyJ4+gw978mrczTRUd
+iO6/Rk3cEPk1RUc/J94XjK9zAX3D4y/H2SOsxycD44HNRlo+HBDwqtZ2iEa
FC8ygg7nQcI60g6v23K7jW4LwfkzQWCnKJwPcz+MD3ZfjiScD4tPmPlrwOEj
C7cfHF56CtB4lnPYA/JXKCI9wfjgcNZWgPNngNxhqQhJX8IK8PABmxcnCw8/
SPhIw/nClZNKzqZIYoQ/AJEZSBM=
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {1, 3, 3}}}, {{{20.435900000000004`, 7.65156}, {
         20.435900000000004`, 7.87031}, {20.228099999999998`, 7.87031}, {
         20.073399999999996`, 7.87031}, {14.076599999999997`, 7.87031}, {
         13.921899999999994`, 7.87031}, {13.7141, 7.87031}, {13.7141, 
         7.65156}, {13.7141, 7.431249999999999}, {13.921899999999994`, 
         7.431249999999999}, {14.076599999999997`, 7.431249999999999}, {
         20.073399999999996`, 7.431249999999999}, {20.228099999999998`, 
         7.431249999999999}, {20.435900000000004`, 7.431249999999999}, {
         20.435900000000004`, 7.65156}}}], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQBWIQPX0Cf5VZtrVDX0S3P6OBpMN/EIi3dohWjZA5VyPh
sMX8x6GUKKh8gISDzwl229mm1g4ZaUCwTNxBfOoVzoxDVg4PXeMdZwWKOmzQ
y1vM6GPl8KYtt9uoWsRBX2ul8IUvlnD+5w0B2bOmI/gFa7pvZzhYOjCAwAJR
OF/9k8rLWSsl4Pz1Qjp86f+kIOZNsXQ4AwJv5B0OtC0PP3XJ0uGOpuya/58V
HPbXylqkq1g5hHOKtRvrKzmYGAPBYiuHFd9eVpwRUHaYMRMIJK3h/CX39/HN
uYzgp8TecWP+Ye3QbeO5K81JEc5fCZJXUHToDy5Rmf7e2uEByL8XFRzQww8A
fw6NpA==
          "], CompressedData["
1:eJxTTMoPSmViYGAwAmIQ7XOC3Xb2VGuH9DQgWCbgcOKw09rMczYO4Zxi7cb6
Sg5XhT45nr9m42AMAsUI/kwQ6MTNd19zdDnDDSWHLxsCsmdtt4GYL6bs8DRL
+9v0XgSfw021lMkLwZeYeoUzQ8nGYW9+zduZS5Ug8lI2DuWHt7nO5FVyuCFd
k2j01dph5beXFWc2KEHdbe3wwDXecVajssMMkDskEXyw/DNLOF/jLe8+g04L
iHm1CnD+GRDIkYLzPcDuF3VQfdI876yVJcR/M4UdnicuvGbyHsHfXytrkd5i
BefX/7YqOMdh7WACDi9RB/umR8dnWFs7tCmwq54JEYPwua0dgt9e/jgjURjO
r77/45axN9B8UPj8tXJYK6TDlx4n5PB9562uv1etHPZ372syecwP8f9RK4fe
iG5/xg28Dv3BJSrT460c7Esca0/P4XKIUXD8mPzG0oEBDNgdur1esZg0Ivjg
eHRG8Eu2iv4+/c4Czuf1Xz8ldYWFw4vax9nnddgdlr/w0PufaOFwEGw/u8NG
vbzFjHssHF6C5NdwOIiD4uuShcMBkLwyN5xvC3KPDA+cv+TW8seGzbwO0vPi
NE9vgJr/hs/hUNvy8FNFCP4TUPjqI/hfQf5/au7A48jnNUOTF85fDjLPmQvO
TwOnAzZI/EVaOMSoRsics2F1qAPFh4clnA+Ory1WcL4EyD0F1pD47+FxQM8P
AOrPTvI=
          "]}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzCSwGaB8BjQ2qXpJtXcwswH7IwKJ
         "], CompressedData["
1:eJxllG1Ik1EUxx/TEknNnG46J87NZSvBmKtU2p7zEJZZomjkIF8rnVZikqFi
FmlptDAzoSmiVpCKltKHsoglmEjprKFoqTAzIewFTEIyS9t97nYv1IH74ce9
99zzP/ecE3ysICnbmWEYJ9tKsK11tqUTPbEwNRz4lNYVmef8wcGpCp1kRCIG
j4Tu+uyrHIQuhsw3HhDDGrKLlCOQnaVsKchwHSnkwBqTwTVuFkN1W8pr1Wn7
fp4/rKTmD6wmccAgyxRCA7IoDraifTcfMMR9dlE7Ue40TOUyE/AfP/AO89Rf
8CVcozMkOHkJCatRXAIRjm8KsL7LIux/3n4/3R8Ei9ybnPUcNKE4liXwMevO
uJrl8D2BDJKLQm6vxXJYdwvlMuvPyYhOyvLx2WTmOeX2pfmSYS857B4fyFdH
crBwt1tqjpVj/TLKVpNnU8QvIOyO8r0AxN+gMrpu6BNAipuwOiJcBiW69p3m
SoDcHJvdF0HxP8xWzA4aD9J8GZGuVyzhCW+b4F2UFXOVzWYxi/PjIiTs8Ofg
3uRo3VqoGPvLYyHoWasp+2Eg9FXZPvgRi/UmSiF8W4fg7RgLAt5fMLxE+7Ms
FPc/jmmIp8zn30S5A93vkeH4DSzMoPq5JIcX5YGRehfK1/n60BIuX4k+M2LU
kPcdzP+fnPIwMncpHLLcTF29p4HD30a/Gz8EwYm06X3OvZR5/xbK/PlRDWxK
S7SqXKUwh+rDqgE9ys8RKY5fpoW9tZXeOdEykDSnK4dqteT/eT0rlDPRe34s
4XcB57NUMSyup42UsX8Z4SllYNdafzD8eDp57Y/Cni9pMPHPvx8ntfenFvZ3
DbQxugD4vXRupqlQi/V3+RP+UpVvUB31I8z3+7QAQtB/x7G4X5UCSEHzwESZ
758oIPzVw7Sj4SRALHrPzxda9oSNNVYBoPBztghxPxgBbqD+7BHAraUNGcZp
ep/XuUr5lNtyq347R/g90h/PQZXUVTHs44Pr/zgHVxDX+0Ip4jL7vFCKyPzq
M5gq1P10njnm21/K3SMG
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKJ14+LJ26kRnBxNjIPgs5gDju685upzBQsqhZKvo
79Ntzg6tCuyqZ0xkHNLTQMDZQf2TystZmnIOOZw/F6RbOzuUH97mOjNXwaF9
efgpozdODiDjjA8rQNRvQ/DBtDWCrz9hwQ9DPieHFJC6ZXIOPP7rp6QyODmc
AQNZh5vSNYlGdx0dHrjGO86aKO2QDbLvtiPE/k4JOB/mfhhfYdeCfanvRCDm
33OE+OeGIMQ8Xpj5fA739/HNMbZycmgQr2XNdONyeMO7z2Bmk5ODXYlj7WkZ
Trj7YXzhT47n054i+Amg8LKEhgcnl4PE1CucGVnODtX3f9wy5hZwWGCjc2VW
n7PDWiEdvnQ7IXj4ftn3cWv6NxEH9PAH67dydngI8m+gOJx/sHtfk0mzKCr/
sJDDfJD5es4OZ0He4RGE+EfK2aE/otufcQM3RP6ak4P/E89Lppe54P6B8W+D
wmMqgj8TBAJh4cMNCS9bJ4do1QiZczKCDuIg+42cHF635XYb3RaC88H6dorC
+TD3w/hg9+VIwvmw+ISZvwYcPrJw+8HhpafgECm+/SLDPCeHPfk1b2eGItIT
jP95Q0D2rOsIPjhdSTtDaGEFePiAzYuThYcfJHyk4XzhykklZ1MkMcIfAHAP
PxE=
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{40.92987297633873, 15.14319302615193},
       PlotRange->{{0., 40.93}, {0., 15.139999999999999`}}], {0.9312536141006835, 0},
       Top]}}, {
    {RGBColor[0, 0, 1], 
     LineBox[NCache[{{-0.5950209518036438, 1}, {-Cot[10 Degree] + 
         Csc[10 Degree], 1}}, {{-0.5950209518036438, 1}, {
        0.08748866352592444, 1}}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        {Thickness[0.13297872340425532`], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {1, 3, 3}, {1, 3,
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQBWIQ/R8E7gs59EV0+zMaSDoYg8BmIYdo1QiZczUSEHoO
VD5AwkH9k8rLWZxCDhlpQLBMHCJvI+Dw0DXecVagqEOLeC1r5jEehzdtud1G
1SIO588AAQ8XnH+we1+TiTI7nM/jyOc1I5PFgQEEFojC+WB7VkrA+euFdPjS
/0k5nAGbxw6h38hD7P/D4XBHU3bN/88KEH2d3A7hnGLtxvpKDmD/1fM7rPj2
suKMgLLDTDAQhPND3l7+OKNRBM43AflfWNSh28ZzV5qTIpy/EiSvoOjwAOTP
jyIQ+qKCA3r4AQBjaItl
           "], CompressedData["
1:eJxTTMoPSmViYGAwAmIQrfFJ5eWsTmGH9DQgWCbgcPYMEORIOIRzirUb6ys5
yO9asC+1T8LBGASKEfyZINCJm+++5uhyhhtKDg9c4x1nCUpAzBdTdgDblykO
579py+02ihaD86NUI2TO7RF12Jtf83bmUiWI/GxRh/LD21xn8io57Ay2ivjP
Luqw8tvLijMblBzOgIEwxJ5GZYg7Zgqi8TnhfJmNYvOZEv7ag82rVYDzwcbk
SMH5HmD3izrEgNxjwwI1Rxgi/4ATzlcHhx8fnP9538et6WGCDibg8BJ1CH57
+eMMRSGHNgV21TMhYhB+oiCUFobzq+//uGXsDTVPU9BhrZAOX3qckEMlSLxb
wGF/974mk8f8EP+7Czj0RnT7M27gdTgAEk/mdbAvcaw9PYcLov8kpwMDGLA7
9IHUFbDB+WCqgQXOB+u7wwjnizbJTDEI/m//ovZx9nkddof10tt0T735ZX8Q
bD+7Q7N4LWumG4PDS5D8Gg6H7V4bLOb8ZIC4Q5kbzrcFmSvDA+cvubX8sWEz
r8OF38euz7sJNf8Nn8MWsPxvON8iSdeO9cB3OB9sj85nex5HPq8Zmrxw/nKQ
ec5ccH4aOP2yQePvlz0k3lih7mRxgPGFKyeVnGURgPO/gOLrmxAkHfXwOKDn
BwDRa1O4
           "]}]}},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{7.523905354919054, 15.14319302615193},
       PlotRange->{{0., 7.52}, {0., 15.139999999999999`}}], {-0.2537661441388597, 1},
       Top]}, {PointBox[{-0.5950209518036438, 1}], InsetBox[
      GraphicsBox[
       {Thickness[0.08833922261484099], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
          0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
          0}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBmIQ3abArnomRMThDBiwO8D4L2sfZ59fw+EwEwR+CsP5
D13jHWcFIvgMIOAgCOevF9LhS5cTdFD/pPJylicnnP8fDBD8/ohuf8YCLog6
TUGHFvFa1sw2Lofq+z9uGXsLOvA48nnNWMntoAGSzxR3+LBovcJZD2U4X6Ry
UsnZFGWHN2253UbW4g4q1x4FM9QoOxzs3tdkwozgg9WvFIPzH4Dc/1HEYeW3
lxVnNihB9EuLOCiD5N8owv0Htu+FkoMxCHwWhOhrVIa4W0AAzgf7W4cNzpfZ
KDaf6cE3e+cJzUJpXgpw/n2QvKAUnP9l38et6dtEIe7rZICGgzA0HNjg/B6Q
fQbccH7J8pIN//j5HWpA4fRaxKEVFF8lAg4KuxbsS30nCgnnegFIODwWdUhP
A4JlvA7+TzwvmU7mc7Avcaw9fYcHIp7GDREX5nFYcmv5Y8PDHBD9+7ngfFuQ
+jls8PhNBZvHCudD1LFg8MHpgoEdzj8Ack8yG8S/nqyQcFBgg8TzSwQf7G5l
djh/q9cGizk7OSDp04fN4TrvbbHUb5xwvvuao8sZKgTh/OC3lz/OUBSC88H+
uS8ENw8S3sJwPiTdI/iw9I/Oh+UPALskXCI=
          "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQ3arArnrGRNDhy76PW9OvSTi8bsvtNvotAOGLIfj/
wUDcYa2QDl96nICDxieVl7M0xR3OgAGfg8KuBftS34k6vKh9nH3+DRdEnlME
Qp9kg/PB8jrMcH56GhCoMTpU3f9xy3i1KJx/sHtfk4mzBJzfH9Htz7hBCiL+
mBnijnnyDoXLSzb862d1qATp360AcU8Ph8Oe/Jq3M12VHHrA+ngcVnx7WXFG
QBlijoAAnA/25zchOB/srk5hh24bz11pTopw/l6QeaII/h4of0ewVcT/dGGH
VJA7jyk4xKhGyJyLEYa7Bz18Af/OqFs=
          "]}], 
        FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4jVCOnzpeUoO6WkgwOUA4/M48nnNyORx2Jtf
83bmU0U4/4FrvOOsQgU4H6JPwSEVRKnxwvkQeX44fw/InFAFOD+cU6zdeL+C
w1qQfXEKDsYgcFjBQf2TystZL+Xh/B3BVhH/l8s58McG3DdSh8pzykLcMVHe
IeDt5Y8zFKUw+L0R3f6ME+Qcvuz7uDX9G4Ifoxohc26ODJwfAlKfKOdwoHtf
k0myPJwPcz+MD/Nfzf0ft4y95eD+h+iTRg2fQCkMPix8Ie6UhrhrGpeDCdij
cqj8yfJw/oyZQFCpAOeDw+ucIpyPHn8A4pqyYQ==
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{11.323666251556663`, 15.14319302615193},
       PlotRange->{{0., 11.32}, {0., 15.139999999999999`}}], {-0.5950209518036438, 1},
       Top]}, {PointBox[
      NCache[{-Cot[10 Degree] + Csc[10 Degree], 1}, {
       0.08748866352592444, 1}]], InsetBox[
      GraphicsBox[
       {Thickness[0.07698229407236336], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          6.017189999999999, 7.926559999999999}, {6.017189999999999, 
          8.971879999999999}, {5.335939999999999, 9.753129999999999}, {
          4.334379999999999, 9.753129999999999}, {2.8812499999999996`, 
          9.753129999999999}, {1.45156, 8.168750000000001}, {1.45156, 
          6.61719}, {1.45156, 5.57188}, {2.1328099999999997`, 
          4.790629999999999}, {3.1343799999999997`, 4.790629999999999}, {
          4.598439999999999, 4.790629999999999}, {6.017189999999999, 
          6.374999999999999}, {6.017189999999999, 
          7.926559999999999}}, CompressedData["
1:eJxTTMoPSmViYGAQBmIQvU5Ihy9dTtRBuHJSydklCg4wfmoaELTJO5gYg4CI
wwPXeMdZF6Uc0sHiQg7Bby9/nKEo4eC+5uhyhh0CDn0R3f6MBqIOM2aCAI+D
xieVl7M4RRy4Hfm8ZmhywvlLbi1/bHiYBZXfzOhwBgxE4Xyw+Q8l4PwdwVYR
/59LOchsFJvPtIDZQQTk3hR5hy/7Pm5NF2NzUL72KJjhjILDeZAxPFwOa0H+
qFNy2Oq1wWLOTz6HFd9eVpwRUHaovv/jlrG3IJwP9l+xMJwP8384p1i7sb6S
A3r4AACXl3zs
          "]}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJZIIaxWZDYzKNsqrEBLWICow==
         "], CompressedData["
1:eJxdlHtIFFEUxtcHibG+dt11d9zRGd1RElNToZfUEdE0AjcVW0KJykeSaYGW
ooWWj8yyDCkViUrIJF9RmUWZJRWSmmAZmaE9/shSyjJRImzvPXoHujAMv917
7vm+c84dcU92XKqNQqGwsjxmy2NteTSnt361fSVBwvTwTG2xKwy9TpwK/CNB
HOHHGri9dv5Jip8PTETuCq9f48b4cWX38dC9OsatKn/H9E16CA6xLLUPNNRZ
1oIe+umS4Ky5MtbqIAcZ2T9K+25LMNs9cyf9Agd/53InGqol8Lx/uTu1jQNr
+1Oee7Nk7gjIarQKkznIr1k9ZCtBO8l3jAOSpu6tEUxEr8jBatFzNrPTCKFE
x7AeFqa/9axvNEKpYCf158jcRuI9ZO6K32BefK7DuFtGmCo7UBlcoAN/ct6I
Ef1G6CAleSzKZp2E+5vcmN6dktkw+EDLGM/RME4i/ydpII0uCfaR1woN8E1f
ogN2SVBF6tPhyvxtaXnapJh3AdOoe+FulREUZBU5Qm5vZ2Tdey/GEedOqNJW
ytw8N5nXXyRCPKlHuDNUhMXcT4sTsX83XeD71XZh4KSI9ahRwdgqvmXxlggC
qW+VGnbYa8tDXopsHpySTePBb0SIJnq6XKFgfH405J2I/ZuTmbbZX8OY9uWe
BhbJeiRivXy1cIToPyozzRcoM9XzS4ABcl6mBv1MCKw+NP6hgHrb1MitAoTQ
equWfAo4b0Mu8ILqEuAD+X27M1yk8+LB6kX7vJFnTH0lujMuJH72czh/g86M
6Tz0qhjTfCb10txw4Jp/Pmfgsxrn8grH6kn7qnPHOYjSgu9P42T9KgP2Y9YN
eui94jG+RA+1RG8+D3kkzw097q/g2Xwv8zjxNyMznsvhO4PHvGaO+aU+D3OY
z5uHdKKnjMM+Knn0W7XEUwbGNK5T5khybp6B3e8ztA4G7PtmDu6Svtq54zwW
66Cc+Azl8D40aFFXl571l/bvkB6/J5fUqD9Gz+Z1mem+ahfGj4iPTw5QQvYl
LPnus0e9IwbG1G+vB2M6X0EC+tymhOuEhwT4TeOcwHvkY7xCKaLeMCXOZ6PI
4mndrnkxLnGIba+JNDJevt903zNn+P97+w/zzFXC
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{12.992398505603985`, 15.14319302615193},
       PlotRange->{{0., 12.99}, {0., 15.139999999999999`}}], 
      NCache[{-Cot[10 Degree] + Csc[10 Degree], 1}, {
       0.08748866352592444, 1}], {Right, Top}]}}, 
   {FaceForm[RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0]], 
    PolygonBox[
     NCache[{{0, 
       0}, {-Cot[10 Degree] + Csc[10 Degree], 0}, {-Cot[10 Degree] + 
        Csc[10 Degree] - Sin[10 Degree], 1 - Cos[10 Degree]}}, {{0, 0}, {
       0.08748866352592444, 0}, {-0.0861595141410059, 0.01519224698779198}}]], 
    {RGBColor[
      NCache[
       Rational[2, 3], 0.6666666666666666], 0, 0], EdgeForm[RGBColor[
      NCache[
       Rational[2, 3], 0.6666666666666666], 0, 0]], InsetBox[
      GraphicsBox[
       {RGBColor[
         NCache[
          Rational[2, 3], 0.6666666666666666], 0, 0], 
        {Thickness[0.0595947556615018], 
         FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{0, 2, 0}, {0, 1,
            0}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGAQA2IQrXztUTDDGyWHncFWEf+fCzvA+G0K7KpnREQcVn57
WXHmgZLDTBCIFHHYk1/zduZVJYc3bbndRtUiDh5rji5n+CHm8DxL+9t0WU0H
jU8qL2etFHM4fQYIcjQdTIyBYLKYw6+3rw9YNms6tILM/SIK54OUnfFB8L/s
+7g13UwUrj8NBJ6JwM0Hqz/zwx5mf/bUhEKL4h/2MPfNAtGSP+xh7ofxYf6D
8UUqJ5WcXSLs0CRey5rpBtU/Uxhq/m84Px1kfxnU/zD+MwQfFl4w89DDEwA0
O6ov
           "], {{8.151560000000002, 5.65938}, {2.15469, 5.65938}, {
           5.148439999999999, 11.7438}, {8.151560000000002, 5.65938}}}], 
         FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJZIIaxWZDYzKNsqrEBLWICow==
          "], CompressedData["
1:eJxdlGtIFFEUx9eUwvK17o67O2oazuzOuLNFplmidUwq6aWZxCL2MCvtaZSF
poWGGmSolfawRUw/+MG0N2qUZmEWZSVWHyTINLDHRikmSg/bO0fvQBcuy293
z73n/P/n3DnbMhJ2OKtUKifHtjr2NMfOHb4evyfCAonfeoYu5mshLPJ+wvkU
CyQQbmfAr2qz+KzMAn3Lt0RXztdRbi9uPRGaqqfc4C15pC0xwMVLjpVtARv5
HDdA6AKyLFBqLY5zOsDCyzcb7fN8LTDSOnQn7TwL2ze9W+E8JkHA3erWHY0s
pGf8KHz6WmFdxWvX9BqFK8o8jy7cI8E1ct9xFibIWipBPMl3DgvlJwuTevwk
vLfHAFsTE0zVrhIUBs7gn2cq3EjiZyvcvCHCOtGpx/wNEtiL9hWH5OjxvEgJ
643Rw5NHyxp2VU3+v05H803irX4v7vlQlu+/xVBOJr8nM/BcXhKk73Ss6QwU
uMddK++QoIToc11L61t5taNONaaGJjjR35llBhVZeR4Q130m+W9MMGVfov8B
kXJs2zH/RYMCbCB6RHthfLOA/t1Qw0DKlbeh3wXUo9wbcoj/rAiBRN8SDax+
MiPqcphI+2Fwt3n0QpQIsSSfZi0sJP0RLaJ/owpjWQxlIuOlFgZImTuNIupl
8oF1JP8BgbJ8X4XCcj5JAnSR8/YyWM9KgeojxwcJmG+jBpjTq764aAWQ2+yW
N6SSftIL2G+v1BBCvj9ngg+k/vVeyD1Gqtdacp6zwn9GD/fZ1Dzlm3P31zrZ
OOy/F16U5X545E1Zvi9eg/nVcqDNPpvZ9VEDeS4dpfObOKrn+l7f3JRhDnVZ
4QOvyDzk8OjHiA7nQW/E+AIDjH/7+mBxkBGy3o/1Lqh3zBfpD7OR9vcUvyf1
DSlsGuY+V4osnu9rxH6ysrRe2b8jU/PHQxrJp4hFH+081lsyOU/vFJb9bVdY
L88nT+fbxfVUQGoJPzmXLNwOH3u4/QuH/Zivh36rrqk7j8N5sPlg/DKO+utf
9yl2bgCH70mVBuuZxdF+nWK5n8+oKbcRPwbcgZXfIw7rf+qKfnbzlG01QS2/
O42U84k/F0xY9xo39CtcgJ9En7ee6NdBAfONdMN6Zoo0Xo5zC6ZsP3SH+VVv
pjw137K+j73g//f2H08RQds=
          "]]}},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{16.776388542963886`, 15.14319302615193},
       PlotRange->{{0., 16.779999999999998`}, {0., 
        15.139999999999999`}}], {-0.05, 0.05}, {Right, Bottom}], 
     LineBox[{{0, 0}, {-0.05, 0.05}}]}}},
  ImageSize->{Automatic, 113.38582677165354`},
  PlotRange->{{-1.813763229430252, 1.8137632294302515`}, {-0.2, 
   1.2}}]], "Output",
 CellChangeTimes->{
  3.93855801269555*^9, {3.9385581465301332`*^9, 3.938558171256607*^9}, 
   3.941768191950418*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"6fc9c774-6366-496c-920b-3b02bb230429"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"angleProofFull", "=", 
   RowBox[{"GraphicsRow", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"clippedSofaProofSmall", ",", "horizontalColumn"}], "}"}], ",", 
     
     RowBox[{"ImageSize", "->", "width"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.93855801927277*^9, 3.938558055028983*^9}, {
  3.938558121912574*^9, 3.9385581546615877`*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"c455d2f7-9677-4f1b-ada5-07e82aecbeef"],

Cell[CellGroupData[{

Cell[BoxData["angleProofFull"], "Input",
 CellChangeTimes->{{3.938558081186059*^9, 3.938558081903748*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"4f579d81-8538-4e73-9a40-b76fdea00411"],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[{
       {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
        PolygonBox[CompressedData["
1:eJw9VgkwFfr3FyJLEVJpUbRJlpL1lQ+llChUXj3L69UrlUSFpEWWKLdoQSKR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         "]], InsetBox[
         GraphicsBox[
          {Thickness[0.0693000693000693], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIFIIaxWZDYzDRkM0D5DBSqGSg2stuo5RcAgnoCnQ==

            "], CompressedData["
1:eJx1lGlIlEEYx/fQzDTddnVd3X3bw6tFC69CxNrH0koLFVfKUGvzxDJU8kOK
dmgKtZWVlUehEsFCbaZEaWamkFF4hEl9EEFxJZQSLKU0KduZ2XdeCHxgPvyY
mef5P8eMOqMgKVvI4/H41nXYugTW5VZys3jojRyUXS092a0MsJydY7VqJYSF
Wk0vh3EtY16tVUGnPiJl1eQJEnQuSw3fqk8ZQ17KYM/1SnHOmBquphgT+PMe
4JqeOBHySw19xp6KMIsEHosDXXLPamz7IkBuQy0aKJlYGgs1ioi/RQ2sIjvn
Ss7He8ODMZMlWOhCuNUbdMVR5QPjznDwncPOu9t9KOcVzFe9X+TYzvGyMnPY
DwaRBYpJvKdbiN5UKeUzKP4jL8qTMceiGtsVMJXi0TFi8KdsSE7yb4n1pXze
rr8muMMHYsz9Jt4ZBTCmmf3blByXr0QUDq/nuLugbK7hkzep5yjHVSoH38FF
jusarHaEoYz7kcVALurHF9v9WoboAx8IQryghMz08b1CmZZy3XXX0h0HtCT/
K2szD5mB44tIT7ISKjcmPLkVoyVzMbwZ5E1HtQPzXH1wvs3+kOabohiOlBO/
zlpY6Pn+LPeQjPrD+2VSyrjP0yLKs+WWkx/MDjBzIuBn3Ss/ymx+LOP5atSA
ol3aLGhxgkuRsV0599l5cwUj4t1qUs9iEXh/ntLzAtUwhHVJiO4RlS1fN+Lv
oYrMVZOUnE9TwTXkL8iD6IxWQSrSr5CR+zeU4P/DZ7YxVmbrkxJK0fwEeMIi
znszZdy3aAVlMocy8h4y3UkfFyTwFc3jiogynv/XGyjj+N0C2/txp4z95XtR
Tp4b/V4fJSc6pEJSl0QFNGCdQrLfx3EvfpcKqEHnCoUkv2BmTcbxjzLkPe4R
wj401/UMFJmK2/7WCChXepTb573lU8b32/gk/gUGEqZjP27X86meGdzfZR35
RyTwPK4t/N7ykg7H38QxztcshvCMrbvse3+vyfm3DUXhp1coT8bPGv40r+iw
nk4xlM1U/L7z4o9Oj+Ifl4BTlEtc/ayA9MtOChVI/zp7MgeFbqReDY7A+mPn
l2XyHqWU2f+T7ff//+s/oM9Ksw==
            "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJZIIaxWZDYzKNsqrEBLWICow==
            "], CompressedData["
1:eJxdlGlIVFEUx0eTbLHSGUfHVzrv+d70nhWWGa1Wx2yxaDGtGEKMFrWiRUjL
NnGyhLI0IyRtElHINm0xS6VMk3a1JLLwi0t+yNLKMNNsm3vPeB904PL4zbxz
7//8z7lP2LQ7PHqIRqNxsC2zbTnaVpvZ825DngJrul53n7O4gzVfLP/1RIFw
wtV6SHZ6lBHwQ4GWRRuCcwI8GVenVR6ZttnAuEg7aXTsPC/4S6JZAWu2Lfq9
IJuGAhnmtFUOcRxMD7ofnmVRoKeyuzQ2i4PnNQuKtkUpYKzIq4wu5uDlm3Wd
k+eofHhgdlz9MJV/9ya0WBtkuE7OS+IghsRFGcKIXoGDn12fqmalyDAt0Bav
veBxRdmpoXEyHOOdTbXxKheTfB+VyyJmm/8+MYCGRLIMnak706YeNEA/2a9A
xnpDDDBlwmXdKycF3y/0ZHrXm8zj6u95MKbnl+gZR5L/I/UQSEOBrUT3UD18
3FOqH5ioQDrx54Y7q2/JtUeFmj438C78EOrfPN6uazTcntH3cMsVE2ML8f+t
xPiGqT0ld4UEEcSPYFfMN0rYv5tusOyp89zzayX046wWaP+TJeCJv+k6uOW/
q8DBKrF5WNmQGfmnQIJQoqfMPh+FEvavV+VaEpP0jGnby/X4+0kJ/ZI9UP8y
laXGtgjNL5Hx5d6OxNoqEepI3g497Ku5syi7SGT+LDydoo05IaLeYh3yARF9
LdHiHCaJOG+v3OAcnUNfaCX1r3ZFnuXL/Aoh+dsFxtT3RJ5xWtDSihhHHuev
3pUxnYcaLWN6XpgO9xvBg/v+M/F17TpIIPq9eebn1/zrfJ2Zx7ld7IF9aeWx
Hz2edv0C5h+135/jAiQ29zUFXvXC9zMFNt+D3Eye3SrL36SOHD8O2SJgXWaO
1Uv7t5fD86IEiCV6Ujn0MULAetPtHKIy3UdR+QupZ5jA7reO6O7h8Tswn4NL
pJ9hPM6jxWD30Yj3wWqvf7WR9ZfWOdKIunJ1UEV8fu/D5nWQsU43xg/ocxR4
k/0/G7H+Z8NR70yBMd3X35cxna/fvjiny12wXxdE+E78aRyD/Xonot4gFxiX
G+X3Ik5i+bQPe0yMw5rGHtqolRkP3m/q72NX+P97+w/VpU0s
            "]]},
          AspectRatio->Automatic,
          BaselinePosition->Scaled[0.32631885041954006`],
          ImageSize->{14.433305105853051`, 15.14319302615193},
          
          PlotRange->{{0., 14.43}, {0., 
           15.139999999999999`}}], {-0.9, 0.5}]}, {PointBox[{0, 0}], 
        InsetBox[
         GraphicsBox[
          {Thickness[0.09532888465204957], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 
             4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, {{{8.98906, 9.71875}, {8.98906, 11.5344}, {
             7.800000000000001, 12.6469}, {6.259379999999999, 12.6469}, {
             3.9046900000000004`, 12.6469}, {1.5281299999999998`, 10.1156}, {
             1.5281299999999998`, 7.5734400000000015`}, {1.5281299999999998`, 
             5.84688}, {2.67188, 4.668749999999999}, {4.26875, 
             4.668749999999999}, {6.578130000000001, 4.668749999999999}, {
             8.98906, 7.078129999999999}, {8.98906, 9.71875}}, CompressedData["
1:eJxTTMoPSmViYGAQBmIQzR8bcN/IXMHhwtWwN/rWKg4w/p78mrczXZUcDnTv
azI5LOdwBgRy5Bz6I7r9GS9IO6wR0uFLt5NymAkGEg5Bby9/nHFQ1MFtzdHl
DDNEIOo2CDt83vdxa3qYIJxvYgwExdxwPtjcM8wObQrsqmdCxOD8B67xjrMM
ZeF8iD0KEP2b2RxWfntZceaBssOL2sfZ59/wOmTmf2g9KaIGUa8j5OB7cWLM
P2YNh7Ugd94TdXiauPCayXkNiLkXJVD5G2XgfJj/08BA3QE9fAAvy4bL
             "]}]},
          AspectRatio->Automatic,
          BaselinePosition->Scaled[0.32631885041954006`],
          ImageSize->{10.491158156911581`, 15.14319302615193},
          PlotRange->{{0., 10.49}, {0., 15.139999999999999`}}], {0, 0}, {
         Right, Top}]}, 
       {Dashing[{0, Small}], 
        LineBox[{{-9.319124780687007, -1.558793150541665}, {0.528952749435072,
          0.17768862612763836`}, {2.265434526104375, -9.670388903994441}}], 
        LineBox[{{-8.467407226574466, -0.34241442332856953`}, {
         1.3806703035476136`, 1.3940673533407337`}, {
         3.1171520802169166`, -8.454010176781345}}]}, {{
         PointBox[{1.6137632294302513`, 0.730876614061967}], InsetBox[
          GraphicsBox[
           {Thickness[0.1402524544179523], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
             1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJnIGZigIIDYg7hnGLtxvpKDjC+MQg8VnI42L2vySRZ
1OGBa7zjrEZlh/6Ibn9GA2E4/+wZIMgRhPPPgAGfg/K1R8EMMsoOM2YCgSS3
w21N2TX/Dys6xKhGyJyr4YLY917J4QbvbbHUb2yo5hcww/lLbi1/bMjMAOf/
B4H6P/bua44uZ7ih5CCzUWw+U8Ive7B9MUoOaWDw3R6sfqKig0WSrh3rgS/2
YPvsFeB8sP+UEXyws3kUHHKmJhRaFH+1D3l7+eOMh/IOJiB1m7/B+bPA/vkB
5zeJ17Jmuv2A6H8j7yDWJDPFIPgnxH0VCg5bvDZYzPn52342SN9JRQdRsPx/
+xXfXlacEVB2eFH7OPu8DrMDjK/xSeXlLE9WOJ/Hkc9rxktWh5Ug/gYlOL/8
8DbXmbwIPsy/YPewsTrsza95O3OrAkQ+k8WBPzbgvhG7AiRePzNC4slHGhqf
0PDdKO4w98TkJdlq/yH+6RGD+N/4r/2bttxuo2oROB+cLpwRfJHKSSVnlwjD
9auD/KEpDEk/jxkcYHz7Esfa03cY4XywfzuZHTzA4SXsULi8ZMM/fhYHUHDN
jBRxCHjieck0mAUaD1D+ZHYHcPhGSDvYgcyT4XAAuy9aBuKvHg6I+mBZB3+Q
emFOh7+gdGMvB0lPzZwQ/Rby8PS4VkiHL71PAZK+9nNBwvuAAiR9KfA6CIP8
d0URYl4wPyR+ApQc7oPCzVAAkp77lRw+7/u4NT1MEB5/YH0qwnA+2J83EHyI
e0Ug9v5XclgHcoecKDQfKTkEg9LZQWGH6vs/bhmvVoLkNx5heH6F8cHRsFkR
zgfnBx1FaPhD1f9XcACn20YROD8K5P89onA+LP+ngrJRm6IDevkAAJVlxGc=

             "]]},
           AspectRatio->Automatic,
           BaselinePosition->Scaled[0.32631885041954006`],
           ImageSize->{7.126276463262764, 15.14319302615193},
           
           PlotRange->{{0., 7.13}, {0., 
            15.139999999999999`}}], {1.6137632294302513, 0.730876614061967}, {
          Left, Bottom}]}, 
        {Dashing[{Small, Small}], 
         LineBox[NCache[{{-Cot[10 Degree] + Csc[10 Degree], 1}, {
            1.6137632294302513`, 0.730876614061967}, {
            1.6137632294302513`, 0}}, {{0.08748866352592444, 1}, {
            1.6137632294302513`, 0.730876614061967}, {
            1.6137632294302513`, 0}}]]}, 
        {RGBColor[0, 
          NCache[
           Rational[2, 3], 0.6666666666666666], 0], 
         LineBox[{{0.9312536141006835, 0}, {1.6137632294302513`, 
           0.730876614061967}}], InsetBox[
          GraphicsBox[
           {RGBColor[0, 
             NCache[
              Rational[2, 3], 0.6666666666666666], 0], 
            {Thickness[0.13586956521739132`], 
             FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
              3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
              0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4qr7P24Zc4s5zAQDYQcYnwEEHog4KOxasC91
nQicLw/inxOA88+AwBoBhx3BVhH/00Xh/BjVCJlzf8Tg/DmLlHf+ea4O5yeE
BKkvyNSA8x8nLrxmkq/h8GXfx63p0/jh/C1eGyzmVPI6NLIc7Te8ru7g/8Tz
kqkwp0NqGhCwqTssubX8sSEzAwb/19vXByyT1RzUP6m8nMXJBOf3RXT7Mxaw
wfkt4rWsmW7cDj4n2G1nf0XwYe6H8WH+Ww42nxvuf7B9zsxwvgbIvk4GDD4s
fLkd+bxmvGRy6Ae5Y4Owg4kxEBRzw/m2JY61p2P44Pzgt5c/zlgoAOe/acvt
NrotAuejxx8Ac9+93Q==
              "]]}},
           AspectRatio->Automatic,
           BaselinePosition->Scaled[0.32631885041954006`],
           ImageSize->{7.357808219178082, 15.14319302615193},
           
           PlotRange->{{0., 7.359999999999999}, {0., 
            15.139999999999999`}}], {1.2725084217654674, 0.3654383070309835}, \
{Right, Bottom}]}}, {
        {RGBColor[0, 0, 1], 
         LineBox[{{1.6137632294302513`, 0}, {0.9312536141006835, 0}}], 
         InsetBox[
          GraphicsBox[
           {RGBColor[0, 0, 1], 
            {Thickness[0.13297872340425532`], 
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
               3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {1, 3, 
               3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
               3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
               1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQBWIQ/R8E7gs59EV0+zMaSDoYg8BmIYdo1QiZczUSEHoO
VD5AwkH9k8rLWZxCDhlpQLBMHCJvI+Dw0DXecVagqEOLeC1r5jEehzdtud1G
1SIO588AAQ8XnH+we1+TiTI7nM/jyOc1I5PFgQEEFojC+WB7VkrA+euFdPjS
/0k5nAGbxw6h38hD7P/D4XBHU3bN/88KEH2d3A7hnGLtxvpKDmD/1fM7rPj2
suKMgLLDTDAQhPND3l7+OKNRBM43AflfWNSh28ZzV5qTIpy/EiSvoOjwAOTP
jyIQ+qKCA3r4AQBjaItl
               "], CompressedData["
1:eJxTTMoPSmViYGAwAmIQrfFJ5eWsTmGH9DQgWCbgcPYMEORIOIRzirUb6ys5
yO9asC+1T8LBGASKEfyZINCJm+++5uhyhhtKDg9c4x1nCUpAzBdTdgDblykO
579py+02ihaD86NUI2TO7RF12Jtf83bmUiWI/GxRh/LD21xn8io57Ay2ivjP
Luqw8tvLijMblBzOgIEwxJ5GZYg7Zgqi8TnhfJmNYvOZEv7ag82rVYDzwcbk
SMH5HmD3izrEgNxjwwI1Rxgi/4ATzlcHhx8fnP9538et6WGCDibg8BJ1CH57
+eMMRSGHNgV21TMhYhB+oiCUFobzq+//uGXsDTVPU9BhrZAOX3qckEMlSLxb
wGF/974mk8f8EP+7Czj0RnT7M27gdTgAEk/mdbAvcaw9PYcLov8kpwMDGLA7
9IHUFbDB+WCqgQXOB+u7wwjnizbJTDEI/m//ovZx9nkddof10tt0T735ZX8Q
bD+7Q7N4LWumG4PDS5D8Gg6H7V4bLOb8ZIC4Q5kbzrcFmSvDA+cvubX8sWEz
r8OF38euz7sJNf8Nn8MWsPxvON8iSdeO9cB3OB9sj85nex5HPq8Zmrxw/nKQ
ec5ccH4aOP2yQePvlz0k3lih7mRxgPGFKyeVnGURgPO/gOLrmxAkHfXwOKDn
BwDRa1O4
               "]}]}},
           AspectRatio->Automatic,
           BaselinePosition->Scaled[0.32631885041954006`],
           ImageSize->{7.523905354919054, 15.14319302615193},
           PlotRange->{{0., 7.52}, {0., 15.139999999999999`}}], {1.2725084217654674, 0},
           Bottom]}, {PointBox[{1.6137632294302513`, 0}], InsetBox[
          GraphicsBox[
           {Thickness[0.08833922261484099], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1,
               3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBmIQ3abArnomRMThDBiwO8D4L2sfZ59fw+EwEwR+CsP5
D13jHWcFIvgMIOAgCOevF9LhS5cTdFD/pPJylicnnP8fDBD8/ohuf8YCLog6
TUGHFvFa1sw2Lofq+z9uGXsLOvA48nnNWMntoAGSzxR3+LBovcJZD2U4X6Ry
UsnZFGWHN2253UbW4g4q1x4FM9QoOxzs3tdkwozgg9WvFIPzH4Dc/1HEYeW3
lxVnNihB9EuLOCiD5N8owv0Htu+FkoMxCHwWhOhrVIa4W0AAzgf7W4cNzpfZ
KDaf6cE3e+cJzUJpXgpw/n2QvKAUnP9l38et6dtEIe7rZICGgzA0HNjg/B6Q
fQbccH7J8pIN//j5HWpA4fRaxKEVFF8lAg4KuxbsS30nCgnnegFIODwWdUhP
A4JlvA7+TzwvmU7mc7Avcaw9fYcHIp7GDREX5nFYcmv5Y8PDHBD9+7ngfFuQ
+jls8PhNBZvHCudD1LFg8MHpgoEdzj8Ack8yG8S/nqyQcFBgg8TzSwQf7G5l
djh/q9cGizk7OSDp04fN4TrvbbHUb5xwvvuao8sZKgTh/OC3lz/OUBSC88H+
uS8ENw8S3sJwPiTdI/iw9I/Oh+UPALskXCI=
              "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQ3arArnrGRNDhy76PW9OvSTi8bsvtNvotAOGLIfj/
wUDcYa2QDl96nICDxieVl7M0xR3OgAGfg8KuBftS34k6vKh9nH3+DRdEnlME
Qp9kg/PB8jrMcH56GhCoMTpU3f9xy3i1KJx/sHtfk4mzBJzfH9Htz7hBCiL+
mBnijnnyDoXLSzb862d1qATp360AcU8Ph8Oe/Jq3M12VHHrA+ngcVnx7WXFG
QBlijoAAnA/25zchOB/srk5hh24bz11pTopw/l6QeaII/h4of0ewVcT/dGGH
VJA7jyk4xKhGyJyLEYa7Bz18Af/OqFs=
              "]}], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKN1p47krTUjZwcQYCD6LOcD47muOLmewkILQL5Qc
WhXYVc+YyDikp4GAkoP6J5WXszTlHJwnNAul7VJ0KD+8zXVmrgKErlVwABln
fFjB4QwI+MjD+QYgulgazq+4/+OWMbeUQwrI2GVyDjGqETLn5khC9J2RdTjY
va/JpFnC4YFrvOOsidIQd5RIQOzvlIDzYe6H8RV2LdiX+k7EoRJkfrcExB83
BB0OgMxjloKaz+dQA5LPlnZoEK9lzXTjcpAH6Vsn62BX4lh7WoYT7n4YvxsU
PkkKqPxNihD3cHJBwqdMyaEa7C8BB/7YgPtG7MoOa4V0+NLthODh+2Xfx63p
30Qc0MMfrH+bosNDkH8DxeF8SDiIovIPC0HMb1d0OAtyJ4+gw978mrczTRUd
+iO6/Rk3cEPk1RUc/J94XjK9zAX3D4y/H2SOsxycD44HNRlo+HBDwqtZ2iEa
FC8ygg7nQcI60g6v23K7jW4LwfkzQWCnKJwPcz+MD3ZfjiScD4tPmPlrwOEj
C7cfHF56CtB4lnPYA/JXKCI9wfjgcNZWgPNngNxhqQhJX8IK8PABmxcnCw8/
SPhIw/nClZNKzqZIYoQ/AJEZSBM=
             "]]},
           AspectRatio->Automatic,
           BaselinePosition->Scaled[0.32631885041954006`],
           ImageSize->{11.323666251556663`, 15.14319302615193},
           
           PlotRange->{{0., 11.32}, {0., 
            15.139999999999999`}}], {1.6437632294302513, 0}, {
          Left, Center}]}, {PointBox[{0.9312536141006835, 0}], InsetBox[
          GraphicsBox[
           {Thickness[0.024431956999755682`], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1,
               3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBmIQ3abArnomRMThDBiwO8D4L2sfZ59fw+EwEwR+CsP5
D13jHWcFIvgMIOAgCOevF9LhS5cTdFD/pPJylicnnP8fDBD8/ohuf8YCLog6
TUGHFvFa1sw2Lofq+z9uGXsLOvA48nnNWMntoAGSzxR3+LBovcJZD2U4X6Ry
UsnZFGWHN2253UbW4g4q1x4FM9QoOxzs3tdkwozgg9WvFIPzH4Dc/1HEYeW3
lxVnNihB9EuLOCiD5N8owv0Htu+FkoMxCHwWhOhrVIa4W0AAzgf7W4cNzpfZ
KDaf6cE3e+cJzUJpXgpw/n2QvKAUnP9l38et6dtEIe7rZICGgzA0HNjg/B6Q
fQbccH7J8pIN//j5HWpA4fRaxKEVFF8lAg4KuxbsS30nCgnnegFIODwWdUhP
A4JlvA7+TzwvmU7mc7Avcaw9fYcHIp7GDREX5nFYcmv5Y8PDHBD9+7ngfFuQ
+jls8PhNBZvHCudD1LFg8MHpgoEdzj8Ack8yG8S/nqyQcFBgg8TzSwQf7G5l
djh/q9cGizk7OSDp04fN4TrvbbHUb5xwvvuao8sZKgTh/OC3lz/OUBSC88H+
uS8ENw8S3sJwPiTdI/iw9I/Oh+UPALskXCI=
              "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQ3arArnrGRNDhy76PW9OvSTi8bsvtNvotAOGLIfj/
wUDcYa2QDl96nICDxieVl7M0xR3OgAGfg8KuBftS34k6vKh9nH3+DRdEnlME
Qp9kg/PB8jrMcH56GhCoMTpU3f9xy3i1KJx/sHtfk4mzBJzfH9Htz7hBCiL+
mBnijnnyDoXLSzb862d1qATp360AcU8Ph8Oe/Jq3M12VHHrA+ngcVnx7WXFG
QBlijoAAnA/25zchOB/srk5hh24bz11pTopw/l6QeaII/h4of0ewVcT/dGGH
VJA7jyk4xKhGyJyLEYa7Bz18Af/OqFs=
              "]}], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKN1p47krTUjZwcQYCD6LOcD47muOLmewkILQL5Qc
WhXYVc+YyDikp4GAkoP6J5WXszTlHJwnNAul7VJ0KD+8zXVmrgKErlVwABln
fFjB4QwI+MjD+QYgulgazq+4/+OWMbeUQwrI2GVyDjGqETLn5khC9J2RdTjY
va/JpFnC4YFrvOOsidIQd5RIQOzvlIDzYe6H8RV2LdiX+k7EoRJkfrcExB83
BB0OgMxjloKaz+dQA5LPlnZoEK9lzXTjcpAH6Vsn62BX4lh7WoYT7n4YvxsU
PkkKqPxNihD3cHJBwqdMyaEa7C8BB/7YgPtG7MoOa4V0+NLthODh+2Xfx63p
30Qc0MMfrH+bosNDkH8DxeF8SDiIovIPC0HMb1d0OAtyJ4+gw978mrczTRUd
+iO6/Rk3cEPk1RUc/J94XjK9zAX3D4y/H2SOsxycD44HNRlo+HBDwqtZ2iEa
FC8ygg7nQcI60g6v23K7jW4LwfkzQWCnKJwPcz+MD3ZfjiScD4tPmPlrwOEj
C7cfHF56CtB4lnPYA/JXKCI9wfjgcNZWgPNngNxhqQhJX8IK8PABmxcnCw8/
SPhIw/nClZNKzqZIYoQ/AJEZSBM=
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, {{{20.435900000000004`, 7.65156}, {
             20.435900000000004`, 7.87031}, {20.228099999999998`, 7.87031}, {
             20.073399999999996`, 7.87031}, {14.076599999999997`, 7.87031}, {
             13.921899999999994`, 7.87031}, {13.7141, 7.87031}, {13.7141, 
             7.65156}, {13.7141, 7.431249999999999}, {13.921899999999994`, 
             7.431249999999999}, {14.076599999999997`, 7.431249999999999}, {
             20.073399999999996`, 7.431249999999999}, {20.228099999999998`, 
             7.431249999999999}, {20.435900000000004`, 7.431249999999999}, {
             20.435900000000004`, 7.65156}}}], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQBWIQPX0Cf5VZtrVDX0S3P6OBpMN/EIi3dohWjZA5VyPh
sMX8x6GUKKh8gISDzwl229mm1g4ZaUCwTNxBfOoVzoxDVg4PXeMdZwWKOmzQ
y1vM6GPl8KYtt9uoWsRBX2ul8IUvlnD+5w0B2bOmI/gFa7pvZzhYOjCAwAJR
OF/9k8rLWSsl4Pz1Qjp86f+kIOZNsXQ4AwJv5B0OtC0PP3XJ0uGOpuya/58V
HPbXylqkq1g5hHOKtRvrKzmYGAPBYiuHFd9eVpwRUHaYMRMIJK3h/CX39/HN
uYzgp8TecWP+Ye3QbeO5K81JEc5fCZJXUHToDy5Rmf7e2uEByL8XFRzQww8A
fw6NpA==
              "], CompressedData["
1:eJxTTMoPSmViYGAwAmIQ7XOC3Xb2VGuH9DQgWCbgcOKw09rMczYO4Zxi7cb6
Sg5XhT45nr9m42AMAsUI/kwQ6MTNd19zdDnDDSWHLxsCsmdtt4GYL6bs8DRL
+9v0XgSfw021lMkLwZeYeoUzQ8nGYW9+zduZS5Ug8lI2DuWHt7nO5FVyuCFd
k2j01dph5beXFWc2KEHdbe3wwDXecVajssMMkDskEXyw/DNLOF/jLe8+g04L
iHm1CnD+GRDIkYLzPcDuF3VQfdI876yVJcR/M4UdnicuvGbyHsHfXytrkd5i
BefX/7YqOMdh7WACDi9RB/umR8dnWFs7tCmwq54JEYPwua0dgt9e/jgjURjO
r77/45axN9B8UPj8tXJYK6TDlx4n5PB9562uv1etHPZ372syecwP8f9RK4fe
iG5/xg28Dv3BJSrT460c7Esca0/P4XKIUXD8mPzG0oEBDNgdur1esZg0Ivjg
eHRG8Eu2iv4+/c4Czuf1Xz8ldYWFw4vax9nnddgdlr/w0PufaOFwEGw/u8NG
vbzFjHssHF6C5NdwOIiD4uuShcMBkLwyN5xvC3KPDA+cv+TW8seGzbwO0vPi
NE9vgJr/hs/hUNvy8FNFCP4TUPjqI/hfQf5/au7A48jnNUOTF85fDjLPmQvO
TwOnAzZI/EVaOMSoRsics2F1qAPFh4clnA+Ory1WcL4EyD0F1pD47+FxQM8P
AOrPTvI=
              "]}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzCSwGaB8BjQ2qXpJtXcwswH7IwKJ
             "], CompressedData["
1:eJxllG1Ik1EUxx/TEknNnG46J87NZSvBmKtU2p7zEJZZomjkIF8rnVZikqFi
FmlptDAzoSmiVpCKltKHsoglmEjprKFoqTAzIewFTEIyS9t97nYv1IH74ce9
99zzP/ecE3ysICnbmWEYJ9tKsK11tqUTPbEwNRz4lNYVmef8wcGpCp1kRCIG
j4Tu+uyrHIQuhsw3HhDDGrKLlCOQnaVsKchwHSnkwBqTwTVuFkN1W8pr1Wn7
fp4/rKTmD6wmccAgyxRCA7IoDraifTcfMMR9dlE7Ue40TOUyE/AfP/AO89Rf
8CVcozMkOHkJCatRXAIRjm8KsL7LIux/3n4/3R8Ei9ybnPUcNKE4liXwMevO
uJrl8D2BDJKLQm6vxXJYdwvlMuvPyYhOyvLx2WTmOeX2pfmSYS857B4fyFdH
crBwt1tqjpVj/TLKVpNnU8QvIOyO8r0AxN+gMrpu6BNAipuwOiJcBiW69p3m
SoDcHJvdF0HxP8xWzA4aD9J8GZGuVyzhCW+b4F2UFXOVzWYxi/PjIiTs8Ofg
3uRo3VqoGPvLYyHoWasp+2Eg9FXZPvgRi/UmSiF8W4fg7RgLAt5fMLxE+7Ms
FPc/jmmIp8zn30S5A93vkeH4DSzMoPq5JIcX5YGRehfK1/n60BIuX4k+M2LU
kPcdzP+fnPIwMncpHLLcTF29p4HD30a/Gz8EwYm06X3OvZR5/xbK/PlRDWxK
S7SqXKUwh+rDqgE9ys8RKY5fpoW9tZXeOdEykDSnK4dqteT/eT0rlDPRe34s
4XcB57NUMSyup42UsX8Z4SllYNdafzD8eDp57Y/Cni9pMPHPvx8ntfenFvZ3
DbQxugD4vXRupqlQi/V3+RP+UpVvUB31I8z3+7QAQtB/x7G4X5UCSEHzwESZ
758oIPzVw7Sj4SRALHrPzxda9oSNNVYBoPBztghxPxgBbqD+7BHAraUNGcZp
ep/XuUr5lNtyq347R/g90h/PQZXUVTHs44Pr/zgHVxDX+0Ip4jL7vFCKyPzq
M5gq1P10njnm21/K3SMG
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKJ14+LJ26kRnBxNjIPgs5gDju685upzBQsqhZKvo
79Ntzg6tCuyqZ0xkHNLTQMDZQf2TystZmnIOOZw/F6RbOzuUH97mOjNXwaF9
efgpozdODiDjjA8rQNRvQ/DBtDWCrz9hwQ9DPieHFJC6ZXIOPP7rp6QyODmc
AQNZh5vSNYlGdx0dHrjGO86aKO2QDbLvtiPE/k4JOB/mfhhfYdeCfanvRCDm
33OE+OeGIMQ8Xpj5fA739/HNMbZycmgQr2XNdONyeMO7z2Bmk5ODXYlj7WkZ
Trj7YXzhT47n054i+Amg8LKEhgcnl4PE1CucGVnODtX3f9wy5hZwWGCjc2VW
n7PDWiEdvnQ7IXj4ftn3cWv6NxEH9PAH67dydngI8m+gOJx/sHtfk0mzKCr/
sJDDfJD5es4OZ0He4RGE+EfK2aE/otufcQM3RP6ak4P/E89Lppe54P6B8W+D
wmMqgj8TBAJh4cMNCS9bJ4do1QiZczKCDuIg+42cHF635XYb3RaC88H6dorC
+TD3w/hg9+VIwvmw+ISZvwYcPrJw+8HhpafgECm+/SLDPCeHPfk1b2eGItIT
jP95Q0D2rOsIPjhdSTtDaGEFePiAzYuThYcfJHyk4XzhykklZ1MkMcIfAHAP
PxE=
             "]]},
           AspectRatio->Automatic,
           BaselinePosition->Scaled[0.32631885041954006`],
           ImageSize->{40.92987297633873, 15.14319302615193},
           PlotRange->{{0., 40.93}, {0., 15.139999999999999`}}], {0.9312536141006835, 0},
           Top]}}, {
        {RGBColor[0, 0, 1], 
         LineBox[NCache[{{-0.5950209518036438, 1}, {-Cot[10 Degree] + 
             Csc[10 Degree], 1}}, {{-0.5950209518036438, 1}, {
            0.08748866352592444, 1}}]], InsetBox[
          GraphicsBox[
           {RGBColor[0, 0, 1], 
            {Thickness[0.13297872340425532`], 
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
               3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {1, 3, 
               3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
               3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
               1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQBWIQ/R8E7gs59EV0+zMaSDoYg8BmIYdo1QiZczUSEHoO
VD5AwkH9k8rLWZxCDhlpQLBMHCJvI+Dw0DXecVagqEOLeC1r5jEehzdtud1G
1SIO588AAQ8XnH+we1+TiTI7nM/jyOc1I5PFgQEEFojC+WB7VkrA+euFdPjS
/0k5nAGbxw6h38hD7P/D4XBHU3bN/88KEH2d3A7hnGLtxvpKDmD/1fM7rPj2
suKMgLLDTDAQhPND3l7+OKNRBM43AflfWNSh28ZzV5qTIpy/EiSvoOjwAOTP
jyIQ+qKCA3r4AQBjaItl
               "], CompressedData["
1:eJxTTMoPSmViYGAwAmIQrfFJ5eWsTmGH9DQgWCbgcPYMEORIOIRzirUb6ys5
yO9asC+1T8LBGASKEfyZINCJm+++5uhyhhtKDg9c4x1nCUpAzBdTdgDblykO
579py+02ihaD86NUI2TO7RF12Jtf83bmUiWI/GxRh/LD21xn8io57Ay2ivjP
Luqw8tvLijMblBzOgIEwxJ5GZYg7Zgqi8TnhfJmNYvOZEv7ag82rVYDzwcbk
SMH5HmD3izrEgNxjwwI1Rxgi/4ATzlcHhx8fnP9538et6WGCDibg8BJ1CH57
+eMMRSGHNgV21TMhYhB+oiCUFobzq+//uGXsDTVPU9BhrZAOX3qckEMlSLxb
wGF/974mk8f8EP+7Czj0RnT7M27gdTgAEk/mdbAvcaw9PYcLov8kpwMDGLA7
9IHUFbDB+WCqgQXOB+u7wwjnizbJTDEI/m//ovZx9nkddof10tt0T735ZX8Q
bD+7Q7N4LWumG4PDS5D8Gg6H7V4bLOb8ZIC4Q5kbzrcFmSvDA+cvubX8sWEz
r8OF38euz7sJNf8Nn8MWsPxvON8iSdeO9cB3OB9sj85nex5HPq8Zmrxw/nKQ
ec5ccH4aOP2yQePvlz0k3lih7mRxgPGFKyeVnGURgPO/gOLrmxAkHfXwOKDn
BwDRa1O4
               "]}]}},
           AspectRatio->Automatic,
           BaselinePosition->Scaled[0.32631885041954006`],
           ImageSize->{7.523905354919054, 15.14319302615193},
           PlotRange->{{0., 7.52}, {0., 15.139999999999999`}}], {-0.2537661441388597, 1},
           Top]}, {PointBox[{-0.5950209518036438, 1}], InsetBox[
          GraphicsBox[
           {Thickness[0.08833922261484099], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1,
               3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBmIQ3abArnomRMThDBiwO8D4L2sfZ59fw+EwEwR+CsP5
D13jHWcFIvgMIOAgCOevF9LhS5cTdFD/pPJylicnnP8fDBD8/ohuf8YCLog6
TUGHFvFa1sw2Lofq+z9uGXsLOvA48nnNWMntoAGSzxR3+LBovcJZD2U4X6Ry
UsnZFGWHN2253UbW4g4q1x4FM9QoOxzs3tdkwozgg9WvFIPzH4Dc/1HEYeW3
lxVnNihB9EuLOCiD5N8owv0Htu+FkoMxCHwWhOhrVIa4W0AAzgf7W4cNzpfZ
KDaf6cE3e+cJzUJpXgpw/n2QvKAUnP9l38et6dtEIe7rZICGgzA0HNjg/B6Q
fQbccH7J8pIN//j5HWpA4fRaxKEVFF8lAg4KuxbsS30nCgnnegFIODwWdUhP
A4JlvA7+TzwvmU7mc7Avcaw9fYcHIp7GDREX5nFYcmv5Y8PDHBD9+7ngfFuQ
+jls8PhNBZvHCudD1LFg8MHpgoEdzj8Ack8yG8S/nqyQcFBgg8TzSwQf7G5l
djh/q9cGizk7OSDp04fN4TrvbbHUb5xwvvuao8sZKgTh/OC3lz/OUBSC88H+
uS8ENw8S3sJwPiTdI/iw9I/Oh+UPALskXCI=
              "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQ3arArnrGRNDhy76PW9OvSTi8bsvtNvotAOGLIfj/
wUDcYa2QDl96nICDxieVl7M0xR3OgAGfg8KuBftS34k6vKh9nH3+DRdEnlME
Qp9kg/PB8jrMcH56GhCoMTpU3f9xy3i1KJx/sHtfk4mzBJzfH9Htz7hBCiL+
mBnijnnyDoXLSzb862d1qATp360AcU8Ph8Oe/Jq3M12VHHrA+ngcVnx7WXFG
QBlijoAAnA/25zchOB/srk5hh24bz11pTopw/l6QeaII/h4of0ewVcT/dGGH
VJA7jyk4xKhGyJyLEYa7Bz18Af/OqFs=
              "]}], 
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4jVCOnzpeUoO6WkgwOUA4/M48nnNyORx2Jtf
83bmU0U4/4FrvOOsQgU4H6JPwSEVRKnxwvkQeX44fw/InFAFOD+cU6zdeL+C
w1qQfXEKDsYgcFjBQf2TystZL+Xh/B3BVhH/l8s58McG3DdSh8pzykLcMVHe
IeDt5Y8zFKUw+L0R3f6ME+Qcvuz7uDX9G4Ifoxohc26ODJwfAlKfKOdwoHtf
k0myPJwPcz+MD/Nfzf0ft4y95eD+h+iTRg2fQCkMPix8Ie6UhrhrGpeDCdij
cqj8yfJw/oyZQFCpAOeDw+ucIpyPHn8A4pqyYQ==
             "]]},
           AspectRatio->Automatic,
           BaselinePosition->Scaled[0.32631885041954006`],
           ImageSize->{11.323666251556663`, 15.14319302615193},
           PlotRange->{{0., 11.32}, {0., 15.139999999999999`}}], {-0.5950209518036438, 1},
           Top]}, {
         PointBox[
          NCache[{-Cot[10 Degree] + Csc[10 Degree], 1}, {
           0.08748866352592444, 1}]], InsetBox[
          GraphicsBox[
           {Thickness[0.07698229407236336], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1,
               4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, {{{6.017189999999999, 7.926559999999999}, {
              6.017189999999999, 8.971879999999999}, {5.335939999999999, 
              9.753129999999999}, {4.334379999999999, 9.753129999999999}, {
              2.8812499999999996`, 9.753129999999999}, {1.45156, 
              8.168750000000001}, {1.45156, 6.61719}, {1.45156, 5.57188}, {
              2.1328099999999997`, 4.790629999999999}, {3.1343799999999997`, 
              4.790629999999999}, {4.598439999999999, 4.790629999999999}, {
              6.017189999999999, 6.374999999999999}, {6.017189999999999, 
              7.926559999999999}}, CompressedData["
1:eJxTTMoPSmViYGAQBmIQvU5Ihy9dTtRBuHJSydklCg4wfmoaELTJO5gYg4CI
wwPXeMdZF6Uc0sHiQg7Bby9/nKEo4eC+5uhyhh0CDn0R3f6MBqIOM2aCAI+D
xieVl7M4RRy4Hfm8ZmhywvlLbi1/bHiYBZXfzOhwBgxE4Xyw+Q8l4PwdwVYR
/59LOchsFJvPtIDZQQTk3hR5hy/7Pm5NF2NzUL72KJjhjILDeZAxPFwOa0H+
qFNy2Oq1wWLOTz6HFd9eVpwRUHaovv/jlrG3IJwP9l+xMJwP8384p1i7sb6S
A3r4AACXl3zs
              "]}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJZIIaxWZDYzKNsqrEBLWICow==
             "], CompressedData["
1:eJxdlHtIFFEUxtcHibG+dt11d9zRGd1RElNToZfUEdE0AjcVW0KJykeSaYGW
ooWWj8yyDCkViUrIJF9RmUWZJRWSmmAZmaE9/shSyjJRImzvPXoHujAMv917
7vm+c84dcU92XKqNQqGwsjxmy2NteTSnt361fSVBwvTwTG2xKwy9TpwK/CNB
HOHHGri9dv5Jip8PTETuCq9f48b4cWX38dC9OsatKn/H9E16CA6xLLUPNNRZ
1oIe+umS4Ky5MtbqIAcZ2T9K+25LMNs9cyf9Agd/53InGqol8Lx/uTu1jQNr
+1Oee7Nk7gjIarQKkznIr1k9ZCtBO8l3jAOSpu6tEUxEr8jBatFzNrPTCKFE
x7AeFqa/9axvNEKpYCf158jcRuI9ZO6K32BefK7DuFtGmCo7UBlcoAN/ct6I
Ef1G6CAleSzKZp2E+5vcmN6dktkw+EDLGM/RME4i/ydpII0uCfaR1woN8E1f
ogN2SVBF6tPhyvxtaXnapJh3AdOoe+FulREUZBU5Qm5vZ2Tdey/GEedOqNJW
ytw8N5nXXyRCPKlHuDNUhMXcT4sTsX83XeD71XZh4KSI9ahRwdgqvmXxlggC
qW+VGnbYa8tDXopsHpySTePBb0SIJnq6XKFgfH405J2I/ZuTmbbZX8OY9uWe
BhbJeiRivXy1cIToPyozzRcoM9XzS4ABcl6mBv1MCKw+NP6hgHrb1MitAoTQ
equWfAo4b0Mu8ILqEuAD+X27M1yk8+LB6kX7vJFnTH0lujMuJH72czh/g86M
6Tz0qhjTfCb10txw4Jp/Pmfgsxrn8grH6kn7qnPHOYjSgu9P42T9KgP2Y9YN
eui94jG+RA+1RG8+D3kkzw097q/g2Xwv8zjxNyMznsvhO4PHvGaO+aU+D3OY
z5uHdKKnjMM+Knn0W7XEUwbGNK5T5khybp6B3e8ztA4G7PtmDu6Svtq54zwW
66Cc+Azl8D40aFFXl571l/bvkB6/J5fUqD9Gz+Z1mem+ahfGj4iPTw5QQvYl
LPnus0e9IwbG1G+vB2M6X0EC+tymhOuEhwT4TeOcwHvkY7xCKaLeMCXOZ6PI
4mndrnkxLnGIba+JNDJevt903zNn+P97+w/zzFXC
             "]]},
           AspectRatio->Automatic,
           BaselinePosition->Scaled[0.32631885041954006`],
           ImageSize->{12.992398505603985`, 15.14319302615193},
           PlotRange->{{0., 12.99}, {0., 15.139999999999999`}}], 
          NCache[{-Cot[10 Degree] + Csc[10 Degree], 1}, {
           0.08748866352592444, 1}], {Right, Top}]}}, 
       {FaceForm[RGBColor[
         NCache[
          Rational[2, 3], 0.6666666666666666], 0, 0]], 
        PolygonBox[
         NCache[{{0, 
           0}, {-Cot[10 Degree] + Csc[10 Degree], 0}, {-Cot[10 Degree] + 
            Csc[10 Degree] - Sin[10 Degree], 1 - Cos[10 Degree]}}, {{0, 0}, {
           0.08748866352592444, 0}, {-0.0861595141410059, 
           0.01519224698779198}}]], 
        {RGBColor[
          NCache[
           Rational[2, 3], 0.6666666666666666], 0, 0], EdgeForm[RGBColor[
          NCache[
           Rational[2, 3], 0.6666666666666666], 0, 0]], InsetBox[
          GraphicsBox[
           {RGBColor[
             NCache[
              Rational[2, 3], 0.6666666666666666], 0, 0], 
            {Thickness[0.0595947556615018], 
             FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
               1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{0, 2, 
               0}, {0, 1, 0}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGAQA2IQrXztUTDDGyWHncFWEf+fCzvA+G0K7KpnREQcVn57
WXHmgZLDTBCIFHHYk1/zduZVJYc3bbndRtUiDh5rji5n+CHm8DxL+9t0WU0H
jU8qL2etFHM4fQYIcjQdTIyBYLKYw6+3rw9YNms6tILM/SIK54OUnfFB8L/s
+7g13UwUrj8NBJ6JwM0Hqz/zwx5mf/bUhEKL4h/2MPfNAtGSP+xh7ofxYf6D
8UUqJ5WcXSLs0CRey5rpBtU/Uxhq/m84Px1kfxnU/zD+MwQfFl4w89DDEwA0
O6ov
               "], {{8.151560000000002, 5.65938}, {2.15469, 5.65938}, {
               5.148439999999999, 11.7438}, {8.151560000000002, 5.65938}}}], 
             FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJZIIaxWZDYzKNsqrEBLWICow==
              "], CompressedData["
1:eJxdlGtIFFEUx9eUwvK17o67O2oazuzOuLNFplmidUwq6aWZxCL2MCvtaZSF
poWGGmSolfawRUw/+MG0N2qUZmEWZSVWHyTINLDHRikmSg/bO0fvQBcuy293
z73n/P/n3DnbMhJ2OKtUKifHtjr2NMfOHb4evyfCAonfeoYu5mshLPJ+wvkU
CyQQbmfAr2qz+KzMAn3Lt0RXztdRbi9uPRGaqqfc4C15pC0xwMVLjpVtARv5
HDdA6AKyLFBqLY5zOsDCyzcb7fN8LTDSOnQn7TwL2ze9W+E8JkHA3erWHY0s
pGf8KHz6WmFdxWvX9BqFK8o8jy7cI8E1ct9xFibIWipBPMl3DgvlJwuTevwk
vLfHAFsTE0zVrhIUBs7gn2cq3EjiZyvcvCHCOtGpx/wNEtiL9hWH5OjxvEgJ
643Rw5NHyxp2VU3+v05H803irX4v7vlQlu+/xVBOJr8nM/BcXhKk73Ss6QwU
uMddK++QoIToc11L61t5taNONaaGJjjR35llBhVZeR4Q130m+W9MMGVfov8B
kXJs2zH/RYMCbCB6RHthfLOA/t1Qw0DKlbeh3wXUo9wbcoj/rAiBRN8SDax+
MiPqcphI+2Fwt3n0QpQIsSSfZi0sJP0RLaJ/owpjWQxlIuOlFgZImTuNIupl
8oF1JP8BgbJ8X4XCcj5JAnSR8/YyWM9KgeojxwcJmG+jBpjTq764aAWQ2+yW
N6SSftIL2G+v1BBCvj9ngg+k/vVeyD1Gqtdacp6zwn9GD/fZ1Dzlm3P31zrZ
OOy/F16U5X545E1Zvi9eg/nVcqDNPpvZ9VEDeS4dpfObOKrn+l7f3JRhDnVZ
4QOvyDzk8OjHiA7nQW/E+AIDjH/7+mBxkBGy3o/1Lqh3zBfpD7OR9vcUvyf1
DSlsGuY+V4osnu9rxH6ysrRe2b8jU/PHQxrJp4hFH+081lsyOU/vFJb9bVdY
L88nT+fbxfVUQGoJPzmXLNwOH3u4/QuH/Zivh36rrqk7j8N5sPlg/DKO+utf
9yl2bgCH70mVBuuZxdF+nWK5n8+oKbcRPwbcgZXfIw7rf+qKfnbzlG01QS2/
O42U84k/F0xY9xo39CtcgJ9En7ee6NdBAfONdMN6Zoo0Xo5zC6ZsP3SH+VVv
pjw137K+j73g//f2H08RQds=
              "]]}},
           AspectRatio->Automatic,
           BaselinePosition->Scaled[0.32631885041954006`],
           ImageSize->{16.776388542963886`, 15.14319302615193},
           
           PlotRange->{{0., 16.779999999999998`}, {0., 
            15.139999999999999`}}], {-0.05, 0.05}, {Right, Bottom}], 
         LineBox[{{0, 0}, {-0.05, 0.05}}]}}},
      DisplayFunction->Identity,
      ImagePadding->{{0., 0.}, {0., 1.4210854715202004`*^-14}},
      ImageSize->{Automatic, 113.38582677165354`},
      PlotRange->{{-1.813763229430252, 1.8137632294302515`}, {-0.2, 1.2}}], {154.5434496998206, -59.52755905511811},
      ImageScaled[{0.5, 0.5}], {293.79291905281923, 113.38582677165354},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
    InsetBox[
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{{
            {GrayLevel[0.75], EdgeForm[None], 
             PolygonBox[{{-4, 0}, {0, 0}, {0, -4}, {1, -4}, {1, 1}, {-4, 
              1}}]}, 
            {GrayLevel[0], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
             LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}}, 
           {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
            GeometricTransformationBox[
             GeometricTransformationBox[PolygonBox[CompressedData["
1:eJw9VgkwFfr3FyJLEVJpUbRJlpL1lQ+llChUXj3L69UrlUSFpEWWKLdoQSKR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               "]], {-0.6137632294302516, 0}], {{{1, 0}, {0, 1}}, {0, 0}}]}, 
           {EdgeForm[{RGBColor[
             NCache[
              Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large]}], 
            FaceForm[RGBColor[
             NCache[
              Rational[2, 3], 0.6666666666666666], 0, 0]], 
            GeometricTransformationBox[
             PolygonBox[
              NCache[{{0, 
                0}, {-Cot[10 Degree] + Csc[10 Degree], 0}, {-Cot[10 Degree] + 
                 Csc[10 Degree] - Sin[10 Degree], 1 - Cos[10 Degree]}}, {{0, 
                0}, {0.08748866352592444, 0}, {-0.0861595141410059, 
                0.01519224698779198}}]], {-0.6137632294302516, 0}], 
            {RGBColor[
              NCache[
               Rational[2, 3], 0.6666666666666666], 0, 0], EdgeForm[RGBColor[
              NCache[
               Rational[2, 3], 0.6666666666666666], 0, 0]], InsetBox[
              GraphicsBox[
               {RGBColor[
                 NCache[
                  Rational[2, 3], 0.6666666666666666], 0, 0], 
                {Thickness[0.0595947556615018], 
                 FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                   3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
                   3}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGAQA2IQrXztUTDDGyWHncFWEf+fCzvA+G0K7KpnREQcVn57
WXHmgZLDTBCIFHHYk1/zduZVJYc3bbndRtUiDh5rji5n+CHm8DxL+9t0WU0H
jU8qL2etFHM4fQYIcjQdTIyBYLKYw6+3rw9YNms6tILM/SIK54OUnfFB8L/s
+7g13UwUrj8NBJ6JwM0Hqz/zwx5mf/bUhEKL4h/2MPfNAtGSP+xh7ofxYf6D
8UUqJ5WcXSLs0CRey5rpBtU/Uxhq/m84Px1kfxnU/zD+MwQfFl4w89DDEwA0
O6ov
                   "], {{8.151560000000002, 5.65938}, {2.15469, 5.65938}, {
                   5.148439999999999, 11.7438}, {8.151560000000002, 
                   5.65938}}}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJZIIaxWZDYzKNsqrEBLWICow==
                  "], CompressedData["
1:eJxdlGtIFFEUx9eUwvK17o67O2oazuzOuLNFplmidUwq6aWZxCL2MCvtaZSF
poWGGmSolfawRUw/+MG0N2qUZmEWZSVWHyTINLDHRikmSg/bO0fvQBcuy293
z73n/P/n3DnbMhJ2OKtUKifHtjr2NMfOHb4evyfCAonfeoYu5mshLPJ+wvkU
CyQQbmfAr2qz+KzMAn3Lt0RXztdRbi9uPRGaqqfc4C15pC0xwMVLjpVtARv5
HDdA6AKyLFBqLY5zOsDCyzcb7fN8LTDSOnQn7TwL2ze9W+E8JkHA3erWHY0s
pGf8KHz6WmFdxWvX9BqFK8o8jy7cI8E1ct9xFibIWipBPMl3DgvlJwuTevwk
vLfHAFsTE0zVrhIUBs7gn2cq3EjiZyvcvCHCOtGpx/wNEtiL9hWH5OjxvEgJ
643Rw5NHyxp2VU3+v05H803irX4v7vlQlu+/xVBOJr8nM/BcXhKk73Ss6QwU
uMddK++QoIToc11L61t5taNONaaGJjjR35llBhVZeR4Q130m+W9MMGVfov8B
kXJs2zH/RYMCbCB6RHthfLOA/t1Qw0DKlbeh3wXUo9wbcoj/rAiBRN8SDax+
MiPqcphI+2Fwt3n0QpQIsSSfZi0sJP0RLaJ/owpjWQxlIuOlFgZImTuNIupl
8oF1JP8BgbJ8X4XCcj5JAnSR8/YyWM9KgeojxwcJmG+jBpjTq764aAWQ2+yW
N6SSftIL2G+v1BBCvj9ngg+k/vVeyD1Gqtdacp6zwn9GD/fZ1Dzlm3P31zrZ
OOy/F16U5X545E1Zvi9eg/nVcqDNPpvZ9VEDeS4dpfObOKrn+l7f3JRhDnVZ
4QOvyDzk8OjHiA7nQW/E+AIDjH/7+mBxkBGy3o/1Lqh3zBfpD7OR9vcUvyf1
DSlsGuY+V4osnu9rxH6ysrRe2b8jU/PHQxrJp4hFH+081lsyOU/vFJb9bVdY
L88nT+fbxfVUQGoJPzmXLNwOH3u4/QuH/Zivh36rrqk7j8N5sPlg/DKO+utf
9yl2bgCH70mVBuuZxdF+nWK5n8+oKbcRPwbcgZXfIw7rf+qKfnbzlG01QS2/
O42U84k/F0xY9xo39CtcgJ9En7ee6NdBAfONdMN6Zoo0Xo5zC6ZsP3SH+VVv
pjw137K+j73g//f2H08RQds=
                  "]]}},
               AspectRatio->Automatic,
               BaselinePosition->Scaled[0.32631885041954006`],
               ImageSize->{16.776388542963886`, 15.14319302615193},
               
               PlotRange->{{0., 16.779999999999998`}, {0., 
                15.139999999999999`}}], {-0.4137632294302516, 0.2}]}}},
          DisplayFunction->Identity,
          ImagePadding->{{0., 0.}, {0., 0.}},
          ImageSize->{Automatic, 56.69291338582677},
          PlotRange->{{-3, 1.2}, {-0.2, 1.2}}], {89.29133858267716, -30.236220472440944},
          ImageScaled[{0.5, 0.5}], {170.0787401574803, 56.69291338582677},
         BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
        InsetBox[
         GraphicsBox[{{
            {GrayLevel[0.75], EdgeForm[None], 
             PolygonBox[{{-4, 0}, {0, 0}, {0, -4}, {1, -4}, {1, 1}, {-4, 
              1}}]}, 
            {GrayLevel[0], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
             LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}}, 
           {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
            GeometricTransformationBox[
             GeometricTransformationBox[PolygonBox[CompressedData["
1:eJw9VgkwFfr3FyJLEVJpUbRJlpL1lQ+llChUXj3L69UrlUSFpEWWKLdoQSKR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               "]], {{{0.984807753012208, -0.17364817766693033`}, {
               0.17364817766693033`, 0.984807753012208}}, {0, 
               0}}], {-0.6137632294302516, 0}]}, 
           {EdgeForm[{RGBColor[
             NCache[
              Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large]}], 
            FaceForm[RGBColor[
             NCache[
              Rational[2, 3], 0.6666666666666666], 0, 0]], 
            GeometricTransformationBox[
             GeometricTransformationBox[
              PolygonBox[
               NCache[{{0, 
                 0}, {-Cot[10 Degree] + Csc[10 Degree], 0}, {-Cot[10 Degree] + 
                  Csc[10 Degree] - Sin[10 Degree], 1 - Cos[10 Degree]}}, {{0, 
                 0}, {0.08748866352592444, 0}, {-0.0861595141410059, 
                 0.01519224698779198}}]], {{{
               0.984807753012208, -0.17364817766693033`}, {
               0.17364817766693033`, 0.984807753012208}}, {0, 
               0}}], {-0.6137632294302516, 0}], 
            {RGBColor[
              NCache[
               Rational[2, 3], 0.6666666666666666], 0, 0], EdgeForm[RGBColor[
              NCache[
               Rational[2, 3], 0.6666666666666666], 0, 0]], InsetBox[
              GraphicsBox[
               {RGBColor[
                 NCache[
                  Rational[2, 3], 0.6666666666666666], 0, 0], 
                {Thickness[0.0595947556615018], 
                 FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                   3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
                   3}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGAQA2IQrXztUTDDGyWHncFWEf+fCzvA+G0K7KpnREQcVn57
WXHmgZLDTBCIFHHYk1/zduZVJYc3bbndRtUiDh5rji5n+CHm8DxL+9t0WU0H
jU8qL2etFHM4fQYIcjQdTIyBYLKYw6+3rw9YNms6tILM/SIK54OUnfFB8L/s
+7g13UwUrj8NBJ6JwM0Hqz/zwx5mf/bUhEKL4h/2MPfNAtGSP+xh7ofxYf6D
8UUqJ5WcXSLs0CRey5rpBtU/Uxhq/m84Px1kfxnU/zD+MwQfFl4w89DDEwA0
O6ov
                   "], {{8.151560000000002, 5.65938}, {2.15469, 5.65938}, {
                   5.148439999999999, 11.7438}, {8.151560000000002, 
                   5.65938}}}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJZIIaxWZDYzKNsqrEBLWICow==
                  "], CompressedData["
1:eJxdlGtIFFEUx9eUwvK17o67O2oazuzOuLNFplmidUwq6aWZxCL2MCvtaZSF
poWGGmSolfawRUw/+MG0N2qUZmEWZSVWHyTINLDHRikmSg/bO0fvQBcuy293
z73n/P/n3DnbMhJ2OKtUKifHtjr2NMfOHb4evyfCAonfeoYu5mshLPJ+wvkU
CyQQbmfAr2qz+KzMAn3Lt0RXztdRbi9uPRGaqqfc4C15pC0xwMVLjpVtARv5
HDdA6AKyLFBqLY5zOsDCyzcb7fN8LTDSOnQn7TwL2ze9W+E8JkHA3erWHY0s
pGf8KHz6WmFdxWvX9BqFK8o8jy7cI8E1ct9xFibIWipBPMl3DgvlJwuTevwk
vLfHAFsTE0zVrhIUBs7gn2cq3EjiZyvcvCHCOtGpx/wNEtiL9hWH5OjxvEgJ
643Rw5NHyxp2VU3+v05H803irX4v7vlQlu+/xVBOJr8nM/BcXhKk73Ss6QwU
uMddK++QoIToc11L61t5taNONaaGJjjR35llBhVZeR4Q130m+W9MMGVfov8B
kXJs2zH/RYMCbCB6RHthfLOA/t1Qw0DKlbeh3wXUo9wbcoj/rAiBRN8SDax+
MiPqcphI+2Fwt3n0QpQIsSSfZi0sJP0RLaJ/owpjWQxlIuOlFgZImTuNIupl
8oF1JP8BgbJ8X4XCcj5JAnSR8/YyWM9KgeojxwcJmG+jBpjTq764aAWQ2+yW
N6SSftIL2G+v1BBCvj9ngg+k/vVeyD1Gqtdacp6zwn9GD/fZ1Dzlm3P31zrZ
OOy/F16U5X545E1Zvi9eg/nVcqDNPpvZ9VEDeS4dpfObOKrn+l7f3JRhDnVZ
4QOvyDzk8OjHiA7nQW/E+AIDjH/7+mBxkBGy3o/1Lqh3zBfpD7OR9vcUvyf1
DSlsGuY+V4osnu9rxH6ysrRe2b8jU/PHQxrJp4hFH+081lsyOU/vFJb9bVdY
L88nT+fbxfVUQGoJPzmXLNwOH3u4/QuH/Zivh36rrqk7j8N5sPlg/DKO+utf
9yl2bgCH70mVBuuZxdF+nWK5n8+oKbcRPwbcgZXfIw7rf+qKfnbzlG01QS2/
O42U84k/F0xY9xo39CtcgJ9En7ee6NdBAfONdMN6Zoo0Xo5zC6ZsP3SH+VVv
pjw137K+j73g//f2H08RQds=
                  "]]}},
               AspectRatio->Automatic,
               BaselinePosition->Scaled[0.32631885041954006`],
               ImageSize->{16.776388542963886`, 15.14319302615193},
               
               PlotRange->{{0., 16.779999999999998`}, {0., 
                15.139999999999999`}}], {-0.7137632294302516, 0.2}]}}},
          DisplayFunction->Identity,
          ImagePadding->{{0., 0.}, {0., 0.}},
          ImageSize->{Automatic, 56.69291338582677},
          PlotRange->{{-3, 1.2}, {-0.2, 1.2}}], {89.29133858267716, -90.70866141732283},
          ImageScaled[{0.5, 0.5}], {170.0787401574803, 56.69291338582677},
         BaseStyle->{
          Graphics3DBoxOptions -> {SphericalRegion -> False}}]}, {}},
      DisplayFunction->Identity,
      ImagePadding->{{0., 0.}, {0., 1.4210854715202004`*^-14}},
      ImageSize->{Automatic, 113.38582677165354`},
      PlotRange->{{0, 178.5826771653543}, {-120.94488188976378`, 0}},
      PlotRangePadding->{6, 5}], {399.24713524897226, -59.52755905511811}, 
     ImageScaled[{0.5, 0.5}], {165.02649135184015, 113.38582677165354},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}]}, {}},
  ImageSize->404,
  PlotRange->{{0, 489.4073710983033}, {-119.05511811023622`, 0}},
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{
  3.938558082135394*^9, {3.938558123499095*^9, 3.9385581754919643`*^9}, 
   3.941768192029154*^9},
 CellLabel->
  "Out[133]=",ExpressionUUID->"81e2bdec-531a-4639-8941-6bbdecb9a012"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"save", "[", "angleProofFull", "]"}]], "Input",
 CellChangeTimes->{3.938558063073503*^9},
 CellLabel->
  "In[134]:=",ExpressionUUID->"efc75bdc-c4aa-4b85-ae7b-53080008c56e"]
},
WindowSize->{Full, Full},
WindowMargins->{{Automatic, 43}, {19, Automatic}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e3b76ee4-9583-4a07-bbb7-c621be0fc332"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 598, 12, 30, "Input",ExpressionUUID->"6c0f90a9-575e-472d-809b-65669d4fd333"],
Cell[1159, 34, 1425, 41, 94, "Input",ExpressionUUID->"1fbd1cba-f1bb-4db2-92d8-99e0de4690f9"],
Cell[2587, 77, 197, 3, 30, "Input",ExpressionUUID->"2d3ce213-d068-4442-b452-bd271461ecbe"],
Cell[2787, 82, 1446, 34, 157, "Input",ExpressionUUID->"cad61b7c-f97e-4da5-8132-fa735e8d88b8"],
Cell[4236, 118, 323, 7, 30, "Input",ExpressionUUID->"e6b9c893-eb08-49ef-9f82-45a8970aa902"],
Cell[4562, 127, 3309, 85, 220, "Input",ExpressionUUID->"87d8cc89-947e-432d-8dff-0b4eb238946e"],
Cell[7874, 214, 1131, 30, 45, "Input",ExpressionUUID->"1b865643-f605-42a3-bfb8-16aa6c1bc6b5"],
Cell[CellGroupData[{
Cell[9030, 248, 3571, 81, 262, "Input",ExpressionUUID->"96d4c370-d126-4488-a338-603ca7f84aa7"],
Cell[12604, 331, 36078, 617, 130, "Output",ExpressionUUID->"82be4517-2f28-4703-a824-c581ff07f0bb"]
}, Open  ]],
Cell[48697, 951, 214, 3, 30, "Input",ExpressionUUID->"2ab990d9-2491-4bec-8f0c-0aba207757b4"],
Cell[48914, 956, 1093, 26, 115, "Input",ExpressionUUID->"bbc7717e-0365-4ea1-a812-c37579e08fa5"],
Cell[CellGroupData[{
Cell[50032, 986, 806, 20, 30, "Input",ExpressionUUID->"982a8c9f-c274-4718-a88f-9bc2e1301833"],
Cell[50841, 1008, 5395, 90, 130, "Output",ExpressionUUID->"8bd150b5-edeb-4e51-8a48-cf5a056f8191"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56273, 1103, 1014, 26, 52, "Input",ExpressionUUID->"8241a067-556d-4924-8dee-f22f69fe2355"],
Cell[57290, 1131, 5402, 90, 130, "Output",ExpressionUUID->"14456066-4097-4c64-98f8-0c6b4e0386e5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62729, 1226, 516, 11, 30, "Input",ExpressionUUID->"1aa447ae-b095-4f0a-ac6e-9bb53c3ac915"],
Cell[63248, 1239, 48572, 817, 108, "Output",ExpressionUUID->"e4b1f7af-7667-466e-9496-8a773c566d3c"]
}, Open  ]],
Cell[111835, 2059, 271, 4, 30, "Input",ExpressionUUID->"c638ecdb-0e06-4d0a-b075-a71f0433f9a4"],
Cell[112109, 2065, 372, 8, 30, "Input",ExpressionUUID->"bdeb8747-56eb-4ec0-8039-780551643966"],
Cell[CellGroupData[{
Cell[112506, 2077, 347, 8, 30, "Input",ExpressionUUID->"3d4620b6-7782-4697-bbf6-e814d96ee61f"],
Cell[112856, 2087, 551, 12, 34, "Output",ExpressionUUID->"4f4194f5-942b-4ed5-9b87-f43da8eb1c83"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113444, 2104, 383, 10, 30, "Input",ExpressionUUID->"ac9fcfae-a00d-4bc7-8235-700da6b7b01b"],
Cell[113830, 2116, 407, 6, 34, "Output",ExpressionUUID->"106f11da-b376-48c4-b54f-c3b1406aa05f"]
}, Open  ]],
Cell[114252, 2125, 328, 8, 30, "Input",ExpressionUUID->"7b605796-74a1-4b1b-872e-674434804a8a"],
Cell[CellGroupData[{
Cell[114605, 2137, 366, 10, 30, "Input",ExpressionUUID->"b648f355-98bc-47a5-b20b-885ac698b425"],
Cell[114974, 2149, 476, 9, 34, "Output",ExpressionUUID->"06c8ec53-1a7d-45c6-b4da-fd5894821505"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115487, 2163, 338, 9, 30, "Input",ExpressionUUID->"1cd89d1e-5533-4370-992e-68b41717692c"],
Cell[115828, 2174, 415, 6, 34, "Output",ExpressionUUID->"220fecc0-0db1-4a38-8238-0ebf5251c776"]
}, Open  ]],
Cell[116258, 2183, 297, 8, 30, "Input",ExpressionUUID->"0352ba0b-9fb8-4d19-b29f-8525f4e4a3ce"],
Cell[116558, 2193, 346, 9, 30, "Input",ExpressionUUID->"d3295752-f09c-458f-9aa7-ff1e560ed6cf"],
Cell[116907, 2204, 392, 11, 30, "Input",ExpressionUUID->"a28c8f7d-a3b5-475f-9fe3-ca26906ee96d"],
Cell[CellGroupData[{
Cell[117324, 2219, 10923, 273, 892, "Input",ExpressionUUID->"a2bf8126-8785-4299-8fad-fa35e86565b1"],
Cell[128250, 2494, 20537, 371, 130, "Output",ExpressionUUID->"b4f14b66-5a73-40d3-9b67-0ec156e09b89"]
}, Open  ]],
Cell[148802, 2868, 310, 8, 30, "Input",ExpressionUUID->"2da920ff-0ecd-480d-b92e-039d736d407b"],
Cell[149115, 2878, 2900, 69, 241, "Input",ExpressionUUID->"496f0765-1813-47ba-bbfa-5979ddb555aa"],
Cell[CellGroupData[{
Cell[152040, 2951, 1132, 28, 52, "Input",ExpressionUUID->"72939a95-4fc1-4e1d-a8b0-ac0ab14aff1e"],
Cell[153175, 2981, 8407, 155, 130, "Output",ExpressionUUID->"4a34e519-d7ab-45ad-95bc-322d119cffe2"]
}, Open  ]],
Cell[161597, 3139, 3252, 79, 241, "Input",ExpressionUUID->"fa67d7a9-435a-4c6a-961f-58d9391666a5"],
Cell[CellGroupData[{
Cell[164874, 3222, 1170, 28, 52, "Input",ExpressionUUID->"ea514e7b-8fdc-47b6-a90d-72da5a21bc4a"],
Cell[166047, 3252, 9360, 169, 130, "Output",ExpressionUUID->"a6405ebe-263c-494a-9010-51789034ff12"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175444, 3426, 606, 14, 30, "Input",ExpressionUUID->"8cb32136-7578-466f-85d6-4bb3b8900560"],
Cell[176053, 3442, 18003, 322, 130, "Output",ExpressionUUID->"52afd5ff-2fd3-4ccc-8c90-433a5d280800"]
}, Open  ]],
Cell[CellGroupData[{
Cell[194093, 3769, 643, 13, 30, "Input",ExpressionUUID->"95bfe4a0-02be-4f45-8b85-ed450d4f0364"],
Cell[194739, 3784, 39198, 697, 126, "Output",ExpressionUUID->"6c29cf6e-cd8b-4cc2-a3fa-7b966a67d40a"]
}, Open  ]],
Cell[233952, 4484, 268, 5, 30, "Input",ExpressionUUID->"e1dc684c-790d-4770-a471-d9dd891b3e1f"],
Cell[234223, 4491, 270, 7, 30, "Input",ExpressionUUID->"5645f442-14fb-44fd-a348-bcc529042ec4"],
Cell[234496, 4500, 543, 17, 52, "Input",ExpressionUUID->"ebd7cb3f-1092-458a-8242-bada094a120d"],
Cell[CellGroupData[{
Cell[235064, 4521, 499, 14, 30, "Input",ExpressionUUID->"6467d768-369c-4ffb-b9c2-da404036a55b"],
Cell[235566, 4537, 245, 4, 34, "Output",ExpressionUUID->"38729cfb-9ca7-4a67-aba6-2cc6504510dc"]
}, Open  ]],
Cell[235826, 4544, 1696, 52, 115, "Input",ExpressionUUID->"81527a19-afb7-4d44-862d-1bb6cfb251d0"],
Cell[237525, 4598, 11549, 275, 703, "Input",ExpressionUUID->"402686b2-5b3c-451a-8f6a-4a57180281d9"],
Cell[CellGroupData[{
Cell[249099, 4877, 193, 3, 30, "Input",ExpressionUUID->"b8bfb558-0ef6-45c4-9037-e016c2802707"],
Cell[249295, 4882, 34296, 622, 128, "Output",ExpressionUUID->"fa984fa2-91c4-4fc7-b24d-8b208a9b5f0d"]
}, Open  ]],
Cell[283606, 5507, 270, 5, 30, "Input",ExpressionUUID->"0f5bea4e-2640-4d3d-92a7-9a0262bad46b"],
Cell[CellGroupData[{
Cell[283901, 5516, 9432, 244, 703, "Input",ExpressionUUID->"dd764511-6efa-4564-8613-9084dbaae6d0"],
Cell[293336, 5762, 34196, 620, 130, "Output",ExpressionUUID->"6fc9c774-6366-496c-920b-3b02bb230429"]
}, Open  ]],
Cell[327547, 6385, 476, 12, 30, "Input",ExpressionUUID->"c455d2f7-9677-4f1b-ada5-07e82aecbeef"],
Cell[CellGroupData[{
Cell[328048, 6401, 189, 3, 30, "Input",ExpressionUUID->"4f579d81-8538-4e73-9a40-b76fdea00411"],
Cell[328240, 6406, 53744, 957, 121, "Output",ExpressionUUID->"81e2bdec-531a-4639-8941-6bbdecb9a012"]
}, Open  ]],
Cell[381999, 7366, 195, 4, 30, "Input",ExpressionUUID->"efc75bdc-c4aa-4b85-ae7b-53080008c56e"]
}
]
*)



==> images/BalancedSofa.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    267930,       5298]
NotebookOptionsPosition[    262514,       5216]
NotebookOutlinePosition[    262935,       5233]
CellTagsIndexPosition[    262892,       5230]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"<<", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<Setup.m\>\""}], 
    ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.936948174516007*^9, 3.9369481812316504`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"4150777a-f66e-430c-9b61-9701cab11681"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"omega", "=", 
   RowBox[{"80", "Degree"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=", "6"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9319946456189833`*^9, 3.93199464872186*^9}, {
   3.931994717084818*^9, 3.931994718365975*^9}, {3.931994861038878*^9, 
   3.931994871495871*^9}, {3.9320053877513237`*^9, 3.932005413347075*^9}, 
   3.9383944266480007`*^9, {3.938394481135964*^9, 3.938394481898979*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"26e0bb32-e3c2-499d-8371-85b58dbe1265"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"theta", "=", 
   RowBox[{"N", "@", 
    RowBox[{"Subdivide", "[", 
     RowBox[{"0", ",", "omega", ",", "n"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"N", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Cos", "[", "t", "]"}], ",", 
        RowBox[{"Sin", "[", "t", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{"Subdivide", "[", 
         RowBox[{"0", ",", 
          RowBox[{"omega", "+", 
           RowBox[{"Pi", "/", "2"}]}], ",", "n"}], "]"}]}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.931994640012061*^9, 3.931994640521565*^9}, {
  3.931994710247663*^9, 3.931994781213228*^9}, {3.9320033675589437`*^9, 
  3.93200338504405*^9}, {3.9320041849885387`*^9, 3.932004185325304*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"617774e2-e845-41cd-84eb-0c2ef1140339"],

Cell[BoxData[
 RowBox[{
  RowBox[{"alpha", "=", "0.01"}], ";"}]], "Input",
 CellChangeTimes->{{3.932004424402845*^9, 3.932004426072941*^9}, {
  3.932005403546439*^9, 3.932005404094356*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"17dda065-49c7-4629-b36e-f5350d88ba98"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Gradient", " ", "Descent", " ", "to", " ", "make", " ", "it", " ", 
    "balanced"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"sofaPolygon", "=", 
      RowBox[{"Sofa", "[", 
       RowBox[{"theta", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"sigma", "=", 
      RowBox[{"Norm", "/@", 
       RowBox[{"Differences", "@", 
        RowBox[{"CapVertices", "@", "sofaPolygon"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sigmaAssoc", "=", 
      RowBox[{"AssociationThread", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Most", "@", 
           RowBox[{"Rest", "@", 
            RowBox[{
            "SofaPolygon`Private`capEdges", "[", "sofaPolygon", "]"}]}]}], 
          "-", "n", "-", "2"}], ")"}], "\[IndentingNewLine]", "->", "sigma"}],
        "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"sigmaAssoc", "[", 
       RowBox[{"-", "1"}], "]"}], "=", 
      RowBox[{
       RowBox[{"sigmaAssoc", "[", "0", "]"}], "=", "0"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"polyline", "=", 
      RowBox[{"Join", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Last", "@", 
          RowBox[{"CapVertices", "@", "sofaPolygon"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"NicheVertices", "@", "sofaPolygon"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"First", "@", 
          RowBox[{"CapVertices", "@", "sofaPolygon"}]}], "}"}]}], 
       "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"polylineLengths", "=", 
      RowBox[{"Norm", "/@", 
       RowBox[{"Differences", "@", "polyline"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"lengthAssignments", "=", 
      RowBox[{"Thread", "[", 
       RowBox[{
        RowBox[{"NicheIndices", "[", "sofaPolygon", "]"}], "->", 
        "polylineLengths"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"nuAssoc", "=", 
      RowBox[{"GroupBy", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{"lengthAssignments", ",", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "n"}], "-", "1"}], "->", "0"}], ",", 
            RowBox[{"n", "->", "0"}]}], "\[IndentingNewLine]", "}"}]}], "]"}],
         ",", 
        RowBox[{"First", "->", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Last", "[", "#", "]"}]}], "&"}], ")"}]}], ",", "Total"}],
        "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"gradAssoc", "=", 
      RowBox[{"Merge", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"sigmaAssoc", ",", "nuAssoc"}], "}"}], ",", "Total"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"gradAssoc", "[", 
       RowBox[{"-", "1"}], "]"}], "=", 
      RowBox[{
       RowBox[{"gradAssoc", "[", "0", "]"}], "=", "0"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"gradx", "=", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"gradAssoc", "[", 
           RowBox[{"i", "-", "n", "-", "1"}], "]"}], "*", 
          RowBox[{"SofaU", "[", 
           RowBox[{"sofaPolygon", ",", "i"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"gradAssoc", "[", "i", "]"}], "*", 
          RowBox[{"SofaV", "[", 
           RowBox[{"sofaPolygon", ",", "i"}], "]"}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"x", "+=", 
      RowBox[{"alpha", " ", "gradx"}]}], ";"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"loop", ",", "10000"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.931994935996705*^9, 3.931994965106319*^9}, {
   3.9320029875567017`*^9, 3.932003058122963*^9}, {3.932003181004818*^9, 
   3.9320031975822783`*^9}, {3.932003261680764*^9, 3.932003266447866*^9}, {
   3.9320041603454313`*^9, 3.932004160624715*^9}, {3.9320042796505613`*^9, 
   3.932004283326665*^9}, {3.932004340253236*^9, 3.932004344055587*^9}, {
   3.932004434053068*^9, 3.932004519470294*^9}, {3.93200459841225*^9, 
   3.932004619838097*^9}, {3.9320047986941*^9, 3.9320048041394453`*^9}, {
   3.9320050052079153`*^9, 3.93200505077488*^9}, {3.932005089923738*^9, 
   3.932005121988071*^9}, {3.932005252066298*^9, 3.932005285177815*^9}, {
   3.932005328311356*^9, 3.932005332743297*^9}, 3.9320066848651943`*^9, {
   3.9383773319240503`*^9, 3.9383773417633123`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"fdbbcefb-f420-455d-9d0b-bcd1a04fc037"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cap", "=", 
   RowBox[{"CapVertices", "[", "sofaPolygon", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"niche", "=", 
   RowBox[{"NicheVertices", "[", "sofaPolygon", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.932005063456279*^9, 3.9320050655987*^9}, {
  3.932005295820413*^9, 3.9320053206109047`*^9}, {3.938377375636503*^9, 
  3.938377455503654*^9}, {3.938393922642734*^9, 3.938394097413948*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"e360a209-0c5b-437e-a080-9d658949f4df"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"hallwayWalls", "[", 
    RowBox[{"armlength_", ",", "override___"}], "]"}], ":=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{"Black", ",", "override", ",", "\[IndentingNewLine]", 
     RowBox[{"Line", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "armlength"}], ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"-", "armlength"}]}], "}"}]}], "}"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Line", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "armlength"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "armlength"}]}], "}"}]}], "}"}], "]"}]}], "}"}]}], 
  ";"}]], "Input",
 CellLabel->"In[10]:=",ExpressionUUID->"105dfe0a-2949-4819-a386-ada0f6308b9c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"hallwayInterior", "[", 
    RowBox[{"armlength_", ",", "override___"}], "]"}], ":=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
     "MS`SofaHallwayDefaultFillingColor", ",", "override", ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Polygon", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "armlength"}], ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"-", "armlength"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "armlength"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "armlength"}], ",", "1"}], "}"}]}], "}"}], "]"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hallway", "[", 
    RowBox[{"armlength_", ",", "override___"}], "]"}], ":=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"hallwayInterior", "[", 
      RowBox[{"armlength", ",", "override"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"hallwayWalls", "[", 
      RowBox[{"armlength", ",", "override"}], "]"}]}], "\[IndentingNewLine]", 
    "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.938651847937395*^9, 3.938651860031205*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"0dcc7c4b-adb3-456a-9406-a93e18648904"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"transHallwayWalls", "[", 
   RowBox[{"corner_", ",", "angle_", ",", "armlength_", ",", "override___"}], 
   "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Translate", "[", 
   RowBox[{
    RowBox[{"Rotate", "[", 
     RowBox[{
      RowBox[{"hallwayWalls", "[", 
       RowBox[{"armlength", ",", "override"}], "]"}], ",", "angle", ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", "corner"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"transHallway", "[", 
   RowBox[{"corner_", ",", "angle_", ",", "armlength_", ",", "override___"}], 
   "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Translate", "[", 
   RowBox[{
    RowBox[{"Rotate", "[", 
     RowBox[{
      RowBox[{"hallway", "[", 
       RowBox[{"armlength", ",", "override"}], "]"}], ",", "angle", ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", "corner"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.938651824472847*^9, 3.938651845395276*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"d738563d-6e00-41b2-9a8b-6aafa1fd0574"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"balancedPolygonAngled", "=", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
        RowBox[{"FaceForm", "[", "MS`SofaDefaultFillingColor", "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Polygon", "@", 
         RowBox[{"SofaVertices", "[", "sofaPolygon", "]"}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"transHallwayWalls", "[", 
        RowBox[{
         RowBox[{"SofaX", "[", 
          RowBox[{"sofaPolygon", ",", "4"}], "]"}], ",", 
         RowBox[{"theta", "[", 
          RowBox[{"[", 
           RowBox[{"4", "+", "1"}], "]"}], "]"}], ",", "4", ",", 
         RowBox[{"Lighter", "@", 
          RowBox[{"Lighter", "@", 
           RowBox[{"Lighter", "@", 
            RowBox[{"Darker", "@", "Green"}]}]}]}]}], "]"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"EdgeForm", "[", "Black", "]"}], ",", 
        RowBox[{"FaceForm", "[", "None", "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Polygon", "@", 
         RowBox[{"SofaVertices", "[", "sofaPolygon", "]"}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Blue", ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"cap", "[", 
            RowBox[{"[", 
             RowBox[{"n", "+", "2"}], "]"}], "]"}], ",", 
           RowBox[{"cap", "[", 
            RowBox[{"[", 
             RowBox[{"n", "+", "1"}], "]"}], "]"}]}], "}"}], "]"}], ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"cap", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"niche", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}]}], "}"}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", 
        RowBox[{"Darker", "[", "Green", "]"}], ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"cap", "[", 
            RowBox[{"[", 
             RowBox[{"5", "+", "n"}], "]"}], "]"}], ",", 
           RowBox[{"cap", "[", 
            RowBox[{"[", 
             RowBox[{"6", "+", "n"}], "]"}], "]"}]}], "}"}], "]"}], ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"niche", "[", 
            RowBox[{"[", "4", "]"}], "]"}], ",", 
           RowBox[{"niche", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"Thin", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"transHallwayWalls", "[", 
           RowBox[{
            RowBox[{"SofaX", "[", 
             RowBox[{"sofaPolygon", ",", "i"}], "]"}], ",", 
            RowBox[{"theta", "[", 
             RowBox[{"[", 
              RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", "4", ",", "Gray", 
            ",", 
            RowBox[{"Opacity", "[", "0.5", "]"}]}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", 
            RowBox[{
             RowBox[{"Length", "[", "theta", "]"}], "-", "1"}]}], "}"}]}], 
         "]"}]}], "}"}]}], "\[IndentingNewLine]", "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1.587225036603072`"}], "-", "0.2`"}], ",", 
         RowBox[{"1.6117105412180863`", "+", "0.2`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.2"}], ",", "1.2"}], "}"}]}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"ImageSize", "->", "width"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.938394112710369*^9, 3.938394113312533*^9}, {
  3.938394171934712*^9, 3.938394329633999*^9}, {3.938394365513163*^9, 
  3.938394409140126*^9}, {3.938394449720351*^9, 3.938394465333166*^9}, {
  3.9383944994249077`*^9, 3.9383945608349333`*^9}, {3.938394603998831*^9, 
  3.938394673819401*^9}, {3.938666283626519*^9, 3.938666292476551*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"baf21c4a-0954-44d7-bd07-19c2154f1900"],

Cell[BoxData[
 GraphicsBox[{
   {EdgeForm[None], FaceForm[RGBColor[1, 1, 0.87]], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGCQAGIQ/StN6N+Ekz/tGSCgIccw8ODfaT/sNWZnu2ibXbEP
ki1t7N36zX7FcdeWkBkP7ecITrjbteSLfabU/0dWrc/s1W/WvQm4/Ml+9aFz
am8tX9rvSJxbcW/6R/u69d+9BL1e2R8InWuyInUb1PwP9vfXJby3FHu3H8a3
2TWlODXyw36xLXEMPYnv7U05WCduiv+0/6+3iMCniLf2UzYmHlC99mV/j4nX
iTdmL+037Y1S3hP2ff9Z55eqTHWP7G2XVIq4pf7c/+j2xbi0lxft5Qx87FrS
H+1/9JrlsvK3nfY/j8rseDDlzv6Hzw4+VJtw097sxbQXYsuv73fgLZh5L/+6
vWh+6s4qz9P7q79LvL9Z8MheLWx7Ylj9zv2u8yaF+Vfct+dqVNPYeX61/fI0
4c869x7be/4zzGSuOW6/Qn2LRu+ju/Yu5lFaZtcv2zPVLGl58POB/cn2U5rf
Y27br2HWdHX+ecm+knNdD4/3A/taaHjOLTFgM97wCBbeDABOdLts
     "]]}, GeometricTransformationBox[GeometricTransformationBox[
     {RGBColor[
       NCache[
        Rational[19, 27], 0.7037037037037037], 
       NCache[
        Rational[73, 81], 0.9012345679012346], 
       NCache[
        Rational[19, 27], 0.7037037037037037]], 
      LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
      LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
      0.5971585917027862, -0.8021231927550437}, {0.8021231927550437, 
      0.5971585917027862}}, {0., 0.}}], {-0.2131799130682956, 
    0.5762757940171775}], 
   {EdgeForm[GrayLevel[0]], FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGCQAGIQ/StN6N+Ekz/tGSCgIccw8ODfaT/sNWZnu2ibXbEP
ki1t7N36zX7FcdeWkBkP7ecITrjbteSLfabU/0dWrc/s1W/WvQm4/Ml+9aFz
am8tX9rvSJxbcW/6R/u69d+9BL1e2R8InWuyInUb1PwP9vfXJby3FHu3H8a3
2TWlODXyw36xLXEMPYnv7U05WCduiv+0/6+3iMCniLf2UzYmHlC99mV/j4nX
iTdmL+037Y1S3hP2ff9Z55eqTHWP7G2XVIq4pf7c/+j2xbi0lxft5Qx87FrS
H+1/9JrlsvK3nfY/j8rseDDlzv6Hzw4+VJtw097sxbQXYsuv73fgLZh5L/+6
vWh+6s4qz9P7q79LvL9Z8MheLWx7Ylj9zv2u8yaF+Vfct+dqVNPYeX61/fI0
4c869x7be/4zzGSuOW6/Qn2LRu+ju/Yu5lFaZtcv2zPVLGl58POB/cn2U5rf
Y27br2HWdHX+ecm+knNdD4/3A/taaHjOLTFgM97wCBbeDABOdLts
     "]]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    LineBox[{{-0.9402131724686703, 1.}, {0.08748866352592355, 1.}}], 
    LineBox[{{1.6117105412180863`, 0.}, {0.5840087052234996, 0.}}]}, 
   {RGBColor[0, 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], Thickness[Large], 
    LineBox[{{-1.3022820963770743`, 
     0.7879547035132801}, {-1.4586755162271001`, 0.5778818836644121}}], 
    LineBox[{{-0.21317991306829556`, 
     0.5762757940171775}, {-0.3695733329183243, 0.3662029741683064}}]}, 
   {Thickness[Tiny], GeometricTransformationBox[GeometricTransformationBox[
      {GrayLevel[0.5], Opacity[0.5], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
       LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{1., 0.}, {0., 1.}}, {0., 
       0.}}], {1.002892214861677, 0.}], 
    GeometricTransformationBox[GeometricTransformationBox[
      {GrayLevel[0.5], Opacity[0.5], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
       LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
       0.9730448705798238, -0.23061587074244017`}, {0.23061587074244017`, 
       0.9730448705798238}}, {0., 0.}}], {0.5091612575200052, 
     0.3158062141578098}], 
    GeometricTransformationBox[GeometricTransformationBox[
      {GrayLevel[0.5], Opacity[0.5], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
       LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
       0.8936326403234123, -0.44879918020046217`}, {0.44879918020046217`, 
       0.8936326403234123}}, {0., 0.}}], {0.31001047264077314`, 
     0.5305025664018788}], 
    GeometricTransformationBox[GeometricTransformationBox[
      {GrayLevel[0.5], Opacity[0.5], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
       LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
       0.766044443118978, -0.6427876096865393}, {0.6427876096865393, 
       0.766044443118978}}, {0., 0.}}], {0.05431917777173295, 
     0.6208710429738928}], 
    GeometricTransformationBox[GeometricTransformationBox[
      {GrayLevel[0.5], Opacity[0.5], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
       LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
       0.5971585917027862, -0.8021231927550437}, {0.8021231927550437, 
       0.5971585917027862}}, {0., 0.}}], {-0.2131799130682956, 
     0.5762757940171775}], 
    GeometricTransformationBox[GeometricTransformationBox[
      {GrayLevel[0.5], Opacity[0.5], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
       LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
       0.39607976603915673`, -0.9182161068802741}, {0.9182161068802741, 
       0.39607976603915673`}}, {0., 0.}}], {-0.4465867803547493, 
     0.399423332658996}], 
    GeometricTransformationBox[GeometricTransformationBox[
      {GrayLevel[0.5], Opacity[0.5], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
       LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
       0.17364817766693041`, -0.984807753012208}, {0.984807753012208, 
       0.17364817766693041`}}, {0., 0.}}], {-0.9876560286313645, 
     0.17415040550708172`}]}},
  ImageSize->404,
  PlotRange->{{-1.787225036603072, 1.8117105412180863`}, {-0.2, 
   1.2}}]], "Output",
 CellChangeTimes->{
  3.938394099879013*^9, {3.938394221012155*^9, 3.938394309712083*^9}, {
   3.938394385329048*^9, 3.938394409632943*^9}, {3.938394441425337*^9, 
   3.938394579520492*^9}, 3.938394610980846*^9, 3.938394641893278*^9, 
   3.9383946751342907`*^9, 3.9385575807079697`*^9, 3.938651520503436*^9, 
   3.9386662661367083`*^9, {3.938666305778926*^9, 3.938666322180066*^9}, 
   3.9391728699126377`*^9, 3.940644379654873*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"68a83062-4c44-4c82-b6cf-498b28237eeb"]
}, Closed]],

Cell[BoxData[
 RowBox[{"save", "[", "balancedPolygonAngled", "]"}]], "Input",
 CellChangeTimes->{{3.9383946765110598`*^9, 3.938394678233794*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"8b0b1bab-e6cc-426f-95ae-3160e7d5ca85"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"omega", "=", 
   RowBox[{"80", "Degree"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=", "4"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9319946456189833`*^9, 3.93199464872186*^9}, {
   3.931994717084818*^9, 3.931994718365975*^9}, {3.931994861038878*^9, 
   3.931994871495871*^9}, {3.9320053877513237`*^9, 3.932005413347075*^9}, 
   3.9383944266480007`*^9, {3.938394481135964*^9, 3.938394481898979*^9}, 
   3.940645475523142*^9},
 CellLabel->"In[94]:=",ExpressionUUID->"91cff4ce-6a3d-41ec-92e1-d7d6b1f1b756"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"theta", "=", 
   RowBox[{"N", "@", 
    RowBox[{"Subdivide", "[", 
     RowBox[{"0", ",", "omega", ",", "n"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"N", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Cos", "[", "t", "]"}], ",", 
        RowBox[{"Sin", "[", "t", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{"Subdivide", "[", 
         RowBox[{"0", ",", 
          RowBox[{"omega", "+", 
           RowBox[{"Pi", "/", "2"}]}], ",", "n"}], "]"}]}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.931994640012061*^9, 3.931994640521565*^9}, {
  3.931994710247663*^9, 3.931994781213228*^9}, {3.9320033675589437`*^9, 
  3.93200338504405*^9}, {3.9320041849885387`*^9, 3.932004185325304*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"3f6e462d-2a34-45d1-9221-2a932966d72c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"alpha", "=", "0.03"}], ";"}]], "Input",
 CellChangeTimes->{{3.932004424402845*^9, 3.932004426072941*^9}, {
   3.932005403546439*^9, 3.932005404094356*^9}, 3.9406454791619453`*^9},
 CellLabel->"In[98]:=",ExpressionUUID->"7b464b19-8b63-4580-9a8c-97475df5de74"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Gradient", " ", "Descent", " ", "to", " ", "make", " ", "it", " ", 
    "balanced"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"sofaPolygon", "=", 
      RowBox[{"Sofa", "[", 
       RowBox[{"theta", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"sigma", "=", 
      RowBox[{"Norm", "/@", 
       RowBox[{"Differences", "@", 
        RowBox[{"CapVertices", "@", "sofaPolygon"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sigmaAssoc", "=", 
      RowBox[{"AssociationThread", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Most", "@", 
           RowBox[{"Rest", "@", 
            RowBox[{
            "SofaPolygon`Private`capEdges", "[", "sofaPolygon", "]"}]}]}], 
          "-", "n", "-", "2"}], ")"}], "\[IndentingNewLine]", "->", "sigma"}],
        "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"sigmaAssoc", "[", 
       RowBox[{"-", "1"}], "]"}], "=", 
      RowBox[{
       RowBox[{"sigmaAssoc", "[", "0", "]"}], "=", "0"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"polyline", "=", 
      RowBox[{"Join", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Last", "@", 
          RowBox[{"CapVertices", "@", "sofaPolygon"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"NicheVertices", "@", "sofaPolygon"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"First", "@", 
          RowBox[{"CapVertices", "@", "sofaPolygon"}]}], "}"}]}], 
       "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"polylineLengths", "=", 
      RowBox[{"Norm", "/@", 
       RowBox[{"Differences", "@", "polyline"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"lengthAssignments", "=", 
      RowBox[{"Thread", "[", 
       RowBox[{
        RowBox[{"NicheIndices", "[", "sofaPolygon", "]"}], "->", 
        "polylineLengths"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"nuAssoc", "=", 
      RowBox[{"GroupBy", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{"lengthAssignments", ",", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "n"}], "-", "1"}], "->", "0"}], ",", 
            RowBox[{"n", "->", "0"}]}], "\[IndentingNewLine]", "}"}]}], "]"}],
         ",", 
        RowBox[{"First", "->", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Last", "[", "#", "]"}]}], "&"}], ")"}]}], ",", "Total"}],
        "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"gradAssoc", "=", 
      RowBox[{"Merge", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"sigmaAssoc", ",", "nuAssoc"}], "}"}], ",", "Total"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"gradAssoc", "[", 
       RowBox[{"-", "1"}], "]"}], "=", 
      RowBox[{
       RowBox[{"gradAssoc", "[", "0", "]"}], "=", "0"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"gradx", "=", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"gradAssoc", "[", 
           RowBox[{"i", "-", "n", "-", "1"}], "]"}], "*", 
          RowBox[{"SofaU", "[", 
           RowBox[{"sofaPolygon", ",", "i"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"gradAssoc", "[", "i", "]"}], "*", 
          RowBox[{"SofaV", "[", 
           RowBox[{"sofaPolygon", ",", "i"}], "]"}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"x", "+=", 
      RowBox[{"alpha", " ", "gradx"}]}], ";"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"loop", ",", "10000"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.931994935996705*^9, 3.931994965106319*^9}, {
   3.9320029875567017`*^9, 3.932003058122963*^9}, {3.932003181004818*^9, 
   3.9320031975822783`*^9}, {3.932003261680764*^9, 3.932003266447866*^9}, {
   3.9320041603454313`*^9, 3.932004160624715*^9}, {3.9320042796505613`*^9, 
   3.932004283326665*^9}, {3.932004340253236*^9, 3.932004344055587*^9}, {
   3.932004434053068*^9, 3.932004519470294*^9}, {3.93200459841225*^9, 
   3.932004619838097*^9}, {3.9320047986941*^9, 3.9320048041394453`*^9}, {
   3.9320050052079153`*^9, 3.93200505077488*^9}, {3.932005089923738*^9, 
   3.932005121988071*^9}, {3.932005252066298*^9, 3.932005285177815*^9}, {
   3.932005328311356*^9, 3.932005332743297*^9}, 3.9320066848651943`*^9, {
   3.9383773319240503`*^9, 3.9383773417633123`*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"08250bfb-ad5d-492e-a590-15059b4aa4f2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cap", "=", 
   RowBox[{"CapVertices", "[", "sofaPolygon", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"niche", "=", 
   RowBox[{"NicheVertices", "[", "sofaPolygon", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"extNiche", "=", 
   RowBox[{"Append", "[", 
    RowBox[{
     RowBox[{"Prepend", "[", 
      RowBox[{"niche", ",", 
       RowBox[{"Last", "[", "cap", "]"}]}], "]"}], ",", 
     RowBox[{"First", "[", "cap", "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.932005063456279*^9, 3.9320050655987*^9}, {
  3.932005295820413*^9, 3.9320053206109047`*^9}, {3.938377375636503*^9, 
  3.938377455503654*^9}, {3.938393922642734*^9, 3.938394097413948*^9}, {
  3.9406458226766376`*^9, 3.940645835822379*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"4b457ae7-e0f2-4ac4-a1fb-00e8750208bc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"balancedPolygonAngledColored", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
         RowBox[{"FaceForm", "[", "LightPink", "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Polygon", "@", 
          RowBox[{"Append", "[", 
           RowBox[{"cap", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
         RowBox[{"FaceForm", "[", "MS`SofaDefaultFillingColor", "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Polygon", "@", 
          RowBox[{"SofaVertices", "[", "sofaPolygon", "]"}]}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"Thin", ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"transHallwayWalls", "[", 
            RowBox[{
             RowBox[{"SofaX", "[", 
              RowBox[{"sofaPolygon", ",", "i"}], "]"}], ",", 
             RowBox[{"theta", "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", "4", ",", "Gray", 
             ",", 
             RowBox[{"Opacity", "[", "0.5", "]"}]}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"i", ",", "0", ",", 
             RowBox[{
              RowBox[{"Length", "[", "theta", "]"}], "-", "1"}]}], "}"}]}], 
          "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Inset", "[", 
             RowBox[{
              RowBox[{"MaTeX", "[", 
               RowBox[{"\"\<\\\\sigma_\>\"", "<>", 
                RowBox[{"ToString", "[", "i", "]"}]}], "]"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"cap", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "+", 
                  RowBox[{"cap", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}]}], ")"}], "/", 
                "2"}], "+", 
               RowBox[{"0.12", "*", 
                RowBox[{"SofaU", "[", 
                 RowBox[{"sofaPolygon", ",", "i"}], "]"}]}]}]}], "]"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"ColorData", "[", "\"\<Rainbow\>\"", "]"}], "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "-", "1"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "n"}], "-", "1"}], ")"}]}], "]"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"Line", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"cap", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"cap", "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}]}], "}"}], "]"}]}], 
           "\[IndentingNewLine]", "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"2", "n"}]}], "}"}]}], "]"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"MapThread", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"ColorData", "[", "\"\<Rainbow\>\"", "]"}], "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"#2", "-", "1"}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "n"}], "-", "1"}], ")"}]}], "]"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"Line", "[", "#1", "]"}], ",", "\[IndentingNewLine]", 
             RowBox[{"Inset", "[", 
              RowBox[{
               RowBox[{"MaTeX", "[", 
                RowBox[{"\"\<\\\\tau_\>\"", "<>", 
                 RowBox[{"ToString", "[", "#2", "]"}]}], "]"}], ",", 
               RowBox[{"Mean", "[", "#1", "]"}]}], "]"}]}], "}"}], "&"}], ",",
           "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Partition", "[", 
             RowBox[{"extNiche", ",", "2", ",", "1"}], "]"}], ",", 
            RowBox[{
             RowBox[{"NicheIndices", "[", "sofaPolygon", "]"}], "+", "n", "+",
              "1"}]}], "}"}]}], "]"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Point", "@", 
          RowBox[{"Last", "@", "cap"}]}], ",", 
         RowBox[{"Point", "@", 
          RowBox[{"First", "@", "cap"}]}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", "\"\<K\>\"", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0.4"}], "}"}]}], "]"}], ",", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", "\"\<\\\\mathcal{N}_\\\\Theta(K)\>\"", "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0.2"}], "}"}]}], "]"}]}], "}"}]}], 
      "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1.587225036603072`"}], "-", "0.2`"}], ",", 
          RowBox[{"1.6117105412180863`", "+", "0.2`"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.2"}], ",", "1.2"}], "}"}]}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"ImageSize", "->", 
      RowBox[{"2", 
       RowBox[{"width", "/", "3"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Magnify", "[", 
  RowBox[{"%", ",", "2"}], "]"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQHbFbjOFJ+FtHVwYtMK35spYdRO/wNJEG0VezN8iD
6FfVKqogWo7XXAtE+6zU0gHRN2bkGoDoY9ulLEB0zrd6WxDdYWHlBqKLeEqe
ZkS8dXxh3/8MRJ+ZduSEXsxbx77G2jMgeuOF5xdA9EQtgYcgml+d7TWITj/2
6gOI1tuw/CuIrnDQ/wOi8z9HMOkD6UffT7GC6IzMpaIg+kHhBQUQrRahoQGi
T0Sv1QTRIadO64HoghBLfRC97jiPJVgd81s7EL3w9N0gEL39kF0IiD72gTEW
RN9SYiwF0dsiRStBdPoH5noQ/WmLyFcTEF3x7QeI/h7xe705kK60tdsDogHg
M6Ln
  "],
 CellLabel->
  "In[163]:=",ExpressionUUID->"d3eacb91-07a1-4d22-9468-ccb5641083e6"],

Cell[BoxData[
 StyleBox[
  GraphicsBox[{
    {EdgeForm[None], FaceForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{1.6896150665122347`, 0.}, {1.5228282175924086`, 
       0.4582431012692119}, {1.305804902135196, 0.7168814171420511}, {
       1.1354991844434656`, 0.815207469095904}, {0.08748866352592355, 
       1.}, {-0.976689108949988, 1.}, {-1.1614816398540835`, 
       0.9327410192361919}, {-1.4201199557269228`, 
       0.7157177037789794}, {-1.6639460171074845`, 0.29339857725843865`}, {0, 
       0}}]}, 
    {EdgeForm[None], FaceForm[RGBColor[1, 1, 0.87]], 
     PolygonBox[{{1.6896150665122347`, 0.}, {1.5228282175924086`, 
      0.4582431012692119}, {1.305804902135196, 0.7168814171420511}, {
      1.1354991844434656`, 0.815207469095904}, {0.08748866352592355, 
      1.}, {-0.976689108949988, 1.}, {-1.1614816398540835`, 
      0.9327410192361919}, {-1.4201199557269228`, 
      0.7157177037789794}, {-1.6639460171074845`, 
      0.29339857725843865`}, {-0.6159354961899451, 
      0.10860604635434318`}, {-0.37210943480938263`, 
      0.5309251728748849}, {-0.20180371711765158`, 0.4325991209210315}, {
      0.05683459875518794, 0.649622436378244}, {0.27385791421240047`, 
      0.3909841205054043}, {0.45865044511649633`, 0.4582431012692125}, {
      0.6254372940363226, 0.}}]}, 
    {Thickness[Tiny], GeometricTransformationBox[GeometricTransformationBox[
       {GrayLevel[0.5], Opacity[0.5], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
        LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{1., 0.}, {0., 1.}}, {0., 
        0.}}], {1.0076894890766601`, 0.}], 
     GeometricTransformationBox[GeometricTransformationBox[
       {GrayLevel[0.5], Opacity[0.5], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
        LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
        0.9396926207859084, -0.3420201433256687}, {0.3420201433256687, 
        0.9396926207859084}}, {0., 0.}}], {0.4586504451164962, 
      0.4582431012692125}], 
     GeometricTransformationBox[GeometricTransformationBox[
       {GrayLevel[0.5], Opacity[0.5], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
        LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
        0.766044443118978, -0.6427876096865393}, {0.6427876096865393, 
        0.766044443118978}}, {0., 0.}}], {0.05683459875518794, 
      0.649622436378244}], 
     GeometricTransformationBox[GeometricTransformationBox[
       {GrayLevel[0.5], Opacity[0.5], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
        LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
        0.5000000000000001, -0.8660254037844386}, {0.8660254037844386, 
        0.5000000000000001}}, {0., 0.}}], {-0.3721094348093827, 
      0.5309251728748849}], 
     GeometricTransformationBox[GeometricTransformationBox[
       {GrayLevel[0.5], Opacity[0.5], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
        LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
        0.17364817766693041`, -0.984807753012208}, {0.984807753012208, 
        0.17364817766693041`}}, {0., 0.}}], {-0.9923804214716058, 
      0.17498344343228214`}]}, {{InsetBox[
       GraphicsBox[
        {Thickness[0.07898894154818326], 
         FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3,
            3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQBWIQHfL28scZiTIOZ8BAyQHG/7BovcJZD2WIeI80nA+W
PygF5+8Mtor4zy4I58+YCQQ3WeB8E2Mg2PzN3n3N0eUMFvJwfnoaELBJwfka
n1RezvIUc+iP6PZnNGBwUAfxNYUd7Eoca0/LcMD5DCDgIAjng933RszhPwjs
l4Dzp4PcESkP578HuadDAeLedjGHcE6xduN4RQeQspmVohD3Sig5vGnL7TaK
loLz5Xct2Jf6DsFHCR8kPiz8AOQmnoY=
           "], {{5.07188, 7.970310000000001}, {5.07188, 
           7.5843799999999995`}, {4.895309999999999, 6.66094}, {
           4.509379999999999, 6.0218799999999995`}, {4.114059999999999, 
           5.3734399999999996`}, {3.5203100000000003`, 5.00938}, {3.025, 
           5.00938}, {2.46406, 5.00938}, {2.05625, 5.43906}, {2.05625, 
           6.198439999999999}, {2.05625, 6.859380000000001}, {2.45313, 
           9.04844}, {4.07031, 9.04844}, {4.543749999999999, 9.04844}, {
           5.07188, 8.817189999999998}, {5.07188, 7.970310000000001}}}], 
         FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
          0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4jmLlHf+YVd1SE8DAS4HGJ/Hkc9rRiaPg9zy
Fx569SpwfvX9H7eMuZXh/P9goOSQCtKuxgvnQ+T54fw9+TVvZ4YqwPnhnGLt
xvsVHNzXHF3O8EPJwRgEDis4rBXS4UvvQ/DLD29znflW0YE/NuC+kTpUXk7R
4YFrvOOsifIOLQrsqmdC5DH4vRHd/owT5ByEKyeVnBVRgPPB9r1A8J0nNAul
nVJ0ONC9r8kkWR7Oh7kfxof5D+JuRdTw8FaA80VA9rXIY/Bh4dtt47krLUnB
4cu+j1vTp3FB/LlZEZWfrITKF1aG88Hxk66CykeKPwBxArgs
          "]]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.32631885041954006`],
        ImageSize->{12.664986301369861`, 15.14319302615193},
        PlotRange->{{0., 12.66}, {0., 
         15.139999999999999`}}], {1.7189847565466307, 0.2701639678336862}], 
      {RGBColor[0.471412, 0.108766, 0.527016], 
       LineBox[{{1.6896150665122347`, 0.}, {1.5228282175924086`, 
        0.4582431012692119}}]}}, {InsetBox[
       GraphicsBox[
        {Thickness[0.07898894154818326], 
         FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3,
            3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQBWIQHfL28scZiTIOZ8BAyQHG/7BovcJZD2WIeI80nA+W
PygF5+8Mtor4zy4I58+YCQQ3WeB8E2Mg2PzN3n3N0eUMFvJwfnoaELBJwfka
n1RezvIUc+iP6PZnNGBwUAfxNYUd7Eoca0/LcMD5DCDgIAjng933RszhPwjs
l4Dzp4PcESkP578HuadDAeLedjGHcE6xduN4RQeQspmVohD3Sig5vGnL7TaK
loLz5Xct2Jf6DsFHCR8kPiz8AOQmnoY=
           "], {{5.07188, 7.970310000000001}, {5.07188, 
           7.5843799999999995`}, {4.895309999999999, 6.66094}, {
           4.509379999999999, 6.0218799999999995`}, {4.114059999999999, 
           5.3734399999999996`}, {3.5203100000000003`, 5.00938}, {3.025, 
           5.00938}, {2.46406, 5.00938}, {2.05625, 5.43906}, {2.05625, 
           6.198439999999999}, {2.05625, 6.859380000000001}, {2.45313, 
           9.04844}, {4.07031, 9.04844}, {4.543749999999999, 9.04844}, {
           5.07188, 8.817189999999998}, {5.07188, 7.970310000000001}}}], 
         FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
          0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4hdZ2t+m16o6VN//cct4tZCD78WJMf+YEfyU
2DtuzD9UHPojuv0ZBYQcdjg0PTp+Q8VhZ7BVxP92AYct5j8OpaxScUhNA4Jn
/A4Bt6RrEiepOPA48nnNyOR3mAkCmcpwvvOEZqE0LQS/28ZzV1qRAiq/SQli
X4Gww8pvLyvOHFByEKmcVHL2ibDD3vyatzNTlR3SwPaJONzRlF3zf7GyQ5sC
u+qZEFEHXUX5LznTVBxMjIFAWNwB5r+gt5c/zjgoAeerf1J5OatTGs4/ewYI
dOQd0kHmflN2AGk3PqzgABI+w6ME57uvObqcwUIBzge7i0XOYY2QDl/6Pjk4
HxwebDJwPtjcNimHL/s+bk03k4f4L0DK4UD3viaTxQg+2D/KCnB+6eFtrjPn
Qu05guDL71qwL/WdNKp8iyzE35vl4fwWcLgg+MrXHgUzyCg4/P0PBPvlHTpB
4a2kCAl3JwUI/QjBLweZ76sM5yeEBKkv4FRxmAGKV0k5OB8WnjD+67bcbqNo
CYh9b5Qg6YVdzGEtKJzkFB0+g8IhTAji/2Q5h61eGyzm7OSBhxc4PngQ/Be1
j7PPv+FGDc80Loc3xVtFf3Orwvno6RkAw0gptw==
          "]]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.32631885041954006`],
        ImageSize->{12.664986301369861`, 15.14319302615193},
        PlotRange->{{0., 12.66}, {0., 
         15.139999999999999`}}], {1.5062418930380796, 0.6646967723680163}], 
      {RGBColor[0.24882857142857143`, 0.264202, 0.7825611428571428], 
       LineBox[{{1.5228282175924086`, 0.4582431012692119}, {1.305804902135196,
         0.7168814171420511}}]}}, {InsetBox[
       GraphicsBox[
        {Thickness[0.07898894154818326], 
         FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3,
            3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQBWIQHfL28scZiTIOZ8BAyQHG/7BovcJZD2WIeI80nA+W
PygF5+8Mtor4zy4I58+YCQQ3WeB8E2Mg2PzN3n3N0eUMFvJwfnoaELBJwfka
n1RezvIUc+iP6PZnNGBwUAfxNYUd7Eoca0/LcMD5DCDgIAjng933RszhPwjs
l4Dzp4PcESkP578HuadDAeLedjGHcE6xduN4RQeQspmVohD3Sig5vGnL7TaK
loLz5Xct2Jf6DsFHCR8kPiz8AOQmnoY=
           "], {{5.07188, 7.970310000000001}, {5.07188, 
           7.5843799999999995`}, {4.895309999999999, 6.66094}, {
           4.509379999999999, 6.0218799999999995`}, {4.114059999999999, 
           5.3734399999999996`}, {3.5203100000000003`, 5.00938}, {3.025, 
           5.00938}, {2.46406, 5.00938}, {2.05625, 5.43906}, {2.05625, 
           6.198439999999999}, {2.05625, 6.859380000000001}, {2.45313, 
           9.04844}, {4.07031, 9.04844}, {4.543749999999999, 9.04844}, {
           5.07188, 8.817189999999998}, {5.07188, 7.970310000000001}}}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4kcR4tsvLlB1OHsGCHKEHGD8L/s+bk3/JuJw
6rDT2sx5Kg4an1RezvIUdwjnFGs35ld2aFVgVz3zRdzBQGul8AUXFYe+iG5/
xgsSDjMm8FeZaas6iFROKjn7RArOB5sXJgvn7wi2ivh/XN6h+v6PW8anlR2M
QeCwgsMdTdk1/42V4PwHrvGOsyYqwPmqIHeslHP4+x8I9svD+bK7FuxLzZOF
80HeOeMjA6Fz5B36we6TdlC+9iiYQUYBzt+bX/N25lQEH2z/YwWHN2253UbV
MnD+WiEdvvQ4WTgfZP3/ejmH9DQQUIDY80bOYcW3lxVnBBSg4SPnIAwKhy1Q
fwQqOHTbeO5Ke6ToUHp4m+vMWAWHD4vWK5zVUILzwfb0IfgCsQH3jbYrQ8Tt
EHxYeML4JuAAknZIBTnHTdlBHRQOLyXh8QWJX0mHmWCgBPWfBMQf9koOVaB4
yJaAulMRwveWcOAHmc+u6HCwe1+TibOEg/uao8sZXkDDxxrBB7vnmjicD47f
dHFI/HIrwvnlIH/5IviQ8FKC82Huh/ETQoLUF3CqQOxfLArnw9IrjH+d97ZY
qhkvJH4+K0HC4zMXJPxVEHyY/TA+2L0aCg4vah9nn9fhcVgDDmd5Bx5HPq8Z
mfyQ9KKjAOeD9ffC/CcA54P9mS0I54PtTRGCpmcFSLhLCsPTI4w/A8yQg/PB
9u+ThaSfKUJw/mtQeEcLwvlg97yEujdPwcGuxLH2tAynw2mQ+TpKcH5m/ofW
kyYqcD4sf8eoRsic28PngJ7/AT5Jtis=
          "]]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.32631885041954006`],
        ImageSize->{12.664986301369861`, 15.14319302615193},
        PlotRange->{{0., 12.66}, {0., 
         15.139999999999999`}}], {1.280652043289331, 0.8699674915731102}], 
      {RGBColor[0.2888631428571429, 0.5431845714285714, 0.7666072857142857], 
       LineBox[{{1.305804902135196, 0.7168814171420511}, {1.1354991844434656`,
         0.815207469095904}}]}}, {InsetBox[
       GraphicsBox[
        {Thickness[0.07898894154818326], 
         FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3,
            3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQBWIQHfL28scZiTIOZ8BAyQHG/7BovcJZD2WIeI80nA+W
PygF5+8Mtor4zy4I58+YCQQ3WeB8E2Mg2PzN3n3N0eUMFvJwfnoaELBJwfka
n1RezvIUc+iP6PZnNGBwUAfxNYUd7Eoca0/LcMD5DCDgIAjng933RszhPwjs
l4Dzp4PcESkP578HuadDAeLedjGHcE6xduN4RQeQspmVohD3Sig5vGnL7TaK
loLz5Xct2Jf6DsFHCR8kPiz8AOQmnoY=
           "], {{5.07188, 7.970310000000001}, {5.07188, 
           7.5843799999999995`}, {4.895309999999999, 6.66094}, {
           4.509379999999999, 6.0218799999999995`}, {4.114059999999999, 
           5.3734399999999996`}, {3.5203100000000003`, 5.00938}, {3.025, 
           5.00938}, {2.46406, 5.00938}, {2.05625, 5.43906}, {2.05625, 
           6.198439999999999}, {2.05625, 6.859380000000001}, {2.45313, 
           9.04844}, {4.07031, 9.04844}, {4.543749999999999, 9.04844}, {
           5.07188, 8.817189999999998}, {5.07188, 7.970310000000001}}}], 
         FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
           0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
           3}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
           0}}}, {CompressedData["
1:eJxTTMoPSmViYGCQAWIQ3chytN/wuqrDl30ft6abCTnA+B5rji5nsBB22OHQ
9Oi4hQoG/+wZIKhRgPOr7/+4ZXwawXee0CyU9krBIT0NCJ4pw/l3NGXX/N+M
4DOAwAZlqDoFhw+L1iuc7VCGiis4PHCNd5wVKAu3H8aHudcdJP5DCYM/YyYQ
RPKjyovxOihfexTM8EbJgceRz2tGJo9DOKdYu/F+RThfuHJSydkUTD7YfWlc
EHfMUIaYN43L4U3xVtHfp1Xh8jA+TP/fb6UP5hQi+AZaK4UvuKjA+bDwgrkP
xoe5H0UeKX5gfAB0i70p
           "], {{9.5375, 4.804690000000001}, {7.596879999999999, 
           4.804690000000001}, {9.5375, 7.624999999999999}, {9.5375, 
           4.804690000000001}}}]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.32631885041954006`],
        ImageSize->{12.664986301369861`, 15.14319302615193},
        PlotRange->{{0., 12.66}, {0., 
         15.139999999999999`}}], {0.6323317053047263, 1.025780664909417}], 
      {RGBColor[0.41993314285714284`, 0.6952647142857142, 0.555374], 
       LineBox[{{1.1354991844434656`, 0.815207469095904}, {
        0.08748866352592355, 1.}}]}}, {InsetBox[
       GraphicsBox[
        {Thickness[0.07898894154818326], 
         FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3,
            3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQBWIQHfL28scZiTIOZ8BAyQHG/7BovcJZD2WIeI80nA+W
PygF5+8Mtor4zy4I58+YCQQ3WeB8E2Mg2PzN3n3N0eUMFvJwfnoaELBJwfka
n1RezvIUc+iP6PZnNGBwUAfxNYUd7Eoca0/LcMD5DCDgIAjng933RszhPwjs
l4Dzp4PcESkP578HuadDAeLedjGHcE6xduN4RQeQspmVohD3Sig5vGnL7TaK
loLz5Xct2Jf6DsFHCR8kPiz8AOQmnoY=
           "], {{5.07188, 7.970310000000001}, {5.07188, 
           7.5843799999999995`}, {4.895309999999999, 6.66094}, {
           4.509379999999999, 6.0218799999999995`}, {4.114059999999999, 
           5.3734399999999996`}, {3.5203100000000003`, 5.00938}, {3.025, 
           5.00938}, {2.46406, 5.00938}, {2.05625, 5.43906}, {2.05625, 
           6.198439999999999}, {2.05625, 6.859380000000001}, {2.45313, 
           9.04844}, {4.07031, 9.04844}, {4.543749999999999, 9.04844}, {
           5.07188, 8.817189999999998}, {5.07188, 7.970310000000001}}}], 
         FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFDMAOUzoInTgk1Pu6jFBgDBVwJ/
          "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJvIGYC4hdZ2t+m16o69Ed0+zMGCDvA+G/acruNbos5
ZOZ/aD1pouIQ8vbyxxmMUg78sQH3jdKV4HxjEFisCOdX3/9xy/i1goNI5aSS
sy2SEPXhChDzqiXgfAYQSJBzmAkCnQoQ/Y5yDulpQKCm6GAAMvezrIPzhGah
tFMI/h1N2TX/NyvD+VPaW6Mu31FxeOAa7zgrUAHOPwMCPQg+2N7tCg5mNnuD
ph1Ugbj7sIIDC2eXfPI63PxTh53WZs5D8C9cDXujX60Ccf8GBYduG89daY+U
HYRB/i1RcFgrpMOXrqfskAryh5sCJDyileB8iDpFVP4WBYeV315WnGlQcKgE
qbdWgJsPlhdRgNv/ftF6hbMcuPkVIP2r5TH47muOLmeYgeDDwgvGV9i1YF/q
OnE4Hxwfigg+OD6PiMHdA+OD48MYwQ/nFGs3tldwONi9r8nksRjEHcEKcPPA
9jYqOLiB3SMOiW8xRYc0cLxLQtQnK8H54PC0U4bzPUD6Vig7rAGJ7xOHhO9p
ZQeNTyovZ2mKO2xQfdI8j1fFoQ+UngXEHHxOsNvOFlVx2BFsFfF/uQicDzan
QhjO/7zv49b0MCGHv99KH8wRVIHkhw0CEP8tVnZ4Xvs4+/waPkh6jVR2mAOi
b/JA0tkeJQcTcHrkcig/vM115ltFOB8cHu8V4Hx1kDtfyjvc4L0tllrG6/AF
ZK+ZPITeJuAgD4oHP3m4/ZB8hJsPTicGCnD+nvyatzNbFRyiVSNkztkIwvlg
c/WE4HxYfofFJ8R+YWi+kYfz/4OBHJwPtp9FDhKe6Qg+WF5MCM6HhRcsfdiV
ONaeluF02Auy/6sinA+O33vKcD6s/AG7g4ffAb18AgCOjOiq
          "]]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.32631885041954006`],
        ImageSize->{12.664986301369861`, 15.14319302615193},
        PlotRange->{{0., 12.66}, {0., 
         15.139999999999999`}}], {-0.4446002227120322, 1.12}], 
      {RGBColor[0.6215634285714287, 0.743557, 0.3500992857142857], 
       LineBox[{{0.08748866352592355, 1.}, {-0.976689108949988, 1.}}]}}, {
      InsetBox[
       GraphicsBox[
        {Thickness[0.07898894154818326], 
         FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3,
            3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQBWIQHfL28scZiTIOZ8BAyQHG/7BovcJZD2WIeI80nA+W
PygF5+8Mtor4zy4I58+YCQQ3WeB8E2Mg2PzN3n3N0eUMFvJwfnoaELBJwfka
n1RezvIUc+iP6PZnNGBwUAfxNYUd7Eoca0/LcMD5DCDgIAjng933RszhPwjs
l4Dzp4PcESkP578HuadDAeLedjGHcE6xduN4RQeQspmVohD3Sig5vGnL7TaK
loLz5Xct2Jf6DsFHCR8kPiz8AOQmnoY=
           "], {{5.07188, 7.970310000000001}, {5.07188, 
           7.5843799999999995`}, {4.895309999999999, 6.66094}, {
           4.509379999999999, 6.0218799999999995`}, {4.114059999999999, 
           5.3734399999999996`}, {3.5203100000000003`, 5.00938}, {3.025, 
           5.00938}, {2.46406, 5.00938}, {2.05625, 5.43906}, {2.05625, 
           6.198439999999999}, {2.05625, 6.859380000000001}, {2.45313, 
           9.04844}, {4.07031, 9.04844}, {4.543749999999999, 9.04844}, {
           5.07188, 8.817189999999998}, {5.07188, 7.970310000000001}}}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGDQAGIQ/ShCfPvFBaoOO4KtIv6nCzug8sUdXmRpf5suq+Lg
vubocgYLKYfq+z9uGWcrwfkPXOMdZwUqwvkfFq1XOLtCwaEvotuf8YKEQzin
WLuxv4LDQ7A6cTj/TVtut9FtSQfnCc1CaVkKDl/2fdyaLibjwB8bcN/ou4KD
gTEQfJZ1OH0GCHIUHWbMBIJKeYc7mrJr/hsrOZQe3uY6M1YBol9LGc4H21+B
4IO0n9FRgbpTwcFjf62sRTuUP1HeQQBk33Vlh5C3lz/OaITyjys7uIL8UyEH
5weA5BURfIh/ZSHhpQA1b6OMg9zyFx569Qh+C6//+ilHEfwGlqP9huaqDttB
4csuC+eD5Q3l4PzbIH8yI9wLCg7jwwqQ8FFXRuWzK8L5a4R0+NL3yTqsBdF1
snD+we59TSaPxeD867y3xVLNeB2Urz0KZjij4GBX4lh7WoYT4i8PJTgfbC6z
MpwfAYq/88oOPI58XjNecsL9q/5J5eWsTh6HC1fD3uhLqzq8qH2cff4NHzw9
QewVcEBPbwD+f/sc
           "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQLTMvTvO0gYpDf0S3P2OBsAOM/x8E7gvC+TuDrSL+
tws4dNt47kp7pOxgX+JYe/oOn8PZM0BQowyheXgc7mjKrvn/WcnBxBgIPnM5
uK85upzBA8F/v2i9wtkKRTifPzbgvtF3BYfrvLfFUs14HUDGnNmj4PCi9nH2
+Td8EPuSFBy+7Pu4Nf2agEP1/R+3jKMVIPRrITgfbJ6wCJz/pi2320ha3GGt
kA5fup6iQ7RqhMy5GEmovBKcH84p1m4srwzng90/WdnhgWu846yJEhD995Qd
GECgQRweHmDxODE4fw2I/0/EAT08AXiIjXY=
           "]}]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.32631885041954006`],
        ImageSize->{12.664986301369861`, 15.14319302615193},
        PlotRange->{{0., 12.66}, {0., 
         15.139999999999999`}}], {-1.1101277916011159, 1.079133624112405}], 
      {RGBColor[0.8241045714285714, 0.6995635714285714, 0.25042971428571426`],
        LineBox[{{-0.976689108949988, 1.}, {-1.1614816398540835`, 
        0.9327410192361919}}]}}, {InsetBox[
       GraphicsBox[
        {Thickness[0.07898894154818326], 
         FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3,
            3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQBWIQHfL28scZiTIOZ8BAyQHG/7BovcJZD2WIeI80nA+W
PygF5+8Mtor4zy4I58+YCQQ3WeB8E2Mg2PzN3n3N0eUMFvJwfnoaELBJwfka
n1RezvIUc+iP6PZnNGBwUAfxNYUd7Eoca0/LcMD5DCDgIAjng933RszhPwjs
l4Dzp4PcESkP578HuadDAeLedjGHcE6xduN4RQeQspmVohD3Sig5vGnL7TaK
loLz5Xct2Jf6DsFHCR8kPiz8AOQmnoY=
           "], {{5.07188, 7.970310000000001}, {5.07188, 
           7.5843799999999995`}, {4.895309999999999, 6.66094}, {
           4.509379999999999, 6.0218799999999995`}, {4.114059999999999, 
           5.3734399999999996`}, {3.5203100000000003`, 5.00938}, {3.025, 
           5.00938}, {2.46406, 5.00938}, {2.05625, 5.43906}, {2.05625, 
           6.198439999999999}, {2.05625, 6.859380000000001}, {2.45313, 
           9.04844}, {4.07031, 9.04844}, {4.543749999999999, 9.04844}, {
           5.07188, 8.817189999999998}, {5.07188, 7.970310000000001}}}], 
         FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
          0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIVIGYC4oBb0jWJQmoOK7+9rDhToODAAAIGSnD+WiEd
vvRzinD+nvyatzNDFR2EKyeVnC1RcDAGgc8KDmfPAEGNgoP7mqPLGTQUHEDc
Mz0KDnc0Zdf8V4aauwEqL6HgsAZk7jsobScP57cqsKueMZFzUP+k8nJWprRD
ShoQqMnD+V/2fdyabgZVf08aao+8w5u23G6j37IOc2YCwU95hxkg2lIO7h6w
/QlyDuWHt7nO9FWE88HyHQh+C6//+ilHVeD8bhvPXWlGyhD7NaWg/lZ0ONi9
r8mkWdQhHeQ+MUWH/ohuf8YNAnA+WH0nD5z/ovZx9vk33HC+XYlj7WkZTnj4
wvipIPk2JQy+PYh/hxvOB/tvJg+cD7GPH86vuv/jlrG2CCT8Hys5gITTjolD
+IuVHQ6A3H9Y0uFJ4sJrJu9VHXpB7r8g7wBLD+B4FVaA86tB5kkj+LD0AAB+
5N56
          "]]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.32631885041954006`],
        ImageSize->{12.664986301369861`, 15.14319302615193},
        PlotRange->{{0., 12.66}, {0., 
         15.139999999999999`}}], {-1.3679353109528878, 0.916154694681863}], 
      {RGBColor[0.9023275714285715, 0.49078171428571427`, 0.199022], 
       LineBox[{{-1.1614816398540835`, 
        0.9327410192361919}, {-1.4201199557269228`, 0.7157177037789794}}]}}, {
      InsetBox[
       GraphicsBox[
        {Thickness[0.07898894154818326], 
         FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3,
            3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQBWIQHfL28scZiTIOZ8BAyQHG/7BovcJZD2WIeI80nA+W
PygF5+8Mtor4zy4I58+YCQQ3WeB8E2Mg2PzN3n3N0eUMFvJwfnoaELBJwfka
n1RezvIUc+iP6PZnNGBwUAfxNYUd7Eoca0/LcMD5DCDgIAjng933RszhPwjs
l4Dzp4PcESkP578HuadDAeLedjGHcE6xduN4RQeQspmVohD3Sig5vGnL7TaK
loLz5Xct2Jf6DsFHCR8kPiz8AOQmnoY=
           "], {{5.07188, 7.970310000000001}, {5.07188, 
           7.5843799999999995`}, {4.895309999999999, 6.66094}, {
           4.509379999999999, 6.0218799999999995`}, {4.114059999999999, 
           5.3734399999999996`}, {3.5203100000000003`, 5.00938}, {3.025, 
           5.00938}, {2.46406, 5.00938}, {2.05625, 5.43906}, {2.05625, 
           6.198439999999999}, {2.05625, 6.859380000000001}, {2.45313, 
           9.04844}, {4.07031, 9.04844}, {4.543749999999999, 9.04844}, {
           5.07188, 8.817189999999998}, {5.07188, 7.970310000000001}}}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4,
            3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 
           3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGCQB2IQ/ShCfPvFBaoOn/d93JoeJuQA4x/s3tdk4izicOFq
2Bt9aVWHyvs/bhl3izpMaW+NunxHxaEvotufUUDMoebThoDsWSoOZ0CgR8xB
V1H+S840FYdWBXbVM1PEHFLTgMBN2eFNW263kbUExHwFFQf5XQv2pfJJOsyY
wF9lpq3q8AVk/zQpON99zdHlDD9k4Pz/IHBf3oEBBDYoOxiDwGEFh9uasmv+
OyvB+cKVk0rOLlGA81U/qbyctVLOoQbkfm95VH62DJyvDqI9paHukofYZy/l
YAIy57K8Q7RqhMy5GEkH5WuPghl0FBxmgsBOCUi4WCtA9K+UcFgrpMOXrqfo
4AFyf4W4wwPXeMdZE+UcNEDyJ0Ud1oDk98k6KIDs6ROG88H+vSEI59/gvS2W
+o0Hql/Bwa7Esfa0DCfEfhslOP9Flva36bIqcD4s/npB8WPA54AevwDaU86g

           "], {{10.2031, 7.24219}, {10.2031, 6.800000000000001}, {9.85781, 
           6.425000000000001}, {9.407809999999998, 6.20313}, {8.45313, 
           6.77656}, {8.231250000000001, 6.906249999999999}, {8.04688, 
           7.128129999999999}, {8.04688, 7.395309999999999}, {8.04688, 
           7.876560000000001}, {8.575000000000001, 8.182809999999998}, {
           9.117189999999999, 8.182809999999998}, {9.714060000000002, 
           8.182809999999998}, {10.2031, 7.778130000000001}, {10.2031, 
           7.24219}}, {{10.3781, 4.323440000000001}, {10.3781, 
           3.735939999999999}, {9.75938, 3.3687500000000004`}, {
           9.132809999999997, 3.3687500000000004`}, {8.45313, 
           3.3687500000000004`}, {7.871880000000001, 3.834379999999999}, {
           7.871880000000001, 4.46094}, {7.871880000000001, 
           5.034379999999999}, {8.299999999999999, 5.485939999999999}, {
           8.826559999999999, 5.7296900000000015`}, {9.85781, 5.09531}, {
           9.981250000000001, 5.02656}, {10.3781, 4.7828100000000004`}, {
           10.3781, 4.323440000000001}}}]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.32631885041954006`],
        ImageSize->{12.664986301369861`, 15.14319302615193},
        PlotRange->{{0., 12.66}, {0., 
         15.139999999999999`}}], {-1.6459560348713365, 0.564558140518709}], 
      {RGBColor[0.857359, 0.131106, 0.132128], 
       LineBox[{{-1.4201199557269228`, 
        0.7157177037789794}, {-1.6639460171074845`, 
        0.29339857725843865`}}]}}}, {
     {RGBColor[0.41993314285714284`, 0.6952647142857142, 0.555374], 
      LineBox[{{-1.6639460171074845`, 
       0.29339857725843865`}, {-0.6159354961899451, 0.10860604635434318`}}], 
      InsetBox[
       GraphicsBox[
        {Thickness[0.08904719501335709], 
         FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIVIGYC4i/7Pm5N/ybpcAYMlBxg/A+L1iuc9VB2+A8C
8gj+Z5B8mAScf533tlhqGQec3xfR7c9YwAbn94P5zHA+xJ5/9sKVk0rOmig5
mBiDwC/7B67xjrMmKjoEPPG8ZDr5iz1/bMB9o3QFOB+s3gXBB2tTVnDImZpQ
aFH81d59zdHlDBIKDp5b/Y8nt32D8y2SdO1YD3yH8zdIb9M99ea7Pdg9GgpQ
9/ywd57QLJTmpeCw3WuDxZyfDBD3Sig5FC4v2fCvnxXOX3Jr+WPDw+xwfglI
np8fzudx5POa8ZLVwQNsn6jDDXD4sELDRQTOnwkCkQg+WL0Fgv+mLbfbaLcw
JD7E2BzWC+nwpcsJQ/TdZIfz/cHhwQXnLwe5j5nbQWHXgn2pfiIOLeK1rJlu
3NB4FXEIfnv544yFAnD39oLc9UEczj/Yva/JpFkCzkdJD0h8WHoBALZ/BQ0=

          "]], 
         FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
           0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
           3}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
           0}}}, {CompressedData["
1:eJxTTMoPSmViYGCQAWIQ7TyhWSiNS9nhy76PW9PNhBxgfI81R5czWAg7KF97
FMyQo4jBP3sGCGoU4Pzq+z9uGZ9G8MHmvFJwmAkCkgg+f2zAfaPnCnC+MQg8
VnBITwOCZ1D9exQcGEBggwLE3h3icPthfJh7wfZqK2DwZ4DsjeRHlRfjdQjn
FGs3lldw4HHk85qRyeMgUjmp5OwTWTi/N6Lbn9EAkw92XxoX3J9g86ZxQcz7
rwSXh/Fh+oVB5i9B8N1B7q9QhPNh4QVzH4wPcz+KPFL8wPgAGUSwlw==
           "], {{8.137499999999998, 4.804690000000001}, {6.196879999999999, 
           4.804690000000001}, {8.137499999999998, 7.624999999999999}, {
           8.137499999999998, 4.804690000000001}}}]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.32631885041954006`],
        ImageSize->{11.226002490660026`, 15.14319302615193},
        PlotRange->{{0., 11.229999999999999`}, {0., 
         15.139999999999999`}}], {-1.1399407566487147, 0.20100231180639092}]}, 
     {RGBColor[0.857359, 0.131106, 0.132128], 
      LineBox[{{-0.6159354961899451, 
       0.10860604635434318`}, {-0.37210943480938263`, 0.5309251728748849}}], 
      InsetBox[
       GraphicsBox[
        {Thickness[0.08904719501335709], 
         FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIVIGYC4i/7Pm5N/ybpcAYMlBxg/A+L1iuc9VB2+A8C
8gj+Z5B8mAScf533tlhqGQec3xfR7c9YwAbn94P5zHA+xJ5/9sKVk0rOmig5
mBiDwC/7B67xjrMmKjoEPPG8ZDr5iz1/bMB9o3QFOB+s3gXBB2tTVnDImZpQ
aFH81d59zdHlDBIKDp5b/Y8nt32D8y2SdO1YD3yH8zdIb9M99ea7Pdg9GgpQ
9/ywd57QLJTmpeCw3WuDxZyfDBD3Sig5FC4v2fCvnxXOX3Jr+WPDw+xwfglI
np8fzudx5POa8ZLVwQNsn6jDDXD4sELDRQTOnwkCkQg+WL0Fgv+mLbfbaLcw
JD7E2BzWC+nwpcsJQ/TdZIfz/cHhwQXnLwe5j5nbQWHXgn2pfiIOLeK1rJlu
3NB4FXEIfnv544yFAnD39oLc9UEczj/Yva/JpFkCzkdJD0h8WHoBALZ/BQ0=

          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4,
            3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 
           3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGCQB2IQfUdTds3/y0oOn/d93JoeJuQA4x/s3tdk4izisFZI
hy/dT8mh8v6PW8bdog7/QYBfyaEvotufUUDMofzwNteZZxUdzoBAj5jD7JlA
cFLRoVWBXfXMFDGHGSB+pYLDm7bcbiNrCYj5wYoO8rsW7Evlk4SYH6fk8AVk
/zQpON99zdHlDD9k4HywvfflHYxB4LEChD6s4CALMuedHJzfD3LXBmk4H+JO
SYcakPu95VH52TJwvvonlZezPKUh7i6RhNhnLwVxv6WUQ7RqhMy5GEmHNSD3
7JNyAAnP3CnhEAESvyMF0b9SwuEAKNwOyzh4gNxfIQ71h4SDBkj+pKiDcOWk
krMqEg4KIHf3CcP5YHU3BOH8G7y3xVK/8UDM7ZR2sCtxrD0twwmx/54cnL/i
28uKMwGKcD4s/npB/jLgc0CPXwCHotEa
           "], {{8.803130000000001, 7.24219}, {8.803130000000001, 
           6.800000000000001}, {8.45781, 6.425000000000001}, {
           8.007809999999997, 6.20313}, {7.0531299999999995`, 6.77656}, {
           6.831250000000001, 6.906249999999999}, {6.6468799999999995`, 
           7.128129999999999}, {6.6468799999999995`, 7.395309999999999}, {
           6.6468799999999995`, 7.876560000000001}, {7.175000000000001, 
           8.182809999999998}, {7.717189999999999, 8.182809999999998}, {
           8.31406, 8.182809999999998}, {8.803130000000001, 
           7.778130000000001}, {8.803130000000001, 7.24219}}, {{
           8.978129999999998, 4.323440000000001}, {8.978129999999998, 
           3.735939999999999}, {8.35938, 3.3687500000000004`}, {
           7.732809999999998, 3.3687500000000004`}, {7.0531299999999995`, 
           3.3687500000000004`}, {6.471879999999999, 3.834379999999999}, {
           6.471879999999999, 4.46094}, {6.471879999999999, 
           5.034379999999999}, {6.899999999999999, 5.485939999999999}, {
           7.426559999999999, 5.7296900000000015`}, {8.45781, 5.09531}, {
           8.581249999999999, 5.02656}, {8.978129999999998, 
           4.7828100000000004`}, {8.978129999999998, 4.323440000000001}}}]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.32631885041954006`],
        ImageSize->{11.226002490660026`, 15.14319302615193},
        PlotRange->{{0., 11.229999999999999`}, {0., 
         15.139999999999999`}}], {-0.4940224654996639, 0.3197656096146141}]}, \

     {RGBColor[0.2888631428571429, 0.5431845714285714, 0.7666072857142857], 
      LineBox[{{-0.37210943480938263`, 
       0.5309251728748849}, {-0.20180371711765158`, 0.4325991209210315}}], 
      InsetBox[
       GraphicsBox[
        {Thickness[0.08904719501335709], 
         FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIVIGYC4i/7Pm5N/ybpcAYMlBxg/A+L1iuc9VB2+A8C
8gj+Z5B8mAScf533tlhqGQec3xfR7c9YwAbn94P5zHA+xJ5/9sKVk0rOmig5
mBiDwC/7B67xjrMmKjoEPPG8ZDr5iz1/bMB9o3QFOB+s3gXBB2tTVnDImZpQ
aFH81d59zdHlDBIKDp5b/Y8nt32D8y2SdO1YD3yH8zdIb9M99ea7Pdg9GgpQ
9/ywd57QLJTmpeCw3WuDxZyfDBD3Sig5FC4v2fCvnxXOX3Jr+WPDw+xwfglI
np8fzudx5POa8ZLVwQNsn6jDDXD4sELDRQTOnwkCkQg+WL0Fgv+mLbfbaLcw
JD7E2BzWC+nwpcsJQ/TdZIfz/cHhwQXnLwe5j5nbQWHXgn2pfiIOLeK1rJlu
3NB4FXEIfnv544yFAnD39oLc9UEczj/Yva/JpFkCzkdJD0h8WHoBALZ/BQ0=

          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4juasmv+X1ZyOHsGCHKEHGD8L/s+bk3/JuLw
wDXecdZFRQeNTyovZ3mKO3TbeO5Kc1JwaFVgVz3zRdzBfc3R5QwVig59Ed3+
jBckHNYK6fClxyk5iFROKjn7RArOB5sXJgvn7wi2ivh/XB7C/6fgYAwChxUc
5Hct2Jd6Tg7OVwfZ2ykN54PtEZB0+PsfCPbLw/myIH15snA+yDtnfGQcTED6
Lks69IPdJ+2wHmTfPCk4H+y/idJwPth+PRmHN2253UbVMnA+xN2ycD7I+v/1
chDzjaUh9r2Rc9gO8le7FDR85FDtCVRwqLn/45axtpxD6eFtrjNjFSDhtwPB
P9C9r8mkWR7Od57QLJT2SgFivx2CDwtPGB/mjhkzgaASGm4vJeHxBYlfSYj8
THmo/yQcUtOA4JmcQxXIXdkSEH2cshC+twTEHyUyDgdB7nKWgNhrBg0fawQf
TF8Th/PB8Zsu7hCjGiFzrgbBD3l7+eMMRlk4HxJecnA+zP0wPjhcbRQh9i8W
hfNh6RXGv857WyzVjNeBPzbgvpE6NDw+czn0gsJ/gxycD7Mfxge7d5uUw4va
x9nndXgg6XaJpAOPI5/XjEx+hzWgcN8nBeeD9TdKQ90nAOdXg8NPEM4XBpmT
IgRNz1IO4GCXFIanRxgfnI7+S8D5YH0q0HCfIgTnvwaFd7QgnA92z0seh/3g
eJF2sCtxrD0twwnNF3JwPjh9ZSjC+bD8DY6XPXwO6PkfAPpjuu8=
          "]]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.32631885041954006`],
        ImageSize->{11.226002490660026`, 15.14319302615193},
        PlotRange->{{0., 11.229999999999999`}, {0., 
         15.139999999999999`}}], {-0.2869565759635171, 0.4817621468979582}]}, \

     {RGBColor[0.9023275714285715, 0.49078171428571427`, 0.199022], 
      LineBox[{{-0.20180371711765158`, 0.4325991209210315}, {
       0.05683459875518794, 0.649622436378244}}], InsetBox[
       GraphicsBox[
        {Thickness[0.08904719501335709], 
         FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIVIGYC4i/7Pm5N/ybpcAYMlBxg/A+L1iuc9VB2+A8C
8gj+Z5B8mAScf533tlhqGQec3xfR7c9YwAbn94P5zHA+xJ5/9sKVk0rOmig5
mBiDwC/7B67xjrMmKjoEPPG8ZDr5iz1/bMB9o3QFOB+s3gXBB2tTVnDImZpQ
aFH81d59zdHlDBIKDp5b/Y8nt32D8y2SdO1YD3yH8zdIb9M99ea7Pdg9GgpQ
9/ywd57QLJTmpeCw3WuDxZyfDBD3Sig5FC4v2fCvnxXOX3Jr+WPDw+xwfglI
np8fzudx5POa8ZLVwQNsn6jDDXD4sELDRQTOnwkCkQg+WL0Fgv+mLbfbaLcw
JD7E2BzWC+nwpcsJQ/TdZIfz/cHhwQXnLwe5j5nbQWHXgn2pfiIOLeK1rJlu
3NB4FXEIfnv544yFAnD39oLc9UEczj/Yva/JpFkCzkdJD0h8WHoBALZ/BQ0=

          "]], 
         FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
          0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIVIGYC4j35NW9nuio7rPz2suJMgYJDehoQHJOD8w90
72syYUbw77vGO84SlHUQrpxUcrZEweEMCPjIOJwF0TUKDl/2fdyavk0KIt6j
4CC/a8G+1HVSDgwgsAEqP03KYY2QDl/6OwUHEZA5SyTh/Ndtud1GsyUc1D+p
vJyVKQ01RxLOj1GNkDk3B6r+nrSDgTEQfJZ0eAPS91sWYk+ClMOMmUBgKQd3
D0RcziHk7eWPMxhl4XywfBmC/37ReoWzPxTh/L2g8ElVgNivKeXQG9Htzxgg
63AQFC7Nog4mIPsnyzj0g8Q3CMD5YPWdPHD+i9rH2effcMP5diWOtadlOOHh
C+OD/VMsj8G3B/HvcMP5YP/N5IHzIfbxw/lV93/cMtYWceCPDbhvJK7gkAaO
V3EI/zo0Xg9LOnTaeO5KU1KG+OuCvAMsPYCMMRZWgPOrQeZJI/iw9AAAc6zj
RA==
          "]]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.32631885041954006`],
        ImageSize->{11.226002490660026`, 15.14319302615193},
        PlotRange->{{0., 11.229999999999999`}, {0., 
         15.139999999999999`}}], {-0.07248455918123181, 0.5411107786496377}]}, 
     {RGBColor[0.24882857142857143`, 0.264202, 0.7825611428571428], 
      LineBox[{{0.05683459875518794, 0.649622436378244}, {
       0.27385791421240047`, 0.3909841205054043}}], InsetBox[
       GraphicsBox[
        {Thickness[0.08904719501335709], 
         FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIVIGYC4i/7Pm5N/ybpcAYMlBxg/A+L1iuc9VB2+A8C
8gj+Z5B8mAScf533tlhqGQec3xfR7c9YwAbn94P5zHA+xJ5/9sKVk0rOmig5
mBiDwC/7B67xjrMmKjoEPPG8ZDr5iz1/bMB9o3QFOB+s3gXBB2tTVnDImZpQ
aFH81d59zdHlDBIKDp5b/Y8nt32D8y2SdO1YD3yH8zdIb9M99ea7Pdg9GgpQ
9/ywd57QLJTmpeCw3WuDxZyfDBD3Sig5FC4v2fCvnxXOX3Jr+WPDw+xwfglI
np8fzudx5POa8ZLVwQNsn6jDDXD4sELDRQTOnwkCkQg+WL0Fgv+mLbfbaLcw
JD7E2BzWC+nwpcsJQ/TdZIfz/cHhwQXnLwe5j5nbQWHXgn2pfiIOLeK1rJlu
3NB4FXEIfnv544yFAnD39oLc9UEczj/Yva/JpFkCzkdJD0h8WHoBALZ/BQ0=

          "]], 
         FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
          0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4pXfXlac2aDkUH3/xy3j1UIO/LEB943MEXww
ra3k0B/R7c8oIOSgfO1RMAOPksPOYKuI/+0CDqWHt7nOvKvokJoGBM/4Hfbk
17ydeVTRgceRz2tGJr/DGRCYowDng9XHIvg1IPO9pVH52fIQ+wqEHXaA7Hku
7yBSOank7BNhhw+L1iucnaHgkAa2TwTi3usKDm0K7KpnQkQdZs8EgpOKDibG
QCAs7gDzX9Dbyx9nHJSA89U/qbyc1SkN558FuVNH3gGkfaamogNIu/FhBYf/
IFAvB+d/2fdxa/o1KTi/CuxeCYc1Qjp86fvk4HxweLDJwPnpIH6blEOMaoTM
uTmSEP8FSEHcwSkF58vvWrAvdR2CHwBy90JpiP+PIPhgde+kUeVbZB1mgNwv
KQXnv2nL7TbaLQnnrwe5c56Uw1+Qv/bLO1SA41nGodvGc1eakwIk/LXl4Hxw
+DQowPng+LRRhNojB+fDwhPGfw2yN1rCIZxTrN1YXgGSXtjFHA5072syWSzj
8BkUjmFCEH0nJRy2em2wmLOTBx5e4PjgQfBf1D7OPv+GGzU807gg5tsrwfno
6RkAM59Jhw==
          "]]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.32631885041954006`],
        ImageSize->{11.226002490660026`, 15.14319302615193},
        PlotRange->{{0., 11.229999999999999`}, {0., 
         15.139999999999999`}}], {0.1653462564837942, 0.5203032784418242}]}, 
     {RGBColor[0.8241045714285714, 0.6995635714285714, 0.25042971428571426`], 
      LineBox[{{0.27385791421240047`, 0.3909841205054043}, {
       0.45865044511649633`, 0.4582431012692125}}], InsetBox[
       GraphicsBox[
        {Thickness[0.08904719501335709], 
         FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIVIGYC4i/7Pm5N/ybpcAYMlBxg/A+L1iuc9VB2+A8C
8gj+Z5B8mAScf533tlhqGQec3xfR7c9YwAbn94P5zHA+xJ5/9sKVk0rOmig5
mBiDwC/7B67xjrMmKjoEPPG8ZDr5iz1/bMB9o3QFOB+s3gXBB2tTVnDImZpQ
aFH81d59zdHlDBIKDp5b/Y8nt32D8y2SdO1YD3yH8zdIb9M99ea7Pdg9GgpQ
9/ywd57QLJTmpeCw3WuDxZyfDBD3Sig5FC4v2fCvnxXOX3Jr+WPDw+xwfglI
np8fzudx5POa8ZLVwQNsn6jDDXD4sELDRQTOnwkCkQg+WL0Fgv+mLbfbaLcw
JD7E2BzWC+nwpcsJQ/TdZIfz/cHhwQXnLwe5j5nbQWHXgn2pfiIOLeK1rJlu
3NB4FXEIfnv544yFAnD39oLc9UEczj/Yva/JpFkCzkdJD0h8WHoBALZ/BQ0=

          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGDQAGIQfUdTds3/y0oOO4KtIv6nCzug8sUdVnx7WXEmQNHB
fc3R5QwWUg4xqhEy52zk4Xz1TyovZ3HKwvlgeoe0Q19Etz/jBQkHkcpJJWdZ
pB0eusY7zgoUh/PftOV2G92WhNDW0g5f9n3cmi4m49CiwK56JkTGwcAYCD7L
Ovz9DwT2sg4zZgJBpbyD/K4F+1LPyTmUHt7mOjNWAYNWvvYomGENgg/S/j9e
0eEB2H4FB+cJzUJpu6D8ifIQPpeiQ8jbyx9nNEL5vxQcXEH+qJCD8wNA8ooI
PsS/spDwCoaat1HGodvGc1faJgT//aL1Cmd/IPhg/VlKDttB4csuC+eD5Q3l
4PzbIHOZEe4FBYfxYSg/SgHObwWFV4kMnC8MCl8VCYe1Qjp86XWycP7B7n1N
Jo/F4PzrvLfFUs14HdaD1P2TdrArcaw9LcMJiYdvcnB+ehoQmCnA+WD/MSk6
8Djyec14yQn3LzgddPJA7PVTcnhR+zj7/Bs+eHpaAxLfJ+CAnt4AyREDBQ==

           "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQfUdTds3/ZEWH/ohuf8YCYQcY/z8I3BeE83cGW0X8
bxdw2Jtf83amqKKDfYlj7ek7fA4MILBBweHsGSDg4XHgjw24b6Su4GBiDASf
uRy+7Pu4Nf2bHJzvuubocoYIWTi/RYFd9UyIjMN13ttiqWa8UHulHV7UPs4+
/4bPoeb+j1vG2tIQc64JOMSoRsick5F2qAaJvxaC88HmCYvA+W/acruNpMUd
DnTvazI5LOMQDRKPkYTKy8P5nTaeu9KCFOB8sPuPKzg8cI13nDVRAkILKkL8
2SAOD4+1Qjp86XFicP4aEP+fiAN6eAIAe16LAA==
           "]}]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.32631885041954006`],
        ImageSize->{11.226002490660026`, 15.14319302615193},
        PlotRange->{{0., 11.229999999999999`}, {0., 
         15.139999999999999`}}], {0.3662541796644484, 0.4246136108873084}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      LineBox[{{0.45865044511649633`, 0.4582431012692125}, {
       0.6254372940363226, 0.}}], InsetBox[
       GraphicsBox[
        {Thickness[0.08904719501335709], 
         FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIVIGYC4i/7Pm5N/ybpcAYMlBxg/A+L1iuc9VB2+A8C
8gj+Z5B8mAScf533tlhqGQec3xfR7c9YwAbn94P5zHA+xJ5/9sKVk0rOmig5
mBiDwC/7B67xjrMmKjoEPPG8ZDr5iz1/bMB9o3QFOB+s3gXBB2tTVnDImZpQ
aFH81d59zdHlDBIKDp5b/Y8nt32D8y2SdO1YD3yH8zdIb9M99ea7Pdg9GgpQ
9/ywd57QLJTmpeCw3WuDxZyfDBD3Sig5FC4v2fCvnxXOX3Jr+WPDw+xwfglI
np8fzudx5POa8ZLVwQNsn6jDDXD4sELDRQTOnwkCkQg+WL0Fgv+mLbfbaLcw
JD7E2BzWC+nwpcsJQ/TdZIfz/cHhwQXnLwe5j5nbQWHXgn2pfiIOLeK1rJlu
3NB4FXEIfnv544yFAnD39oLc9UEczj/Yva/JpFkCzkdJD0h8WHoBALZ/BQ0=

          "]], 
         FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
          0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4sr7P24ZWys5pKeBAJcDjM/jyOc1I5PHodvG
c1faJkU4f62QDl+6nQKcbwwGCg6pIO1qvHA+RJ4fzt+TX/N2ZqgCnB/OKdZu
vF/BoRpknzZU/LCCw4HufU0mzfJwfsjbyx9nOMo58McG3DdSh8ovlnF44Brv
OGuivMObttxuo92SGPzeiG5/xglyDv1gWgrO/7Lv49Z0Mxk4H6z+tyzE3GR5
OB/mfhgf5j+RykklZ5/Iwv0foxohc+6PFJxfA/LPa0kMPix8wXxtaYg7pnE5
nAEDWTj/LIirIw/ng+11U4DzweE1WxHOR48/AAuSuiU=
          "]]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.32631885041954006`],
        ImageSize->{11.226002490660026`, 15.14319302615193},
        PlotRange->{{0., 11.229999999999999`}, {0., 
         15.139999999999999`}}], {0.5420438695764095, 0.22912155063460626}]}, \

     {RGBColor[0.6215634285714287, 0.743557, 0.3500992857142857], 
      LineBox[{{0.6254372940363226, 0.}, {1.6896150665122347`, 0.}}], InsetBox[
       GraphicsBox[
        {Thickness[0.08904719501335709], 
         FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIVIGYC4i/7Pm5N/ybpcAYMlBxg/A+L1iuc9VB2+A8C
8gj+Z5B8mAScf533tlhqGQec3xfR7c9YwAbn94P5zHA+xJ5/9sKVk0rOmig5
mBiDwC/7B67xjrMmKjoEPPG8ZDr5iz1/bMB9o3QFOB+s3gXBB2tTVnDImZpQ
aFH81d59zdHlDBIKDp5b/Y8nt32D8y2SdO1YD3yH8zdIb9M99ea7Pdg9GgpQ
9/ywd57QLJTmpeCw3WuDxZyfDBD3Sig5FC4v2fCvnxXOX3Jr+WPDw+xwfglI
np8fzudx5POa8ZLVwQNsn6jDDXD4sELDRQTOnwkCkQg+WL0Fgv+mLbfbaLcw
JD7E2BzWC+nwpcsJQ/TdZIfz/cHhwQXnLwe5j5nbQWHXgn2pfiIOLeK1rJlu
3NB4FXEIfnv544yFAnD39oLc9UEczj/Yva/JpFkCzkdJD0h8WHoBALZ/BQ0=

          "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFDMAOUzoInTgk1Pu6jFBgDBVwJ/
          "], CompressedData["
1:eJx1lFloE1EUhif6IErbrE46SzJ3inWBItLkSUROoNaCD9YFCWhxgSRKkVII
0toWRFwe4oa+pKUP4ksRYg24IhgQlxeTqvjgEiFKhVK0YE0RQbDOvSdzhlZ6
4DJ83HvuPff/zx3zSM/uxHJJklzW2GGNZda4+Wu6r5hvgsvxzE5Xpx9s/n7u
eKa1LMP23PMx6agJe2fezmZdKpxlK5qLUYO4yCMXIj7QHNcntugQ6L+aLp1R
4DxfH9Bwv4FGYonHoTBkh63o1zA/FoZoxIo7Omzi32oI8/6EiN1dnZXWKUY8
z8PdBJ+3HYyN7GLEoq4LDou8Bwz8vK45E3h65CnDvC8OVxaxmH/j8C1fS0Nq
3MT68wwe9wzODK82cd90bf1hBomkFe0M9dAN4otC5xCx0P21hrqfYhDn6z+p
tL+Yv6LS+cKPvqVZ1O/9n8W6rMO2XjazR9cLifEgsfDDdFj4+Uymemw2eN6E
w+L7VYUnmcLp6KSMPtRptN+6n2umR45p0C7qCaLf13TgciTXKlDi61sMYlFn
LyMeqPz+GCkzyHEfCkH04y+D9XzfDUHUEUy4xOv0yPDjxm1W6jDh4Z7N8fmx
AHGH0M1PXC3M3kvt86GPbSbeM+/BvnnHYGposvtVroH6apT37Yc67K+Kgfeo
rlrYxxYLPdp0YnxnKryvL8uJE/XYH6MKzPHz73vwfdxV6PxBft9vS3OK6/JC
JRZ+9WqwX7xDL7HwaaOP2H7vtp94vr/2rhRioXvS4ZP8/O5G1DPlsJiXfcS2
XnZ/bE3Hhl7qK2t9F17IXpPY/v9g37hh8f/pH1XP7Lw=
          "]]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.32631885041954006`],
        ImageSize->{11.226002490660026`, 15.14319302615193},
        PlotRange->{{0., 11.229999999999999`}, {0., 
         15.139999999999999`}}], {1.1575261802742787, 0.}]}}, {
     PointBox[{-1.6639460171074845`, 0.29339857725843865`}], 
     PointBox[{1.6896150665122347`, 0.}]}, {InsetBox[
      GraphicsBox[
       {Thickness[0.08396305625524769], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIjIIaxWZDYzFDMAOUzoImTqoYWenGZM9jcMxjcQK3w
IdWdAO3MAwM=
         "], CompressedData["
1:eJxl1QtMVEcUANBFIAZZYdt9u+tShF2W5a1SPwit2lp6bQqxJI0tKGK08cdH
Wi0mtKlYbI2xmhZb0RhdkBhNTQwRGmr80MYQlIilQfwRjZ9EFG2kYNRqCEiQ
7r2zcyfwJnnZnLydeTP3ztxxry7JLgg1mUwhgef7wDMu8FRh63HDL3kVC0M2
aCBtwtalQVFhoJ1Srn/9zaii75S/aTmVUVXvgvK7A7dSezWwlu356mK+C7Bb
YaYNRrBFu6Bv+/qKWbftsOjxtWf+kBio7e/Z2N6QAC+anp0s6ndCV8aK+dVn
E0D/L7Gnus0JSyLsO1KfKNM4I0Zvc433tnc64Vv8fqQHdqD3xsCdKZPrRnI8
sB/XczNOzNfkFeOuSIATswfO5WfpYPnsk7uzlnjg4arD19OifXB8+pe/htxJ
hOH+r7tqUnzw8nFv89xQL2wJO78rZbYPGvD9PKOnueNfrNunfBq23r/Q6AN/
ZfSmt5O9sLbk6Q9tnT549Hly//7hRDZNq1n5d+xfnggrF2Xrh9p88HfLB/XF
6coL6s4fNa31sP24vj8S2CIubh6P8perTOufoey5fj/H1OcyuBvjUaIs15uK
zerm+FC+05Tpfakb/i09aRtKDvY/44ZiHF9TLsB5tersrL/Gv3dgsc7jh0X8
FL+mI0nM/x8XtGOrS4IyzHOFRbgvHtKogybiMFeHTIyPX4NGjP+ADq4/DzUV
/Kbx/MgdjtHzPzKJTfsrwmkw7YsaZRkvOi9Vk9jZuL9XKdP+3udg+7B/rZ3z
RfO/ZmPnYP/DFvajzd1fXKqLZi/35sV2nJnI45nnR2X5p5jZNF5pJJv+Xz7B
YBqvWFmud5tjc3hxZiSb4lplZvfiOR6yGPzxld3LX4Uqy/xK548x5cevQzzl
wwIzp9ZaL3+oB9cXzvWiEuvS0zC4h/XhUxscuXW0O6UljOuPyP/w+9KdQ603
Dt4cZFfj9J0DBm/HOqEpizxag/EeZM9ZPS09vPkle+GDj66+ZX3Fpn3YboJd
OM8GK5zOaphTUzaOTfFsNbNFfqLYtL+TLCDHk/GRfo77J/c1NtXJK0bL+i0t
13sRp7dO+WxF09a0Fgtb7p+xpvi/a2NvwnN3TJk+P2iDnbQOs1iX1SH2d8RE
aMx5J2/kggOWYT7nWcR4B+KC59YerCtucT5yY7l/Bp7fjbFiPZft8DP+VsaK
fjuV6R5KV5b3j8hHzOj7q1BZ3j/SFK/dToPFOpRH5dscw6b9O11Z1OM32HT/
LJ3M+daw3jyIY9M9uMXFpnrUOcaB+irHo58fleneOzbmfY/Rcn/8D060WRc=

         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{11.908742216687422`, 15.14319302615193},
       PlotRange->{{0., 11.91}, {0., 15.139999999999999`}}], {1, 0.4}], 
     InsetBox[
      GraphicsBox[
       {Thickness[0.02771618625277162], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzFjYDFA+A4VqBopNidtI1QsA/BsCgw==

         "], CompressedData["
1:eJxdlHlIVFEUxketxHKZrdcy02zPmXnTQqQVFcZ80aotThoh7ZuaWRi0WlOU
pUETFSnlMtgKERVOf2gmIUS0WNpuiwpGu6CRVtNm2Nx3Xm+oA5fh9+bec8/5
7neveUVOSnqYQqEICYzZgREaGHujkiuK8u243zi/feT2ofiHm4di2bwU+4ms
IGflfMqv0wZ5e+v3pvhfvMwvpy6dVDqXx7HDMdvGznSAf/oqVdFuQVx8IFIF
fDpVYWqYYUGviP3GlfdsiFnsao37ZkJZSSDqzDjnb9tav8sEN8t71whXx+PO
4pMGHEzzJIcoOcxjvFwPe1dsW2nWIGhzj2xs6KWDl63/occhNs81mOq4ZMBC
a5r+XstA4lFm5JvCrfUbB+BqjrujpDdP66dw1GdbLASWN1GLpYwjBGlfraSD
QP2e16CeRaRD5vdrhvmPDXFQ/iINelg4HbioHh6duVODweVLHHddDjSI64Js
rDlRmz5HLbOCBVQYYTZ+WesXcCV1QlpPuIrytQpS30qaf1ig/EuUpLdHoH4T
lPBZ3+wp77BjkcgxqEbeq1vjrNBf4o6HmqKkuizoNyk6qdgRIelqwPOoZi69
Kgyj2Xlt6E96+kJkfvDr5rPyFz3Ov3z8duGZbFu3zJVJvnHeH1+dJtbXx/7U
j+Kz85qnNm/0aQ6v57Qt+23scrYXrPPENXOo0FWNuNPe6cxg8Y7Djg95P4+O
D3LjtIQXDQc6ZBZ1r3/rLGA6P9HKLJ7jGY3MmWy+TY3EyuRbKwv8xBkqJL9J
fDSm8KfMpEco/jLV20fylbRfZDj9zhqASKbXub6kq1dH+VJjyF+dZrSKPlNi
y/WqqSUTeUy/cOOsYqsKxcyfuTbSc70av/2bXnpVVjrf9yq4u3yu7BqrpLOG
6tnM0z5uDpdFHxjwpbazMnPsIPrezUHUsUyPXOZDj5r8FG2QWTzX3Uby3VoN
1fnQiGqW76ykn9dEvorQwZOQWJOxwkw6+Exg5cRPttB9aZT6+W6Bq0nnXp5i
Q4tjyIUeDY9Vi1umhVXbMIP9v5pH0b78BY9b7HQ/ynj5PhUzn2bH0n2qE2jd
QBtWs3fliUDvRGGQxTwJgTxMnyZBfp+6mX6j/nuvAu/XHyhfCKU=
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
          0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
          0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGAAYV4gZgLijPwPrSe36Dv0RXT7M04Qd4DxWxXYVc9skXVI
TQMCN10H5WuPghliFB2O79rRyxagBeefAQEfdTjfY3+trMVzFYj4Glk4H2Y+
jG8MAsGCDgZaK4UvpKg72JU41p6W4XR4U7xV9Le3Fpz/4+3rA5bOunA+zH0H
u/c1mSQLOqC7f8ZMILDUw+Crf1J5OUtTwKHm04aA7F/aDiYg+z9zwf0D4//9
VvpgzkQNOF9i6hXOjCQ1iH5PATgfZj6MDw6nZ3IO61WfNM/r1XBYI6TDl/5O
Ae4fGP95lva36bI6cD7Mfekg/cfkMNzPwtkln+yn63AWFJ45onA+2D0vJR18
TrDbzr6qg8H/DwL3JSDuOqaOwYeph8UfOh9mH0w9Ov/Lvo9b08vE4Pah89Hd
C+MDAF9KDy8=
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4oI13bczEkwcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZMDoUgvoGJAwMIHGB2uC70yfG8mLHDke59TSaLeRxqf1sVnKswcmhV
YFc9M0UUzu+N6PZnnCAH558BgR5lB/vKiBWmf40cZswEAkt1B7+LE2P+OQPt
vyVdk3hJE26/vtZK4QssWnD+8V07etkEEPwHEeLbLyog+D/evj5g6azlIDH1
CmdGkIkDC2eXfLKflsMNkHvdEHywvBKCP30Cf5WZtbHDdoemR8d3aDj0eL1i
Mdlo5HACZN8ENYc/30ofzFE0cmhkOdpvGK7iID0vTvP0A0OHsyD//FGE82H+
hfFFKieVnF0i5cDvv35KKoeRw45gq4j/6aIOqk+a552dZeTwwDXecdZGAQcZ
kHoHY4cAUPhfZnNIib3jxqxh4gAKnpmSjHD3w/gw/8H4MP83i9eyZroh+LD4
BQASMdKX
         "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIjIIaxWZDYzFDMAOUzoImTqoYWenGZM9jcMxjcQK3w
IdWdAO3MAwM=
         "], CompressedData["
1:eJxl1X9MVVUcAPBHsNGbApu8BzamBAjvIpoI9H7cd3l9deUfaCOlhC3KH0GA
Fc8JbI2ALCctcVKr53s8ieXUOQMnixJYGyz7oQiRLmAFLtB0pVExAkYjone+
553z3bhnu3v77O587znf7znfl7Dfvas41GAwhASeNwPPQ4Fn0/oL0TdmNDhR
0JAbctAEwgY2JkzgeS+q2jpGvrvv9EhWL3l41fSW73drUDM+P5r5uwliPUPG
0gwNXmZjmxmKXri1LfRhDSbrX2vIGIsBd1vDWOlhFS7M3X99oD0Rfj2QNuet
VWHiqT1b/F8m8vmHVMg3xryT+Rd5CYfeP8bV7MuoUuEN9v0VSdznVLiVuqZt
KS8JStg6Ljv5eg3J0JhXuc67KRs+s81fKcqxwBNv37nqa82Ge2xfUQrkx3be
NJS7YHGuaqJ5swL/st+3XHA47JvGzTYFCtj7Fr03JsTPvHqS3AmBwF0K7LgW
nn3K44JS99TRviEFKj83L/TXkXEbe8j4fZcL9j67y/Jxn8LzHU/ecfP9wv86
sqUH2Cgk87xoMh7Wr5U81f7MK34vebZ79Nhild6/sO+6yWK/vqbAeFeT+cE8
+sn4vluDBxWBjaYF8/GzBmUsvolczOryrUU6h+XpOYuMH2Y8Fv/SYApkZQZG
hcb32ZYCV+rP519PtHNPxvPflQ4+z2Hh6012QBfL/3ywvmkOub6z4z2RzX+T
lT8ietJTVWk8X1v1/vSx8jMhzWSRLzxfKeSVuZc+LF5Nxvrfc0hjvj5xyHrh
faskR7D5ip3qzebP2qSnWf06bTLeT+y8HyX3fbX1Ylk5+QQ777l6Y7wysthv
3YJ6cLCUjPn/gMzK2u+y6/w0O5ehZFHfQ0EXBS3eY318FjjD6pFph3SWhyct
wf1ZZb/g98kKt1l/2Gnm+fFZZf/B9f3wuPRvrJ98ROb3V+/6R8OTB0zkJhzR
kHz3SMt3fnI7q3sb+XjOg7Cs22T8ecQKjax/tkfz+5pLxnz6bNJYn0Eyzjfa
ZTyRH+HteC/IvbVr7CWVeov+LSz2e5Ld/+fJcS0vpvank8X5WW7Mv9MsXc36
aysZP/+Pmd83j43XITqW5+e0Dbry1IKlq7E8H1F2Hu/UWvCy9XzhgKSRO3mG
yQR+vs1OOR/rvdbJ93Mjhve7JCe/58fJF1dtiCxxkcX/D8bpUOV+sC80kcX/
jzDmq0hvZXrdfb+RLPKN8Y+Qsb80kK+x+v5Jxv6w2ynrbWH9ppuM6wFNGvvD
gWUO9FcRD/vF12TM3/Cy9zN6i/PxP+94ZCc=
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYh7/9VNSGRwdeiO6/RknyDnA+Hc0Zdf8/6zg
cH8f3xzjTw4Oa4V0+NLXKTtkc/5ckL7YwWGDXt5iRhs1iPoAB4f/IHBfw2HG
TCDYae/Awtkln+yn5aD6pHne2VkIfn9wicr0fgS/x+sVi0mjvcOPt68PWDoj
+A8ixLdfVEDwj+/a0csmgODra60UvsAC5W+E8pdoOgh/cjyflurg8Kp4q+jv
bHWH/bWyFulbHBxcJjQLpZ1ShvPftOV2G82Wg/P7QP4XEIP4t8jB4UXt4+zz
ObwOz7O0v02fa++g/knl5SxOZrj9YP/aM8H5/k88L5kKI/gFy0s2/DvPCOc3
i9eyZroxwv0PCqaZkozw8IHxnyQuvGayH8E3BoFgqPsK2B3Mrx3NNZnhAHWP
ADTcHRzSQKBNBB5/YL6bpAN6/AIACF7KRg==
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{36.083636363636366`, 15.14319302615193},
       PlotRange->{{0., 36.08}, {0., 15.139999999999999`}}], {0, 0.2}]}},
   ImageSize->NCache[
     Rational[808, 3], 269.3333333333333],
   PlotRange->{{-1.787225036603072, 1.8117105412180863`}, {-0.2, 1.2}}],
  StripOnInput->False,
  Magnification->2 Inherited]], "Output",
 CellChangeTimes->{
  3.940662695697246*^9, {3.940662728285697*^9, 3.940662754873567*^9}},
 CellLabel->
  "Out[164]=",ExpressionUUID->"9fdb5f9f-78cc-4a20-9fbc-ef2f5d2a09b4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"save", "[", "balancedPolygonAngledColored", "]"}], ";"}]], "Input",\

 CellChangeTimes->{{3.9406571361177263`*^9, 3.940657137403326*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"7ed75b48-cfc5-4a7a-a9d7-8853a0312f2b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"omega", "=", 
   RowBox[{"90", "Degree"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=", "7"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9319946456189833`*^9, 3.93199464872186*^9}, {
   3.931994717084818*^9, 3.931994718365975*^9}, {3.931994861038878*^9, 
   3.931994871495871*^9}, {3.9320053877513237`*^9, 3.932005413347075*^9}, 
   3.9383944266480007`*^9, {3.938394481135964*^9, 3.938394481898979*^9}, {
   3.938394783369913*^9, 3.9383947847775993`*^9}, {3.9383949578155107`*^9, 
   3.938394961245428*^9}, 3.938395015627873*^9, {3.9383972523460903`*^9, 
   3.938397252450451*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"6fb8a938-1cec-4eae-9a1a-f81d2fc4bba6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"theta", "=", 
   RowBox[{"N", "@", 
    RowBox[{"Subdivide", "[", 
     RowBox[{"0", ",", "omega", ",", "n"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"N", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Cos", "[", "t", "]"}], ",", 
        RowBox[{"Sin", "[", "t", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{"Subdivide", "[", 
         RowBox[{"0", ",", 
          RowBox[{"omega", "+", 
           RowBox[{"Pi", "/", "2"}]}], ",", "n"}], "]"}]}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.931994640012061*^9, 3.931994640521565*^9}, {
  3.931994710247663*^9, 3.931994781213228*^9}, {3.9320033675589437`*^9, 
  3.93200338504405*^9}, {3.9320041849885387`*^9, 3.932004185325304*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"d557a001-ad59-49c0-a63f-786a6908db06"],

Cell[BoxData[
 RowBox[{
  RowBox[{"alpha", "=", "0.01"}], ";"}]], "Input",
 CellChangeTimes->{{3.932004424402845*^9, 3.932004426072941*^9}, {
   3.932005403546439*^9, 3.932005404094356*^9}, {3.9383948051631413`*^9, 
   3.9383948396849422`*^9}, 3.938394910785153*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"def6f61f-3aeb-40ec-9bbc-477401a18148"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Gradient", " ", "Descent", " ", "to", " ", "make", " ", "it", " ", 
    "balanced"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"sofaPolygon", "=", 
      RowBox[{"Sofa", "[", 
       RowBox[{"theta", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"sigma", "=", 
      RowBox[{"Norm", "/@", 
       RowBox[{"Differences", "@", 
        RowBox[{"CapVertices", "@", "sofaPolygon"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sigmaAssoc", "=", 
      RowBox[{"AssociationThread", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Most", "@", 
           RowBox[{"Rest", "@", 
            RowBox[{
            "SofaPolygon`Private`capEdges", "[", "sofaPolygon", "]"}]}]}], 
          "-", "n", "-", "2"}], ")"}], "\[IndentingNewLine]", "->", "sigma"}],
        "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"sigmaAssoc", "[", 
       RowBox[{"-", "1"}], "]"}], "=", 
      RowBox[{
       RowBox[{"sigmaAssoc", "[", "0", "]"}], "=", "0"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"polyline", "=", 
      RowBox[{"Join", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Last", "@", 
          RowBox[{"CapVertices", "@", "sofaPolygon"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"NicheVertices", "@", "sofaPolygon"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"First", "@", 
          RowBox[{"CapVertices", "@", "sofaPolygon"}]}], "}"}]}], 
       "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"polylineLengths", "=", 
      RowBox[{"Norm", "/@", 
       RowBox[{"Differences", "@", "polyline"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"lengthAssignments", "=", 
      RowBox[{"Thread", "[", 
       RowBox[{
        RowBox[{"NicheIndices", "[", "sofaPolygon", "]"}], "->", 
        "polylineLengths"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"nuAssoc", "=", 
      RowBox[{"GroupBy", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{"lengthAssignments", ",", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "n"}], "-", "1"}], "->", "0"}], ",", 
            RowBox[{"n", "->", "0"}]}], "\[IndentingNewLine]", "}"}]}], "]"}],
         ",", 
        RowBox[{"First", "->", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Last", "[", "#", "]"}]}], "&"}], ")"}]}], ",", "Total"}],
        "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"gradAssoc", "=", 
      RowBox[{"Merge", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"sigmaAssoc", ",", "nuAssoc"}], "}"}], ",", "Total"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"gradAssoc", "[", 
       RowBox[{"-", "1"}], "]"}], "=", 
      RowBox[{
       RowBox[{"gradAssoc", "[", "0", "]"}], "=", "0"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"gradx", "=", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"gradAssoc", "[", 
           RowBox[{"i", "-", "n", "-", "1"}], "]"}], "*", 
          RowBox[{"SofaU", "[", 
           RowBox[{"sofaPolygon", ",", "i"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"gradAssoc", "[", "i", "]"}], "*", 
          RowBox[{"SofaV", "[", 
           RowBox[{"sofaPolygon", ",", "i"}], "]"}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"x", "+=", 
      RowBox[{"alpha", " ", "gradx"}]}], ";"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"loop", ",", "10000"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.931994935996705*^9, 3.931994965106319*^9}, {
   3.9320029875567017`*^9, 3.932003058122963*^9}, {3.932003181004818*^9, 
   3.9320031975822783`*^9}, {3.932003261680764*^9, 3.932003266447866*^9}, {
   3.9320041603454313`*^9, 3.932004160624715*^9}, {3.9320042796505613`*^9, 
   3.932004283326665*^9}, {3.932004340253236*^9, 3.932004344055587*^9}, {
   3.932004434053068*^9, 3.932004519470294*^9}, {3.93200459841225*^9, 
   3.932004619838097*^9}, {3.9320047986941*^9, 3.9320048041394453`*^9}, {
   3.9320050052079153`*^9, 3.93200505077488*^9}, {3.932005089923738*^9, 
   3.932005121988071*^9}, {3.932005252066298*^9, 3.932005285177815*^9}, {
   3.932005328311356*^9, 3.932005332743297*^9}, 3.9320066848651943`*^9, {
   3.9383773319240503`*^9, 3.9383773417633123`*^9}, {3.938394791369397*^9, 
   3.9383947915364733`*^9}, {3.938394846943684*^9, 3.9383948610088873`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"76e0281f-9371-4e6d-b516-b736ecd6bd16"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cap", "=", 
   RowBox[{"CapVertices", "[", "sofaPolygon", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"niche", "=", 
   RowBox[{"NicheVertices", "[", "sofaPolygon", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.932005063456279*^9, 3.9320050655987*^9}, {
  3.932005295820413*^9, 3.9320053206109047`*^9}, {3.938377375636503*^9, 
  3.938377455503654*^9}, {3.938393922642734*^9, 3.938394097413948*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"1e20161c-3a5b-46c1-8213-91430a2897ec"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Flatten", "@", 
  RowBox[{"Position", "[", 
   RowBox[{
    RowBox[{"NicheIndices", "[", "sofaPolygon", "]"}], ",", "2"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.938397187820155*^9, 3.938397210151346*^9}, {
  3.938397267772406*^9, 3.93839726791644*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"1769e153-7da6-44fc-ae39-c4e863f8d4c3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "12"}], "}"}]], "Output",
 CellChangeTimes->{{3.938397189589718*^9, 3.938397210346286*^9}, {
   3.9383972641301527`*^9, 3.938397268164659*^9}, 3.938557590318303*^9, 
   3.9386515292774763`*^9, 3.938666355693396*^9, 3.939172879002306*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"e6d3379f-d764-4eb5-a249-26e61139a22d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"balancedPolygon", "=", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"EdgeForm", "[", "Black", "]"}], ",", 
        RowBox[{"FaceForm", "[", "MS`SofaDefaultFillingColor", "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Polygon", "@", 
         RowBox[{"SofaVertices", "[", "sofaPolygon", "]"}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"Thin", ",", 
        RowBox[{"transHallwayWalls", "[", 
         RowBox[{
          RowBox[{"SofaX", "[", 
           RowBox[{"sofaPolygon", ",", "5"}], "]"}], ",", 
          RowBox[{"theta", "[", 
           RowBox[{"[", "6", "]"}], "]"}], ",", "4", ",", 
          RowBox[{"Lighter", "[", 
           RowBox[{
            RowBox[{"Darker", "@", "Green"}], ",", "0.3"}], "]"}]}], "]"}]}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"cap", "[", 
            RowBox[{"[", 
             RowBox[{"n", "+", "1"}], "]"}], "]"}], ",", 
           RowBox[{"cap", "[", 
            RowBox[{"[", "n", "]"}], "]"}]}], "}"}], "]"}], ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"cap", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"niche", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}]}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"niche", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"cap", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}]}], "}"}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Darker", "@", "Green"}], ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"cap", "[", 
            RowBox[{"[", 
             RowBox[{"n", "-", "2"}], "]"}], "]"}], ",", 
           RowBox[{"cap", "[", 
            RowBox[{"[", 
             RowBox[{"n", "-", "1"}], "]"}], "]"}]}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"niche", "[", 
            RowBox[{"[", "15", "]"}], "]"}], ",", 
           RowBox[{"niche", "[", 
            RowBox[{"[", "16", "]"}], "]"}]}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"niche", "[", 
            RowBox[{"[", "6", "]"}], "]"}], ",", 
           RowBox[{"niche", "[", 
            RowBox[{"[", "7", "]"}], "]"}]}], "}"}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"Thin", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"transHallwayWalls", "[", 
           RowBox[{
            RowBox[{"SofaX", "[", 
             RowBox[{"sofaPolygon", ",", "i"}], "]"}], ",", 
            RowBox[{"theta", "[", 
             RowBox[{"[", 
              RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", "4", ",", "Gray", 
            ",", 
            RowBox[{"Opacity", "[", "0.5", "]"}]}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", 
            RowBox[{
             RowBox[{"Length", "[", "theta", "]"}], "-", "1"}]}], "}"}]}], 
         "]"}]}], "}"}]}], "\[IndentingNewLine]", "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1.587225036603072`"}], "-", "0.2`"}], ",", 
         RowBox[{"1.6117105412180863`", "+", "0.2`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.25"}], ",", "1.25"}], "}"}]}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"width", "/", "2"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.938394814575593*^9, 3.9383948151013823`*^9}, 
   3.93839534466986*^9, {3.9383970325397043`*^9, 3.938397170381194*^9}, {
   3.938397222432149*^9, 3.938397235559513*^9}, {3.938397275798682*^9, 
   3.938397300415923*^9}, 3.938557573811899*^9, {3.938651712562154*^9, 
   3.938651713770687*^9}, {3.938652965259788*^9, 3.938652984087227*^9}, {
   3.9386562667423363`*^9, 3.938656267795856*^9}, {3.938666371906262*^9, 
   3.9386664588649883`*^9}, 3.938666539506669*^9, {3.938713615032312*^9, 
   3.938713659217462*^9}, {3.938714186926387*^9, 3.938714262456348*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"5fa191ab-fb67-4e72-ad51-9c37f37813d1"],

Cell[BoxData[
 GraphicsBox[{
   {EdgeForm[GrayLevel[0]], FaceForm[RGBColor[1, 1, 0.87]], 
    PolygonBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQ3S8Tzxb047c9AwQ0HFxydw7TvV/2U9vSfrcFX7Y/
tbCcZ9nJH/apnlJy630e2YdlKarqe32zt/JcwZw54YX9rLQvMxnvfra/oLDt
pXr+G/vmrVNe2Pp/tD+60lPhypN39mej4rWuHH0LNf+D/XUIfz+M3wZRv38/
VP1ciHn7L0HNi4DYt98eat8ZiHv2p0PdcxTi3v2zoe6dBPHPfkbRqw5et+bZ
7L0X9+i81qv9MP+lH1mxfPvv5/ud9nxNZX3eb19W8GPqnYfP9u+vuKPaVLrA
/lLD10O2a5/s5xFTcjBPumr/suth2DrmR/vzxZ+uFte+Yn+GUzvn1dbb+99P
jCwr3/HIXv4tz6mJmy7v7/7Z7dN+6oG9j1xGZE7m4f1NPyWNHPme2x87u+JG
Q9mhPXcUeXya9B/bq0Pk7Zuh8lwQ/fZ9UP07IObbf4Sa/xBivz3cfoj77GHu
y4O4334l1P0JEP/Z+0L9twXif1j8MgAArWz4SA==
     "]]}, 
   {Thickness[Tiny], GeometricTransformationBox[GeometricTransformationBox[
      {RGBColor[0.3, 0.7666666666666666, 0.3], 
       LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
       LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
       0.43388373911755795`, -0.9009688679024193}, {0.9009688679024193, 
       0.43388373911755795`}}, {0., 0.}}], {-0.4329782539681702, 
     0.5850179015656617}]}, 
   {RGBColor[0, 0, 1], 
    LineBox[{{-0.9303990199649331, 1.}, {0.930399019964932, 1.}}], 
    LineBox[{{1.7481251000297424`, 0.}, {0.8177260800648214, 0.}}], 
    LineBox[{{-0.8177260800648224, 0.}, {-1.748125100029743, 
     1.0704179041302858`*^-16}}]}, 
   {RGBColor[0, 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], 
    LineBox[{{1.2414566053252316`, 0.8885688366581466}, {1.0818461499396512`, 
     0.9654331808681539}}], 
    LineBox[{{0.7150710038290649, 0.03214651786969231}, {0.7494772219271333, 
     0.015577356504506446`}}], 
    LineBox[{{-0.43297825396817013`, 
     0.5850179015656617}, {-0.30777401668065524`, 0.5247227187208393}}]}, 
   {Thickness[Tiny], GeometricTransformationBox[GeometricTransformationBox[
      {GrayLevel[0.5], Opacity[0.5], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
       LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{1., 0.}, {0., 1.}}, {0., 
       0.}}], {1.006230577222595, 0.}], 
    GeometricTransformationBox[GeometricTransformationBox[
      {GrayLevel[0.5], Opacity[0.5], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
       LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
       0.9749279121818236, -0.2225209339563144}, {0.2225209339563144, 
       0.9749279121818236}}, {0., 0.}}], {0.6461476142685795, 
     0.334119618063}], GeometricTransformationBox[GeometricTransformationBox[
      {GrayLevel[0.5], Opacity[0.5], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
       LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
       0.9009688679024191, -0.4338837391175581}, {0.4338837391175581, 
       0.9009688679024191}}, {0., 0.}}], {0.43297825396816886`, 
     0.5850179015656619}], 
    GeometricTransformationBox[GeometricTransformationBox[
      {GrayLevel[0.5], Opacity[0.5], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
       LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
       0.7818314824680298, -0.6234898018587335}, {0.6234898018587335, 
       0.7818314824680298}}, {0., 0.}}], {0.15165476193964011`, 
     0.720490072111531}], 
    GeometricTransformationBox[GeometricTransformationBox[
      {GrayLevel[0.5], Opacity[0.5], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
       LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
       0.6234898018587336, -0.7818314824680298}, {0.7818314824680298, 
       0.6234898018587336}}, {0., 0.}}], {-0.15165476193964114`, 
     0.720490072111531}], 
    GeometricTransformationBox[GeometricTransformationBox[
      {GrayLevel[0.5], Opacity[0.5], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
       LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
       0.43388373911755795`, -0.9009688679024193}, {0.9009688679024193, 
       0.43388373911755795`}}, {0., 0.}}], {-0.4329782539681702, 
     0.5850179015656617}], 
    GeometricTransformationBox[GeometricTransformationBox[
      {GrayLevel[0.5], Opacity[0.5], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
       LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
       0.22252093395631445`, -0.9749279121818236}, {0.9749279121818236, 
       0.22252093395631445`}}, {0., 0.}}], {-0.6461476142685803, 
     0.334119618063}], GeometricTransformationBox[GeometricTransformationBox[
      {GrayLevel[0.5], Opacity[0.5], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
       LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
       6.123233995736766*^-17, -1.}, {1., 6.123233995736766*^-17}}, {0., 
       0.}}], {-1.006230577222595, 3.8151282262456683`*^-19}]}},
  ImageSize->202,
  PlotRange->{{-1.787225036603072, 1.8117105412180863`}, {-0.25, 
   1.25}}]], "Output",
 CellChangeTimes->{{3.938394799069422*^9, 3.9383948154341507`*^9}, 
   3.9383948527805347`*^9, 3.9383948866652327`*^9, 3.9383949442372828`*^9, 
   3.938394998413411*^9, 3.9383950338899384`*^9, 3.938395345719564*^9, {
   3.9383970343651237`*^9, 3.93839709035672*^9}, {3.938397121329502*^9, 
   3.9383971706322403`*^9}, 3.938397235852948*^9, {3.938397270588099*^9, 
   3.9383973007554407`*^9}, 3.938557590334214*^9, 3.938651529301635*^9, 
   3.938651725715769*^9, {3.9386529663806143`*^9, 3.9386529854460993`*^9}, 
   3.938656268087678*^9, {3.9386663727117643`*^9, 3.938666459100675*^9}, 
   3.938666539873065*^9, 3.938713593732089*^9, {3.938713624378231*^9, 
   3.9387136597891417`*^9}, {3.938714191205461*^9, 3.938714262728866*^9}, 
   3.9391728790102863`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"04d43868-408a-4fdd-a381-8644caf6fb26"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"save", "[", "balancedPolygon", "]"}]], "Input",
 CellChangeTimes->{3.938397333704927*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"af806008-fab2-4abb-9be4-73af1213f0c8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"polygonSofaVanilla", "=", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
        RowBox[{"FaceForm", "[", "MS`SofaDefaultFillingColor", "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Polygon", "@", 
         RowBox[{"SofaVertices", "[", "sofaPolygon", "]"}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"EdgeForm", "[", "Black", "]"}], ",", 
        RowBox[{"FaceForm", "[", "None", "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Polygon", "@", 
         RowBox[{"SofaVertices", "[", "sofaPolygon", "]"}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"Thin", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"transHallwayWalls", "[", 
           RowBox[{
            RowBox[{"SofaX", "[", 
             RowBox[{"sofaPolygon", ",", "i"}], "]"}], ",", 
            RowBox[{"theta", "[", 
             RowBox[{"[", 
              RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", "4", ",", "Gray", 
            ",", 
            RowBox[{"Opacity", "[", "0.5", "]"}]}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", 
            RowBox[{
             RowBox[{"Length", "[", "theta", "]"}], "-", "1"}]}], "}"}]}], 
         "]"}]}], "}"}]}], "\[IndentingNewLine]", "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1.587225036603072`"}], "-", "0.2`"}], ",", 
         RowBox[{"1.6117105412180863`", "+", "0.2`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.2"}], ",", "1.2"}], "}"}]}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"width", "/", "2"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.938557595602077*^9, 3.93855762640092*^9}, {
  3.938653006026976*^9, 3.938653006126259*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"c57f3530-e28d-4b0b-a2ca-67c819b9530a"],

Cell[BoxData[
 GraphicsBox[{
   {EdgeForm[None], FaceForm[RGBColor[1, 1, 0.87]], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQ3S8Tzxb047c9AwQ0HFxydw7TvV/2U9vSfrcFX7Y/
tbCcZ9nJH/apnlJy630e2YdlKarqe32zt/JcwZw54YX9rLQvMxnvfra/oLDt
pXr+G/vmrVNe2Pp/tD+60lPhypN39mej4rWuHH0LNf+D/XUIfz+M3wZRv38/
VP1ciHn7L0HNi4DYt98eat8ZiHv2p0PdcxTi3v2zoe6dBPHPfkbRqw5et+bZ
7L0X9+i81qv9MP+lH1mxfPvv5/ud9nxNZX3eb19W8GPqnYfP9u+vuKPaVLrA
/lLD10O2a5/s5xFTcjBPumr/suth2DrmR/vzxZ+uFte+Yn+GUzvn1dbb+99P
jCwr3/HIXv4tz6mJmy7v7/7Z7dN+6oG9j1xGZE7m4f1NPyWNHPme2x87u+JG
Q9mhPXcUeXya9B/bq0Pk7Zuh8lwQ/fZ9UP07IObbf4Sa/xBivz3cfoj77GHu
y4O4334l1P0JEP/Z+0L9twXif1j8MgAArWz4SA==
     "]]}, 
   {EdgeForm[GrayLevel[0]], FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQ3S8Tzxb047c9AwQ0HFxydw7TvV/2U9vSfrcFX7Y/
tbCcZ9nJH/apnlJy630e2YdlKarqe32zt/JcwZw54YX9rLQvMxnvfra/oLDt
pXr+G/vmrVNe2Pp/tD+60lPhypN39mej4rWuHH0LNf+D/XUIfz+M3wZRv38/
VP1ciHn7L0HNi4DYt98eat8ZiHv2p0PdcxTi3v2zoe6dBPHPfkbRqw5et+bZ
7L0X9+i81qv9MP+lH1mxfPvv5/ud9nxNZX3eb19W8GPqnYfP9u+vuKPaVLrA
/lLD10O2a5/s5xFTcjBPumr/suth2DrmR/vzxZ+uFte+Yn+GUzvn1dbb+99P
jCwr3/HIXv4tz6mJmy7v7/7Z7dN+6oG9j1xGZE7m4f1NPyWNHPme2x87u+JG
Q9mhPXcUeXya9B/bq0Pk7Zuh8lwQ/fZ9UP07IObbf4Sa/xBivz3cfoj77GHu
y4O4334l1P0JEP/Z+0L9twXif1j8MgAArWz4SA==
     "]]}, 
   {Thickness[Tiny], GeometricTransformationBox[GeometricTransformationBox[
      {GrayLevel[0.5], Opacity[0.5], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
       LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{1., 0.}, {0., 1.}}, {0., 
       0.}}], {1.006230577222595, 0.}], 
    GeometricTransformationBox[GeometricTransformationBox[
      {GrayLevel[0.5], Opacity[0.5], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
       LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
       0.9749279121818236, -0.2225209339563144}, {0.2225209339563144, 
       0.9749279121818236}}, {0., 0.}}], {0.6461476142685795, 
     0.334119618063}], GeometricTransformationBox[GeometricTransformationBox[
      {GrayLevel[0.5], Opacity[0.5], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
       LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
       0.9009688679024191, -0.4338837391175581}, {0.4338837391175581, 
       0.9009688679024191}}, {0., 0.}}], {0.43297825396816886`, 
     0.5850179015656619}], 
    GeometricTransformationBox[GeometricTransformationBox[
      {GrayLevel[0.5], Opacity[0.5], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
       LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
       0.7818314824680298, -0.6234898018587335}, {0.6234898018587335, 
       0.7818314824680298}}, {0., 0.}}], {0.15165476193964011`, 
     0.720490072111531}], 
    GeometricTransformationBox[GeometricTransformationBox[
      {GrayLevel[0.5], Opacity[0.5], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
       LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
       0.6234898018587336, -0.7818314824680298}, {0.7818314824680298, 
       0.6234898018587336}}, {0., 0.}}], {-0.15165476193964114`, 
     0.720490072111531}], 
    GeometricTransformationBox[GeometricTransformationBox[
      {GrayLevel[0.5], Opacity[0.5], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
       LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
       0.43388373911755795`, -0.9009688679024193}, {0.9009688679024193, 
       0.43388373911755795`}}, {0., 0.}}], {-0.4329782539681702, 
     0.5850179015656617}], 
    GeometricTransformationBox[GeometricTransformationBox[
      {GrayLevel[0.5], Opacity[0.5], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
       LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
       0.22252093395631445`, -0.9749279121818236}, {0.9749279121818236, 
       0.22252093395631445`}}, {0., 0.}}], {-0.6461476142685803, 
     0.334119618063}], GeometricTransformationBox[GeometricTransformationBox[
      {GrayLevel[0.5], Opacity[0.5], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
       LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
       6.123233995736766*^-17, -1.}, {1., 6.123233995736766*^-17}}, {0., 
       0.}}], {-1.006230577222595, 3.8151282262456683`*^-19}]}},
  ImageSize->202,
  PlotRange->{{-1.787225036603072, 1.8117105412180863`}, {-0.2, 
   1.2}}]], "Output",
 CellChangeTimes->{{3.938557605984116*^9, 3.938557632112485*^9}, 
   3.938651529325718*^9, 3.938653006398838*^9, {3.9386665552342854`*^9, 
   3.938666563602779*^9}, 3.9391728791741333`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"fbfa0781-53a5-43c9-9627-96d576729fc1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"save", "[", "polygonSofaVanilla", "]"}]], "Input",
 CellChangeTimes->{{3.938557620954083*^9, 3.938557628515777*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"bc019253-230e-454c-befe-4c26b309c14e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"pointWithDerivative", "[", 
    RowBox[{"f_", ",", "t_", ",", "mult_"}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Point", "@", 
      RowBox[{"f", "[", "t", "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"diff", "=", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"f", "[", "u", "]"}], ",", "u"}], "]"}], "/.", 
          RowBox[{"u", "->", "t"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "[", "t", "]"}], "-", 
           RowBox[{"mult", "*", "diff"}]}], ",", 
          RowBox[{
           RowBox[{"f", "[", "t", "]"}], "+", 
           RowBox[{"mult", "*", "diff"}]}]}], "}"}], "]"}]}], 
      "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pointWithDerivative", "[", 
    RowBox[{"f_", ",", "t_", ",", "mult_", ",", "dir_"}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Point", "@", 
      RowBox[{"f", "[", "t", "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"diff", "=", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"f", "[", "u", "]"}], ",", "u"}], "]"}], "/.", 
          RowBox[{"u", "->", "t"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "[", "t", "]"}], "-", 
           RowBox[{"mult", "*", 
            RowBox[{"Projection", "[", 
             RowBox[{"diff", ",", "dir"}], "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"f", "[", "t", "]"}], "+", 
           RowBox[{"mult", "*", 
            RowBox[{"Projection", "[", 
             RowBox[{"diff", ",", "dir"}], "]"}]}]}]}], "}"}], "]"}]}], 
      "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.93865257898127*^9, 3.9386526529909687`*^9}, {
  3.938652856270362*^9, 3.938652878585141*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"b5897356-3db5-4be0-ba4f-585747f08416"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gerverPlotRange", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1.587225036603072`"}], "-", "0.2`"}], ",", 
        RowBox[{"1.6117105412180863`", "+", "0.2`"}]}], "}"}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"MS`GerverxNumerical", "[", 
         FractionBox["\[Pi]", "2"], "]"}], "\[LeftDoubleBracket]", "1", 
        "\[RightDoubleBracket]"}], "/", "2"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.25"}], ",", "1.25"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"balancedPolygonLimit", "=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"t", "=", 
      RowBox[{
       RowBox[{"Pi", "/", "2"}], "-", 
       RowBox[{"Pi", "/", "7"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"gerverCurves", "=", 
     RowBox[{"Graphics", "[", 
      RowBox[{
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"transHallway", "[", 
          RowBox[{
           RowBox[{"MS`GerverxNumerical", "[", "t", "]"}], ",", "t", ",", 
           "3"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"MS`GerverSofa", "/.", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "_", "]"}], "->", 
           RowBox[{"Sequence", "[", "]"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"PointSize", "[", "Small", "]"}], ",", 
           RowBox[{"Darker", "@", "Green"}], ",", "\[IndentingNewLine]", 
           RowBox[{"pointWithDerivative", "[", 
            RowBox[{"MS`GerverxNumerical", ",", "t", ",", "0.1", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Sin", "[", "t", "]"}]}], ",", 
               RowBox[{"Cos", "[", "t", "]"}]}], "}"}]}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"pointWithDerivative", "[", 
            RowBox[{"MS`GerverBNumerical", ",", "t", ",", "0.1"}], "]"}], ",",
            "\[IndentingNewLine]", 
           RowBox[{"pointWithDerivative", "[", 
            RowBox[{"MS`GerverANumerical", ",", "t", ",", "0.1"}], "]"}], ",",
            "\[IndentingNewLine]", 
           RowBox[{"Inset", "[", 
            RowBox[{
             RowBox[{"MaTeX", "[", "\"\<\\\\mathbf{x}(t)\>\"", "]"}], ",", 
             RowBox[{"MS`GerverxNumerical", "[", "t", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"Right", ",", "Bottom"}], "}"}]}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Inset", "[", 
            RowBox[{
             RowBox[{"MaTeX", "[", "\"\<\\\\mathbf{A}(t)\>\"", "]"}], ",", 
             RowBox[{"MS`GerverANumerical", "[", "t", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"Left", ",", "Bottom"}], "}"}]}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Inset", "[", 
            RowBox[{
             RowBox[{"MaTeX", "[", "\"\<\\\\mathbf{B}(t)\>\"", "]"}], ",", 
             RowBox[{"MS`GerverBNumerical", "[", "t", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"Right", ",", "Top"}], "}"}]}], "]"}]}], 
          "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"Blue", ",", "\[IndentingNewLine]", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"MS`GerverANumerical", "[", 
               RowBox[{"Pi", "/", "2"}], "]"}], ",", 
              RowBox[{"MS`GerverCNumerical", "[", "0", "]"}]}], "}"}], "]"}], 
           ",", "\[IndentingNewLine]", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"MS`GerverDNumerical", "[", "0", "]"}], ",", 
              RowBox[{"MS`GerverCNumerical", "[", 
               RowBox[{"Pi", "/", "2"}], "]"}]}], "}"}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"MS`GerverBNumerical", "[", 
               RowBox[{"Pi", "/", "2"}], "]"}], ",", 
              RowBox[{"MS`GerverANumerical", "[", "0", "]"}]}], "}"}], 
            "]"}]}], "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", 
        "}"}], ",", 
       RowBox[{"PlotRange", "->", "gerverPlotRange"}], ",", 
       RowBox[{"ImageSize", "->", 
        RowBox[{"width", "/", "2"}]}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.938651582273428*^9, 3.938651684601739*^9}, 
   3.938651751086556*^9, {3.938651886673465*^9, 3.938652009786889*^9}, {
   3.9386523107149*^9, 3.938652312455624*^9}, {3.938652486613368*^9, 
   3.938652573228785*^9}, {3.93865263105422*^9, 3.93865280537497*^9}, {
   3.93865288307228*^9, 3.938652925538595*^9}, {3.9386530208060017`*^9, 
   3.93865307607782*^9}, {3.938666580249683*^9, 3.938666582152638*^9}, {
   3.938714300349505*^9, 3.938714355214522*^9}, {3.9387151422398567`*^9, 
   3.9387151438423443`*^9}, {3.938728066553884*^9, 3.938728157464706*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"3ed25bed-852a-403b-b40e-7353c8f61393"],

Cell[BoxData[
 GraphicsBox[{GeometricTransformationBox[GeometricTransformationBox[{
      {GrayLevel[0.75], EdgeForm[None], 
       PolygonBox[{{-3, 0}, {0, 0}, {0, -3}, {1, -3}, {1, 1}, {-3, 1}}]}, 
      {GrayLevel[0], LineBox[{{-3, 0}, {0, 0}, {0, -3}}], 
       LineBox[{{-3, 1}, {1, 1}, {1, -3}}]}}, {{{
      0.4338837391175581, -0.9009688679024191}, {0.9009688679024191, 
      0.4338837391175581}}, {0, 0}}], {-0.9863485896897467, 
    0.523682382685558}], 
   {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
    PolygonBox[{{-0.002931102747568361, 
      0.05518676049838907}, {-0.0075077211477384, 
      0.09053224433819837}, {-0.013606412660485952`, 
      0.1253351796409147}, {-0.02120120315269523, 
      0.15953289495971165`}, {-0.030263707684347576`, 
      0.19306373142378394`}, {-0.040763166503033424`, 
      0.22586713013002274`}, {-0.05266648405966139, 
      0.2578837183204711}, {-0.06593827100576961, 
      0.28905539424496024`}, {-0.08054088912959365, 
      0.3193254106095894}, {-0.09643449918483407, 
      0.34863845651307224`}, {-0.11357711156289788`, 
      0.3769407377744405}, {-0.1319246397562651, 
      0.4041800555571583}, {-0.15143095655755753`, 
      0.43030588319636326`}, {-0.17204795293586453`, 
      0.45526944113771095`}, {-0.19372559952891225`, 
      0.4790237698981564}, {-0.21641201068675506`, 
      0.5015238009609528}, {-0.2400535109998163, 
      0.522726425519191}, {-0.26459470424132275`, 
      0.5425905609843353}, {-0.28997854465145556`, 
      0.5610772151784293}, {-0.3161464104878934, 
      0.5781495481309521}, {-0.34303817976484235`, 
      0.5937729314036967}, {-0.370592308100146, 
      0.6079150048695116}, {-0.3987459085876401, 
      0.6205457308733012}, {-0.4274348336095711, 
      0.6316374457063071}, {-0.4565937585016293, 
      0.6411649083273959}, {-0.48615626698096903`, 
      0.6491053462678579}, {-0.5160358229611974, 
      0.6554156021434079}, {-0.5461316059131602, 
      0.6600426635877341}, {-0.5763764300476724, 
      0.6629794331345903}, {-0.6067035922391745, 
      0.6642219172844704}, {-0.6370462979339245, 
      0.6637684267295264}, {-0.6673377353194726, 
      0.6616195780275219}, {-0.6975111495100281, 
      0.6577782929908836}, {-0.727499916679408, 
      0.6522497957913859}, {-0.7572246746503857, 
      0.645057960820489}, {-0.7865796945555036, 
      0.63626619093454}, {-0.8154954846739376, 
      0.6258992640285892}, {-0.8439062017278565, 
      0.6139812781607924}, {-0.8717471399538075, 
      0.6005387757685603}, {-0.8989548155992705, 
      0.5856006962499344}, {-0.9254670496080297, 
      0.5691983257620765}, {-0.9512230484058931, 
      0.5513652443018654}, {-0.976163482700509, 
      0.5321372701363265}, {-1.0002305642113472`, 
      0.51155240165329}, {-1.0233681202482943`, 
      0.4896507567052537}, {-1.045521666059788, 
      0.46647450952194436`}, {-1.0666384748739537`, 
      0.4420678252694908}, {-1.0866676455588282`, 
      0.41647679233647555`}, {-1.1055601678304374`, 
      0.389749352429386}, {-1.1232689849402542`, 
      0.36193522856216287`}, {-1.1397490537763817`, 
      0.33308585102662447`}, {-1.1549574023156846`, 
      0.3032542814325403}, {-1.1688531843670402`, 
      0.2724951349080245}, {-1.1813977315488688`, 
      0.24086450055272687`}, {-1.192554602447161, 
      0.208419860238005}, {-1.2022896289033165`, 
      0.17522000584987357`}, {-1.2105709593842584`, 
      0.1413249550720373}, {-1.2173690993904753`, 
      0.10679586580772375`}, {-1.2226569488608843`, 
      0.07169494934034183}, {-1.224595356112935, 
      0.05518676049838907}, {-1.226164284520757, 
      0.05393398196390663}, {-1.227838485878468, 
      0.052637306541543444`}, {-1.2296195873906839`, 
      0.051299594902786044`}, {-1.2315091543658316`, 
      0.04992374603163245}, {-1.2335086894420904`, 
      0.048512696014961686`}, {-1.2356196318356432`, 
      0.04706941681843678}, {-1.2378433566114944`, 
      0.045596915048337586`}, {-1.2401811739771011`, 
      0.04409823069972405}, {-1.2426343285990682`, 
      0.042576435891334995`}, {-1.2452039989431383`, 
      0.04103463358763164}, {-1.2478912966377111`, 
      0.039475956308399146`}, {-1.2506972658611129`, 
      0.03790356482632364}, {-1.25362288275283, 
      0.03632064685296571}, {-1.2566690548489214`, 
      0.03473041571355542}, {-1.2598366205418015`, 
      0.03313610901103731}, {-1.2631263485645952`, 
      0.031540987279797435`}, {-1.266538937500247, 
      0.029948332629507732`}, {-1.270075015315565, 
      0.02836144737952641}, {-1.2737351389203686`, 
      0.02678365268429606}, {-1.2775197937519045`, 
      0.025218287150184128`}, {-1.2814293933846885`, 
      0.02366870544421342}, {-1.285464279165918, 
      0.022138276895132772`}, {-1.289624719876597, 
      0.02063038408728084}, {-1.2939109114185072`, 
      0.019148421447698342`}, {-1.2983229765271467`, 
      0.01769579382694633}, {-1.3028609645107572`, 
      0.016275915074090402`}, {-1.3075248510155446`, 
      0.014892206606312741`}, {-1.312314537817196, 
      0.013548095973615792`}, {-1.3172298526387862`, 
      0.012247015419083246`}, {-1.322270548995155, 
      0.010992400435165577`}, {-1.327436306063838, 
      0.00978768831645895}, {-1.3327267285826143`, 
      0.008636316709447676}, {-1.3381413467737344`, 
      0.007541722159681663}, {-1.3436796162948779`, 
      0.0065073386568613965`}, {-1.34934091821689, 
      0.005536596178303978}, {-1.3551245590283292`, 
      0.0046329192312645545`}, {-1.3610297706668522`, 
      0.003799725394588215}, {-1.367055710577463, 
      0.003040423860167941}, {-1.3732014617976305`, 
      0.002358413974684651}, {-1.3794660330692792`, 
      0.00175708378210564}, {-1.385848358977654, 
      0.0012398085674178777`}, {-1.3923473001170357`, 
      0.0008099494020726023}, {-1.398961643283296, 
      0.0004708516916175473}, {-1.406144222619559, 
      0.00021031225587999969`}, {-1.413554883601666, 
      0.000050270067591080924`}, {-2.2275264588605035`, 
       0}, {-2.2275264588605035`, 0.}, {-2.226778818785235, 
      0.016562087318832297`}, {-2.2245240237876267`, 
      0.051858217785779606`}, {-2.221401977586004, 
      0.08671801400284965}, {-2.2174344169630595`, 
      0.12111218014518921`}, {-2.2126442129613957`, 
      0.1550122774857072}, {-2.2070553402787363`, 
      0.18839076838343466`}, {-2.20069284502541, 
      0.22122105923695135`}, {-2.193582810877922, 
      0.2534775423446123}, {-2.1857523236644165`, 
      0.2851356366143848}, {-2.177229434419805, 
      0.3161718270672522}, {-2.1680431209502307`, 
      0.34656370307934997`}, {-2.158223247948455, 
      0.3762899953092721}, {-2.1478005257035693`, 
      0.4053306112583223}, {-2.1368064674502505`, 
      0.433666669412881}, {-2.125273345404538, 
      0.46128053191951573`}, {-2.1132341455348063`, 
      0.488155835744978}, {-2.1007225211182936`, 
      0.5142775222748028}, {-2.087772745135142, 
      0.5396318653058545}, {-2.0744196615534736`, 
      0.5642064973898445}, {-2.060698635560539, 
      0.5879904344865842}, {-2.0466455027964265`, 
      0.6109740988875171}, {-2.0322965176482186`, 
      0.633149340371914}, {-2.017688300663814, 
      0.6545094555599938}, {-2.0028577851459275`, 
      0.6750492054291635}, {-1.987842162987986, 
      0.6947648309615369}, {-1.9726814269605326`, 
      0.7136508981032055}, {-1.957450991769296, 
      0.731662322793316}, {-1.9421991235397567`, 
      0.748792495552475}, {-1.9269606024142123`, 
      0.7650523754383158}, {-1.911769627125311, 
      0.780454115453369}, {-1.8966597768986881`, 
      0.7950110398039961}, {-1.8816639741427468`, 
      0.808737619997373}, {-1.8668144479599484`, 
      0.8216494498020146}, {-1.8517349056071764`, 
      0.834092528316528}, {-1.8344565141786922`, 
      0.8476307429841015}, {-1.8170997087010683`, 
      0.8605292060035924}, {-1.799685718636366, 
      0.8727928624663366}, {-1.7822354667372662`, 
      0.8844273199469717}, {-1.7647695491743782`, 
      0.8954388359889434}, {-1.7473082161045403`, 
      0.9058343050101234}, {-1.7298713526966911`, 
      0.915621244642947}, {-1.7124784606314394`, 
      0.9248077815239432}, {-1.6951486400900015`, 
      0.9334026365479858}, {-1.6779005722476972`, 
      0.9414151096030314}, {-1.660752502286706, 
      0.9488550638015343}, {-1.6437222229422959`, 
      0.9557329092251386}, {-1.6268270585962146`, 
      0.9620595861996474}, {-1.6100838499304209`, 
      0.9678465481176384}, {-1.5935089391537998`, 
      0.9731057438264732}, {-1.5771181558139633`, 
      0.9778495995997846}, {-1.5609268032056878`, 
      0.9820910007108642}, {-1.54494964538698, 
      0.9858432726266891}, {-1.5292008948131945`, 
      0.9891201618416232}, {-1.513694200599049, 
      0.9919358163701126}, {-1.4984426374178013`, 
      0.9943047659179616}, {-1.4834586950462574`, 
      0.9962419017520215}, {-1.4687542685636858`, 
      0.997762456288358}, {-1.4543406492121078`, 
      0.9988819824191736}, {-1.4402285159248214`, 0.9996163325989604}, {
      0.19311838528487416`, 1}, {0.20588049050780868`, 0.9998371021345642}, {
      0.2192296636403373, 0.9993215654426753}, {0.2334833544817059, 
      0.998409999760843}, {0.2480336396227507, 0.9971058467423422}, {
      0.26286955423838015`, 0.9953933906899533}, {0.2779795250526531, 
      0.9932572252276954}, {0.2933513791219686, 0.9906822741052125}, {
      0.30897235328337636`, 0.9876538117518396}, {0.3248291042608626, 
      0.9841574835599668}, {0.3409077194218601, 0.9801793258775161}, {
      0.35719372817562994`, 0.9757057856895764}, {0.3736721140045674, 
      0.970723739969473}, {0.3903273271188975, 0.9652205146798088}, {
      0.4071432977246433, 0.959183903404288}, {0.4241034498941795, 
      0.9526021855914221}, {0.4411907160281173, 0.9454641443915238}, {
      0.4583875518967129, 0.937759084068725}, {0.47567595224844217`, 
      0.9294768469700844}, {0.4930374669728525, 0.9206078300342161}, {
      0.5104532178042704, 0.9111430008222366}, {0.5279039155524319, 
      0.9010739130542164}, {0.5453698778455953, 0.8903927216347229}, {
      0.5628310473712049, 0.8790921971514634}, {0.5802670105986886, 
      0.8671657398314587}, {0.5976570169685093, 0.8546073929396361}, {
      0.6149799985311277, 0.8414118556051765}, {0.6314182808508729, 
      0.8282253766914024}, {0.6461766128290161, 0.8157424492007895}, {
      0.6610981587900323, 0.8024535614782687}, {0.676151075050036, 
      0.7883425302944325}, {0.6913028054558849, 0.7733942808343234}, {
      0.7065201174207641, 0.7575948723338161}, {0.721769138799335, 
      0.740931522593583}, {0.7370153955684994, 0.7233926313446152}, {
      0.7522232021019651, 0.7049686061727517}, {0.7673224743481131, 
      0.6856947006839664}, {0.7822566151866801, 0.6655952729083485}, {
      0.7969883169142729, 0.6446732846774187}, {0.8114805011649897, 
      0.622933185417566}, {0.8256963734541855, 0.6003808975141803}, {
      0.8395994769976157, 0.5770237997908648}, {0.8531537457436141, 
      0.5528707091344943}, {0.8663235565571386, 0.5279318602988776}, {
      0.8790737804957698, 0.5022188839217362}, {0.8913698331190544, 
      0.47574478279161564`}, {0.9031777237739482, 0.44852390640320844`}, {
      0.9144641038005427, 0.42057192384137776`}, {0.9251963136037343, 
      0.39190579503593526`}, {0.9353424285380356, 0.36254374043093585`}, {
      0.944871303554305, 0.33250520911390946`}, {0.9537526165588203, 
      0.3018108454520528}, {0.9619569104367979, 0.270482454283951}, {
      0.9694556336941986, 0.23854296471688527`}, {0.9762211796734368, 
      0.2060163925812137}, {0.9822269243004318, 0.17292780159468057`}, {
      0.9874472623223037, 0.1393032632908148}, {0.9918576419969158, 
      0.10516981576682403`}, {0.9954345981974063, 0.07055542130756808}, {
      0.9981557838968255, 0.03548892294331121}, {1., 0.}, {
      0.19311838528487416`, 0}, {0.1874409947124228, 
      0.00003223380273019824}, {0.18176433615552234`, 
      0.00012893105484863916`}, {0.17608914153534122`, 
      0.0002900792886747254}, {0.17072035228968882`, 0.0005027722156384899}, {
      0.1656532713889946, 0.0007618524484453913}, {0.16065380121966927`, 
      0.0010744279966994235`}, {0.15572249501578242`, 
      0.0014389973736303092`}, {0.1508598806371257, 0.001854053520359627}, {
      0.14606646051507272`, 0.0023180841884660125`}, {0.14134271160385464`, 
      0.0028295723230492846`}, {0.13668908533725474`, 0.003386996446219851}, {
      0.13210600759072597`, 0.00398883104093973}, {0.12759387864893362`, 
      0.004633546935141488}, {0.12315307317872416`, 0.0053196116860514215`}, {
      0.11878394020752048`, 0.006045489964643271}, {0.11448680310714347`, 
      0.006809643940148828}, {0.11026195958305766`, 0.007610533664551798}, {
      0.10610968166903861`, 0.008446617456991325}, {0.10203021572725847`, 
      0.009316352288001662}, {0.09802378245378514, 0.01021819416351454}, {
      0.0940905768894895, 0.011150598508550835`}, {0.09023076843635428, 
      0.012112020550528296`}, {0.08644450087917692, 0.01310091570211215}, {
      0.08273189241265845, 0.014115739943535523`}, {0.0790930356738685, 
      0.015154950204316786`}, {0.07552799778007638, 0.01621700474430108}, {
      0.07203682037193698, 0.01730036353395334}, {0.06861951966201911, 
      0.018403488633830487`}, {0.06527608648866302, 0.019524844573160435`}, {
      0.06200648637515322, 0.020662898727455924`}, {0.05881065959419109, 
      0.021816121695091298`}, {0.055688521237651674`, 
      0.022982987672770593`}, {0.05263996129160721, 0.02416197482981559}, {
      0.04966484471659989, 0.0253515656812026}, {0.046763011533144626`, 
      0.026550247459277147`}, {0.04393427691244225, 0.0277565124840759}, {
      0.04117843127228228, 0.02896885853218551}, {0.038495240378113714`, 
      0.0301857892040683}, {0.035884445449261136`, 0.031405814289785054`}, {
      0.033345763270262736`, 0.032627450133045466`}, {0.030878886307305824`, 
      0.033849219993517185`}, {0.02848348282973449, 0.03506965440732461}, {
      0.02615919703660319, 0.036287291545669134`}, {0.023905649188249174`, 
      0.037500677571502695`}, {0.021722435742855702`, 0.03870836699418697}, {
      0.019609129497977183`, 0.03990892302207102}, {0.017565279736996415`, 
      0.04110091791292033}, {0.015590412380483283`, 0.04228293332213097}, {
      0.013684030142423368`, 0.0434535606486626}, {0.01184561269128407, 
      0.04461140137862486}, {0.010074616815884962`, 0.04575506742645193}, {
      0.008370476596038278, 0.0468831814736004}, {0.006732603577924528, 
      0.04799437730470638}, {0.005160386954167458, 0.04908730014113797}, {
      0.003653193748571674, 0.05016060697187968}, {0.0022103690054854695`, 
      0.051212966881686264`}, {0.000831235983750525, 
      0.05224306137644338}, {-0.0004849036448006258, 
      0.0532495847056735}, {-0.0017387695923393124`, 
      0.05423124418212578}, {-0.002931102747568361, 0.05518676049838907}}]}, 
   {RGBColor[0, 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], PointSize[
    Small], {PointBox[{-0.9863485896897467, 0.523682382685558}], 
     LineBox[{{-0.9409354208917228, 
      0.5018125532328077}, {-1.0317617584877707`, 0.5455522121383083}}]}, {
     PointBox[{0.03454454556727211, 0.03204616023093644}], 
     LineBox[{{0.01220268657116311, 0.042805432460439184`}, {
      0.05688640456338111, 0.021286888001433697`}}]}, {
     PointBox[{0.4684282846848302, 0.9330150281333556}], 
     LineBox[{{0.5361833124789631, 0.9003859264511025}, {0.4006732568906973, 
      0.9656441298156087}}]}, InsetBox[
     GraphicsBox[
      {Thickness[0.04800768122899664], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYCJAQEYCbAZofqYyVCDLE6MOcSYTy1zBptf
AGcWAkc=
        "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4jVCOnzpdrIOM8FA2AHGj1GNkDlXI+pw/gwQ
6EjB+cKVk0rOHhFyAAmfyZFzeNOW2210W9xh5beXFWcUlBw+7/u4NT1MAmJe
phJEfreEQ3oaEExTclgLMj9OBoMvEBtw36hdGa5f5dqjYIYaZYe+iG5/RgFx
OF9h14J9qXqicL6JMRB8Fobrh/Fh5mt8Unk566QInN+mwK56Zouog/OEZqG0
KgQfpM04WMmhFY0P8zfMf2lgIOqwN7/m7UxRJYcvIPdOE4SE2z15BwYQaOCC
2/ei9nH2eR0+DD7MvTyOfF4zNHlQ/WPMBueDzb/GDOeDpY0Z4fzsqQmFFp9/
2MP4Xlv9jyezfbGHmQ/jw+yPBvnHhgHuHrD9L3kdpoPi66aMw5Jbyx8bNjM5
7Ai2ivifLuZwnfe2WGoZo0Pl/R+3jE+LOswAq2OAh8v8E5OXZKt9tkfnw9LT
dq8NFnN2Mjr0g+Jxg7BDi3gta6YbC5wPiS92OB/snkwueHqE8WHmg92/hwPO
B0fHMzZ4PML4B7v3NZkwizmkQvkHoHyYPNh4STGof9kh7igWg6hTFoCET5q0
Q9Dbyx9nMIrC7VMHpSdNYQw+zL0ea44uZ7AQgfsHbIyaOJwPNi9RAs5/4Brv
OGujJJwvAspfLDJwPnr+BADQXmqN
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4oBb0jWJQWoO6WlA8IzRAcbnduTzmqHJBOd/
2fdxa3oYk4OJMRB8VnUIeOJ5yfQys0O3jeeutEPKDj0R3f6MG3gc3NccXc7Q
oQRRN1kUzj/Qva/JpFkOzn/gGu84q1HZIYJTrN24X9lhi/mPQyla6g41nzYE
ZEupOTyIEN9+8YAm3H6IvQj+icNOazP/IfhPEhdeM+HXgvNl5sVpnjbQctBV
lP+SY6bmsEEvbzGjjZYDAwgoIPiNLEf7Da+rwvkzJvBXmXGrOMxZpLzzz3IN
iHt/KDlITL3CmdGk5jATBG4qOrwp3ir621vF4cOi9QpnIxQd7mjKrvn/WRHO
h/kXxo9RjZA5N0fKgT824L7RckUHkcpJJWdTRB2q7/+4ZXxayaFdgV31zBYB
iHvFVBzSwPHBBrH3kaqDMRgwwt0P48P8B+PD/b9RbD5TAoIPi18A5Va4qA==

        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
        0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
        0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4h9vXx+wdNZzWCOkw5d+T9IBxg94e/njDEUp
hzMgoKPnsL97X5OJs5TDlAn8VWbcuPnxIUHqC17qwvkvsrS/Tb+r6/Bl38et
6WJSDs/R+P63pGsSL+k6/AcDSYepIPNW60Ls9ZF08DnBbjvbVNfhTVtut5G0
uINIj9crFhMdB41PKi9ncYo4sHB2ySe/04LzW3j9109xRfBrPm0IyLbScggB
+0cUzp8JApJicP4MND5Y/qeYw3SQe7y1HBhAoEHc4UGE+PaLDDoOytceBTPM
UYLYx6oH5x/ftaOXrQDBn7NIeeef5Zj8ld9eVpxhUIbz14LC307ZITUNCNoQ
fF1F+S85Ygh+7W+rgnMaOnB+SuwdN+YfOg5/v5U+mFOoBgkPPl2Iew8g+DNA
/jiN4AeCwv0Tgg8Jb3WIf47qOMgtf+GhV6/uMKW9NepyDYJ/FOS/AAQfrP+c
tgMTiM5TdzC32Rs0baE2JBx3qTl47K+VtTiuBXdvMsi9OzTgfLC8O4Kfmf+h
9aQIJv+Opuya/5eV4HxYeG7Qy1vMaIPgg81bjuCD3TFLCzX81TUdUkDhvEzS
4fzVsDf6vzUcolUjZM7JSDhsNv9xKOWVBiQ81ojD+bD0B+NX3f9xy5hb1OEP
KL8s1nRQB6U3TWFoeteC80VB6VVEF86H5a++iG5/xgmI/AbLfwCZm3V6
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYm431VKmU0YOB7r3NZk0yznA+MrXHgUzvFFw
iBDffpFhnZGDiTEQLFZ26PZ6xWIiaOTAwtkln6yn5mDf9Oj4jGxDh6eJC6+Z
nNdw8D7Bbju71cBhg17eYkYbLYfrQp8cz6ch+A4g9dEI/vMs7W/TfQ0cZObF
aZ42QPCfgMzjR/BPHHZam/lPE84Hu+ezpoN9ZcQK01oDB9EeoMOmaELsn2ro
8AKkLlbd4XDb8vBTRkYODCBwQBnOl9+1YF9qnxycrwDi84k5lGwV/X16naHD
Fq8NFnMqeR1mgkCmgYP0RrH5TArMcPu/7Pu4NT2MCc7nduTzmqGJ4KenAcEz
RoT/QPoTGOH+NwYDRnj4wPjTJ/BXmXUj+CBvmRQaOiy5tfyxYTO7g+qT5nln
fxk6nD0DBDwCEPd1GjmIVE4qOdsiAo+/oLeXP85wlHRAj18APWDFCw==
        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{20.829967621419677`, 15.14319302615193},
      PlotRange->{{0., 20.830000000000002`}, {0., 
       15.139999999999999`}}], {-0.9863485896897467, 0.523682382685558}, {
     Right, Bottom}], InsetBox[
     GraphicsBox[
      {Thickness[0.04251700680272109], 
       FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}, {{0, 2, 
         0}, {0, 1, 0}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGDQBmIQDQYHlB1mgoGwA4wfoxohc65G1KH6/o9bxqsV4Xxj
EBCWcBCfeoUzY5GGw8HufU0mh8UdPPbXylqwazqcAYE14g5+FyfG/FPWhJi3
QAzO3xlsFfG/XRTOf+Aa7zirUBSu/wDIPGVRuPkan1RezupkgdJiDi9qH2ef
f8Ps8GXfx63p10ThfIi7RR2u894WSy1jdFgrpMOXPk/UgVX/F9elnn/2MPdf
+X3s+rybf+H8/2DwE86XaJKZYnD5GwYfFj7paSDw274/otufcYMwxL5vTA4w
PtgdDaxwvl2JY+3pO+xw/tJbyx8bOvPB+RD/CsDDH8aH2T8DJBzJB+e3iNey
ZrJxw/mFy0s2/OvncPBYc3Q5ww9RB/8nnpdML3NA5GPE4HwTULwVi0H9ywGP
F7B/lvFC4iFQBkJPlILzWxTYVc+EyMLtA4e7mSQGH+Z+sPgcKbj/IkD8O3Jw
/m1N2TX/nRXgfP7YgPtG3xH8OyB5Y2XU8ERKnwBXEQ/c
         "], {{6.445309999999999, 7.551559999999999}, {3.8921899999999994`, 
         7.551559999999999}, {5.175000000000001, 10.706299999999999`}, {
         6.445309999999999, 7.551559999999999}}}], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4u0OTY+O79B2SE8DgmeMDjA+tyOf1wxNJjj/
y76PW9PDmBxmzASCSG2HgCeel0wvMzvU/7YqOKeh6dAT0e3PuIHHgYmzSz75
nbqDiTEQTBaF8w9072syaZaD8x+4xjvOalR28D7Bbjv7q4bDFvMfh1K0gOIR
4tsvNmhD6AOacPvB5n1G8E8cdlqb+Q/Bf5K48JoJvxacLzMvTvO0gZbDlPbW
qMtztB026OUtZrTRgvizDcF/nqX9bbotgv/3W+mDOYWaDnMWKe/8s1zD4RTI
njgNB4mpVzgzmtQcGEDAQd3hTfFW0d/eKg5yy1946O1Xc7ijKbvm/2dFOB/m
Xxg/RjVC5twcKYcNqk+a5/GqO4hUTio5myIKsc9Qw6FdgV31zBYBh8kg99Zo
OqSB44MNEr4e2g7GYMAIdz+MD/MfjA/3/0ax+UwJCD4sfgEInM1B
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
        0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
        0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYn2tlcIXrhg6rBHS4Uu/J+kA4we8vfxxhqKU
w0wQOGnosL97X5OJs5RD7W+rgnM7EPwaNH5y7B035hUI/vIXHnr/Fxo6fNn3
cWu6GCY/WsHxY/IcQ4f/YCDpUA8yr8PQ4QwI+Eg6RIhvv8jgZ+jwpi2320ha
3MG2MmKF6VkDB41PKi9ncYo4bDH/cShFC8F/U7xV9PdqfTj/AciABfoOIWD/
iML5YH9Jijnch/JnQPko8j/FHP58K30wZ6O+AwMINIg7LL6/j2/OZgMH5WuP
ghnmKDl82Xmr6+9WQzh/+gT+KrPXCH4jy9F+Q3YjDP7Kby8rzjAow/lrQeFv
p+yQngYE3wzh/NOHndZm7kPwP28IyJ513ADOf5K48JqJvqHDX5A7C9Ug4WFl
CHHvAQR/BshdpxH8wFvSNYmfEHxIeKs7fAX5R9TQQQ4UUfXqEHM/GsD5YP/d
RvDB+mcZODBxdskn56k7+F+cGPOv2cCh5hPQobvUHK4LfXI8L4Zw7wmQf+T0
4Pz1qk+a563VhfPPXw17o1+Nyb+jKbvm/2UlOB8WnuJTr3BmLELw14LM49WD
8wvWdN/OYEDEFwvInX16DimgcF4m6WBqszdoWqKeQ7RqhMw5GQkHmXlxmqcD
9CDhsUYczoelPxi/6v6PW8bcog4JIUHqCzj1HdRB6U1TGJK+FQ3gfHtQerU1
hPNh+asvotufcQIiv8HyHwC5LIKR
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYrvKiBWmtaYOB7r3NZk0yznA+MrXHgUzvFFw
6PF6xWKSaOpgYgwEi5UdDtTKWqQfMXFg4eyST9ZTcyjZKvr7tJyJw9PEhddM
zms41P62KjhnYeywQS9vMaONlgO3m2opkxSCXwxSz4fgS8+L0zzNYOwgA6IN
EPwnIPP4EfwTh53WZv7ThPPB7vms6VC4pvt2hoGxgyjIoVM0HepA9nuYOLzI
0v42PVbd4evOW11/n5o4MIDAAWU4X37Xgn2pfXJwvgKIzyfmsOKFh97/RBOH
LV4bLOZU8jqcAQEZYwfpjWLzmRSY4fZ/2fdxa3oYE5zP7cjnNUMTwU9PA4Jn
jAj/gfQnMML9bwwGjPDwgfFPg/xph+CDw1vFxGHJreWPDZvZHSLEt19kWGfi
cBbkLh4BiPtsTB1EKieVnG0Rgcdf0NvLH2c4Sjqgxy8ANDPAHg==
        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{23.522799501867993`, 15.14319302615193},
      PlotRange->{{0., 23.52}, {0., 
       15.139999999999999`}}], {0.4684282846848302, 0.9330150281333556}, {
     Left, Bottom}], InsetBox[
     GraphicsBox[
      {Thickness[0.043516100957354226`], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
         3}}, {{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}}, {{1, 4,
          3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQAWIQnZ4GBGpKDu0K7Kpntkg7wPhrhHT40u/JOwhXTio5
G6Lg0G3juSutSNHhTVtut1G0NER8iaLDnvyatzOvKjicAQEbJQdjEChWdKj9
bVVwjkMFzj+xa0cvm4AqnC/a4/WKRUTdwX3N0eUMFvIOGfkfWk9e0XBoBbnD
RALOl2iSmWJw+Zs9Ot/v4sSYf4/VHW7w3hZL3cbigM6PUY2QOVcjClePzp8J
BsIOIiB/tEg6wPj/QSBeAc6HhQcDCDSIO6CHFwBQ3IHm
         "], {{7.278130000000001, 10.542200000000001`}, {7.278130000000001, 
         9.774999999999999}, {6.851559999999999, 8.987499999999997}, {5.56875,
          8.987499999999997}, {3.9359399999999987`, 8.987499999999997}, {
         3.9359399999999987`, 11.9453}, {5.918749999999999, 11.9453}, {
         7.048439999999999, 11.9453}, {7.278130000000001, 
         11.090600000000002`}, {7.278130000000001, 10.542200000000001`}}, {{
         7.5843799999999995`, 6.9484400000000015`}, {7.5843799999999995`, 
         6.259379999999999}, {7.212499999999998, 5.371880000000001}, {5.95313,
          5.371880000000001}, {3.9359399999999987`, 5.371880000000001}, {
         3.9359399999999987`, 8.624999999999998}, {6.11719, 
         8.624999999999998}, {7.39844, 8.624999999999998}, {
         7.5843799999999995`, 7.44219}, {7.5843799999999995`, 
         6.9484400000000015`}}}], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4u0OTY+O79BySE8DgmeMDjA+tyOf1wxNJjj/
y76PW9PDmBxmzASCSC2HgCeel0wvMzvU/7YqOKeh4dAT0e3PuIHHgYmzSz75
nZqDiTEQTBaF8w9072syaZaD8x+4xjvOalR28DnBbjv7q7rDFvMfh1K01B0e
RIhvv9igBaEPaMLtB5v3GcE/cdhpbeY/BP9J4sJrJvxacL7MvDjN0wZaDlPa
W6Muz9Fy2KCXt5jRBurPNgT/eZb2t+m2CP7fb6UP5hRqOMxZpLzzz3INh1Mg
e+LUHSSmXuHMaFJzYAABBzWHN8VbRX97qzjILX/hobdf1eGOpuya/58V4XyY
f2H8GNUImXNzpBw2qD5pnser5iBSOankbIooxD5DdYd2BXbVM1sEHCaD3Fuj
4ZAGjg82SPh6aDkYgwEj3P0wPsx/MD7c/xvF5jMlIPiw+AUA67fNIw==
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
        0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
        0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4ukT+KvMrA0d1gjp8KXfk3SA8QPeXv44Q1HK
4T8I6Bs67O/e12TiLOXwOHHhNRN53PyTh53WZvIh+Pz+66ekchg6fNn3cWu6
GCb/YNvy8FNMhhB7/ks6PAGZ997A4QwI+Eg67K+VtUjfYuDwpi2320ha3GHx
/X18c4wNHDQ+qbycxSniYGqzN2iaoj6cv92h6dHxCj04f63qk+Z5uXoOIWD/
iML5M0FAUsxhDZQ/A8pHkf8p5nAC5J86PQcGEGgQd+B2Uy1lkjJwUL72KJhh
jpJDtILjx2QZQzj/77fSB3MCEfznWdrfpudi8ld+e1lxhkEZzl8LCn87ZYi/
YxB8A62VwhdUEPwI8e0XGfQM4HzvE+y2s6caQOwtVHOQnheneXqBAcS9BxD8
GaB4PY3gB96Srkn8hOBDwlsd4p8aAwe55S889OrVHZJj77gxRyD4f0D2OCL4
YP0MBg5MnF3yyXnqDhn5H1pPXtF3qPm0ISB7lxqE/qUHd+9UkDte68D5YPkq
BH/OIuWdf9wx+Xc0Zdf8v6wE58PCE5xe8hF8sHm3EHxwfJ7Vg/PPXw17ox+t
65CSBgTLJB1YQO7W03WIVo2QOScjAYkPWV1IeKwRh/Nh6Q/Gr7r/45Yxt6iD
rqL8l5xrug7qoPSmKewgAwoPAX04fwkovS42gPNh+asvotufcQIiv8HyHwDk
U3mx
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4iX39/HNeWzicKB7X5NJs5wDjK987VEwwxsF
h08bArJnHTdxMDEGgsXKDqpPmued1TJxYOHskk/WU3O4KV2TaNRq7PA0ceE1
k/MaDo9B9Hwjhw16eYsZbbQcCtZ0385oQPBvg9SXIviNLEf7DdONHGTmxWme
NkDwn4DM4UfwTxx2Wpv5TxPOB7vns6bDdaFPjuenGTmI9ni9YpmiCdG33tjh
RZb2t+mx6g4xCo4fk31MHBhA4IAynC+/a8G+1D45OF8BxOcTc+D3Xz8l9YSx
wxavDRZzKnkdQNYYNxs5SG8Um8+kwAy3/8u+j1vTw5jgfG5HPq8Zmgh+ehoQ
PGNE+A+kP4ER7n+wucaM8PCB8Q20VgpfWILgq4PCu8vYYcmt5Y8Nm9kdDtTK
WqSLmDicPQMEPALQeDFxEKmcVHK2RQQef0FvL3+c4SjpgB6/AF0dwW0=
        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{22.977603985056042`, 15.14319302615193},
      PlotRange->{{0., 22.979999999999997`}, {0., 
       15.139999999999999`}}], {0.03454454556727211, 0.03204616023093644}, {
     Right, Top}]}, 
   {RGBColor[0, 0, 1], 
    LineBox[{{0.19311838528487416`, 1}, {-1.4206448441453774`, 1}}], 
    LineBox[{{-1.4206448441453774`, 0}, {-2.2275264588605035`, 0}}], 
    LineBox[{{0.19311838528487416`, 0}, {1., 0}}]}},
  ImageSize->202,
  PlotRange->{{-2.4009882660333237`, 1.1979473117878348`}, {-0.25, 
   1.25}}]], "Output",
 CellChangeTimes->{{3.938651655427959*^9, 3.938651685782835*^9}, 
   3.938651752389312*^9, {3.938651890554543*^9, 3.9386519125661163`*^9}, {
   3.938651959066162*^9, 3.938652010167227*^9}, 3.938652312864489*^9, 
   3.938652508678234*^9, 3.938652559763102*^9, {3.938652645068132*^9, 
   3.9386528058716908`*^9}, {3.938652905249345*^9, 3.9386529257725687`*^9}, {
   3.938653017850251*^9, 3.938653076836647*^9}, 3.9386562789253597`*^9, {
   3.938666574959738*^9, 3.938666582404457*^9}, {3.938714296238007*^9, 
   3.938714360637785*^9}, 3.938715144275057*^9, {3.9387280958320208`*^9, 
   3.93872815789072*^9}, 3.939172881340157*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"3031298f-7544-4ec3-b796-7167690d9484"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"save", "[", "balancedPolygonLimit", "]"}]], "Input",
 CellChangeTimes->{{3.938652948999823*^9, 3.938652949445039*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"27de9ef1-9761-410f-9c4d-16e08a046417"],

Cell[BoxData[
 RowBox[{
  RowBox[{"balancedPolygonCombined", "=", 
   RowBox[{"GraphicsRow", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"balancedPolygon", ",", "balancedPolygonLimit"}], "}"}], ",", 
     RowBox[{"ImageSize", "->", "width"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.938656287668057*^9, 3.9386563122552147`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"67584dd8-8b48-4caf-b8af-69c3d66c5b72"],

Cell[BoxData[
 RowBox[{"save", "[", "balancedPolygonCombined", "]"}]], "Input",
 CellChangeTimes->{{3.938656313686407*^9, 3.938656315921706*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"f204c416-dc70-4188-81eb-5222a3febb5b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gerverPlotRange", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1.587225036603072`"}], "-", "0.2`"}], ",", 
        RowBox[{"1.6117105412180863`", "+", "0.2`"}]}], "}"}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"MS`GerverxNumerical", "[", 
         FractionBox["\[Pi]", "2"], "]"}], "\[LeftDoubleBracket]", "1", 
        "\[RightDoubleBracket]"}], "/", "2"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.25"}], ",", "1.25"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"balancedPolygonLimitNoLabel", "=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"t", "=", 
      RowBox[{
       RowBox[{"Pi", "/", "2"}], "-", 
       RowBox[{"Pi", "/", "7"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"gerverCurves", "=", 
     RowBox[{"Graphics", "[", 
      RowBox[{
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"transHallway", "[", 
          RowBox[{
           RowBox[{"MS`GerverxNumerical", "[", "t", "]"}], ",", "t", ",", 
           "3"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"MS`GerverSofa", "/.", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "_", "]"}], "->", 
           RowBox[{"Sequence", "[", "]"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"Blue", ",", "\[IndentingNewLine]", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"MS`GerverANumerical", "[", 
               RowBox[{"Pi", "/", "2"}], "]"}], ",", 
              RowBox[{"MS`GerverCNumerical", "[", "0", "]"}]}], "}"}], "]"}], 
           ",", "\[IndentingNewLine]", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"MS`GerverDNumerical", "[", "0", "]"}], ",", 
              RowBox[{"MS`GerverCNumerical", "[", 
               RowBox[{"Pi", "/", "2"}], "]"}]}], "}"}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"MS`GerverBNumerical", "[", 
               RowBox[{"Pi", "/", "2"}], "]"}], ",", 
              RowBox[{"MS`GerverANumerical", "[", "0", "]"}]}], "}"}], 
            "]"}]}], "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", 
        "}"}], ",", 
       RowBox[{"PlotRange", "->", "gerverPlotRange"}], ",", 
       RowBox[{"ImageSize", "->", 
        RowBox[{"width", "/", "2"}]}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.938651582273428*^9, 3.938651684601739*^9}, 
   3.938651751086556*^9, {3.938651886673465*^9, 3.938652009786889*^9}, {
   3.9386523107149*^9, 3.938652312455624*^9}, {3.938652486613368*^9, 
   3.938652573228785*^9}, {3.93865263105422*^9, 3.93865280537497*^9}, {
   3.93865288307228*^9, 3.938652925538595*^9}, {3.9386530208060017`*^9, 
   3.93865307607782*^9}, {3.938666580249683*^9, 3.938666582152638*^9}, {
   3.938714300349505*^9, 3.938714355214522*^9}, {3.9387151422398567`*^9, 
   3.9387151438423443`*^9}, {3.938728066553884*^9, 3.938728157464706*^9}, {
   3.939172900677657*^9, 3.9391729296062307`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"4945b0f7-40b0-48c7-9379-8aed2e8cf881"],

Cell[BoxData[
 GraphicsBox[{GeometricTransformationBox[GeometricTransformationBox[{
      {GrayLevel[0.75], EdgeForm[None], 
       PolygonBox[{{-3, 0}, {0, 0}, {0, -3}, {1, -3}, {1, 1}, {-3, 1}}]}, 
      {GrayLevel[0], LineBox[{{-3, 0}, {0, 0}, {0, -3}}], 
       LineBox[{{-3, 1}, {1, 1}, {1, -3}}]}}, {{{
      0.4338837391175581, -0.9009688679024191}, {0.9009688679024191, 
      0.4338837391175581}}, {0, 0}}], {-0.9863485896897467, 
    0.523682382685558}], 
   {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
    PolygonBox[{{-0.002931102747568361, 
      0.05518676049838907}, {-0.0075077211477384, 
      0.09053224433819837}, {-0.013606412660485952`, 
      0.1253351796409147}, {-0.02120120315269523, 
      0.15953289495971165`}, {-0.030263707684347576`, 
      0.19306373142378394`}, {-0.040763166503033424`, 
      0.22586713013002274`}, {-0.05266648405966139, 
      0.2578837183204711}, {-0.06593827100576961, 
      0.28905539424496024`}, {-0.08054088912959365, 
      0.3193254106095894}, {-0.09643449918483407, 
      0.34863845651307224`}, {-0.11357711156289788`, 
      0.3769407377744405}, {-0.1319246397562651, 
      0.4041800555571583}, {-0.15143095655755753`, 
      0.43030588319636326`}, {-0.17204795293586453`, 
      0.45526944113771095`}, {-0.19372559952891225`, 
      0.4790237698981564}, {-0.21641201068675506`, 
      0.5015238009609528}, {-0.2400535109998163, 
      0.522726425519191}, {-0.26459470424132275`, 
      0.5425905609843353}, {-0.28997854465145556`, 
      0.5610772151784293}, {-0.3161464104878934, 
      0.5781495481309521}, {-0.34303817976484235`, 
      0.5937729314036967}, {-0.370592308100146, 
      0.6079150048695116}, {-0.3987459085876401, 
      0.6205457308733012}, {-0.4274348336095711, 
      0.6316374457063071}, {-0.4565937585016293, 
      0.6411649083273959}, {-0.48615626698096903`, 
      0.6491053462678579}, {-0.5160358229611974, 
      0.6554156021434079}, {-0.5461316059131602, 
      0.6600426635877341}, {-0.5763764300476724, 
      0.6629794331345903}, {-0.6067035922391745, 
      0.6642219172844704}, {-0.6370462979339245, 
      0.6637684267295264}, {-0.6673377353194726, 
      0.6616195780275219}, {-0.6975111495100281, 
      0.6577782929908836}, {-0.727499916679408, 
      0.6522497957913859}, {-0.7572246746503857, 
      0.645057960820489}, {-0.7865796945555036, 
      0.63626619093454}, {-0.8154954846739376, 
      0.6258992640285892}, {-0.8439062017278565, 
      0.6139812781607924}, {-0.8717471399538075, 
      0.6005387757685603}, {-0.8989548155992705, 
      0.5856006962499344}, {-0.9254670496080297, 
      0.5691983257620765}, {-0.9512230484058931, 
      0.5513652443018654}, {-0.976163482700509, 
      0.5321372701363265}, {-1.0002305642113472`, 
      0.51155240165329}, {-1.0233681202482943`, 
      0.4896507567052537}, {-1.045521666059788, 
      0.46647450952194436`}, {-1.0666384748739537`, 
      0.4420678252694908}, {-1.0866676455588282`, 
      0.41647679233647555`}, {-1.1055601678304374`, 
      0.389749352429386}, {-1.1232689849402542`, 
      0.36193522856216287`}, {-1.1397490537763817`, 
      0.33308585102662447`}, {-1.1549574023156846`, 
      0.3032542814325403}, {-1.1688531843670402`, 
      0.2724951349080245}, {-1.1813977315488688`, 
      0.24086450055272687`}, {-1.192554602447161, 
      0.208419860238005}, {-1.2022896289033165`, 
      0.17522000584987357`}, {-1.2105709593842584`, 
      0.1413249550720373}, {-1.2173690993904753`, 
      0.10679586580772375`}, {-1.2226569488608843`, 
      0.07169494934034183}, {-1.224595356112935, 
      0.05518676049838907}, {-1.226164284520757, 
      0.05393398196390663}, {-1.227838485878468, 
      0.052637306541543444`}, {-1.2296195873906839`, 
      0.051299594902786044`}, {-1.2315091543658316`, 
      0.04992374603163245}, {-1.2335086894420904`, 
      0.048512696014961686`}, {-1.2356196318356432`, 
      0.04706941681843678}, {-1.2378433566114944`, 
      0.045596915048337586`}, {-1.2401811739771011`, 
      0.04409823069972405}, {-1.2426343285990682`, 
      0.042576435891334995`}, {-1.2452039989431383`, 
      0.04103463358763164}, {-1.2478912966377111`, 
      0.039475956308399146`}, {-1.2506972658611129`, 
      0.03790356482632364}, {-1.25362288275283, 
      0.03632064685296571}, {-1.2566690548489214`, 
      0.03473041571355542}, {-1.2598366205418015`, 
      0.03313610901103731}, {-1.2631263485645952`, 
      0.031540987279797435`}, {-1.266538937500247, 
      0.029948332629507732`}, {-1.270075015315565, 
      0.02836144737952641}, {-1.2737351389203686`, 
      0.02678365268429606}, {-1.2775197937519045`, 
      0.025218287150184128`}, {-1.2814293933846885`, 
      0.02366870544421342}, {-1.285464279165918, 
      0.022138276895132772`}, {-1.289624719876597, 
      0.02063038408728084}, {-1.2939109114185072`, 
      0.019148421447698342`}, {-1.2983229765271467`, 
      0.01769579382694633}, {-1.3028609645107572`, 
      0.016275915074090402`}, {-1.3075248510155446`, 
      0.014892206606312741`}, {-1.312314537817196, 
      0.013548095973615792`}, {-1.3172298526387862`, 
      0.012247015419083246`}, {-1.322270548995155, 
      0.010992400435165577`}, {-1.327436306063838, 
      0.00978768831645895}, {-1.3327267285826143`, 
      0.008636316709447676}, {-1.3381413467737344`, 
      0.007541722159681663}, {-1.3436796162948779`, 
      0.0065073386568613965`}, {-1.34934091821689, 
      0.005536596178303978}, {-1.3551245590283292`, 
      0.0046329192312645545`}, {-1.3610297706668522`, 
      0.003799725394588215}, {-1.367055710577463, 
      0.003040423860167941}, {-1.3732014617976305`, 
      0.002358413974684651}, {-1.3794660330692792`, 
      0.00175708378210564}, {-1.385848358977654, 
      0.0012398085674178777`}, {-1.3923473001170357`, 
      0.0008099494020726023}, {-1.398961643283296, 
      0.0004708516916175473}, {-1.406144222619559, 
      0.00021031225587999969`}, {-1.413554883601666, 
      0.000050270067591080924`}, {-2.2275264588605035`, 
       0}, {-2.2275264588605035`, 0.}, {-2.226778818785235, 
      0.016562087318832297`}, {-2.2245240237876267`, 
      0.051858217785779606`}, {-2.221401977586004, 
      0.08671801400284965}, {-2.2174344169630595`, 
      0.12111218014518921`}, {-2.2126442129613957`, 
      0.1550122774857072}, {-2.2070553402787363`, 
      0.18839076838343466`}, {-2.20069284502541, 
      0.22122105923695135`}, {-2.193582810877922, 
      0.2534775423446123}, {-2.1857523236644165`, 
      0.2851356366143848}, {-2.177229434419805, 
      0.3161718270672522}, {-2.1680431209502307`, 
      0.34656370307934997`}, {-2.158223247948455, 
      0.3762899953092721}, {-2.1478005257035693`, 
      0.4053306112583223}, {-2.1368064674502505`, 
      0.433666669412881}, {-2.125273345404538, 
      0.46128053191951573`}, {-2.1132341455348063`, 
      0.488155835744978}, {-2.1007225211182936`, 
      0.5142775222748028}, {-2.087772745135142, 
      0.5396318653058545}, {-2.0744196615534736`, 
      0.5642064973898445}, {-2.060698635560539, 
      0.5879904344865842}, {-2.0466455027964265`, 
      0.6109740988875171}, {-2.0322965176482186`, 
      0.633149340371914}, {-2.017688300663814, 
      0.6545094555599938}, {-2.0028577851459275`, 
      0.6750492054291635}, {-1.987842162987986, 
      0.6947648309615369}, {-1.9726814269605326`, 
      0.7136508981032055}, {-1.957450991769296, 
      0.731662322793316}, {-1.9421991235397567`, 
      0.748792495552475}, {-1.9269606024142123`, 
      0.7650523754383158}, {-1.911769627125311, 
      0.780454115453369}, {-1.8966597768986881`, 
      0.7950110398039961}, {-1.8816639741427468`, 
      0.808737619997373}, {-1.8668144479599484`, 
      0.8216494498020146}, {-1.8517349056071764`, 
      0.834092528316528}, {-1.8344565141786922`, 
      0.8476307429841015}, {-1.8170997087010683`, 
      0.8605292060035924}, {-1.799685718636366, 
      0.8727928624663366}, {-1.7822354667372662`, 
      0.8844273199469717}, {-1.7647695491743782`, 
      0.8954388359889434}, {-1.7473082161045403`, 
      0.9058343050101234}, {-1.7298713526966911`, 
      0.915621244642947}, {-1.7124784606314394`, 
      0.9248077815239432}, {-1.6951486400900015`, 
      0.9334026365479858}, {-1.6779005722476972`, 
      0.9414151096030314}, {-1.660752502286706, 
      0.9488550638015343}, {-1.6437222229422959`, 
      0.9557329092251386}, {-1.6268270585962146`, 
      0.9620595861996474}, {-1.6100838499304209`, 
      0.9678465481176384}, {-1.5935089391537998`, 
      0.9731057438264732}, {-1.5771181558139633`, 
      0.9778495995997846}, {-1.5609268032056878`, 
      0.9820910007108642}, {-1.54494964538698, 
      0.9858432726266891}, {-1.5292008948131945`, 
      0.9891201618416232}, {-1.513694200599049, 
      0.9919358163701126}, {-1.4984426374178013`, 
      0.9943047659179616}, {-1.4834586950462574`, 
      0.9962419017520215}, {-1.4687542685636858`, 
      0.997762456288358}, {-1.4543406492121078`, 
      0.9988819824191736}, {-1.4402285159248214`, 0.9996163325989604}, {
      0.19311838528487416`, 1}, {0.20588049050780868`, 0.9998371021345642}, {
      0.2192296636403373, 0.9993215654426753}, {0.2334833544817059, 
      0.998409999760843}, {0.2480336396227507, 0.9971058467423422}, {
      0.26286955423838015`, 0.9953933906899533}, {0.2779795250526531, 
      0.9932572252276954}, {0.2933513791219686, 0.9906822741052125}, {
      0.30897235328337636`, 0.9876538117518396}, {0.3248291042608626, 
      0.9841574835599668}, {0.3409077194218601, 0.9801793258775161}, {
      0.35719372817562994`, 0.9757057856895764}, {0.3736721140045674, 
      0.970723739969473}, {0.3903273271188975, 0.9652205146798088}, {
      0.4071432977246433, 0.959183903404288}, {0.4241034498941795, 
      0.9526021855914221}, {0.4411907160281173, 0.9454641443915238}, {
      0.4583875518967129, 0.937759084068725}, {0.47567595224844217`, 
      0.9294768469700844}, {0.4930374669728525, 0.9206078300342161}, {
      0.5104532178042704, 0.9111430008222366}, {0.5279039155524319, 
      0.9010739130542164}, {0.5453698778455953, 0.8903927216347229}, {
      0.5628310473712049, 0.8790921971514634}, {0.5802670105986886, 
      0.8671657398314587}, {0.5976570169685093, 0.8546073929396361}, {
      0.6149799985311277, 0.8414118556051765}, {0.6314182808508729, 
      0.8282253766914024}, {0.6461766128290161, 0.8157424492007895}, {
      0.6610981587900323, 0.8024535614782687}, {0.676151075050036, 
      0.7883425302944325}, {0.6913028054558849, 0.7733942808343234}, {
      0.7065201174207641, 0.7575948723338161}, {0.721769138799335, 
      0.740931522593583}, {0.7370153955684994, 0.7233926313446152}, {
      0.7522232021019651, 0.7049686061727517}, {0.7673224743481131, 
      0.6856947006839664}, {0.7822566151866801, 0.6655952729083485}, {
      0.7969883169142729, 0.6446732846774187}, {0.8114805011649897, 
      0.622933185417566}, {0.8256963734541855, 0.6003808975141803}, {
      0.8395994769976157, 0.5770237997908648}, {0.8531537457436141, 
      0.5528707091344943}, {0.8663235565571386, 0.5279318602988776}, {
      0.8790737804957698, 0.5022188839217362}, {0.8913698331190544, 
      0.47574478279161564`}, {0.9031777237739482, 0.44852390640320844`}, {
      0.9144641038005427, 0.42057192384137776`}, {0.9251963136037343, 
      0.39190579503593526`}, {0.9353424285380356, 0.36254374043093585`}, {
      0.944871303554305, 0.33250520911390946`}, {0.9537526165588203, 
      0.3018108454520528}, {0.9619569104367979, 0.270482454283951}, {
      0.9694556336941986, 0.23854296471688527`}, {0.9762211796734368, 
      0.2060163925812137}, {0.9822269243004318, 0.17292780159468057`}, {
      0.9874472623223037, 0.1393032632908148}, {0.9918576419969158, 
      0.10516981576682403`}, {0.9954345981974063, 0.07055542130756808}, {
      0.9981557838968255, 0.03548892294331121}, {1., 0.}, {
      0.19311838528487416`, 0}, {0.1874409947124228, 
      0.00003223380273019824}, {0.18176433615552234`, 
      0.00012893105484863916`}, {0.17608914153534122`, 
      0.0002900792886747254}, {0.17072035228968882`, 0.0005027722156384899}, {
      0.1656532713889946, 0.0007618524484453913}, {0.16065380121966927`, 
      0.0010744279966994235`}, {0.15572249501578242`, 
      0.0014389973736303092`}, {0.1508598806371257, 0.001854053520359627}, {
      0.14606646051507272`, 0.0023180841884660125`}, {0.14134271160385464`, 
      0.0028295723230492846`}, {0.13668908533725474`, 0.003386996446219851}, {
      0.13210600759072597`, 0.00398883104093973}, {0.12759387864893362`, 
      0.004633546935141488}, {0.12315307317872416`, 0.0053196116860514215`}, {
      0.11878394020752048`, 0.006045489964643271}, {0.11448680310714347`, 
      0.006809643940148828}, {0.11026195958305766`, 0.007610533664551798}, {
      0.10610968166903861`, 0.008446617456991325}, {0.10203021572725847`, 
      0.009316352288001662}, {0.09802378245378514, 0.01021819416351454}, {
      0.0940905768894895, 0.011150598508550835`}, {0.09023076843635428, 
      0.012112020550528296`}, {0.08644450087917692, 0.01310091570211215}, {
      0.08273189241265845, 0.014115739943535523`}, {0.0790930356738685, 
      0.015154950204316786`}, {0.07552799778007638, 0.01621700474430108}, {
      0.07203682037193698, 0.01730036353395334}, {0.06861951966201911, 
      0.018403488633830487`}, {0.06527608648866302, 0.019524844573160435`}, {
      0.06200648637515322, 0.020662898727455924`}, {0.05881065959419109, 
      0.021816121695091298`}, {0.055688521237651674`, 
      0.022982987672770593`}, {0.05263996129160721, 0.02416197482981559}, {
      0.04966484471659989, 0.0253515656812026}, {0.046763011533144626`, 
      0.026550247459277147`}, {0.04393427691244225, 0.0277565124840759}, {
      0.04117843127228228, 0.02896885853218551}, {0.038495240378113714`, 
      0.0301857892040683}, {0.035884445449261136`, 0.031405814289785054`}, {
      0.033345763270262736`, 0.032627450133045466`}, {0.030878886307305824`, 
      0.033849219993517185`}, {0.02848348282973449, 0.03506965440732461}, {
      0.02615919703660319, 0.036287291545669134`}, {0.023905649188249174`, 
      0.037500677571502695`}, {0.021722435742855702`, 0.03870836699418697}, {
      0.019609129497977183`, 0.03990892302207102}, {0.017565279736996415`, 
      0.04110091791292033}, {0.015590412380483283`, 0.04228293332213097}, {
      0.013684030142423368`, 0.0434535606486626}, {0.01184561269128407, 
      0.04461140137862486}, {0.010074616815884962`, 0.04575506742645193}, {
      0.008370476596038278, 0.0468831814736004}, {0.006732603577924528, 
      0.04799437730470638}, {0.005160386954167458, 0.04908730014113797}, {
      0.003653193748571674, 0.05016060697187968}, {0.0022103690054854695`, 
      0.051212966881686264`}, {0.000831235983750525, 
      0.05224306137644338}, {-0.0004849036448006258, 
      0.0532495847056735}, {-0.0017387695923393124`, 
      0.05423124418212578}, {-0.002931102747568361, 0.05518676049838907}}]}, 
   {RGBColor[0, 0, 1], 
    LineBox[{{0.19311838528487416`, 1}, {-1.4206448441453774`, 1}}], 
    LineBox[{{-1.4206448441453774`, 0}, {-2.2275264588605035`, 0}}], 
    LineBox[{{0.19311838528487416`, 0}, {1., 0}}]}},
  ImageSize->202,
  PlotRange->{{-2.4009882660333237`, 1.1979473117878348`}, {-0.25, 
   1.25}}]], "Output",
 CellChangeTimes->{{3.9391729131022043`*^9, 3.939172930000134*^9}},
 CellLabel->"Out[40]=",ExpressionUUID->"c7c84a60-2db6-429a-bdc4-c00b7c118ee1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"balancedPolygonCombinedNoLabel", "=", 
  RowBox[{"GraphicsRow", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"balancedPolygon", ",", "balancedPolygonLimitNoLabel"}], "}"}], 
    ",", 
    RowBox[{"ImageSize", "->", "width"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9391729418202677`*^9, 3.939172946215354*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"7f8c50d5-1d5b-4d08-85e4-42cf2a60e199"],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[{
       {EdgeForm[GrayLevel[0]], FaceForm[RGBColor[1, 1, 0.87]], 
        PolygonBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQ3S8Tzxb047c9AwQ0HFxydw7TvV/2U9vSfrcFX7Y/
tbCcZ9nJH/apnlJy630e2YdlKarqe32zt/JcwZw54YX9rLQvMxnvfra/oLDt
pXr+G/vmrVNe2Pp/tD+60lPhypN39mej4rWuHH0LNf+D/XUIfz+M3wZRv38/
VP1ciHn7L0HNi4DYt98eat8ZiHv2p0PdcxTi3v2zoe6dBPHPfkbRqw5et+bZ
7L0X9+i81qv9MP+lH1mxfPvv5/ud9nxNZX3eb19W8GPqnYfP9u+vuKPaVLrA
/lLD10O2a5/s5xFTcjBPumr/suth2DrmR/vzxZ+uFte+Yn+GUzvn1dbb+99P
jCwr3/HIXv4tz6mJmy7v7/7Z7dN+6oG9j1xGZE7m4f1NPyWNHPme2x87u+JG
Q9mhPXcUeXya9B/bq0Pk7Zuh8lwQ/fZ9UP07IObbf4Sa/xBivz3cfoj77GHu
y4O4334l1P0JEP/Z+0L9twXif1j8MgAArWz4SA==
         "]]}, 
       {Thickness[Tiny], GeometricTransformationBox[GeometricTransformationBox[
          {RGBColor[0.3, 0.7666666666666666, 0.3], 
           LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
           LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
           0.43388373911755795`, -0.9009688679024193}, {0.9009688679024193, 
           0.43388373911755795`}}, {0., 0.}}], {-0.4329782539681702, 
         0.5850179015656617}]}, 
       {RGBColor[0, 0, 1], 
        LineBox[{{-0.9303990199649331, 1.}, {0.930399019964932, 1.}}], 
        LineBox[{{1.7481251000297424`, 0.}, {0.8177260800648214, 0.}}], 
        LineBox[{{-0.8177260800648224, 0.}, {-1.748125100029743, 
         1.0704179041302858`*^-16}}]}, 
       {RGBColor[0, 
         NCache[
          Rational[2, 3], 0.6666666666666666], 0], 
        LineBox[{{1.2414566053252316`, 0.8885688366581466}, {
         1.0818461499396512`, 0.9654331808681539}}], 
        LineBox[{{0.7150710038290649, 0.03214651786969231}, {
         0.7494772219271333, 0.015577356504506446`}}], 
        LineBox[{{-0.43297825396817013`, 
         0.5850179015656617}, {-0.30777401668065524`, 
         0.5247227187208393}}]}, 
       {Thickness[Tiny], GeometricTransformationBox[GeometricTransformationBox[
          {GrayLevel[0.5], Opacity[0.5], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
           LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{1., 0.}, {0., 1.}}, {0., 
           0.}}], {1.006230577222595, 0.}], 
        GeometricTransformationBox[GeometricTransformationBox[
          {GrayLevel[0.5], Opacity[0.5], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
           LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
           0.9749279121818236, -0.2225209339563144}, {0.2225209339563144, 
           0.9749279121818236}}, {0., 0.}}], {0.6461476142685795, 
         0.334119618063}], 
        GeometricTransformationBox[GeometricTransformationBox[
          {GrayLevel[0.5], Opacity[0.5], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
           LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
           0.9009688679024191, -0.4338837391175581}, {0.4338837391175581, 
           0.9009688679024191}}, {0., 0.}}], {0.43297825396816886`, 
         0.5850179015656619}], 
        GeometricTransformationBox[GeometricTransformationBox[
          {GrayLevel[0.5], Opacity[0.5], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
           LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
           0.7818314824680298, -0.6234898018587335}, {0.6234898018587335, 
           0.7818314824680298}}, {0., 0.}}], {0.15165476193964011`, 
         0.720490072111531}], 
        GeometricTransformationBox[GeometricTransformationBox[
          {GrayLevel[0.5], Opacity[0.5], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
           LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
           0.6234898018587336, -0.7818314824680298}, {0.7818314824680298, 
           0.6234898018587336}}, {0., 0.}}], {-0.15165476193964114`, 
         0.720490072111531}], 
        GeometricTransformationBox[GeometricTransformationBox[
          {GrayLevel[0.5], Opacity[0.5], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
           LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
           0.43388373911755795`, -0.9009688679024193}, {0.9009688679024193, 
           0.43388373911755795`}}, {0., 0.}}], {-0.4329782539681702, 
         0.5850179015656617}], 
        GeometricTransformationBox[GeometricTransformationBox[
          {GrayLevel[0.5], Opacity[0.5], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
           LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
           0.22252093395631445`, -0.9749279121818236}, {0.9749279121818236, 
           0.22252093395631445`}}, {0., 0.}}], {-0.6461476142685803, 
         0.334119618063}], 
        GeometricTransformationBox[GeometricTransformationBox[
          {GrayLevel[0.5], Opacity[0.5], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
           LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
           6.123233995736766*^-17, -1.}, {1., 6.123233995736766*^-17}}, {0., 
           0.}}], {-1.006230577222595, 3.8151282262456683`*^-19}]}},
      DisplayFunction->Identity,
      ImagePadding->{{0., 0.}, {0., 0.}},
      ImageSize->202,
      PlotRange->{{-1.787225036603072, 1.8117105412180863`}, {-0.25, 
       1.25}}], {107.73333333333333, -44.20056890718395}, 
     ImageScaled[{0.5, 0.5}], {202, 84.19155982320753},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
    InsetBox[
     GraphicsBox[{GeometricTransformationBox[GeometricTransformationBox[{
          {GrayLevel[0.75], EdgeForm[None], 
           PolygonBox[{{-3, 0}, {0, 0}, {0, -3}, {1, -3}, {1, 1}, {-3, 
            1}}]}, 
          {GrayLevel[0], LineBox[{{-3, 0}, {0, 0}, {0, -3}}], 
           LineBox[{{-3, 1}, {1, 1}, {1, -3}}]}}, {{{
          0.4338837391175581, -0.9009688679024191}, {0.9009688679024191, 
          0.4338837391175581}}, {0, 0}}], {-0.9863485896897467, 
        0.523682382685558}], 
       {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
        PolygonBox[{{-0.002931102747568361, 
          0.05518676049838907}, {-0.0075077211477384, 
          0.09053224433819837}, {-0.013606412660485952`, 
          0.1253351796409147}, {-0.02120120315269523, 
          0.15953289495971165`}, {-0.030263707684347576`, 
          0.19306373142378394`}, {-0.040763166503033424`, 
          0.22586713013002274`}, {-0.05266648405966139, 
          0.2578837183204711}, {-0.06593827100576961, 
          0.28905539424496024`}, {-0.08054088912959365, 
          0.3193254106095894}, {-0.09643449918483407, 
          0.34863845651307224`}, {-0.11357711156289788`, 
          0.3769407377744405}, {-0.1319246397562651, 
          0.4041800555571583}, {-0.15143095655755753`, 
          0.43030588319636326`}, {-0.17204795293586453`, 
          0.45526944113771095`}, {-0.19372559952891225`, 
          0.4790237698981564}, {-0.21641201068675506`, 
          0.5015238009609528}, {-0.2400535109998163, 
          0.522726425519191}, {-0.26459470424132275`, 
          0.5425905609843353}, {-0.28997854465145556`, 
          0.5610772151784293}, {-0.3161464104878934, 
          0.5781495481309521}, {-0.34303817976484235`, 
          0.5937729314036967}, {-0.370592308100146, 
          0.6079150048695116}, {-0.3987459085876401, 
          0.6205457308733012}, {-0.4274348336095711, 
          0.6316374457063071}, {-0.4565937585016293, 
          0.6411649083273959}, {-0.48615626698096903`, 
          0.6491053462678579}, {-0.5160358229611974, 
          0.6554156021434079}, {-0.5461316059131602, 
          0.6600426635877341}, {-0.5763764300476724, 
          0.6629794331345903}, {-0.6067035922391745, 
          0.6642219172844704}, {-0.6370462979339245, 
          0.6637684267295264}, {-0.6673377353194726, 
          0.6616195780275219}, {-0.6975111495100281, 
          0.6577782929908836}, {-0.727499916679408, 
          0.6522497957913859}, {-0.7572246746503857, 
          0.645057960820489}, {-0.7865796945555036, 
          0.63626619093454}, {-0.8154954846739376, 
          0.6258992640285892}, {-0.8439062017278565, 
          0.6139812781607924}, {-0.8717471399538075, 
          0.6005387757685603}, {-0.8989548155992705, 
          0.5856006962499344}, {-0.9254670496080297, 
          0.5691983257620765}, {-0.9512230484058931, 
          0.5513652443018654}, {-0.976163482700509, 
          0.5321372701363265}, {-1.0002305642113472`, 
          0.51155240165329}, {-1.0233681202482943`, 
          0.4896507567052537}, {-1.045521666059788, 
          0.46647450952194436`}, {-1.0666384748739537`, 
          0.4420678252694908}, {-1.0866676455588282`, 
          0.41647679233647555`}, {-1.1055601678304374`, 
          0.389749352429386}, {-1.1232689849402542`, 
          0.36193522856216287`}, {-1.1397490537763817`, 
          0.33308585102662447`}, {-1.1549574023156846`, 
          0.3032542814325403}, {-1.1688531843670402`, 
          0.2724951349080245}, {-1.1813977315488688`, 
          0.24086450055272687`}, {-1.192554602447161, 
          0.208419860238005}, {-1.2022896289033165`, 
          0.17522000584987357`}, {-1.2105709593842584`, 
          0.1413249550720373}, {-1.2173690993904753`, 
          0.10679586580772375`}, {-1.2226569488608843`, 
          0.07169494934034183}, {-1.224595356112935, 
          0.05518676049838907}, {-1.226164284520757, 
          0.05393398196390663}, {-1.227838485878468, 
          0.052637306541543444`}, {-1.2296195873906839`, 
          0.051299594902786044`}, {-1.2315091543658316`, 
          0.04992374603163245}, {-1.2335086894420904`, 
          0.048512696014961686`}, {-1.2356196318356432`, 
          0.04706941681843678}, {-1.2378433566114944`, 
          0.045596915048337586`}, {-1.2401811739771011`, 
          0.04409823069972405}, {-1.2426343285990682`, 
          0.042576435891334995`}, {-1.2452039989431383`, 
          0.04103463358763164}, {-1.2478912966377111`, 
          0.039475956308399146`}, {-1.2506972658611129`, 
          0.03790356482632364}, {-1.25362288275283, 
          0.03632064685296571}, {-1.2566690548489214`, 
          0.03473041571355542}, {-1.2598366205418015`, 
          0.03313610901103731}, {-1.2631263485645952`, 
          0.031540987279797435`}, {-1.266538937500247, 
          0.029948332629507732`}, {-1.270075015315565, 
          0.02836144737952641}, {-1.2737351389203686`, 
          0.02678365268429606}, {-1.2775197937519045`, 
          0.025218287150184128`}, {-1.2814293933846885`, 
          0.02366870544421342}, {-1.285464279165918, 
          0.022138276895132772`}, {-1.289624719876597, 
          0.02063038408728084}, {-1.2939109114185072`, 
          0.019148421447698342`}, {-1.2983229765271467`, 
          0.01769579382694633}, {-1.3028609645107572`, 
          0.016275915074090402`}, {-1.3075248510155446`, 
          0.014892206606312741`}, {-1.312314537817196, 
          0.013548095973615792`}, {-1.3172298526387862`, 
          0.012247015419083246`}, {-1.322270548995155, 
          0.010992400435165577`}, {-1.327436306063838, 
          0.00978768831645895}, {-1.3327267285826143`, 
          0.008636316709447676}, {-1.3381413467737344`, 
          0.007541722159681663}, {-1.3436796162948779`, 
          0.0065073386568613965`}, {-1.34934091821689, 
          0.005536596178303978}, {-1.3551245590283292`, 
          0.0046329192312645545`}, {-1.3610297706668522`, 
          0.003799725394588215}, {-1.367055710577463, 
          0.003040423860167941}, {-1.3732014617976305`, 
          0.002358413974684651}, {-1.3794660330692792`, 
          0.00175708378210564}, {-1.385848358977654, 
          0.0012398085674178777`}, {-1.3923473001170357`, 
          0.0008099494020726023}, {-1.398961643283296, 
          0.0004708516916175473}, {-1.406144222619559, 
          0.00021031225587999969`}, {-1.413554883601666, 
          0.000050270067591080924`}, {-2.2275264588605035`, 
           0}, {-2.2275264588605035`, 0.}, {-2.226778818785235, 
          0.016562087318832297`}, {-2.2245240237876267`, 
          0.051858217785779606`}, {-2.221401977586004, 
          0.08671801400284965}, {-2.2174344169630595`, 
          0.12111218014518921`}, {-2.2126442129613957`, 
          0.1550122774857072}, {-2.2070553402787363`, 
          0.18839076838343466`}, {-2.20069284502541, 
          0.22122105923695135`}, {-2.193582810877922, 
          0.2534775423446123}, {-2.1857523236644165`, 
          0.2851356366143848}, {-2.177229434419805, 
          0.3161718270672522}, {-2.1680431209502307`, 
          0.34656370307934997`}, {-2.158223247948455, 
          0.3762899953092721}, {-2.1478005257035693`, 
          0.4053306112583223}, {-2.1368064674502505`, 
          0.433666669412881}, {-2.125273345404538, 
          0.46128053191951573`}, {-2.1132341455348063`, 
          0.488155835744978}, {-2.1007225211182936`, 
          0.5142775222748028}, {-2.087772745135142, 
          0.5396318653058545}, {-2.0744196615534736`, 
          0.5642064973898445}, {-2.060698635560539, 
          0.5879904344865842}, {-2.0466455027964265`, 
          0.6109740988875171}, {-2.0322965176482186`, 
          0.633149340371914}, {-2.017688300663814, 
          0.6545094555599938}, {-2.0028577851459275`, 
          0.6750492054291635}, {-1.987842162987986, 
          0.6947648309615369}, {-1.9726814269605326`, 
          0.7136508981032055}, {-1.957450991769296, 
          0.731662322793316}, {-1.9421991235397567`, 
          0.748792495552475}, {-1.9269606024142123`, 
          0.7650523754383158}, {-1.911769627125311, 
          0.780454115453369}, {-1.8966597768986881`, 
          0.7950110398039961}, {-1.8816639741427468`, 
          0.808737619997373}, {-1.8668144479599484`, 
          0.8216494498020146}, {-1.8517349056071764`, 
          0.834092528316528}, {-1.8344565141786922`, 
          0.8476307429841015}, {-1.8170997087010683`, 
          0.8605292060035924}, {-1.799685718636366, 
          0.8727928624663366}, {-1.7822354667372662`, 
          0.8844273199469717}, {-1.7647695491743782`, 
          0.8954388359889434}, {-1.7473082161045403`, 
          0.9058343050101234}, {-1.7298713526966911`, 
          0.915621244642947}, {-1.7124784606314394`, 
          0.9248077815239432}, {-1.6951486400900015`, 
          0.9334026365479858}, {-1.6779005722476972`, 
          0.9414151096030314}, {-1.660752502286706, 
          0.9488550638015343}, {-1.6437222229422959`, 
          0.9557329092251386}, {-1.6268270585962146`, 
          0.9620595861996474}, {-1.6100838499304209`, 
          0.9678465481176384}, {-1.5935089391537998`, 
          0.9731057438264732}, {-1.5771181558139633`, 
          0.9778495995997846}, {-1.5609268032056878`, 
          0.9820910007108642}, {-1.54494964538698, 
          0.9858432726266891}, {-1.5292008948131945`, 
          0.9891201618416232}, {-1.513694200599049, 
          0.9919358163701126}, {-1.4984426374178013`, 
          0.9943047659179616}, {-1.4834586950462574`, 
          0.9962419017520215}, {-1.4687542685636858`, 
          0.997762456288358}, {-1.4543406492121078`, 
          0.9988819824191736}, {-1.4402285159248214`, 0.9996163325989604}, {
          0.19311838528487416`, 1}, {0.20588049050780868`, 
          0.9998371021345642}, {0.2192296636403373, 0.9993215654426753}, {
          0.2334833544817059, 0.998409999760843}, {0.2480336396227507, 
          0.9971058467423422}, {0.26286955423838015`, 0.9953933906899533}, {
          0.2779795250526531, 0.9932572252276954}, {0.2933513791219686, 
          0.9906822741052125}, {0.30897235328337636`, 0.9876538117518396}, {
          0.3248291042608626, 0.9841574835599668}, {0.3409077194218601, 
          0.9801793258775161}, {0.35719372817562994`, 0.9757057856895764}, {
          0.3736721140045674, 0.970723739969473}, {0.3903273271188975, 
          0.9652205146798088}, {0.4071432977246433, 0.959183903404288}, {
          0.4241034498941795, 0.9526021855914221}, {0.4411907160281173, 
          0.9454641443915238}, {0.4583875518967129, 0.937759084068725}, {
          0.47567595224844217`, 0.9294768469700844}, {0.4930374669728525, 
          0.9206078300342161}, {0.5104532178042704, 0.9111430008222366}, {
          0.5279039155524319, 0.9010739130542164}, {0.5453698778455953, 
          0.8903927216347229}, {0.5628310473712049, 0.8790921971514634}, {
          0.5802670105986886, 0.8671657398314587}, {0.5976570169685093, 
          0.8546073929396361}, {0.6149799985311277, 0.8414118556051765}, {
          0.6314182808508729, 0.8282253766914024}, {0.6461766128290161, 
          0.8157424492007895}, {0.6610981587900323, 0.8024535614782687}, {
          0.676151075050036, 0.7883425302944325}, {0.6913028054558849, 
          0.7733942808343234}, {0.7065201174207641, 0.7575948723338161}, {
          0.721769138799335, 0.740931522593583}, {0.7370153955684994, 
          0.7233926313446152}, {0.7522232021019651, 0.7049686061727517}, {
          0.7673224743481131, 0.6856947006839664}, {0.7822566151866801, 
          0.6655952729083485}, {0.7969883169142729, 0.6446732846774187}, {
          0.8114805011649897, 0.622933185417566}, {0.8256963734541855, 
          0.6003808975141803}, {0.8395994769976157, 0.5770237997908648}, {
          0.8531537457436141, 0.5528707091344943}, {0.8663235565571386, 
          0.5279318602988776}, {0.8790737804957698, 0.5022188839217362}, {
          0.8913698331190544, 0.47574478279161564`}, {0.9031777237739482, 
          0.44852390640320844`}, {0.9144641038005427, 0.42057192384137776`}, {
          0.9251963136037343, 0.39190579503593526`}, {0.9353424285380356, 
          0.36254374043093585`}, {0.944871303554305, 0.33250520911390946`}, {
          0.9537526165588203, 0.3018108454520528}, {0.9619569104367979, 
          0.270482454283951}, {0.9694556336941986, 0.23854296471688527`}, {
          0.9762211796734368, 0.2060163925812137}, {0.9822269243004318, 
          0.17292780159468057`}, {0.9874472623223037, 0.1393032632908148}, {
          0.9918576419969158, 0.10516981576682403`}, {0.9954345981974063, 
          0.07055542130756808}, {0.9981557838968255, 0.03548892294331121}, {
          1., 0.}, {0.19311838528487416`, 0}, {0.1874409947124228, 
          0.00003223380273019824}, {0.18176433615552234`, 
          0.00012893105484863916`}, {0.17608914153534122`, 
          0.0002900792886747254}, {0.17072035228968882`, 
          0.0005027722156384899}, {0.1656532713889946, 
          0.0007618524484453913}, {0.16065380121966927`, 
          0.0010744279966994235`}, {0.15572249501578242`, 
          0.0014389973736303092`}, {0.1508598806371257, 
          0.001854053520359627}, {0.14606646051507272`, 
          0.0023180841884660125`}, {0.14134271160385464`, 
          0.0028295723230492846`}, {0.13668908533725474`, 
          0.003386996446219851}, {0.13210600759072597`, 
          0.00398883104093973}, {0.12759387864893362`, 
          0.004633546935141488}, {0.12315307317872416`, 
          0.0053196116860514215`}, {0.11878394020752048`, 
          0.006045489964643271}, {0.11448680310714347`, 
          0.006809643940148828}, {0.11026195958305766`, 
          0.007610533664551798}, {0.10610968166903861`, 
          0.008446617456991325}, {0.10203021572725847`, 
          0.009316352288001662}, {0.09802378245378514, 0.01021819416351454}, {
          0.0940905768894895, 0.011150598508550835`}, {0.09023076843635428, 
          0.012112020550528296`}, {0.08644450087917692, 
          0.01310091570211215}, {0.08273189241265845, 
          0.014115739943535523`}, {0.0790930356738685, 
          0.015154950204316786`}, {0.07552799778007638, 
          0.01621700474430108}, {0.07203682037193698, 0.01730036353395334}, {
          0.06861951966201911, 0.018403488633830487`}, {0.06527608648866302, 
          0.019524844573160435`}, {0.06200648637515322, 
          0.020662898727455924`}, {0.05881065959419109, 
          0.021816121695091298`}, {0.055688521237651674`, 
          0.022982987672770593`}, {0.05263996129160721, 
          0.02416197482981559}, {0.04966484471659989, 0.0253515656812026}, {
          0.046763011533144626`, 0.026550247459277147`}, {0.04393427691244225,
           0.0277565124840759}, {0.04117843127228228, 0.02896885853218551}, {
          0.038495240378113714`, 0.0301857892040683}, {0.035884445449261136`, 
          0.031405814289785054`}, {0.033345763270262736`, 
          0.032627450133045466`}, {0.030878886307305824`, 
          0.033849219993517185`}, {0.02848348282973449, 
          0.03506965440732461}, {0.02615919703660319, 
          0.036287291545669134`}, {0.023905649188249174`, 
          0.037500677571502695`}, {0.021722435742855702`, 
          0.03870836699418697}, {0.019609129497977183`, 
          0.03990892302207102}, {0.017565279736996415`, 
          0.04110091791292033}, {0.015590412380483283`, 
          0.04228293332213097}, {0.013684030142423368`, 0.0434535606486626}, {
          0.01184561269128407, 0.04461140137862486}, {0.010074616815884962`, 
          0.04575506742645193}, {0.008370476596038278, 0.0468831814736004}, {
          0.006732603577924528, 0.04799437730470638}, {0.005160386954167458, 
          0.04908730014113797}, {0.003653193748571674, 0.05016060697187968}, {
          0.0022103690054854695`, 0.051212966881686264`}, {
          0.000831235983750525, 0.05224306137644338}, {-0.0004849036448006258,
           0.0532495847056735}, {-0.0017387695923393124`, 
          0.05423124418212578}, {-0.002931102747568361, 
          0.05518676049838907}}]}, 
       {RGBColor[0, 0, 1], 
        LineBox[{{0.19311838528487416`, 1}, {-1.4206448441453774`, 1}}], 
        LineBox[{{-1.4206448441453774`, 0}, {-2.2275264588605035`, 0}}], 
        LineBox[{{0.19311838528487416`, 0}, {1., 0}}]}},
      DisplayFunction->Identity,
      ImagePadding->{{0., 0.}, {0., 0.}},
      ImageSize->202,
      PlotRange->{{-2.4009882660333237`, 1.1979473117878348`}, {-0.25, 
       1.25}}], {323.2, -44.20056890718395}, ImageScaled[{0.5, 0.5}], {202, 84.19155982320753},
     
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}]}, {}},
  ImageSize->404,
  PlotRange->{{0, 430.93333333333334`}, {-88.4011378143679, 0}},
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{3.9391729483690968`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"b47a0bbb-f05a-42c8-ae95-06dd96f5510c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"save", "[", "balancedPolygonCombinedNoLabel", "]"}]], "Input",
 CellChangeTimes->{{3.9391729536878157`*^9, 3.939172954570321*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"1cc866fa-8131-4e7d-88fb-dbd359820e60"],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
  "Blue", " ", "horizontal", " ", "sides", "\[IndentingNewLine]", "Green", 
   " ", "slanted", " ", "sides", "\[IndentingNewLine]", "Label", " ", "K", 
   "\[IndentingNewLine]", "Label", " ", "niche"}], "\[IndentingNewLine]", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.932008225430006*^9, 
  3.9320082405031767`*^9}},ExpressionUUID->"c8d2b6ca-394d-4b75-a9c4-\
4132b360577e"],

Cell[BoxData[
 RowBox[{"ClearAll", "[", "extremeSofaGraphics", "]"}]], "Input",
 CellChangeTimes->{{3.936948190396494*^9, 3.9369482005241957`*^9}, {
   3.936948251719211*^9, 3.936948333209179*^9}, {3.9387132298856077`*^9, 
   3.9387132726288633`*^9}, {3.938715294042293*^9, 3.938715375589197*^9}, {
   3.93871542329582*^9, 3.938715427201982*^9}, {3.9387157585081673`*^9, 
   3.9387157611074533`*^9}, 3.938716214036199*^9, {3.938716256492875*^9, 
   3.938716259545385*^9}},
 CellLabel->
  "In[232]:=",ExpressionUUID->"a1202835-32ff-48fd-a2cc-1655607a7d6e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"extremeSofaGraphics", "[", "t_", "]"}], ":=", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"extremeSofa", "=", 
     RowBox[{"Sofa", "[", 
      RowBox[{
       RowBox[{"N", "@", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Pi", "/", "6"}], ",", 
          RowBox[{"Pi", "/", "3"}], ",", 
          RowBox[{"Pi", "/", "2"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"N", "@", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"10", ",", "0"}], "}"}], ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], "-", 
           RowBox[{"t", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Cos", "[", 
               RowBox[{"Pi", "/", "6"}], "]"}], ",", 
              RowBox[{"Sin", "[", 
               RowBox[{"Pi", "/", "6"}], "]"}]}], "}"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.9"}], ",", "0.98"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "10"}], ",", "0"}], "}"}]}], "}"}]}]}], "]"}]}], ";",
     "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Thin", ",", "LightGray"}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"Thin", ",", 
          RowBox[{"transHallwayWalls", "[", 
           RowBox[{
            RowBox[{"SofaX", "[", 
             RowBox[{"extremeSofa", ",", "1"}], "]"}], ",", 
            RowBox[{"Pi", "/", "6"}], ",", "4", ",", 
            RowBox[{"Lighter", "[", 
             RowBox[{
              RowBox[{"Darker", "@", "Green"}], ",", "0.3"}], "]"}]}], 
           "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"MS`SofaDefaultFillingColor", ",", 
          RowBox[{"EdgeForm", "[", "Black", "]"}], ",", 
          RowBox[{"Polygon", "@", 
           RowBox[{"SofaVertices", "@", "extremeSofa"}]}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "@", "Green"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Line", "[", 
           RowBox[{
            RowBox[{"NicheVertices", "[", "extremeSofa", "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"5", ";;", "6"}], "]"}], "]"}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"Line", "[", 
           RowBox[{
            RowBox[{"CapVertices", "[", "extremeSofa", "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ";;", "2"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"PointSize", "[", "Small", "]"}], ",", 
          RowBox[{"Point", "[", 
           RowBox[{"SofaX", "[", 
            RowBox[{"extremeSofa", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"Point", "[", 
           RowBox[{"SofaX", "[", 
            RowBox[{"extremeSofa", ",", "2"}], "]"}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"Inset", "[", 
           RowBox[{
            RowBox[{"MaTeX", "[", "\"\<\\\\mathbf{x}(\\\\pi/6)\>\"", "]"}], 
            ",", 
            RowBox[{
             RowBox[{"SofaX", "[", 
              RowBox[{"extremeSofa", ",", "1"}], "]"}], "-", 
             RowBox[{"{", 
              RowBox[{"0.2", ",", "0.3"}], "}"}]}], ",", "Top"}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"Thin", ",", 
            RowBox[{"Line", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"SofaX", "[", 
                 RowBox[{"extremeSofa", ",", "1"}], "]"}], "-", 
                RowBox[{"{", 
                 RowBox[{"0.2", ",", "0.3"}], "}"}]}], ",", 
               RowBox[{"SofaX", "[", 
                RowBox[{"extremeSofa", ",", "1"}], "]"}]}], "}"}], "]"}]}], 
           "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Inset", "[", 
           RowBox[{
            RowBox[{"MaTeX", "[", "\"\<\\\\mathbf{x}(\\\\pi/3)\>\"", "]"}], 
            ",", 
            RowBox[{
             RowBox[{"SofaX", "[", 
              RowBox[{"extremeSofa", ",", "2"}], "]"}], "-", 
             RowBox[{"{", 
              RowBox[{"0.2", ",", "0.05"}], "}"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"Right", ",", "Top"}], "}"}]}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"Thin", ",", 
            RowBox[{"Line", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"SofaX", "[", 
                 RowBox[{"extremeSofa", ",", "2"}], "]"}], "-", 
                RowBox[{"{", 
                 RowBox[{"0.2", ",", "0.05"}], "}"}]}], ",", 
               RowBox[{"SofaX", "[", 
                RowBox[{"extremeSofa", ",", "2"}], "]"}]}], "}"}], "]"}]}], 
           "}"}]}], "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2.5"}], ",", "2.5"}], "}"}], "-", "0.5"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.2"}], ",", "1.2"}], "}"}]}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"ImageSize", "->", 
       RowBox[{"2", "*", 
        RowBox[{"width", "/", "3"}]}]}]}], "]"}]}], "\[IndentingNewLine]", 
   ")"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQfelvOb9S6FvHmP6ZYJr1gKI4iE52faYOossSknVA
9IT2EAMQXRjRXwCire7nFYJok+yIisSIt46/xE9WguiPTTsfZAHpM9HsT0D0
JM+zmrlA+hHDPEcQnWU65WY9kH7Qp/EERO96Ofk9iD4pxP4HRP+eUnO0AaQu
XPYYiK7TqboPoi17uJ6A6H+PbNgagbTRyiBOEH2kR0YARE8rF5UE0Sv4H7uB
aNk1aoEg+v5B2RgQbbHRtxBEC7rGlIJom4URlSA6ceu+OhB9unRlA4i2inXu
BtFsdrsXgGgNjfCmJiB9vLi+FUS/P550AkQfW3juJIj2XR/7AERf25oEpq/k
dzwF0a/2TwTTAPaWrmo=
  "],
 CellLabel->
  "In[373]:=",ExpressionUUID->"d90423de-4601-4636-9610-88b5c437ba81"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"balancingProgress", "=", 
  RowBox[{"GraphicsColumn", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Labeled", "[", 
       RowBox[{
        RowBox[{"extremeSofaGraphics", "[", "#", "]"}], ",", 
        RowBox[{"MaTeX", "[", 
         RowBox[{"\"\<\\\\varepsilon = \>\"", "<>", 
          RowBox[{"ToString", "[", "#", "]"}]}], "]"}]}], "]"}], "&"}], "/@", 
     
     RowBox[{"{", 
      RowBox[{"0.2", ",", "0", ",", 
       RowBox[{"-", "0.05"}]}], "}"}]}], ",", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"2", "*", 
      RowBox[{"width", "/", "3"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9387193153213778`*^9, 3.938719318673462*^9}, {
  3.938719401673716*^9, 3.938719647260737*^9}},
 CellLabel->
  "In[381]:=",ExpressionUUID->"3207d16c-a7b6-4c0e-8396-1ecc3522512b"],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     TemplateBox[{
       GraphicsBox[{{
          Thickness[Tiny], 
          GrayLevel[0.85]}, {
          Thickness[Tiny], 
          GeometricTransformationBox[
           GeometricTransformationBox[{
             GrayLevel[0], 
             RGBColor[0.3, 0.7666666666666666, 0.3], 
             LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
             LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
             0.8660254037844386, -0.5}, {0.5, 0.8660254037844386}}, {0, 
             0}}], {-0.17320508075688773`, 0.9}]}, {
          RGBColor[1, 1, 0.87], 
          EdgeForm[
           GrayLevel[0]], 
          
          PolygonBox[{{1.5011106998930266`, 0.}, {0.923760430703401, 
           1.}, {-2.0000000000000004`, 1.}, {-2.064730299493188, 
           0.9626279441628829}, {-2.6205038021850853`, 
           1.6045957967497166`*^-16}, {-1.7320508075688779`, 
           0.}, {-1.3326794919243112`, 
           0.23057713659400547`}, {-0.8999999999999999, 
           0.98}, {-0.46732050807568887`, 
           0.7301923788646684}, {-0.17320508075688773`, 0.9}, {
           0.12091034656191335`, 0.390577136594005}, {0.7974097914174992, 
           0.}}]}, {
          RGBColor[0, 
           NCache[
            Rational[2, 3], 0.6666666666666666], 0], 
          
          LineBox[{{-0.17320508075688773`, 0.9}, {0.12091034656191335`, 
           0.390577136594005}}], 
          LineBox[{{1.5011106998930266`, 0.}, {0.923760430703401, 1.}}]}, {
          PointSize[Small], 
          PointBox[{-0.17320508075688773`, 0.9}], 
          PointBox[{-0.9, 0.98}], 
          InsetBox[
           GraphicsBox[{
             Thickness[0.029265437518290898`], 
             StyleBox[{
               FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYCJAQEYCbAZofqYyVCDLE6MOcSYTy1zBptf
AGcWAkc=
                "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4ukzgSBS1mEmGAg7wPhrhXT40utEHUQqJ5Wc
dZGC89sV2FXPXBFycF1zdDlDhZxDb0S3P+MHcYh+TSWHs2eAIEfCwRgEipUc
HrjGO866KOHwHwTmK0H1yWDwO208d6VNUobrF4gNuG/UrgyxX0Uczg96e/nj
DEdRVHkWEbh+GB9m/pu23G6j2wj+jmCriP/HRR1ua8qu+d+M4CtfexTMEIPJ
7wP5b4Io3H9gulIUEh5ySg7CIPuWCDqAnH3mjbyD/xPPS6aTueD2NYjXsma6
8WHwYe4Fi9vzwP2z5Nbyx4bObHD+we59TSaPmeH8aNUImXM2jHD+Nq8NFnN+
/rCH8Vn0f3Fd4vliDzMfxofZ3wy2nwHuHrB9zHwOB8D2yDgULi/Z8K+fyaHq
/o9bxtliEPlmRoj/zohC3cMATw8vax9nn9f5bI/Oh6UnsH3HGB36QeG4Qdgh
ABQ+wSxwPliejQPOjwH5r4YLnh5hfJj5YPed54Dzb/DeFkv9xubwZd/Hrenb
EHxIOhDDyQenC2kxiHsms0P0l4k53AelV0MBiHsKpB1MQOlYWBRuH1iftTAG
H+ZejU8qL2d5isD9A5EXh/PdweldAs5XB6k/KQnnQ9KVDJyPnj8BEtyT/A==

                "]], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
                1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4ppPGwKyo9QcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZQ/i9VBwYQOMDsIBAbcN/ouLLDke59TSaLeRyq7/+4Zdyt5NCqwK56
ZooonN8b0e3POEEOzj8DAj3KDnc0Zdf8n6zsMGMmEFiqO5ja7A2apgi0/5Z0
TeIlTbj9+lorhS+waMH5x3ft6GUTQPAfRIhvv6iA4P94+/qApbOWw6nDTmsz
7dQcWDi75JP9tBw89tfKWqgj+GD5e6pw/gmwuSoO2x2aHh3foeGgfO1RMMMf
JYj4BDWIu+8oOjSyHO03DFeB+Cda0eEsSPyPIpyP4l8gX6RyUsnZJVIOzhOa
hdJWKTrsCLaK+J8u6hDOKdZufF7J4YFrvOOsjQIOF66GvdGXVnEIAIX/ZTaH
hJAg9QUvVR1AwTNTkhHufhgf5j8YH+b/ZvFa1kw3BB8WvwDgZtcW
                "]], 
               
               FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {
                1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1,
                 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIbIGYCYvGpVzgzHhk6nAEDJQcY/8Oi9QpnPZQdbCsj
VpiuRfC3mP84lFKF4DewHO033K4N5/ucYLedbYrGL9WC841BoFjTQbhyUslZ
EyWH/yBwX8PhgWu846yJig6vireK/tbWcOCPDbhvlK4A54PVuyD4YHOUFRzm
LFLe+cddw8F9zdHlDBIKDptB7stC8P9+K30wZyKC3why73QNiHs0FCDmbNZw
cJ7QLJTmpeCQEHvHjfmGJkReQsnheZb2t+l/teB8sP+7tOH8qRP4q8xO68D5
TxIXXjPx13HotvHclVakAAnPQ9oOPRHd/owCsg4Z+R9aT37RdIhRjZA5FyPq
4LG/VtbiuKbDjmCriP/LReB8SHgg+Aq7FuxL9UPwg99e/jgjURgSbzpaDuqf
VF7O0hR2kF/+wkMvHsH/8fb1AUtmbTj/+K4dvWwG2nDzTMDxoe2QBgJqYg7r
VZ80zzsL5adJwPnRIPfWSDi08Pqvn8Kq47BGSIcv3U4KYr+PLtz/CSFB6gtO
6sP5f0Dhb6jvsL97X5OJszyEf1EPoo9HBs7fCfJ/uwScrwFy70txOB/m/q0O
TY+O79CH88HxKW4A53O7qZYyeRlA3PcPjb9PBM7/su/j1vRvCP5ZsHtEHdJB
3jaDym8ThcTXFX1IOt0vAeeD7euUgfNdQenrBoL/pi2320haFs4vPbzNdaas
goM3KD+oGsDDR3penObpBEM4HyzfiuCj5EckPiy/AgAf+qLK
                "]], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {
                1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, {{{23.0859, 
                12.943800000000003`}, {23.0859, 13.075000000000001`}, {
                22.976599999999998`, 13.153100000000002`}, {22.8891, 
                13.153100000000002`}, {22.832800000000006`, 
                13.153100000000002`}, {22.734399999999997`, 
                13.153100000000002`}, {22.646900000000002`, 
                12.910899999999996`}, {18.960899999999995`, 
                2.5562499999999995`}, {18.8938, 2.35781}, {18.8938, 
                2.226559999999999}, {19.004699999999996`, 
                2.1484399999999995`}, {19.092200000000002`, 
                2.1484399999999995`}, {19.157799999999998`, 
                2.1484399999999995`}, {19.257800000000003`, 2.15938}, {
                19.334400000000002`, 2.3906299999999994`}, {
                23.020299999999995`, 12.745299999999999`}, {23.0859, 
                12.943800000000003`}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
                 1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
                 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                 3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBmIQ/WFDQPasdhuHVgV21TNTZBxgfP7YgPtG5ooOf76V
PpjTaO1w+gwQ6Cg7pMTecWPOsILzbSsjVpjmWsL5BWu6b2cIWDpU3/9xy7ha
0cHv4sSYf58tHEoPb3OdeVcBzt+bX/N2ZilCPjUNCNjUHU4cdlqb6WflMGeR
8s4/z9Udrgt9cjz/DMHfoJe3mNHHGs4Hu2+jtcMW8x+HUlapO9SzHO03fG7t
8ChCfPtFBnWHG9I1iUZHEXwON9VSpihMfs0noMel1OD8UyB3zFN12F8ra5He
Yu1gYgwCqg7Ps7S/TT+L4PuA3C9sA+f7gvjONhD3tSP4MybwV5lpq8H5J3bt
6GULALr3t1XBuRvWDo8TF14zydeAmPfYCs6XnhenebrBEs4HhzevhcMOh6ZH
x2eowvkrv72sOHNAASEfbBXxP10Uoi/e0gEUPWfWCMHDF8aHxS+MD4v/N225
3Ua3xRzQ0wcAqdH9cw==
                 "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQnb+m+3bGAmuH/yAwX8YBxg95e/njjEQpOD8NDCQc
pk/grzLLtnaYCQI7xRz0tVYKX1CxdohRjZA5N0fE4Uniwmsm+60g/DvCDicO
O63N9EPw7SsjVpjOtYTz+fzXT0n1sHRoU2BXPRMiBtGvb+kQBLLfUdzh685b
XX9FLeH2g+39aeEgv2vBvtQ+KTj/QPe+JpPFsnD+WiEdvvQ+BYfHIPPiLR2U
rz0KZtij5HAGBGKs4PwvGwKyZ31H8DXe8u4z8LSG8N8oOiy5v49vTjGUr6MI
Dw8wP0YBzgfb3yzngB6eAEvWofk=
                 "]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
                1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4pvSNYlGvA4OvRHd/owT5Bxg/Duasmv+f1Zw
CBfffpHhn73DWiEdvvR1yg75a7pvZyTYO2zQy1vMaKPmsMX8x6GUXXYO/0Hg
voaDiTEQXLZ1YOHskk/203LYXytrkb4Fwdd4y7vPYCWCr/qked7ZWbYOP96+
PmDpjOA/iABarIDgH9+1o5dNAMHX11opfIFFy0EFxD8F5S/RdNgLsu+JncOr
4q2iv7PVHcSnXuHMaLJ3cJnQLJR2ShnOf9OW2200Ww7O7wP5X0AM6l87hxe1
j7PP5/A6NLAc7Tfcbuug/knl5SxOZrj9YP/aM8H5/k88L5kKI/gFy0s2/DvP
COc3i9eyZroxwv0/EwQkGeHhA+PX/rYqOHcDwQfbs98O4r4CdgcON9VSJi97
qHsEHGaA1N20d0gDgTYRePyB+W6SDujxCwBncNDk
                "]]}, {
               Thickness[0.029265437518290898`]}, StripOnInput -> False]}, {
            ImageSize -> {34.165758405977584`, 15.14319302615193}, 
             BaselinePosition -> Scaled[0.32631885041954006`], 
             ImageSize -> {35., 16.}, 
             PlotRange -> {{0., 34.17}, {0., 15.139999999999999`}}, 
             AspectRatio -> Automatic}], {-0.37320508075688774`, 
           0.6000000000000001}, Top], {
           Thickness[Tiny], 
           
           LineBox[{{-0.37320508075688774`, 
            0.6000000000000001}, {-0.17320508075688773`, 0.9}}]}, 
          InsetBox[
           GraphicsBox[{
             Thickness[0.029265437518290898`], 
             StyleBox[{
               FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYCJAQEYCbAZofqYyVCDLE6MOcSYTy1zBptf
AGcWAkc=
                "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4ukzgSBS1mEmGAg7wPhrhXT40utEHUQqJ5Wc
dZGC89sV2FXPXBFycF1zdDlDhZxDb0S3P+MHcYh+TSWHs2eAIEfCwRgEipUc
HrjGO866KOHwHwTmK0H1yWDwO208d6VNUobrF4gNuG/UrgyxX0Uczg96e/nj
DEdRVHkWEbh+GB9m/pu23G6j2wj+jmCriP/HRR1ua8qu+d+M4CtfexTMEIPJ
7wP5b4Io3H9gulIUEh5ySg7CIPuWCDqAnH3mjbyD/xPPS6aTueD2NYjXsma6
8WHwYe4Fi9vzwP2z5Nbyx4bObHD+we59TSaPmeH8aNUImXM2jHD+Nq8NFnN+
/rCH8Vn0f3Fd4vliDzMfxofZ3wy2nwHuHrB9zHwOB8D2yDgULi/Z8K+fyaHq
/o9bxtliEPlmRoj/zohC3cMATw8vax9nn9f5bI/Oh6UnsH3HGB36QeG4Qdgh
ABQ+wSxwPliejQPOjwH5r4YLnh5hfJj5YPed54Dzb/DeFkv9xubwZd/Hrenb
EHxIOhDDyQenC2kxiHsms0P0l4k53AelV0MBiHsKpB1MQOlYWBRuH1iftTAG
H+ZejU8qL2d5isD9A5EXh/PdweldAs5XB6k/KQnnQ9KVDJyPnj8BEtyT/A==

                "]], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
                1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4ppPGwKyo9QcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZQ/i9VBwYQOMDsIBAbcN/ouLLDke59TSaLeRyq7/+4Zdyt5NCqwK56
ZooonN8b0e3POEEOzj8DAj3KDnc0Zdf8n6zsMGMmEFiqO5ja7A2apgi0/5Z0
TeIlTbj9+lorhS+waMH5x3ft6GUTQPAfRIhvv6iA4P94+/qApbOWw6nDTmsz
7dQcWDi75JP9tBw89tfKWqgj+GD5e6pw/gmwuSoO2x2aHh3foeGgfO1RMMMf
JYj4BDWIu+8oOjSyHO03DFeB+Cda0eEsSPyPIpyP4l8gX6RyUsnZJVIOzhOa
hdJWKTrsCLaK+J8u6hDOKdZufF7J4YFrvOOsjQIOF66GvdGXVnEIAIX/ZTaH
hJAg9QUvVR1AwTNTkhHufhgf5j8YH+b/ZvFa1kw3BB8WvwDgZtcW
                "]], 
               
               FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {
                1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1,
                 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIbIGYCYvGpVzgzHhk6nAEDJQcY/8Oi9QpnPZQdbCsj
VpiuRfC3mP84lFKF4DewHO033K4N5/ucYLedbYrGL9WC841BoFjTQbhyUslZ
EyWH/yBwX8PhgWu846yJig6vireK/tbWcOCPDbhvlK4A54PVuyD4YHOUFRzm
LFLe+cddw8F9zdHlDBIKDptB7stC8P9+K30wZyKC3why73QNiHs0FCDmbNZw
cJ7QLJTmpeCQEHvHjfmGJkReQsnheZb2t+l/teB8sP+7tOH8qRP4q8xO68D5
TxIXXjPx13HotvHclVakAAnPQ9oOPRHd/owCsg4Z+R9aT37RdIhRjZA5FyPq
4LG/VtbiuKbDjmCriP/LReB8SHgg+Aq7FuxL9UPwg99e/jgjURgSbzpaDuqf
VF7O0hR2kF/+wkMvHsH/8fb1AUtmbTj/+K4dvWwG2nDzTMDxoe2QBgJqYg7r
VZ80zzsL5adJwPnRIPfWSDi08Pqvn8Kq47BGSIcv3U4KYr+PLtz/CSFB6gtO
6sP5f0Dhb6jvsL97X5OJszyEf1EPoo9HBs7fCfJ/uwScrwFy70txOB/m/q0O
TY+O79CH88HxKW4A53O7qZYyeRlA3PcPjb9PBM7/su/j1vRvCP5ZsHtEHdJB
3jaDym8ThcTXFX1IOt0vAeeD7euUgfNdQenrBoL/pi2320haFs4vPbzNdaas
goM3KD+oGsDDR3penObpBEM4HyzfiuCj5EckPiy/AgAf+qLK
                "]], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {
                1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, {{{23.0859, 
                12.943800000000003`}, {23.0859, 13.075000000000001`}, {
                22.976599999999998`, 13.153100000000002`}, {22.8891, 
                13.153100000000002`}, {22.832800000000006`, 
                13.153100000000002`}, {22.734399999999997`, 
                13.153100000000002`}, {22.646900000000002`, 
                12.910899999999996`}, {18.960899999999995`, 
                2.5562499999999995`}, {18.8938, 2.35781}, {18.8938, 
                2.226559999999999}, {19.004699999999996`, 
                2.1484399999999995`}, {19.092200000000002`, 
                2.1484399999999995`}, {19.157799999999998`, 
                2.1484399999999995`}, {19.257800000000003`, 2.15938}, {
                19.334400000000002`, 2.3906299999999994`}, {
                23.020299999999995`, 12.745299999999999`}, {23.0859, 
                12.943800000000003`}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
                1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0,
                 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxd1A1IU1EUAODnD4iFBOp0MmU+tzlNUdMl72fSAdF+CIsMm2RBqZskugql
LM0/MHLRrAh/MzNCg1ULsVRooSaWOjEpiSkkGiilYGESaK3dPd+90IHL4+Px
7j33nMOjzxqP5XtRFOXhWmmu5elaa9ajhS3XteBEIZeBaPuEK2LlUOU9Yt7z
igfFzEImFUtD5SZ3frKbE3yThqVzMRuN93lY63webpdGwL6ahdEmXgtz0WEW
Z48Cu6lh15XkQhV2FdonSg1vKsIYw3EeFs88nNEYo0CT5IpUDrsZRTSLHbXq
Z0vIZiDv1Fy6l1SN/SKu+JFHuQp76lPWSnyrEi5YTLMFVgasqq+17UVKQA+7
g/hXv6P+j4TFdp+XzYL03kffgiFiMX/RFIrwSPy9p2+9PLc4EnJRXp8Z7GpU
v1Fi06Fv3ppB4gpUhz5GqEdBJGR8uJ3zV8FCW6eif2tJDRPuPnDYSpQ/R+zu
VyNxSa9kczyDh0RUx7vEYv6i3flTKjDoXZHOQ2DZnRL7WwXE734SMLXOwQ3t
wQH9dAQYUf06OEhtqPXXO2jBwEErqsN7WujfOguzqN/DtDBHD1hAxyf1bNvI
wqXhl2nNT2lIQPvnsbDfMtJFdRO/NpavNpcSu++tpWGoruvE2EXiw+98Ulof
E1ei+qo5bPd9gnjsrY3S+bbq7fvlybHLv/x2JMXIsPsyOZ3TIIGu5QNxzkEO
clS60Mm5AGHOGGJp++nocSuLvTNdVeo5xgj1nA8U+n+ZEfYbDYZgNEfTDNzS
mY54NATj/n6vKzIlnpRim9H7tRDsdduPXkOyDK6huVhmhHpJQ2EHOq+FGF1X
n0WcUqbr3uvHwAra/6oMWz7QYcufDMEeNNlqNIsS+Inmx2e7nhZ/3F/R5swS
ZaOZxxb/D+Fov2dB8P//4x9oquSs
                "]], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
                1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4pvSNYlGvA4OvRHd/owT5Bxg/Duasmv+f1Zw
CBfffpHhn73DWiEdvvR1yg75a7pvZyTYO2zQy1vMaKPmsMX8x6GUXXYO/0Hg
voaDiTEQXLZ1YOHskk/203LYXytrkb4Fwdd4y7vPYCWCr/qked7ZWbYOP96+
PmDpjOA/iABarIDgH9+1o5dNAMHX11opfIFFy0EFxD8F5S/RdNgLsu+JncOr
4q2iv7PVHcSnXuHMaLJ3cJnQLJR2ShnOf9OW2200Ww7O7wP5X0AM6l87hxe1
j7PP5/A6NLAc7Tfcbuug/knl5SxOZrj9YP/aM8H5/k88L5kKI/gFy0s2/DvP
COc3i9eyZroxwv0/EwQkGeHhA+PX/rYqOHcDwQfbs98O4r4CdgcON9VSJi97
qHsEHGaA1N20d0gDgTYRePyB+W6SDujxCwBncNDk
                "]]}, {
               Thickness[0.029265437518290898`]}, StripOnInput -> False]}, {
            ImageSize -> {34.165758405977584`, 15.14319302615193}, 
             BaselinePosition -> Scaled[0.32631885041954006`], 
             ImageSize -> {35., 16.}, 
             PlotRange -> {{0., 34.17}, {0., 15.139999999999999`}}, 
             AspectRatio -> Automatic}], {-1.1, 0.9299999999999999}, {
           Right, Top}], {
           Thickness[Tiny], 
           LineBox[{{-1.1, 0.9299999999999999}, {-0.9, 0.98}}]}}}, 
        PlotRange -> {{-3., 2.}, {-0.2, 1.2}}, ImageSize -> NCache[
          Rational[808, 3], 269.3333333333333]], 
       GraphicsBox[{
         Thickness[0.02844141069397042], 
         StyleBox[{
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGCwBWIQvVZIhy/dTsRB45PKy1ma4g4w/sHufU0myeIOfRHd
/owCIhB6griDx5qjyxluCMP5DCCwAMEHm9Mp7KCwa8G+1DxxhxjVCJlzMcJw
8/+DwH0hhzYFdtUzIWIOb9pyu412Czo8cI13nDVRxCEapP4PB5wPMY8Zzn/s
9zLh7/wf9mkg4CaKyk+TgPNFKieVnH0i6eCx1f94Mttf+wMg/yjLQNxjw+IA
5i+WdTgDAjzsDj1gf8o6nAfzueD867y3xVK3ccP5S24tf2zIzAfnV9//ccvY
WxCD/2Xfx63pYXJwfsDbyx9nKMo7tIL8XSLg0AtSXyDv8KL2cfb5HB44f7vX
Bos5llxwfsATz0umk9kd5EHh6ScPCe8GFocUkHeXyTk0i9eyZh5jhMtD3Mvg
8GHReoWzGgpwvjAoPJYg+N02nrvSmJQcvoLdyQkJhzNKEHdPE4DzP4PlBeF8
sH9eC8H54HA+IgJJN3JKDjuDrSL+s4s6uIPSCYcSNN5FHfhjA+4bfVd0mAkC
lQg+2D8MYnC+iTEQTBaDpBN7JTj/tqbsmv/NCD7Yfy+g9rOIOERwirUb71d2
eA1KT78F4Hy7Esfa0zIccD6L/i+uSz1/7ffk17yd6aoE58PCB8ZXBbl7pTwk
HzxmgIc3ON0kM0H9K+fgD46fX/YVoHBZLQONry/26iD9nlJwfjA4/iXgfHA+
khCF+LP+vz04ONcIORiDAYcDjA8Oz+eCcD4sf4L5PWIO6PkXALmYnW0=
             "], {{4.07031, 7.5734400000000015`}, {3.882810000000001, 
             7.4859399999999985`}, {3.8609399999999994`, 
             7.4859399999999985`}, {3.4640599999999995`, 
             7.4859399999999985`}, {3.2671899999999994`, 
             7.4859399999999985`}, {3.0906299999999995`, 
             7.4859399999999985`}, {2.87031, 7.540629999999999}, {3.16719, 
             7.640629999999999}, {3.45313, 7.640629999999999}, {
             3.5312499999999996`, 7.640629999999999}, {3.8390599999999995`, 
             7.640629999999999}, {3.8937499999999994`, 7.617189999999998}, {
             4.07031, 7.5734400000000015`}}}], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KN3t9YrF5KGBgzEIBCs6wPhrhXT40vcpOvSA+BsR
/EaWo/2G7Qh+SuwdN2YJFTj/w6L1CmdPKMP5JiBzkzH5YHURCP4akPw7BQj/
MIIPMx/Gh9kP45887LQ2cx2CD3M/Oh/df+5rji5nqJCC88+AgI803L8wPsw+
GB/mHhgf5l8YH+YfdP6B7n1NJs1SqPJrJOH+hfFRzAfyUewH8mH+hfFR3I/E
h/kPACJXwY8=
            "]], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKB0hvv0iQ56lg/uao8sZbig4wPjV93/cMl6t5PAf
BOItHUyMgaBYxWGL+Y9DKb8sHBhAQEHN4brQJ8fzbRYQ+c/qDhv18hYz7jF3
eJy48JpJvobDihceev8NEfySraK/T/eZwfk3QPqPmTq8KQZJqDucOuy0NjPO
1CEl9o4b8w9Vh77gEpXp/KYOPifYbWdPVXFYcn8f35zPJg4eIPdaKMP5MPfD
+OqfVF7OypR1aGQ52m/Ibgpxn7GUwxkQyIHyhcUh/rkFtL8tt9totzBEfo4Z
hF4j5PAE5E59czh/f62sRbqKBZzf4/WKxWSjhcOXfR+3pn8TcTjYtjz8FJOl
g0jlpJKzLeIOvP7rp6RmWDo8cI13nHVRCh6+AW8vf5yhKO+AHv7JIH/PsICE
v7QinL+/e1+TibM8nF8Dkn8t7VD726rgXIUFxP3Wkg5gbzpbQOxPEXFYBgr/
ieYOCrsW7EvtE4b7B8a/I12TaHTVDM4Hu0fOzGEmCESKQNz/wtRBGGSeiiRE
/KQpJHxPSsP5MP/A+DD3w/gfFq1XOPtCCc4Hh3uXCiT+v5k66CjKf8m5puqQ
BgJqZg4ndu3oZQtQd/iy81bX361mkHTxTx3ufhgfbM4sBP95lva36bYWDlPa
W6Mu16hDwqPYwmGHQ9Oj4zNU4eEHThfhKnC+84RmobRZShjhDwDlPGb1
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            27.825000000000003`, 5.4281299999999995`}, {27.825000000000003`, 
            5.746880000000001}, {27.5609, 5.9671899999999996`}, {
            27.296899999999994`, 5.9671899999999996`}, {26.978099999999998`, 
            5.9671899999999996`}, {26.7578, 5.70313}, {26.7578, 5.43906}, {
            26.7578, 5.12031}, {27.021900000000002`, 4.8999999999999995`}, {
            27.285899999999998`, 4.8999999999999995`}, {27.604700000000005`, 
            4.8999999999999995`}, {27.825000000000003`, 5.164059999999999}, {
            27.825000000000003`, 5.4281299999999995`}}}], 
           
           FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4vv7+OYYX3JwWC+kw5f+T8rBGAQ2I/hrum9n
MKx3cFgD4ttJOdg3PTo+Y7GDgwlI3WVxB+8T7Lazpzo4rAPJy4lD5LsdHGaC
wE4xh2zOnwvSrRH8Hq9XLCaCCL76W959BpJ2cP4N6ZpEo1Q7hyjVCJlze8Sh
6u0d5Hct2JfaJ+WwxfzHoZQoe4cYkPwcaYh7mx0g9GMFB5h/3NccXc7AoQTn
+4DcaaoC57/I0v42fa+aw/IXHnr/Ax0cHicuvGaSr+FgWxmxwjTWHs5PTQMC
MTs4/6rQJ8fzYbYOZjZ7g6Y5qsH5U9pboy7HqMD55Ye3uc60VXY40LY8/NQl
BH/qBP4qs9sIPsx8GL83uERlerydQ6eN5660SQg+WJ2bCpzvd3FizL/HKg48
bqqlTFp2Dk9B7vNXhZsP4y8F+e8ggh+j4PgxeQ+CvwQUIJttHRJCgtQXeKo6
aIDi46WtQ91vq4JzJ9Qc/nwrfTCn0c7hTfFW0d+n1R14/NdPSbWwh/M36uUt
ZhRxgPNvguIv1sFhA0jcRg3Oh4U/jJ8O8k+YkoP5taO5JhIODnvza97O3Krg
8B8E+oHmt+V2G82Wg4fnjmCriP/LReB8cHqZKewgDOSmrXWA89HTMwA3nDW+

            "]]}, {
           Thickness[0.02844141069397042]}, StripOnInput -> False]}, {
        ImageSize -> {35.159591531755915`, 15.14319302615193}, 
         BaselinePosition -> Scaled[0.32631885041954006`], 
         ImageSize -> {36., 16.}, 
         PlotRange -> {{0., 35.160000000000004`}, {0., 15.139999999999999`}}, 
         AspectRatio -> Automatic}]},
      "Labeled",
      DisplayFunction->(FormBox[
        GridBox[{{
           TagBox[
            ItemBox[
             PaneBox[
              TagBox[#, "SkipImageSizeLevel"], 
              Alignment -> {Center, Baseline}, BaselinePosition -> Baseline], 
             DefaultBaseStyle -> "Labeled"], "SkipImageSizeLevel"]}, {
           ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
         GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
         AutoDelete -> False, 
         GridBoxItemSize -> {
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
         BaselinePosition -> {1, 1}], TraditionalForm]& ),
      InterpretationFunction->(RowBox[{"Labeled", "[", 
         RowBox[{#, ",", #2, ",", 
           RowBox[{"{", "}"}]}], "]"}]& )], {141.225, -52.1375}, {
     Center, Center}, {268.99999999999994, 97.},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
    InsetBox[
     TemplateBox[{
       GraphicsBox[{{
          Thickness[Tiny], 
          GrayLevel[0.85]}, {
          Thickness[Tiny], 
          GeometricTransformationBox[
           GeometricTransformationBox[{
             GrayLevel[0], 
             RGBColor[0.3, 0.7666666666666666, 0.3], 
             LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
             LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
             0.8660254037844386, -0.5}, {0.5, 0.8660254037844386}}, {0, 
             0}}], {0., 1.}]}, {
          RGBColor[1, 1, 0.87], 
          EdgeForm[
           GrayLevel[0]], 
          
          PolygonBox[{{1.7320508075688772`, 0.}, {1.1993713156445664`, 
           0.922627944162882}, {1.0653589838486222`, 
           1.}, {-2.0000000000000004`, 1.}, {-2.064730299493188, 
           0.9626279441628829}, {-2.6205038021850853`, 
           1.6045957967497166`*^-16}, {-1.7320508075688779`, 
           0.}, {-1.3326794919243112`, 
           0.23057713659400547`}, {-0.8999999999999999, 
           0.98}, {-0.46732050807568887`, 0.7301923788646684}, {0., 1.}, {
           0.4673205080756888, 0.190577136594005}, {0.7974097914174992, 
           0.}}]}, {
          RGBColor[0, 
           NCache[
            Rational[2, 3], 0.6666666666666666], 0], 
          LineBox[{{0., 1.}, {0.4673205080756888, 0.190577136594005}}], 
          
          LineBox[{{1.7320508075688772`, 0.}, {1.1993713156445664`, 
           0.922627944162882}}]}, {
          PointSize[Small], 
          PointBox[{0., 1.}], 
          PointBox[{-0.9, 0.98}], 
          InsetBox[
           GraphicsBox[{
             Thickness[0.029265437518290898`], 
             StyleBox[{
               FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYCJAQEYCbAZofqYyVCDLE6MOcSYTy1zBptf
AGcWAkc=
                "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4ukzgSBS1mEmGAg7wPhrhXT40utEHUQqJ5Wc
dZGC89sV2FXPXBFycF1zdDlDhZxDb0S3P+MHcYh+TSWHs2eAIEfCwRgEipUc
HrjGO866KOHwHwTmK0H1yWDwO208d6VNUobrF4gNuG/UrgyxX0Uczg96e/nj
DEdRVHkWEbh+GB9m/pu23G6j2wj+jmCriP/HRR1ua8qu+d+M4CtfexTMEIPJ
7wP5b4Io3H9gulIUEh5ySg7CIPuWCDqAnH3mjbyD/xPPS6aTueD2NYjXsma6
8WHwYe4Fi9vzwP2z5Nbyx4bObHD+we59TSaPmeH8aNUImXM2jHD+Nq8NFnN+
/rCH8Vn0f3Fd4vliDzMfxofZ3wy2nwHuHrB9zHwOB8D2yDgULi/Z8K+fyaHq
/o9bxtliEPlmRoj/zohC3cMATw8vax9nn9f5bI/Oh6UnsH3HGB36QeG4Qdgh
ABQ+wSxwPliejQPOjwH5r4YLnh5hfJj5YPed54Dzb/DeFkv9xubwZd/Hrenb
EHxIOhDDyQenC2kxiHsms0P0l4k53AelV0MBiHsKpB1MQOlYWBRuH1iftTAG
H+ZejU8qL2d5isD9A5EXh/PdweldAs5XB6k/KQnnQ9KVDJyPnj8BEtyT/A==

                "]], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
                1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4ppPGwKyo9QcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZQ/i9VBwYQOMDsIBAbcN/ouLLDke59TSaLeRyq7/+4Zdyt5NCqwK56
ZooonN8b0e3POEEOzj8DAj3KDnc0Zdf8n6zsMGMmEFiqO5ja7A2apgi0/5Z0
TeIlTbj9+lorhS+waMH5x3ft6GUTQPAfRIhvv6iA4P94+/qApbOWw6nDTmsz
7dQcWDi75JP9tBw89tfKWqgj+GD5e6pw/gmwuSoO2x2aHh3foeGgfO1RMMMf
JYj4BDWIu+8oOjSyHO03DFeB+Cda0eEsSPyPIpyP4l8gX6RyUsnZJVIOzhOa
hdJWKTrsCLaK+J8u6hDOKdZufF7J4YFrvOOsjQIOF66GvdGXVnEIAIX/ZTaH
hJAg9QUvVR1AwTNTkhHufhgf5j8YH+b/ZvFa1kw3BB8WvwDgZtcW
                "]], 
               
               FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {
                1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1,
                 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIbIGYCYvGpVzgzHhk6nAEDJQcY/8Oi9QpnPZQdbCsj
VpiuRfC3mP84lFKF4DewHO033K4N5/ucYLedbYrGL9WC841BoFjTQbhyUslZ
EyWH/yBwX8PhgWu846yJig6vireK/tbWcOCPDbhvlK4A54PVuyD4YHOUFRzm
LFLe+cddw8F9zdHlDBIKDptB7stC8P9+K30wZyKC3why73QNiHs0FCDmbNZw
cJ7QLJTmpeCQEHvHjfmGJkReQsnheZb2t+l/teB8sP+7tOH8qRP4q8xO68D5
TxIXXjPx13HotvHclVakAAnPQ9oOPRHd/owCsg4Z+R9aT37RdIhRjZA5FyPq
4LG/VtbiuKbDjmCriP/LReB8SHgg+Aq7FuxL9UPwg99e/jgjURgSbzpaDuqf
VF7O0hR2kF/+wkMvHsH/8fb1AUtmbTj/+K4dvWwG2nDzTMDxoe2QBgJqYg7r
VZ80zzsL5adJwPnRIPfWSDi08Pqvn8Kq47BGSIcv3U4KYr+PLtz/CSFB6gtO
6sP5f0Dhb6jvsL97X5OJszyEf1EPoo9HBs7fCfJ/uwScrwFy70txOB/m/q0O
TY+O79CH88HxKW4A53O7qZYyeRlA3PcPjb9PBM7/su/j1vRvCP5ZsHtEHdJB
3jaDym8ThcTXFX1IOt0vAeeD7euUgfNdQenrBoL/pi2320haFs4vPbzNdaas
goM3KD+oGsDDR3penObpBEM4HyzfiuCj5EckPiy/AgAf+qLK
                "]], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {
                1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, {{{23.0859, 
                12.943800000000003`}, {23.0859, 13.075000000000001`}, {
                22.976599999999998`, 13.153100000000002`}, {22.8891, 
                13.153100000000002`}, {22.832800000000006`, 
                13.153100000000002`}, {22.734399999999997`, 
                13.153100000000002`}, {22.646900000000002`, 
                12.910899999999996`}, {18.960899999999995`, 
                2.5562499999999995`}, {18.8938, 2.35781}, {18.8938, 
                2.226559999999999}, {19.004699999999996`, 
                2.1484399999999995`}, {19.092200000000002`, 
                2.1484399999999995`}, {19.157799999999998`, 
                2.1484399999999995`}, {19.257800000000003`, 2.15938}, {
                19.334400000000002`, 2.3906299999999994`}, {
                23.020299999999995`, 12.745299999999999`}, {23.0859, 
                12.943800000000003`}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
                 1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
                 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                 3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBmIQ/WFDQPasdhuHVgV21TNTZBxgfP7YgPtG5ooOf76V
PpjTaO1w+gwQ6Cg7pMTecWPOsILzbSsjVpjmWsL5BWu6b2cIWDpU3/9xy7ha
0cHv4sSYf58tHEoPb3OdeVcBzt+bX/N2ZilCPjUNCNjUHU4cdlqb6WflMGeR
8s4/z9Udrgt9cjz/DMHfoJe3mNHHGs4Hu2+jtcMW8x+HUlapO9SzHO03fG7t
8ChCfPtFBnWHG9I1iUZHEXwON9VSpihMfs0noMel1OD8UyB3zFN12F8ra5He
Yu1gYgwCqg7Ps7S/TT+L4PuA3C9sA+f7gvjONhD3tSP4MybwV5lpq8H5J3bt
6GULALr3t1XBuRvWDo8TF14zydeAmPfYCs6XnhenebrBEs4HhzevhcMOh6ZH
x2eowvkrv72sOHNAASEfbBXxP10Uoi/e0gEUPWfWCMHDF8aHxS+MD4v/N225
3Ua3xRzQ0wcAqdH9cw==
                 "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQnb+m+3bGAmuH/yAwX8YBxg95e/njjEQpOD8NDCQc
pk/grzLLtnaYCQI7xRz0tVYKX1CxdohRjZA5N0fE4Uniwmsm+60g/DvCDicO
O63N9EPw7SsjVpjOtYTz+fzXT0n1sHRoU2BXPRMiBtGvb+kQBLLfUdzh685b
XX9FLeH2g+39aeEgv2vBvtQ+KTj/QPe+JpPFsnD+WiEdvvQ+BYfHIPPiLR2U
rz0KZtij5HAGBGKs4PwvGwKyZ31H8DXe8u4z8LSG8N8oOiy5v49vTjGUr6MI
Dw8wP0YBzgfb3yzngB6eAEvWofk=
                 "]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
                1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4pvSNYlGvA4OvRHd/owT5Bxg/Duasmv+f1Zw
CBfffpHhn73DWiEdvvR1yg75a7pvZyTYO2zQy1vMaKPmsMX8x6GUXXYO/0Hg
voaDiTEQXLZ1YOHskk/203LYXytrkb4Fwdd4y7vPYCWCr/qked7ZWbYOP96+
PmDpjOA/iABarIDgH9+1o5dNAMHX11opfIFFy0EFxD8F5S/RdNgLsu+JncOr
4q2iv7PVHcSnXuHMaLJ3cJnQLJR2ShnOf9OW2200Ww7O7wP5X0AM6l87hxe1
j7PP5/A6NLAc7Tfcbuug/knl5SxOZrj9YP/aM8H5/k88L5kKI/gFy0s2/DvP
COc3i9eyZroxwv0/EwQkGeHhA+PX/rYqOHcDwQfbs98O4r4CdgcON9VSJi97
qHsEHGaA1N20d0gDgTYRePyB+W6SDujxCwBncNDk
                "]]}, {
               Thickness[0.029265437518290898`]}, StripOnInput -> False]}, {
            ImageSize -> {34.165758405977584`, 15.14319302615193}, 
             BaselinePosition -> Scaled[0.32631885041954006`], 
             ImageSize -> {35., 16.}, 
             PlotRange -> {{0., 34.17}, {0., 15.139999999999999`}}, 
             AspectRatio -> Automatic}], {-0.2, 0.7}, Top], {
           Thickness[Tiny], 
           LineBox[{{-0.2, 0.7}, {0., 1.}}]}, 
          InsetBox[
           GraphicsBox[{
             Thickness[0.029265437518290898`], 
             StyleBox[{
               FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYCJAQEYCbAZofqYyVCDLE6MOcSYTy1zBptf
AGcWAkc=
                "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4ukzgSBS1mEmGAg7wPhrhXT40utEHUQqJ5Wc
dZGC89sV2FXPXBFycF1zdDlDhZxDb0S3P+MHcYh+TSWHs2eAIEfCwRgEipUc
HrjGO866KOHwHwTmK0H1yWDwO208d6VNUobrF4gNuG/UrgyxX0Uczg96e/nj
DEdRVHkWEbh+GB9m/pu23G6j2wj+jmCriP/HRR1ua8qu+d+M4CtfexTMEIPJ
7wP5b4Io3H9gulIUEh5ySg7CIPuWCDqAnH3mjbyD/xPPS6aTueD2NYjXsma6
8WHwYe4Fi9vzwP2z5Nbyx4bObHD+we59TSaPmeH8aNUImXM2jHD+Nq8NFnN+
/rCH8Vn0f3Fd4vliDzMfxofZ3wy2nwHuHrB9zHwOB8D2yDgULi/Z8K+fyaHq
/o9bxtliEPlmRoj/zohC3cMATw8vax9nn9f5bI/Oh6UnsH3HGB36QeG4Qdgh
ABQ+wSxwPliejQPOjwH5r4YLnh5hfJj5YPed54Dzb/DeFkv9xubwZd/Hrenb
EHxIOhDDyQenC2kxiHsms0P0l4k53AelV0MBiHsKpB1MQOlYWBRuH1iftTAG
H+ZejU8qL2d5isD9A5EXh/PdweldAs5XB6k/KQnnQ9KVDJyPnj8BEtyT/A==

                "]], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
                1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4ppPGwKyo9QcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZQ/i9VBwYQOMDsIBAbcN/ouLLDke59TSaLeRyq7/+4Zdyt5NCqwK56
ZooonN8b0e3POEEOzj8DAj3KDnc0Zdf8n6zsMGMmEFiqO5ja7A2apgi0/5Z0
TeIlTbj9+lorhS+waMH5x3ft6GUTQPAfRIhvv6iA4P94+/qApbOWw6nDTmsz
7dQcWDi75JP9tBw89tfKWqgj+GD5e6pw/gmwuSoO2x2aHh3foeGgfO1RMMMf
JYj4BDWIu+8oOjSyHO03DFeB+Cda0eEsSPyPIpyP4l8gX6RyUsnZJVIOzhOa
hdJWKTrsCLaK+J8u6hDOKdZufF7J4YFrvOOsjQIOF66GvdGXVnEIAIX/ZTaH
hJAg9QUvVR1AwTNTkhHufhgf5j8YH+b/ZvFa1kw3BB8WvwDgZtcW
                "]], 
               
               FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {
                1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1,
                 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIbIGYCYvGpVzgzHhk6nAEDJQcY/8Oi9QpnPZQdbCsj
VpiuRfC3mP84lFKF4DewHO033K4N5/ucYLedbYrGL9WC841BoFjTQbhyUslZ
EyWH/yBwX8PhgWu846yJig6vireK/tbWcOCPDbhvlK4A54PVuyD4YHOUFRzm
LFLe+cddw8F9zdHlDBIKDptB7stC8P9+K30wZyKC3why73QNiHs0FCDmbNZw
cJ7QLJTmpeCQEHvHjfmGJkReQsnheZb2t+l/teB8sP+7tOH8qRP4q8xO68D5
TxIXXjPx13HotvHclVakAAnPQ9oOPRHd/owCsg4Z+R9aT37RdIhRjZA5FyPq
4LG/VtbiuKbDjmCriP/LReB8SHgg+Aq7FuxL9UPwg99e/jgjURgSbzpaDuqf
VF7O0hR2kF/+wkMvHsH/8fb1AUtmbTj/+K4dvWwG2nDzTMDxoe2QBgJqYg7r
VZ80zzsL5adJwPnRIPfWSDi08Pqvn8Kq47BGSIcv3U4KYr+PLtz/CSFB6gtO
6sP5f0Dhb6jvsL97X5OJszyEf1EPoo9HBs7fCfJ/uwScrwFy70txOB/m/q0O
TY+O79CH88HxKW4A53O7qZYyeRlA3PcPjb9PBM7/su/j1vRvCP5ZsHtEHdJB
3jaDym8ThcTXFX1IOt0vAeeD7euUgfNdQenrBoL/pi2320haFs4vPbzNdaas
goM3KD+oGsDDR3penObpBEM4HyzfiuCj5EckPiy/AgAf+qLK
                "]], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {
                1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, {{{23.0859, 
                12.943800000000003`}, {23.0859, 13.075000000000001`}, {
                22.976599999999998`, 13.153100000000002`}, {22.8891, 
                13.153100000000002`}, {22.832800000000006`, 
                13.153100000000002`}, {22.734399999999997`, 
                13.153100000000002`}, {22.646900000000002`, 
                12.910899999999996`}, {18.960899999999995`, 
                2.5562499999999995`}, {18.8938, 2.35781}, {18.8938, 
                2.226559999999999}, {19.004699999999996`, 
                2.1484399999999995`}, {19.092200000000002`, 
                2.1484399999999995`}, {19.157799999999998`, 
                2.1484399999999995`}, {19.257800000000003`, 2.15938}, {
                19.334400000000002`, 2.3906299999999994`}, {
                23.020299999999995`, 12.745299999999999`}, {23.0859, 
                12.943800000000003`}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
                1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0,
                 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxd1A1IU1EUAODnD4iFBOp0MmU+tzlNUdMl72fSAdF+CIsMm2RBqZskugql
LM0/MHLRrAh/MzNCg1ULsVRooSaWOjEpiSkkGiilYGESaK3dPd+90IHL4+Px
7j33nMOjzxqP5XtRFOXhWmmu5elaa9ajhS3XteBEIZeBaPuEK2LlUOU9Yt7z
igfFzEImFUtD5SZ3frKbE3yThqVzMRuN93lY63webpdGwL6ahdEmXgtz0WEW
Z48Cu6lh15XkQhV2FdonSg1vKsIYw3EeFs88nNEYo0CT5IpUDrsZRTSLHbXq
Z0vIZiDv1Fy6l1SN/SKu+JFHuQp76lPWSnyrEi5YTLMFVgasqq+17UVKQA+7
g/hXv6P+j4TFdp+XzYL03kffgiFiMX/RFIrwSPy9p2+9PLc4EnJRXp8Z7GpU
v1Fi06Fv3ppB4gpUhz5GqEdBJGR8uJ3zV8FCW6eif2tJDRPuPnDYSpQ/R+zu
VyNxSa9kczyDh0RUx7vEYv6i3flTKjDoXZHOQ2DZnRL7WwXE734SMLXOwQ3t
wQH9dAQYUf06OEhtqPXXO2jBwEErqsN7WujfOguzqN/DtDBHD1hAxyf1bNvI
wqXhl2nNT2lIQPvnsbDfMtJFdRO/NpavNpcSu++tpWGoruvE2EXiw+98Ulof
E1ei+qo5bPd9gnjsrY3S+bbq7fvlybHLv/x2JMXIsPsyOZ3TIIGu5QNxzkEO
clS60Mm5AGHOGGJp++nocSuLvTNdVeo5xgj1nA8U+n+ZEfYbDYZgNEfTDNzS
mY54NATj/n6vKzIlnpRim9H7tRDsdduPXkOyDK6huVhmhHpJQ2EHOq+FGF1X
n0WcUqbr3uvHwAra/6oMWz7QYcufDMEeNNlqNIsS+Inmx2e7nhZ/3F/R5swS
ZaOZxxb/D+Fov2dB8P//4x9oquSs
                "]], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
                1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4pvSNYlGvA4OvRHd/owT5Bxg/Duasmv+f1Zw
CBfffpHhn73DWiEdvvR1yg75a7pvZyTYO2zQy1vMaKPmsMX8x6GUXXYO/0Hg
voaDiTEQXLZ1YOHskk/203LYXytrkb4Fwdd4y7vPYCWCr/qked7ZWbYOP96+
PmDpjOA/iABarIDgH9+1o5dNAMHX11opfIFFy0EFxD8F5S/RdNgLsu+JncOr
4q2iv7PVHcSnXuHMaLJ3cJnQLJR2ShnOf9OW2200Ww7O7wP5X0AM6l87hxe1
j7PP5/A6NLAc7Tfcbuug/knl5SxOZrj9YP/aM8H5/k88L5kKI/gFy0s2/DvP
COc3i9eyZroxwv0/EwQkGeHhA+PX/rYqOHcDwQfbs98O4r4CdgcON9VSJi97
qHsEHGaA1N20d0gDgTYRePyB+W6SDujxCwBncNDk
                "]]}, {
               Thickness[0.029265437518290898`]}, StripOnInput -> False]}, {
            ImageSize -> {34.165758405977584`, 15.14319302615193}, 
             BaselinePosition -> Scaled[0.32631885041954006`], 
             ImageSize -> {35., 16.}, 
             PlotRange -> {{0., 34.17}, {0., 15.139999999999999`}}, 
             AspectRatio -> Automatic}], {-1.1, 0.9299999999999999}, {
           Right, Top}], {
           Thickness[Tiny], 
           LineBox[{{-1.1, 0.9299999999999999}, {-0.9, 0.98}}]}}}, 
        PlotRange -> {{-3., 2.}, {-0.2, 1.2}}, ImageSize -> NCache[
          Rational[808, 3], 269.3333333333333]], 
       GraphicsBox[{
         Thickness[0.03729951510630362], 
         StyleBox[{
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGCwBWIQvVZIhy/dTsRB45PKy1ma4g4w/sHufU0myeIOfRHd
/owCIhB6griDx5qjyxluCMP5DCCwAMEHm9Mp7KCwa8G+1DxxhxjVCJlzMcJw
8/+DwH0hhzYFdtUzIWIOb9pyu412Czo8cI13nDVRxCEapP4PB5wPMY8Zzn/s
9zLh7/wf9mkg4CaKyk+TgPNFKieVnH0i6eCx1f94Mttf+wMg/yjLQNxjw+IA
5i+WdTgDAjzsDj1gf8o6nAfzueD867y3xVK3ccP5S24tf2zIzAfnV9//ccvY
WxCD/2Xfx63pYXJwfsDbyx9nKMo7tIL8XSLg0AtSXyDv8KL2cfb5HB44f7vX
Bos5llxwfsATz0umk9kd5EHh6ScPCe8GFocUkHeXyTk0i9eyZh5jhMtD3Mvg
8GHReoWzGgpwvjAoPJYg+N02nrvSmJQcvoLdyQkJhzNKEHdPE4DzP4PlBeF8
sH9eC8H54HA+IgJJN3JKDjuDrSL+s4s6uIPSCYcSNN5FHfhjA+4bfVd0mAkC
lQg+2D8MYnC+iTEQTBaDpBN7JTj/tqbsmv/NCD7Yfy+g9rOIOERwirUb71d2
eA1KT78F4Hy7Esfa0zIccD6L/i+uSz1/7ffk17yd6aoE58PCB8ZXBbl7pTwk
HzxmgIc3ON0kM0H9K+fgD46fX/YVoHBZLQONry/26iD9nlJwfjA4/iXgfHA+
khCF+LP+vz04ONcIORiDAYcDjA8Oz+eCcD4sf4L5PWIO6PkXALmYnW0=
             "], {{4.07031, 7.5734400000000015`}, {3.882810000000001, 
             7.4859399999999985`}, {3.8609399999999994`, 
             7.4859399999999985`}, {3.4640599999999995`, 
             7.4859399999999985`}, {3.2671899999999994`, 
             7.4859399999999985`}, {3.0906299999999995`, 
             7.4859399999999985`}, {2.87031, 7.540629999999999}, {3.16719, 
             7.640629999999999}, {3.45313, 7.640629999999999}, {
             3.5312499999999996`, 7.640629999999999}, {3.8390599999999995`, 
             7.640629999999999}, {3.8937499999999994`, 7.617189999999998}, {
             4.07031, 7.5734400000000015`}}}], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KN3t9YrF5KGBgzEIBCs6wPhrhXT40vcpOvSA+BsR
/EaWo/2G7Qh+SuwdN2YJFTj/w6L1CmdPKMP5JiBzkzH5YHURCP4akPw7BQj/
MIIPMx/Gh9kP45887LQ2cx2CD3M/Oh/df+5rji5nqJCC88+AgI803L8wPsw+
GB/mHhgf5l8YH+YfdP6B7n1NJs1SqPJrJOH+hfFRzAfyUewH8mH+hfFR3I/E
h/kPACJXwY8=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKB0hvv0iQ56lg/uao8sZbig4wPjV93/cMl6t5PAf
BOItHUyMgaBYxWGL+Y9DKb8sHBhAQEHN4brQJ8fzbRYQ+c/qDhv18hYz7jF3
eJy48JpJvobDihceev8NEfySraK/T/eZwfk3QPqPmTq8KQZJqDucOuy0NjPO
1CEl9o4b8w9Vh77gEpXp/KYOPifYbWdPVXFYcn8f35zPJg4eIPdaKMP5MPfD
+OqfVF7OypR1aGQ52m/Ibgpxn7GUwxkQyIHyhcUh/rkFtL8tt9totzBEfo4Z
hF4j5PAE5E59czh/f62sRbqKBZzf4/WKxWSjhcOXfR+3pn8TcTjYtjz8FJOl
g0jlpJKzLeIOvP7rp6RmWDo8cI13nHVRCh6+AW8vf5yhKO+AHv7JIH/PsICE
v7QinL+/e1+TibM8nF8Dkn8t7VD726rgXIUFxP3Wkg5gbzpbQOxPEXFYBgr/
ieYOCrsW7EvtE4b7B8a/I12TaHTVDM4Hu0fOzGEmCESKQNz/wtRBGGSeiiRE
/KQpJHxPSsP5MP/A+DD3w/gfFq1XOPtCCc4Hh3uXCiT+v5k66CjKf8m5puqQ
BgJqZg4ndu3oZQtQd/iy81bX361mkHTxTx3ufhgfbM4sBP95lva36bYWDlPa
W6Mu16hDwqPYwmGHQ9Oj4zNU4eEHThfhKnC+84RmobRZShjhDwDlPGb1
            "]]}, {
           Thickness[0.03729951510630362]}, StripOnInput -> False]}, {
        ImageSize -> {26.813618929016187`, 15.14319302615193}, 
         BaselinePosition -> Scaled[0.32631885041954006`], 
         ImageSize -> {27., 16.}, 
         PlotRange -> {{0., 26.810000000000002`}, {0., 15.139999999999999`}}, 
         AspectRatio -> Automatic}]},
      "Labeled",
      DisplayFunction->(FormBox[
        GridBox[{{
           TagBox[
            ItemBox[
             PaneBox[
              TagBox[#, "SkipImageSizeLevel"], 
              Alignment -> {Center, Baseline}, BaselinePosition -> Baseline], 
             DefaultBaseStyle -> "Labeled"], "SkipImageSizeLevel"]}, {
           ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
         GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
         AutoDelete -> False, 
         GridBoxItemSize -> {
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
         BaselinePosition -> {1, 1}], TraditionalForm]& ),
      InterpretationFunction->(RowBox[{"Labeled", "[", 
         RowBox[{#, ",", #2, ",", 
           RowBox[{"{", "}"}]}], "]"}]& )], {141.225, -156.41250000000002}, {
     Center, Center}, {268.99999999999994, 97.00000000000001},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
    InsetBox[
     TemplateBox[{
       GraphicsBox[{{
          Thickness[Tiny], 
          GrayLevel[0.85]}, {
          Thickness[Tiny], 
          GeometricTransformationBox[
           GeometricTransformationBox[{
             GrayLevel[0], 
             RGBColor[0.3, 0.7666666666666666, 0.3], 
             LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
             LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
             0.8660254037844386, -0.5}, {0.5, 0.8660254037844386}}, {0, 
             0}}], {0.04330127018922193, 1.025}]}, {
          RGBColor[1, 1, 0.87], 
          EdgeForm[
           GrayLevel[0]], 
          
          PolygonBox[{{1.7897858344878395`, 0.}, {1.2859738560230098`, 
           0.8726279441628821}, {1.0653589838486222`, 1.}, {-2., 
           1.}, {-2.0647302994931884`, 
           0.9626279441628829}, {-2.6205038021850853`, 
           1.6045957967497166`*^-16}, {-1.7320508075688776`, 
           0.}, {-1.3326794919243112`, 
           0.23057713659400525`}, {-0.8999999999999999, 
           0.98}, {-0.46732050807568876`, 0.7301923788646684}, {
           0.04330127018922192, 1.025}, {0.5539230484541324, 
           0.14057713659400506`}, {0.7974097914174992, 0.}}]}, {
          RGBColor[0, 
           NCache[
            Rational[2, 3], 0.6666666666666666], 0], 
          
          LineBox[{{0.04330127018922192, 1.025}, {0.5539230484541324, 
           0.14057713659400506`}}], 
          
          LineBox[{{1.7897858344878395`, 0.}, {1.2859738560230098`, 
           0.8726279441628821}}]}, {
          PointSize[Small], 
          PointBox[{0.04330127018922193, 1.025}], 
          PointBox[{-0.9, 0.98}], 
          InsetBox[
           GraphicsBox[{
             Thickness[0.029265437518290898`], 
             StyleBox[{
               FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYCJAQEYCbAZofqYyVCDLE6MOcSYTy1zBptf
AGcWAkc=
                "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4ukzgSBS1mEmGAg7wPhrhXT40utEHUQqJ5Wc
dZGC89sV2FXPXBFycF1zdDlDhZxDb0S3P+MHcYh+TSWHs2eAIEfCwRgEipUc
HrjGO866KOHwHwTmK0H1yWDwO208d6VNUobrF4gNuG/UrgyxX0Uczg96e/nj
DEdRVHkWEbh+GB9m/pu23G6j2wj+jmCriP/HRR1ua8qu+d+M4CtfexTMEIPJ
7wP5b4Io3H9gulIUEh5ySg7CIPuWCDqAnH3mjbyD/xPPS6aTueD2NYjXsma6
8WHwYe4Fi9vzwP2z5Nbyx4bObHD+we59TSaPmeH8aNUImXM2jHD+Nq8NFnN+
/rCH8Vn0f3Fd4vliDzMfxofZ3wy2nwHuHrB9zHwOB8D2yDgULi/Z8K+fyaHq
/o9bxtliEPlmRoj/zohC3cMATw8vax9nn9f5bI/Oh6UnsH3HGB36QeG4Qdgh
ABQ+wSxwPliejQPOjwH5r4YLnh5hfJj5YPed54Dzb/DeFkv9xubwZd/Hrenb
EHxIOhDDyQenC2kxiHsms0P0l4k53AelV0MBiHsKpB1MQOlYWBRuH1iftTAG
H+ZejU8qL2d5isD9A5EXh/PdweldAs5XB6k/KQnnQ9KVDJyPnj8BEtyT/A==

                "]], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
                1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4ppPGwKyo9QcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZQ/i9VBwYQOMDsIBAbcN/ouLLDke59TSaLeRyq7/+4Zdyt5NCqwK56
ZooonN8b0e3POEEOzj8DAj3KDnc0Zdf8n6zsMGMmEFiqO5ja7A2apgi0/5Z0
TeIlTbj9+lorhS+waMH5x3ft6GUTQPAfRIhvv6iA4P94+/qApbOWw6nDTmsz
7dQcWDi75JP9tBw89tfKWqgj+GD5e6pw/gmwuSoO2x2aHh3foeGgfO1RMMMf
JYj4BDWIu+8oOjSyHO03DFeB+Cda0eEsSPyPIpyP4l8gX6RyUsnZJVIOzhOa
hdJWKTrsCLaK+J8u6hDOKdZufF7J4YFrvOOsjQIOF66GvdGXVnEIAIX/ZTaH
hJAg9QUvVR1AwTNTkhHufhgf5j8YH+b/ZvFa1kw3BB8WvwDgZtcW
                "]], 
               
               FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {
                1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1,
                 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIbIGYCYvGpVzgzHhk6nAEDJQcY/8Oi9QpnPZQdbCsj
VpiuRfC3mP84lFKF4DewHO033K4N5/ucYLedbYrGL9WC841BoFjTQbhyUslZ
EyWH/yBwX8PhgWu846yJig6vireK/tbWcOCPDbhvlK4A54PVuyD4YHOUFRzm
LFLe+cddw8F9zdHlDBIKDptB7stC8P9+K30wZyKC3why73QNiHs0FCDmbNZw
cJ7QLJTmpeCQEHvHjfmGJkReQsnheZb2t+l/teB8sP+7tOH8qRP4q8xO68D5
TxIXXjPx13HotvHclVakAAnPQ9oOPRHd/owCsg4Z+R9aT37RdIhRjZA5FyPq
4LG/VtbiuKbDjmCriP/LReB8SHgg+Aq7FuxL9UPwg99e/jgjURgSbzpaDuqf
VF7O0hR2kF/+wkMvHsH/8fb1AUtmbTj/+K4dvWwG2nDzTMDxoe2QBgJqYg7r
VZ80zzsL5adJwPnRIPfWSDi08Pqvn8Kq47BGSIcv3U4KYr+PLtz/CSFB6gtO
6sP5f0Dhb6jvsL97X5OJszyEf1EPoo9HBs7fCfJ/uwScrwFy70txOB/m/q0O
TY+O79CH88HxKW4A53O7qZYyeRlA3PcPjb9PBM7/su/j1vRvCP5ZsHtEHdJB
3jaDym8ThcTXFX1IOt0vAeeD7euUgfNdQenrBoL/pi2320haFs4vPbzNdaas
goM3KD+oGsDDR3penObpBEM4HyzfiuCj5EckPiy/AgAf+qLK
                "]], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {
                1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, {{{23.0859, 
                12.943800000000003`}, {23.0859, 13.075000000000001`}, {
                22.976599999999998`, 13.153100000000002`}, {22.8891, 
                13.153100000000002`}, {22.832800000000006`, 
                13.153100000000002`}, {22.734399999999997`, 
                13.153100000000002`}, {22.646900000000002`, 
                12.910899999999996`}, {18.960899999999995`, 
                2.5562499999999995`}, {18.8938, 2.35781}, {18.8938, 
                2.226559999999999}, {19.004699999999996`, 
                2.1484399999999995`}, {19.092200000000002`, 
                2.1484399999999995`}, {19.157799999999998`, 
                2.1484399999999995`}, {19.257800000000003`, 2.15938}, {
                19.334400000000002`, 2.3906299999999994`}, {
                23.020299999999995`, 12.745299999999999`}, {23.0859, 
                12.943800000000003`}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
                 1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
                 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                 3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBmIQ/WFDQPasdhuHVgV21TNTZBxgfP7YgPtG5ooOf76V
PpjTaO1w+gwQ6Cg7pMTecWPOsILzbSsjVpjmWsL5BWu6b2cIWDpU3/9xy7ha
0cHv4sSYf58tHEoPb3OdeVcBzt+bX/N2ZilCPjUNCNjUHU4cdlqb6WflMGeR
8s4/z9Udrgt9cjz/DMHfoJe3mNHHGs4Hu2+jtcMW8x+HUlapO9SzHO03fG7t
8ChCfPtFBnWHG9I1iUZHEXwON9VSpihMfs0noMel1OD8UyB3zFN12F8ra5He
Yu1gYgwCqg7Ps7S/TT+L4PuA3C9sA+f7gvjONhD3tSP4MybwV5lpq8H5J3bt
6GULALr3t1XBuRvWDo8TF14zydeAmPfYCs6XnhenebrBEs4HhzevhcMOh6ZH
x2eowvkrv72sOHNAASEfbBXxP10Uoi/e0gEUPWfWCMHDF8aHxS+MD4v/N225
3Ua3xRzQ0wcAqdH9cw==
                 "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQnb+m+3bGAmuH/yAwX8YBxg95e/njjEQpOD8NDCQc
pk/grzLLtnaYCQI7xRz0tVYKX1CxdohRjZA5N0fE4Uniwmsm+60g/DvCDicO
O63N9EPw7SsjVpjOtYTz+fzXT0n1sHRoU2BXPRMiBtGvb+kQBLLfUdzh685b
XX9FLeH2g+39aeEgv2vBvtQ+KTj/QPe+JpPFsnD+WiEdvvQ+BYfHIPPiLR2U
rz0KZtij5HAGBGKs4PwvGwKyZ31H8DXe8u4z8LSG8N8oOiy5v49vTjGUr6MI
Dw8wP0YBzgfb3yzngB6eAEvWofk=
                 "]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
                1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4pvSNYlGvA4OvRHd/owT5Bxg/Duasmv+f1Zw
CBfffpHhn73DWiEdvvR1yg75a7pvZyTYO2zQy1vMaKPmsMX8x6GUXXYO/0Hg
voaDiTEQXLZ1YOHskk/203LYXytrkb4Fwdd4y7vPYCWCr/qked7ZWbYOP96+
PmDpjOA/iABarIDgH9+1o5dNAMHX11opfIFFy0EFxD8F5S/RdNgLsu+JncOr
4q2iv7PVHcSnXuHMaLJ3cJnQLJR2ShnOf9OW2200Ww7O7wP5X0AM6l87hxe1
j7PP5/A6NLAc7Tfcbuug/knl5SxOZrj9YP/aM8H5/k88L5kKI/gFy0s2/DvP
COc3i9eyZroxwv0/EwQkGeHhA+PX/rYqOHcDwQfbs98O4r4CdgcON9VSJi97
qHsEHGaA1N20d0gDgTYRePyB+W6SDujxCwBncNDk
                "]]}, {
               Thickness[0.029265437518290898`]}, StripOnInput -> False]}, {
            ImageSize -> {34.165758405977584`, 15.14319302615193}, 
             BaselinePosition -> Scaled[0.32631885041954006`], 
             ImageSize -> {35., 16.}, 
             PlotRange -> {{0., 34.17}, {0., 15.139999999999999`}}, 
             AspectRatio -> Automatic}], {-0.1566987298107781, 
           0.7249999999999999}, Top], {
           Thickness[Tiny], 
           
           LineBox[{{-0.1566987298107781, 0.7249999999999999}, {
            0.04330127018922193, 1.025}}]}, 
          InsetBox[
           GraphicsBox[{
             Thickness[0.029265437518290898`], 
             StyleBox[{
               FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYCJAQEYCbAZofqYyVCDLE6MOcSYTy1zBptf
AGcWAkc=
                "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4ukzgSBS1mEmGAg7wPhrhXT40utEHUQqJ5Wc
dZGC89sV2FXPXBFycF1zdDlDhZxDb0S3P+MHcYh+TSWHs2eAIEfCwRgEipUc
HrjGO866KOHwHwTmK0H1yWDwO208d6VNUobrF4gNuG/UrgyxX0Uczg96e/nj
DEdRVHkWEbh+GB9m/pu23G6j2wj+jmCriP/HRR1ua8qu+d+M4CtfexTMEIPJ
7wP5b4Io3H9gulIUEh5ySg7CIPuWCDqAnH3mjbyD/xPPS6aTueD2NYjXsma6
8WHwYe4Fi9vzwP2z5Nbyx4bObHD+we59TSaPmeH8aNUImXM2jHD+Nq8NFnN+
/rCH8Vn0f3Fd4vliDzMfxofZ3wy2nwHuHrB9zHwOB8D2yDgULi/Z8K+fyaHq
/o9bxtliEPlmRoj/zohC3cMATw8vax9nn9f5bI/Oh6UnsH3HGB36QeG4Qdgh
ABQ+wSxwPliejQPOjwH5r4YLnh5hfJj5YPed54Dzb/DeFkv9xubwZd/Hrenb
EHxIOhDDyQenC2kxiHsms0P0l4k53AelV0MBiHsKpB1MQOlYWBRuH1iftTAG
H+ZejU8qL2d5isD9A5EXh/PdweldAs5XB6k/KQnnQ9KVDJyPnj8BEtyT/A==

                "]], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
                1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4ppPGwKyo9QcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZQ/i9VBwYQOMDsIBAbcN/ouLLDke59TSaLeRyq7/+4Zdyt5NCqwK56
ZooonN8b0e3POEEOzj8DAj3KDnc0Zdf8n6zsMGMmEFiqO5ja7A2apgi0/5Z0
TeIlTbj9+lorhS+waMH5x3ft6GUTQPAfRIhvv6iA4P94+/qApbOWw6nDTmsz
7dQcWDi75JP9tBw89tfKWqgj+GD5e6pw/gmwuSoO2x2aHh3foeGgfO1RMMMf
JYj4BDWIu+8oOjSyHO03DFeB+Cda0eEsSPyPIpyP4l8gX6RyUsnZJVIOzhOa
hdJWKTrsCLaK+J8u6hDOKdZufF7J4YFrvOOsjQIOF66GvdGXVnEIAIX/ZTaH
hJAg9QUvVR1AwTNTkhHufhgf5j8YH+b/ZvFa1kw3BB8WvwDgZtcW
                "]], 
               
               FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {
                1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1,
                 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIbIGYCYvGpVzgzHhk6nAEDJQcY/8Oi9QpnPZQdbCsj
VpiuRfC3mP84lFKF4DewHO033K4N5/ucYLedbYrGL9WC841BoFjTQbhyUslZ
EyWH/yBwX8PhgWu846yJig6vireK/tbWcOCPDbhvlK4A54PVuyD4YHOUFRzm
LFLe+cddw8F9zdHlDBIKDptB7stC8P9+K30wZyKC3why73QNiHs0FCDmbNZw
cJ7QLJTmpeCQEHvHjfmGJkReQsnheZb2t+l/teB8sP+7tOH8qRP4q8xO68D5
TxIXXjPx13HotvHclVakAAnPQ9oOPRHd/owCsg4Z+R9aT37RdIhRjZA5FyPq
4LG/VtbiuKbDjmCriP/LReB8SHgg+Aq7FuxL9UPwg99e/jgjURgSbzpaDuqf
VF7O0hR2kF/+wkMvHsH/8fb1AUtmbTj/+K4dvWwG2nDzTMDxoe2QBgJqYg7r
VZ80zzsL5adJwPnRIPfWSDi08Pqvn8Kq47BGSIcv3U4KYr+PLtz/CSFB6gtO
6sP5f0Dhb6jvsL97X5OJszyEf1EPoo9HBs7fCfJ/uwScrwFy70txOB/m/q0O
TY+O79CH88HxKW4A53O7qZYyeRlA3PcPjb9PBM7/su/j1vRvCP5ZsHtEHdJB
3jaDym8ThcTXFX1IOt0vAeeD7euUgfNdQenrBoL/pi2320haFs4vPbzNdaas
goM3KD+oGsDDR3penObpBEM4HyzfiuCj5EckPiy/AgAf+qLK
                "]], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {
                1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, {{{23.0859, 
                12.943800000000003`}, {23.0859, 13.075000000000001`}, {
                22.976599999999998`, 13.153100000000002`}, {22.8891, 
                13.153100000000002`}, {22.832800000000006`, 
                13.153100000000002`}, {22.734399999999997`, 
                13.153100000000002`}, {22.646900000000002`, 
                12.910899999999996`}, {18.960899999999995`, 
                2.5562499999999995`}, {18.8938, 2.35781}, {18.8938, 
                2.226559999999999}, {19.004699999999996`, 
                2.1484399999999995`}, {19.092200000000002`, 
                2.1484399999999995`}, {19.157799999999998`, 
                2.1484399999999995`}, {19.257800000000003`, 2.15938}, {
                19.334400000000002`, 2.3906299999999994`}, {
                23.020299999999995`, 12.745299999999999`}, {23.0859, 
                12.943800000000003`}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
                1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0,
                 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxd1A1IU1EUAODnD4iFBOp0MmU+tzlNUdMl72fSAdF+CIsMm2RBqZskugql
LM0/MHLRrAh/MzNCg1ULsVRooSaWOjEpiSkkGiilYGESaK3dPd+90IHL4+Px
7j33nMOjzxqP5XtRFOXhWmmu5elaa9ajhS3XteBEIZeBaPuEK2LlUOU9Yt7z
igfFzEImFUtD5SZ3frKbE3yThqVzMRuN93lY63webpdGwL6ahdEmXgtz0WEW
Z48Cu6lh15XkQhV2FdonSg1vKsIYw3EeFs88nNEYo0CT5IpUDrsZRTSLHbXq
Z0vIZiDv1Fy6l1SN/SKu+JFHuQp76lPWSnyrEi5YTLMFVgasqq+17UVKQA+7
g/hXv6P+j4TFdp+XzYL03kffgiFiMX/RFIrwSPy9p2+9PLc4EnJRXp8Z7GpU
v1Fi06Fv3ppB4gpUhz5GqEdBJGR8uJ3zV8FCW6eif2tJDRPuPnDYSpQ/R+zu
VyNxSa9kczyDh0RUx7vEYv6i3flTKjDoXZHOQ2DZnRL7WwXE734SMLXOwQ3t
wQH9dAQYUf06OEhtqPXXO2jBwEErqsN7WujfOguzqN/DtDBHD1hAxyf1bNvI
wqXhl2nNT2lIQPvnsbDfMtJFdRO/NpavNpcSu++tpWGoruvE2EXiw+98Ulof
E1ei+qo5bPd9gnjsrY3S+bbq7fvlybHLv/x2JMXIsPsyOZ3TIIGu5QNxzkEO
clS60Mm5AGHOGGJp++nocSuLvTNdVeo5xgj1nA8U+n+ZEfYbDYZgNEfTDNzS
mY54NATj/n6vKzIlnpRim9H7tRDsdduPXkOyDK6huVhmhHpJQ2EHOq+FGF1X
n0WcUqbr3uvHwAra/6oMWz7QYcufDMEeNNlqNIsS+Inmx2e7nhZ/3F/R5swS
ZaOZxxb/D+Fov2dB8P//4x9oquSs
                "]], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
                1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4pvSNYlGvA4OvRHd/owT5Bxg/Duasmv+f1Zw
CBfffpHhn73DWiEdvvR1yg75a7pvZyTYO2zQy1vMaKPmsMX8x6GUXXYO/0Hg
voaDiTEQXLZ1YOHskk/203LYXytrkb4Fwdd4y7vPYCWCr/qked7ZWbYOP96+
PmDpjOA/iABarIDgH9+1o5dNAMHX11opfIFFy0EFxD8F5S/RdNgLsu+JncOr
4q2iv7PVHcSnXuHMaLJ3cJnQLJR2ShnOf9OW2200Ww7O7wP5X0AM6l87hxe1
j7PP5/A6NLAc7Tfcbuug/knl5SxOZrj9YP/aM8H5/k88L5kKI/gFy0s2/DvP
COc3i9eyZroxwv0/EwQkGeHhA+PX/rYqOHcDwQfbs98O4r4CdgcON9VSJi97
qHsEHGaA1N20d0gDgTYRePyB+W6SDujxCwBncNDk
                "]]}, {
               Thickness[0.029265437518290898`]}, StripOnInput -> False]}, {
            ImageSize -> {34.165758405977584`, 15.14319302615193}, 
             BaselinePosition -> Scaled[0.32631885041954006`], 
             ImageSize -> {35., 16.}, 
             PlotRange -> {{0., 34.17}, {0., 15.139999999999999`}}, 
             AspectRatio -> Automatic}], {-1.1, 0.9299999999999999}, {
           Right, Top}], {
           Thickness[Tiny], 
           LineBox[{{-1.1, 0.9299999999999999}, {-0.9, 0.98}}]}}}, 
        PlotRange -> {{-3., 2.}, {-0.2, 1.2}}, ImageSize -> NCache[
          Rational[808, 3], 269.3333333333333]], 
       GraphicsBox[{
         Thickness[0.020387359836901122`], 
         StyleBox[{
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGCwBWIQvVZIhy/dTsRB45PKy1ma4g4w/sHufU0myeIOfRHd
/owCIhB6griDx5qjyxluCMP5DCCwAMEHm9Mp7KCwa8G+1DxxhxjVCJlzMcJw
8/+DwH0hhzYFdtUzIWIOb9pyu412Czo8cI13nDVRxCEapP4PB5wPMY8Zzn/s
9zLh7/wf9mkg4CaKyk+TgPNFKieVnH0i6eCx1f94Mttf+wMg/yjLQNxjw+IA
5i+WdTgDAjzsDj1gf8o6nAfzueD867y3xVK3ccP5S24tf2zIzAfnV9//ccvY
WxCD/2Xfx63pYXJwfsDbyx9nKMo7tIL8XSLg0AtSXyDv8KL2cfb5HB44f7vX
Bos5llxwfsATz0umk9kd5EHh6ScPCe8GFocUkHeXyTk0i9eyZh5jhMtD3Mvg
8GHReoWzGgpwvjAoPJYg+N02nrvSmJQcvoLdyQkJhzNKEHdPE4DzP4PlBeF8
sH9eC8H54HA+IgJJN3JKDjuDrSL+s4s6uIPSCYcSNN5FHfhjA+4bfVd0mAkC
lQg+2D8MYnC+iTEQTBaDpBN7JTj/tqbsmv/NCD7Yfy+g9rOIOERwirUb71d2
eA1KT78F4Hy7Esfa0zIccD6L/i+uSz1/7ffk17yd6aoE58PCB8ZXBbl7pTwk
HzxmgIc3ON0kM0H9K+fgD46fX/YVoHBZLQONry/26iD9nlJwfjA4/iXgfHA+
khCF+LP+vz04ONcIORiDAYcDjA8Oz+eCcD4sf4L5PWIO6PkXALmYnW0=
             "], {{4.07031, 7.5734400000000015`}, {3.882810000000001, 
             7.4859399999999985`}, {3.8609399999999994`, 
             7.4859399999999985`}, {3.4640599999999995`, 
             7.4859399999999985`}, {3.2671899999999994`, 
             7.4859399999999985`}, {3.0906299999999995`, 
             7.4859399999999985`}, {2.87031, 7.540629999999999}, {3.16719, 
             7.640629999999999}, {3.45313, 7.640629999999999}, {
             3.5312499999999996`, 7.640629999999999}, {3.8390599999999995`, 
             7.640629999999999}, {3.8937499999999994`, 7.617189999999998}, {
             4.07031, 7.5734400000000015`}}}], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KN3t9YrF5KGBgzEIBCs6wPhrhXT40vcpOvSA+BsR
/EaWo/2G7Qh+SuwdN2YJFTj/w6L1CmdPKMP5JiBzkzH5YHURCP4akPw7BQj/
MIIPMx/Gh9kP45887LQ2cx2CD3M/Oh/df+5rji5nqJCC88+AgI803L8wPsw+
GB/mHhgf5l8YH+YfdP6B7n1NJs1SqPJrJOH+hfFRzAfyUewH8mH+hfFR3I/E
h/kPACJXwY8=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}}, {{{28.135900000000007`, 7.65156}, {
            28.135900000000007`, 7.87031}, {27.928099999999997`, 7.87031}, {
            27.773399999999995`, 7.87031}, {21.776600000000002`, 7.87031}, {
            21.621899999999997`, 7.87031}, {21.414099999999998`, 7.87031}, {
            21.414099999999998`, 7.65156}, {21.414099999999998`, 
            7.431249999999999}, {21.621899999999997`, 7.431249999999999}, {
            21.776600000000002`, 7.431249999999999}, {27.773399999999995`, 
            7.431249999999999}, {27.928099999999997`, 7.431249999999999}, {
            28.135900000000007`, 7.431249999999999}, {28.135900000000007`, 
            7.65156}}}], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKL26+3YGw3cHB/c1R5cz3FBwgPGr7/+4ZbxayeE/
CLx3cDAxBoJiFYeb0jWJRnsdHBhAQEHNIZvz54L0Zqj8Z3WHSPHtFxnkHBwe
Jy68ZpKv4bD0hYfe/432cH7JVtHfp/kQ/KtCnxzPu9k5vCkGSag7nDjstDbz
nq1DSuwdN+Yfqg79wSUq0/ttHXxOsNvOnqrisOT+Pr45xbYOHiD3WijD+TD3
w/jqn1RezsqUdahnOdpv2G4LcZ+xlMMZEHgD5QuLO2wx/3EoJQpof1tut9Fu
YYi8jD2EXiPk8BTkzvUIPsh44yAHON9VtZRp1gwHhy/7Pm5N/ybikHj4snbq
QQcHkcpJJWdbxB3al4efMvri4PDANd5x1kUpePgGvL38cYaivAN6+G/Qy1vM
2AMNf2lFOH9/974mE2d5OL8GJP9a2mF/raxFeo0DxP3Wkg4zQSARan+KiAMo
+P5zODgo7FqwL7VPGO4fGP8GKD5DEfwIUPzNs4OYEyniwOO/fkpqhp2DMMg8
FUmHGSBxTztI+J6UhvNh/oHxYe6H8T8sWq9w9oUSnA8O9y4Vh+ug+C+zc9BR
lP+Sc03VITUNCJbZOZzYtaOXLUDd4evOW11/Te0dToHSxT91uPthfHB65HWA
88HJKM7BYUp7a9TlGnWIPyodHHY4ND06PkMVHn6NoHQRrgLnO09oFkqbpYQR
/gB2kWnl
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            36.324999999999996`, 5.4281299999999995`}, {36.324999999999996`, 
            5.746880000000001}, {36.0609, 5.9671899999999996`}, {
            35.796899999999994`, 5.9671899999999996`}, {35.47809999999999, 
            5.9671899999999996`}, {35.257799999999996`, 5.70313}, {
            35.257799999999996`, 5.43906}, {35.257799999999996`, 5.12031}, {
            35.521899999999995`, 4.8999999999999995`}, {35.7859, 
            4.8999999999999995`}, {36.1047, 4.8999999999999995`}, {
            36.324999999999996`, 5.164059999999999}, {36.324999999999996`, 
            5.4281299999999995`}}}], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKC30yfF8mqyrg/uao8sZbig4wPjV93/cMl6t5JAG
AmKuDibGQFCs4uDQ9Oj4jMcuDgwgoKDmcDE/nv3cSheI/Gd1hwO1shbpLi4O
jxMXXjPJ13DYeavrb+p/ZzhfwfFj8pm1CD5Yv6ezw5viraK/T6s7eJ9gt50t
6uyQEnvHjfmHqoP+hAU/DN85OfiAxKeqOJhfO5pr8sDJwQPkXgtlOB/mfhhf
/ZPKy1mZsg7LX3jo/X/pBHGfsZTDGRCQcYbwhcUh/gkG2t+W2220Wxgiv8UZ
Qq8RcogU336R4R+C76payjSrwgXOX9N9O4Nhv4vDl30ft6Z/E3E4oWk16fRz
FweRykklZ1vEHd7w7jOYKeXq8MA13nHWRSl4+Aa8vfxxhqK8A3r4S0y9wpmx
yQUS/tKKcP7+7n1NJs7ycH4NSP61tIPqk+Z5Zxe5QNxvLQmJlw6o/SkikPDX
d3FQ2LVgX2qfMNw/MH5Iicr0/xcQfBGQe0qdHWaCQKQIxP1Rzg7CIPNUJCHh
5u0MCd+T0nA+zD8wPsz9MP6HResVzr5QgvO3mP84lNKl4nAZFP+Jzg46ivJf
cq6pQuytdHY4sWtHL1uAukPi4cvaqQedHU4ddlqb+U8d7n4YHxx/xi5w/k3p
mkSjVheHKe2tUZdr1CHhscDFYQdYoSo8/BpZjvYbhqvA+c4TmoXSZilhhD8A
kr5YMA==
            "]], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFDMAOUzoInTgk1Pu6jFBgDBVwJ/
            "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJvIGYCYqFPjufTjro73HeNd5xVKOMA47uvObqc4YaC
w5RvbPEzQtwd9uTXvJ3JquxQ99uq4NwBNzifx3/9lNQCBP8N7z6DmUZuDu8X
rVc4W6HkoOD4MfkMr5uD84RmobRbinB+A8icDDUHialXODO83BxqPm0IyJZS
c6iMWGF6ttrNITP/Q+tJETUHE2Mg6Ebwweq13OH8E5pWk073uzvMWaS8889z
dTi/geVov6G5Bpy/XvVJ8zxfDQeWxZOsGHvdHRJCgtQXZGpA/NeCyY+H8ku2
iv4+XYeQf7CPb45xkbuDEchdwRoOOZw/F6Qruzu8KQYphNp/383hwtWwN/q7
1SHu343g601Y8MMwDsHfqJe3mFHGzeEVSL+2hkOP1ysWE0Y3h+0OTY+OR2g4
7LzV9Tf1uyvcfrB5n3HzwfY/x+SDw8cdwd8ACo+36nC+cOWkkrMpinB+OKdY
u/F/BTi/9PA215l3FRxqQfH2A8EHy/9H8GHuBznL+LGCw5PEhddM+N0c0tOA
QE0REp5mbg7lIPW8Sg4hJSrT/1e4QeyfogTx734Ef9kLD73/nO5w/gIbnSuz
9NwdVn57WXGmQdHhYn48+zlLKF8Byg+EqndRgIRPsLtDyNvLH2ckysH5X/Z9
3Jq+TQbOV/+k8nIWpzScvzPYKuJ/u4RDBSg9ars7nAGBHjEIzQPV/00Ekp6v
ujnEqEbInLsj7MAAAjMQ/D8xuUf/WSH4YP/dd3XwAOcvUYcI8e0XGY65Osjv
WrAvlU8Skj7PukLy3w8JB58T7Lazr7pC7H0jAUmfd9D4XxB8cP6TcnNYK6TD
lx4nCedHgO2XgvPB5kvIwOMPrP+MDKr5Z6DhcxjBnwcK/3muDqmg+ExD8Psj
uv0ZN0jB+Q9A5clHMQewsn9Q/WuEHEDJ7uwsNzgfFn8wPqz8edOW2210W8wB
vXwCALxODdU=
            "]]}, {
           Thickness[0.020387359836901122`]}, StripOnInput -> False]}, {
        ImageSize -> {49.04848816936488, 15.14319302615193}, BaselinePosition -> 
         Scaled[0.32631885041954006`], ImageSize -> {50., 16.}, 
         PlotRange -> {{0., 49.05}, {0., 15.139999999999999`}}, AspectRatio -> 
         Automatic}]},
      "Labeled",
      DisplayFunction->(FormBox[
        GridBox[{{
           TagBox[
            ItemBox[
             PaneBox[
              TagBox[#, "SkipImageSizeLevel"], 
              Alignment -> {Center, Baseline}, BaselinePosition -> Baseline], 
             DefaultBaseStyle -> "Labeled"], "SkipImageSizeLevel"]}, {
           ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
         GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
         AutoDelete -> False, 
         GridBoxItemSize -> {
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
         BaselinePosition -> {1, 1}], TraditionalForm]& ),
      InterpretationFunction->(RowBox[{"Labeled", "[", 
         RowBox[{#, ",", #2, ",", 
           RowBox[{"{", "}"}]}], "]"}]& )], {141.225, -260.6875}, {
     Center, Center}, {268.99999999999994, 97.00000000000006},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}]}, {}},
  ImageSize->NCache[
    Rational[808, 3], 269.3333333333333],
  PlotRange->{{0, 282.45}, {-312.82500000000005`, 0}},
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{
  3.938719318934907*^9, {3.938719402850795*^9, 3.938719424587288*^9}, {
   3.9387194557740297`*^9, 3.938719574319296*^9}, {3.938719612064949*^9, 
   3.938719649997673*^9}},
 CellLabel->
  "Out[381]=",ExpressionUUID->"7316a9dc-8089-4535-b0b3-7f945cf367ac"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"save", "[", "balancingProgress", "]"}]], "Input",
 CellChangeTimes->{{3.938719629349264*^9, 3.938719652863809*^9}},
 CellLabel->
  "In[382]:=",ExpressionUUID->"a00e2d83-4edb-4f56-a5a7-b681931642ce"]
},
WindowSize->{808, 847},
WindowMargins->{{Automatic, 237}, {Automatic, 85}},
CellContext->Notebook,
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e57880f2-4cae-495f-96c7-1cf993959fb0"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 320, 8, 30, "Input",ExpressionUUID->"4150777a-f66e-430c-9b61-9701cab11681"],
Cell[881, 30, 533, 10, 52, "Input",ExpressionUUID->"26e0bb32-e3c2-499d-8371-85b58dbe1265"],
Cell[1417, 42, 959, 26, 52, "Input",ExpressionUUID->"617774e2-e845-41cd-84eb-0c2ef1140339"],
Cell[2379, 70, 267, 5, 30, "Input",ExpressionUUID->"17dda065-49c7-4629-b36e-f5350d88ba98"],
Cell[2649, 77, 4922, 119, 577, "Input",ExpressionUUID->"fdbbcefb-f420-455d-9d0b-bcd1a04fc037"],
Cell[7574, 198, 534, 11, 52, "Input",ExpressionUUID->"e360a209-0c5b-437e-a080-9d658949f4df"],
Cell[8111, 211, 1077, 31, 94, "Input",ExpressionUUID->"105dfe0a-2949-4819-a386-ada0f6308b9c"],
Cell[9191, 244, 1607, 43, 199, "Input",ExpressionUUID->"0dcc7c4b-adb3-456a-9406-a93e18648904"],
Cell[10801, 289, 1098, 28, 94, "Input",ExpressionUUID->"d738563d-6e00-41b2-9a8b-6aafa1fd0574"],
Cell[CellGroupData[{
Cell[11924, 321, 4379, 112, 325, "Input",ExpressionUUID->"baf21c4a-0954-44d7-bd07-19c2154f1900"],
Cell[16306, 435, 5274, 96, 174, "Output",ExpressionUUID->"68a83062-4c44-4c82-b6cf-498b28237eeb"]
}, Closed]],
Cell[21595, 534, 224, 3, 26, "Input",ExpressionUUID->"8b0b1bab-e6cc-426f-95ae-3160e7d5ca85"],
Cell[21822, 539, 560, 11, 52, "Input",ExpressionUUID->"91cff4ce-6a3d-41ec-92e1-d7d6b1f1b756"],
Cell[22385, 552, 960, 26, 52, "Input",ExpressionUUID->"3f6e462d-2a34-45d1-9221-2a932966d72c"],
Cell[23348, 580, 293, 5, 30, "Input",ExpressionUUID->"7b464b19-8b63-4580-9a8c-97475df5de74"],
Cell[23644, 587, 4923, 119, 577, "Input",ExpressionUUID->"08250bfb-ad5d-492e-a590-15059b4aa4f2"],
Cell[28570, 708, 870, 22, 73, "Input",ExpressionUUID->"4b457ae7-e0f2-4ac4-a1fb-00e8750208bc"],
Cell[CellGroupData[{
Cell[29465, 734, 6618, 170, 535, "Input",ExpressionUUID->"d3eacb91-07a1-4d22-9468-ccb5641083e6"],
Cell[36086, 906, 50119, 873, 227, "Output",ExpressionUUID->"9fdb5f9f-78cc-4a20-9fbc-ef2f5d2a09b4"]
}, Open  ]],
Cell[86220, 1782, 255, 6, 30, "Input",ExpressionUUID->"7ed75b48-cfc5-4a7a-a9d7-8853a0312f2b"],
Cell[86478, 1790, 712, 13, 52, "Input",ExpressionUUID->"6fb8a938-1cec-4eae-9a1a-f81d2fc4bba6"],
Cell[87193, 1805, 960, 26, 52, "Input",ExpressionUUID->"d557a001-ad59-49c0-a63f-786a6908db06"],
Cell[88156, 1833, 345, 6, 30, "Input",ExpressionUUID->"def6f61f-3aeb-40ec-9bbc-477401a18148"],
Cell[88504, 1841, 5023, 120, 577, "Input",ExpressionUUID->"76e0281f-9371-4e6d-b516-b736ecd6bd16"],
Cell[93530, 1963, 535, 11, 52, "Input",ExpressionUUID->"1e20161c-3a5b-46c1-8213-91430a2897ec"],
Cell[CellGroupData[{
Cell[94090, 1978, 362, 8, 30, "Input",ExpressionUUID->"1769e153-7da6-44fc-ae39-c4e863f8d4c3"],
Cell[94455, 1988, 365, 6, 34, "Output",ExpressionUUID->"e6d3379f-d764-4eb5-a249-26e61139a22d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94857, 1999, 4858, 125, 346, "Input",ExpressionUUID->"5fa191ab-fb67-4e72-ad51-9c37f37813d1"],
Cell[99718, 2126, 5320, 92, 101, "Output",ExpressionUUID->"04d43868-408a-4fdd-a381-8644caf6fb26"]
}, Open  ]],
Cell[105053, 2221, 192, 3, 30, "Input",ExpressionUUID->"af806008-fab2-4abb-9be4-73af1213f0c8"],
Cell[CellGroupData[{
Cell[105270, 2228, 2235, 57, 241, "Input",ExpressionUUID->"c57f3530-e28d-4b0b-a2ca-67c819b9530a"],
Cell[107508, 2287, 4295, 73, 96, "Output",ExpressionUUID->"fbfa0781-53a5-43c9-9627-96d576729fc1"]
}, Open  ]],
Cell[111818, 2363, 219, 3, 30, "Input",ExpressionUUID->"bc019253-230e-454c-befe-4c26b309c14e"],
Cell[112040, 2368, 2413, 65, 304, "Input",ExpressionUUID->"b5897356-3db5-4be0-ba4f-585747f08416"],
Cell[CellGroupData[{
Cell[114478, 2437, 5173, 116, 495, "Input",ExpressionUUID->"3ed25bed-852a-403b-b40e-7353c8f61393"],
Cell[119654, 2555, 28371, 494, 101, "Output",ExpressionUUID->"3031298f-7544-4ec3-b796-7167690d9484"]
}, Open  ]],
Cell[148040, 3052, 221, 3, 30, "Input",ExpressionUUID->"27de9ef1-9761-410f-9c4d-16e08a046417"],
Cell[148264, 3057, 425, 9, 52, "Input",ExpressionUUID->"67584dd8-8b48-4caf-b8af-69c3d66c5b72"],
Cell[148692, 3068, 224, 3, 30, "Input",ExpressionUUID->"f204c416-dc70-4188-81eb-5222a3febb5b"],
Cell[CellGroupData[{
Cell[148941, 3075, 3354, 78, 327, "Input",ExpressionUUID->"4945b0f7-40b0-48c7-9379-8aed2e8cf881"],
Cell[152298, 3155, 15376, 266, 101, "Output",ExpressionUUID->"c7c84a60-2db6-429a-bdc4-c00b7c118ee1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[167711, 3426, 421, 9, 52, "Input",ExpressionUUID->"7f8c50d5-1d5b-4d08-85e4-42cf2a60e199"],
Cell[168135, 3437, 21949, 374, 107, "Output",ExpressionUUID->"b47a0bbb-f05a-42c8-ae95-06dd96f5510c"]
}, Open  ]],
Cell[190099, 3814, 233, 3, 30, "Input",ExpressionUUID->"1cc866fa-8131-4e7d-88fb-dbd359820e60"],
Cell[190335, 3819, 438, 9, 136, "Input",ExpressionUUID->"c8d2b6ca-394d-4b75-a9c4-4132b360577e"],
Cell[190776, 3830, 555, 9, 30, "Input",ExpressionUUID->"a1202835-32ff-48fd-a2cc-1655607a7d6e"],
Cell[191334, 3841, 6182, 159, 472, "Input",ExpressionUUID->"d90423de-4601-4636-9610-88b5c437ba81"],
Cell[CellGroupData[{
Cell[197541, 4004, 819, 22, 94, "Input",ExpressionUUID->"3207d16c-a7b6-4c0e-8396-1ecc3522512b"],
Cell[198363, 4028, 63910, 1179, 312, "Output",ExpressionUUID->"7316a9dc-8089-4535-b0b3-7f945cf367ac"]
}, Open  ]],
Cell[262288, 5210, 222, 4, 30, "Input",ExpressionUUID->"a00e2d83-4edb-4f56-a5a7-b681931642ce"]
}
]
*)



==> images/Caps.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    263274,       4465]
NotebookOptionsPosition[    260043,       4403]
NotebookOutlinePosition[    260440,       4419]
CellTagsIndexPosition[    260397,       4416]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"<<", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<Setup.m\>\""}], 
    ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.93876254127855*^9, 3.938762559683712*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"e63089ca-8a1e-46a5-854d-53bab530f175"],

Cell[BoxData[
 RowBox[{
  RowBox[{"capImage", "[", 
   RowBox[{"prim_", ",", "is_", ",", 
    RowBox[{"label_", ":", "None"}], ",", 
    RowBox[{"mag_", ":", "2.5"}]}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"EdgeForm", "[", 
       RowBox[{"{", 
        RowBox[{"Black", ",", 
         RowBox[{"AbsoluteThickness", "[", "1.5`", "]"}]}], "}"}], "]"}], ",",
       "\[IndentingNewLine]", "MS`SofaDefaultFillingColor", ",", 
      "\[IndentingNewLine]", "prim", ",", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"label", "=!=", "None"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"MaTeX", "[", 
           RowBox[{"label", ",", 
            RowBox[{"Magnification", "->", "mag"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"1", "/", "3"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "\[IndentingNewLine]", "}"}], ",", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"is", " ", "cm"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9200489323530188`*^9, 3.920049059438345*^9}, {
  3.938762570884568*^9, 3.938762571281063*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"8b1bee3d-8cf8-415a-9ac2-b49613ad70b8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"k1", "=", 
  RowBox[{"capImage", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Disk", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", "1", ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "Pi"}], "}"}]}], "]"}], ",", "3"}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.920049061563808*^9, 3.920049091888021*^9}, {
  3.9200491828790913`*^9, 3.920049189482451*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"2ff6b047-c2b2-4190-ab57-a6de70fe81cd"],

Cell[BoxData[
 GraphicsBox[
  {RGBColor[1, 1, 0.87], EdgeForm[{GrayLevel[0], AbsoluteThickness[1.5]}], 
   DiskBox[{0, 0}, 1, NCache[{0, Pi}, {0, 3.141592653589793}]], {}},
  ImageSize->85.03937007874015]], "Output",
 CellChangeTimes->{{3.920049067258271*^9, 3.920049092163554*^9}, 
   3.920049193557098*^9, 3.938762572773061*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"85e8e2f8-2cec-4bd3-87f4-34c8836e025f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"k1l", "=", 
  RowBox[{"capImage", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Disk", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", "1", ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "Pi"}], "}"}]}], "]"}], ",", "3", ",", "\"\<K_1\>\"",
     ",", "2"}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.920054353759232*^9, 3.920054367765081*^9}, 
   3.92005441313587*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"aec258ef-7f07-4374-b9ed-648d3aa7f6c6"],

Cell[BoxData[
 GraphicsBox[
  {RGBColor[1, 1, 0.87], EdgeForm[{GrayLevel[0], AbsoluteThickness[1.5]}], 
   DiskBox[{0, 0}, 1, NCache[{0, Pi}, {0, 3.141592653589793}]], InsetBox[
    GraphicsBox[
     {Thickness[0.06373486297004462], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIjIIaxWZDYzFDMAOUzoImTqoYWenGZM9jcMxjcQK3w
IdWdAO3MAwM=
       "], CompressedData["
1:eJxl1QtMVEcUANBFIAZZYdt9u+tShF2W5a1SPwit2lp6bQqxJI0tKGK08cdH
Wi0mtKlYbI2xmhZb0RhdkBhNTQwRGmr80MYQlIilQfwRjZ9EFG2kYNRqCEiQ
7r2zcyfwJnnZnLydeTP3ztxxry7JLgg1mUwhgef7wDMu8FRh63HDL3kVC0M2
aCBtwtalQVFhoJ1Srn/9zaii75S/aTmVUVXvgvK7A7dSezWwlu356mK+C7Bb
YaYNRrBFu6Bv+/qKWbftsOjxtWf+kBio7e/Z2N6QAC+anp0s6ndCV8aK+dVn
E0D/L7Gnus0JSyLsO1KfKNM4I0Zvc433tnc64Vv8fqQHdqD3xsCdKZPrRnI8
sB/XczNOzNfkFeOuSIATswfO5WfpYPnsk7uzlnjg4arD19OifXB8+pe/htxJ
hOH+r7tqUnzw8nFv89xQL2wJO78rZbYPGvD9PKOnueNfrNunfBq23r/Q6AN/
ZfSmt5O9sLbk6Q9tnT549Hly//7hRDZNq1n5d+xfnggrF2Xrh9p88HfLB/XF
6coL6s4fNa31sP24vj8S2CIubh6P8perTOufoey5fj/H1OcyuBvjUaIs15uK
zerm+FC+05Tpfakb/i09aRtKDvY/44ZiHF9TLsB5tersrL/Gv3dgsc7jh0X8
FL+mI0nM/x8XtGOrS4IyzHOFRbgvHtKogybiMFeHTIyPX4NGjP+ADq4/DzUV
/Kbx/MgdjtHzPzKJTfsrwmkw7YsaZRkvOi9Vk9jZuL9XKdP+3udg+7B/rZ3z
RfO/ZmPnYP/DFvajzd1fXKqLZi/35sV2nJnI45nnR2X5p5jZNF5pJJv+Xz7B
YBqvWFmud5tjc3hxZiSb4lplZvfiOR6yGPzxld3LX4Uqy/xK548x5cevQzzl
wwIzp9ZaL3+oB9cXzvWiEuvS0zC4h/XhUxscuXW0O6UljOuPyP/w+9KdQ603
Dt4cZFfj9J0DBm/HOqEpizxag/EeZM9ZPS09vPkle+GDj66+ZX3Fpn3YboJd
OM8GK5zOaphTUzaOTfFsNbNFfqLYtL+TLCDHk/GRfo77J/c1NtXJK0bL+i0t
13sRp7dO+WxF09a0Fgtb7p+xpvi/a2NvwnN3TJk+P2iDnbQOs1iX1SH2d8RE
aMx5J2/kggOWYT7nWcR4B+KC59YerCtucT5yY7l/Bp7fjbFiPZft8DP+VsaK
fjuV6R5KV5b3j8hHzOj7q1BZ3j/SFK/dToPFOpRH5dscw6b9O11Z1OM32HT/
LJ3M+daw3jyIY9M9uMXFpnrUOcaB+irHo58fleneOzbmfY/Rcn/8D060WRc=

       "]], 
      FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
       3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
       0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4jmLlHf+Ydd2SE8DAS4HGJ/Hkc9rRiaPg/zy
Fx569Vpw/vQJ/FVm3Jpw/n8w0HBIBWlX44XzIfL8cP6e/Jq3M0MV4PxwTrF2
4/0KDsmxd9yYf2g4GIPAYQUHZs4u+eQ+BH+D6pPmeW/VHfhjA+4bqSs4nDrs
tDZTTt3hgWu846yJ8g5bzH8cSlmlisHvjej2Z5wg55CZ/6H1pIganA/233ME
H6z+lLrDge59TSbJ8nA+zP0wPsx/cqDw2K8O9/8MUHh4q8H5ElOvcGYcUsXg
w8IXzE9Sc/iy7+PW9GlcDiYgf25Wh/N/vX19wDJZA843AskLa8L5YPena6Hy
keIPAEnWwn4=
       "]]},
     AspectRatio->Automatic,
     BaselinePosition->Scaled[0.32631885041954006`],
     ImageSize->{31.390346201743462`, 30.28638605230386},
     PlotRange->{{0., 15.69}, {0., 15.139999999999999`}}], 
    NCache[{0, Rational[1, 3]}, {0, 0.3333333333333333}]]},
  ImageSize->85.03937007874015]], "Output",
 CellChangeTimes->{{3.920054364469529*^9, 3.920054368052039*^9}, 
   3.920054413463152*^9, 3.938762574935751*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"c5b8fc6c-5c4a-4667-975e-8a9a7696458a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"k2", "=", 
  RowBox[{"capImage", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Rectangle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]}], "]"}], ",", "3"}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.920049128978571*^9, 3.920049191634203*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"0c1b3098-99a9-4436-ae63-784d2e6d6a03"],

Cell[BoxData[
 GraphicsBox[
  {RGBColor[1, 1, 0.87], EdgeForm[{GrayLevel[0], AbsoluteThickness[1.5]}], 
   RectangleBox[{-1, 0}, {1, 1}], {}},
  ImageSize->85.03937007874015]], "Output",
 CellChangeTimes->{{3.9200491390003557`*^9, 3.9200491944655933`*^9}, 
   3.938762575559103*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"3bf8aa04-684d-43f6-8af6-f3c0d0a542b8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"k2l", "=", 
  RowBox[{"capImage", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Rectangle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]}], "]"}], ",", "3", ",", "\"\<K_2\>\"", 
    ",", "2"}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.920054375403844*^9, 3.92005438201451*^9}, 
   3.9200544153993073`*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"ac28cca3-f490-4234-a4ab-ca93fec66b3e"],

Cell[BoxData[
 GraphicsBox[
  {RGBColor[1, 1, 0.87], EdgeForm[{GrayLevel[0], AbsoluteThickness[1.5]}], 
   RectangleBox[{-1, 0}, {1, 1}], InsetBox[
    GraphicsBox[
     {Thickness[0.06373486297004462], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIjIIaxWZDYzFDMAOUzoImTqoYWenGZM9jcMxjcQK3w
IdWdAO3MAwM=
       "], CompressedData["
1:eJxl1QtMVEcUANBFIAZZYdt9u+tShF2W5a1SPwit2lp6bQqxJI0tKGK08cdH
Wi0mtKlYbI2xmhZb0RhdkBhNTQwRGmr80MYQlIilQfwRjZ9EFG2kYNRqCEiQ
7r2zcyfwJnnZnLydeTP3ztxxry7JLgg1mUwhgef7wDMu8FRh63HDL3kVC0M2
aCBtwtalQVFhoJ1Srn/9zaii75S/aTmVUVXvgvK7A7dSezWwlu356mK+C7Bb
YaYNRrBFu6Bv+/qKWbftsOjxtWf+kBio7e/Z2N6QAC+anp0s6ndCV8aK+dVn
E0D/L7Gnus0JSyLsO1KfKNM4I0Zvc433tnc64Vv8fqQHdqD3xsCdKZPrRnI8
sB/XczNOzNfkFeOuSIATswfO5WfpYPnsk7uzlnjg4arD19OifXB8+pe/htxJ
hOH+r7tqUnzw8nFv89xQL2wJO78rZbYPGvD9PKOnueNfrNunfBq23r/Q6AN/
ZfSmt5O9sLbk6Q9tnT549Hly//7hRDZNq1n5d+xfnggrF2Xrh9p88HfLB/XF
6coL6s4fNa31sP24vj8S2CIubh6P8perTOufoey5fj/H1OcyuBvjUaIs15uK
zerm+FC+05Tpfakb/i09aRtKDvY/44ZiHF9TLsB5tersrL/Gv3dgsc7jh0X8
FL+mI0nM/x8XtGOrS4IyzHOFRbgvHtKogybiMFeHTIyPX4NGjP+ADq4/DzUV
/Kbx/MgdjtHzPzKJTfsrwmkw7YsaZRkvOi9Vk9jZuL9XKdP+3udg+7B/rZ3z
RfO/ZmPnYP/DFvajzd1fXKqLZi/35sV2nJnI45nnR2X5p5jZNF5pJJv+Xz7B
YBqvWFmud5tjc3hxZiSb4lplZvfiOR6yGPzxld3LX4Uqy/xK548x5cevQzzl
wwIzp9ZaL3+oB9cXzvWiEuvS0zC4h/XhUxscuXW0O6UljOuPyP/w+9KdQ603
Dt4cZFfj9J0DBm/HOqEpizxag/EeZM9ZPS09vPkle+GDj66+ZX3Fpn3YboJd
OM8GK5zOaphTUzaOTfFsNbNFfqLYtL+TLCDHk/GRfo77J/c1NtXJK0bL+i0t
13sRp7dO+WxF09a0Fgtb7p+xpvi/a2NvwnN3TJk+P2iDnbQOs1iX1SH2d8RE
aMx5J2/kggOWYT7nWcR4B+KC59YerCtucT5yY7l/Bp7fjbFiPZft8DP+VsaK
fjuV6R5KV5b3j8hHzOj7q1BZ3j/SFK/dToPFOpRH5dscw6b9O11Z1OM32HT/
LJ3M+daw3jyIY9M9uMXFpnrUOcaB+irHo58fleneOzbmfY/Rcn/8D060WRc=

       "]], 
      FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
       0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
       1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
        0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4udZ2t+m12o7VN//cct4tZCD/8WJMf+YEfyU
2DtuzD+0HPojuv0ZBYQctjs0PTp+Q8thZ7BVxP92AYft5j8OpazSckhNA4Jn
/A4Bt6RrEidpOfA48nnNyOR3SAgJUl+QqQnnbwap10LwA0Hqi9TgfImpVzgz
mjQg9hUIOzyKEN9+8YCGg0jlpJKzT4QdWnj9109J1XRIA9sn4uADcu9iTYc2
BXbVMyGiDvqK8l9ypmk5mBgDgbC4A8x/QW8vf5xxUALOV/+k8nJWpzScf/YM
EOjIO+iA9H/TdABpNz6s4AASPsOjAeeDw8NCDc4Hu5dJ1WGNkA5f+j45OB8c
HmwycH46iN8m5XDhatgb/dmqEP8FSDn8/Vb6YM5FBN8P5B9lNTj/Bch9c9Ug
/j+C4MvvWrAv9Z00qnyLrMNMELipCudvAccPgr9JL28xo4yaw9//QLBfHuI+
JXWHbhvPXWlOUP88QvDXqz5pnuerCeeD45NTy2EGyB5JOTgfFp4w/uu23G6j
aAmHV8VbRX+/1oCkF3Yxh1OHndZmyqk7fN73cWt6mBDE/4aqDlu9NljM2ckD
Dy9wfPAg+C9qH2eff8ONGp5pXA4vQOZza8P56OkZAMcwLis=
       "]]},
     AspectRatio->Automatic,
     BaselinePosition->Scaled[0.32631885041954006`],
     ImageSize->{31.390346201743462`, 30.28638605230386},
     PlotRange->{{0., 15.69}, {0., 15.139999999999999`}}], 
    NCache[{0, Rational[1, 3]}, {0, 0.3333333333333333}]]},
  ImageSize->85.03937007874015]], "Output",
 CellChangeTimes->{3.920054382801794*^9, 3.920054415655188*^9, 
  3.938762577435104*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"c64096d7-9ac6-4eb0-9c79-734da8af99e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"k", "=", 
  RowBox[{"capImage", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Polygon", "[", 
     RowBox[{"Join", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}], "*", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Cos", "[", "#", "]"}], ",", 
              RowBox[{"Sin", "[", "#", "]"}]}], "}"}]}], "+", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "/", "2"}], ",", 
             RowBox[{"1", "/", "2"}]}], "}"}]}], "&"}], "/@", 
         RowBox[{"Subdivide", "[", 
          RowBox[{"0", ",", 
           RowBox[{"Pi", "/", "2"}], ",", "100"}], "]"}]}], ")"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "}"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}], "*", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Cos", "[", "#", "]"}], ",", 
              RowBox[{"Sin", "[", "#", "]"}]}], "}"}]}], "+", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], ",", 
             RowBox[{"1", "/", "2"}]}], "}"}]}], "&"}], "/@", 
         RowBox[{"Subdivide", "[", 
          RowBox[{
           RowBox[{"Pi", "/", "2"}], ",", "Pi", ",", "100"}], "]"}]}], ")"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0"}], "}"}], "}"}]}], 
      "\[IndentingNewLine]", "]"}], "]"}], ",", "3"}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9200492071163883`*^9, 3.920049209769095*^9}, {
  3.9200492402974167`*^9, 3.920049390450706*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"b4d89288-f47c-4131-927d-dc2bd75e56a1"],

Cell[BoxData[
 GraphicsBox[
  {RGBColor[1, 1, 0.87], EdgeForm[{GrayLevel[0], AbsoluteThickness[1.5]}], 
   PolygonBox[
    NCache[{{1, 0}, {1, Rational[1, 2]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 100] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 50] Pi], Rational[1, 2] + 
       Rational[1, 2] Sin[Rational[1, 50] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 40] Pi], Rational[1, 2] + 
       Rational[1, 2] Sin[Rational[1, 40] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 100] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 25] Pi], Rational[1, 2] + 
       Rational[1, 2] Sin[Rational[1, 25] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 20] Pi], Rational[1, 2] + 
       Rational[1, 2] Sin[Rational[1, 20] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[11, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[11, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 50] Pi], Rational[1, 2] + 
       Rational[1, 2] Sin[Rational[3, 50] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[13, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[13, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 100] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 40] Pi], Rational[1, 2] + 
       Rational[1, 2] Sin[Rational[3, 40] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[2, 25] Pi], Rational[1, 2] + 
       Rational[1, 2] Sin[Rational[2, 25] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[17, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[17, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 100] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[19, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[19, 200] Pi]}, {
      Rational[1, 2] + 
       Rational[1, 2] (Rational[5, 8] + Rational[1, 8] 5^Rational[1, 2])^
         Rational[1, 2], Rational[1, 2] + 
       Rational[1, 8] (-1 + 5^Rational[1, 2])}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[21, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[21, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[11, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[11, 100] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[23, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[23, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 25] Pi], Rational[1, 2] + 
       Rational[1, 2] Sin[Rational[3, 25] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 8] Pi], Rational[1, 2] + 
       Rational[1, 2] Sin[Rational[1, 8] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[13, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[13, 100] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[27, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[27, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 50] Pi], Rational[1, 2] + 
       Rational[1, 2] Sin[Rational[7, 50] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[29, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[29, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 20] Pi], Rational[1, 2] + 
       Rational[1, 2] Sin[Rational[3, 20] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[31, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[31, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[4, 25] Pi], Rational[1, 2] + 
       Rational[1, 2] Sin[Rational[4, 25] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[33, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[33, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[17, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[17, 100] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 40] Pi], Rational[1, 2] + 
       Rational[1, 2] Sin[Rational[7, 40] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 50] Pi], Rational[1, 2] + 
       Rational[1, 2] Sin[Rational[9, 50] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[37, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[37, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[19, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[19, 100] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[39, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[39, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 8] (1 + 5^Rational[1, 2]), Rational[1, 2] + 
       Rational[1, 2] (Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
         Rational[1, 2]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[41, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[41, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[21, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[21, 100] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[43, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[43, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[11, 50] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[11, 50] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 40] Pi], Rational[1, 2] + 
       Rational[1, 2] Sin[Rational[9, 40] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[23, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[23, 100] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[47, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[47, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[6, 25] Pi], Rational[1, 2] + 
       Rational[1, 2] Sin[Rational[6, 25] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[49, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[49, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] 2^Rational[-1, 2], Rational[1, 2] + 
       Rational[1, 2] 2^Rational[-1, 2]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[49, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[49, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[6, 25] Pi], Rational[1, 2] + 
       Rational[1, 2] Cos[Rational[6, 25] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[47, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[47, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[23, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[23, 100] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 40] Pi], Rational[1, 2] + 
       Rational[1, 2] Cos[Rational[9, 40] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[11, 50] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[11, 50] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[43, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[43, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[21, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[21, 100] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[41, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[41, 200] Pi]}, {
      Rational[1, 2] + 
       Rational[1, 2] (Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
         Rational[1, 2], Rational[1, 2] + 
       Rational[1, 8] (1 + 5^Rational[1, 2])}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[39, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[39, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[19, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[19, 100] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[37, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[37, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 50] Pi], Rational[1, 2] + 
       Rational[1, 2] Cos[Rational[9, 50] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 40] Pi], Rational[1, 2] + 
       Rational[1, 2] Cos[Rational[7, 40] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[17, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[17, 100] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[33, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[33, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[4, 25] Pi], Rational[1, 2] + 
       Rational[1, 2] Cos[Rational[4, 25] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[31, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[31, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 20] Pi], Rational[1, 2] + 
       Rational[1, 2] Cos[Rational[3, 20] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[29, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[29, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 50] Pi], Rational[1, 2] + 
       Rational[1, 2] Cos[Rational[7, 50] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[27, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[27, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[13, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[13, 100] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 8] Pi], Rational[1, 2] + 
       Rational[1, 2] Cos[Rational[1, 8] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 25] Pi], Rational[1, 2] + 
       Rational[1, 2] Cos[Rational[3, 25] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[23, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[23, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[11, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[11, 100] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[21, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[21, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 8] (-1 + 5^Rational[1, 2]), Rational[1, 2] + 
       Rational[1, 2] (Rational[5, 8] + Rational[1, 8] 5^Rational[1, 2])^
         Rational[1, 2]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[19, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[19, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 100] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[17, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[17, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[2, 25] Pi], Rational[1, 2] + 
       Rational[1, 2] Cos[Rational[2, 25] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 40] Pi], Rational[1, 2] + 
       Rational[1, 2] Cos[Rational[3, 40] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 100] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[13, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[13, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 50] Pi], Rational[1, 2] + 
       Rational[1, 2] Cos[Rational[3, 50] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[11, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[11, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 20] Pi], Rational[1, 2] + 
       Rational[1, 2] Cos[Rational[1, 20] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 25] Pi], Rational[1, 2] + 
       Rational[1, 2] Cos[Rational[1, 25] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 100] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 40] Pi], Rational[1, 2] + 
       Rational[1, 2] Cos[Rational[1, 40] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 50] Pi], Rational[1, 2] + 
       Rational[1, 2] Cos[Rational[1, 50] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 100] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 200] Pi]}, {
      Rational[1, 2], 1}, {Rational[-1, 2], 1}, {Rational[-1, 2], 1}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[1, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[1, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 100] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[3, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[1, 50] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 50] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[1, 40] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 40] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[3, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 100] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[7, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[1, 25] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 25] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[9, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[1, 20] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 20] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[11, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[11, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[3, 50] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 50] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[13, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[13, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[7, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 100] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[3, 40] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 40] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[2, 25] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[2, 25] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[17, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[17, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[9, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 100] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[19, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[19, 200] Pi]}, {
      Rational[-1, 2] + Rational[1, 8] (1 - 5^Rational[1, 2]), Rational[1, 2] + 
       Rational[1, 2] (Rational[5, 8] + Rational[1, 8] 5^Rational[1, 2])^
         Rational[1, 2]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[21, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[21, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[11, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[11, 100] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[23, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[23, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[3, 25] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 25] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[1, 8] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 8] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[13, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[13, 100] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[27, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[27, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[7, 50] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 50] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[29, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[29, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[3, 20] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 20] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[31, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[31, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[4, 25] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[4, 25] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[33, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[33, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[17, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[17, 100] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[7, 40] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 40] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[9, 50] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 50] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[37, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[37, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[19, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[19, 100] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[39, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[39, 200] Pi]}, {
      Rational[-1, 2] + 
       Rational[-1, 2] (Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
         Rational[1, 2], Rational[1, 2] + 
       Rational[1, 8] (1 + 5^Rational[1, 2])}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[41, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[41, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[21, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[21, 100] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[43, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[43, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[11, 50] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[11, 50] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[9, 40] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 40] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[23, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[23, 100] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[47, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[47, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[6, 25] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[6, 25] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[49, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[49, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] 2^Rational[-1, 2], Rational[1, 2] + 
       Rational[1, 2] 2^Rational[-1, 2]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[49, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[49, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[6, 25] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[6, 25] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[47, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[47, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[23, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[23, 100] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[9, 40] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 40] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[11, 50] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[11, 50] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[43, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[43, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[21, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[21, 100] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[41, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[41, 200] Pi]}, {
      Rational[-1, 2] + Rational[1, 8] (-1 - 5^Rational[1, 2]), 
       Rational[1, 2] + 
       Rational[1, 2] (Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
         Rational[1, 2]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[39, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[39, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[19, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[19, 100] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[37, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[37, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[9, 50] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 50] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[7, 40] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 40] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[17, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[17, 100] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[33, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[33, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[4, 25] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[4, 25] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[31, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[31, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[3, 20] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 20] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[29, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[29, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[7, 50] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 50] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[27, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[27, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[13, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[13, 100] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[1, 8] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 8] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[3, 25] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 25] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[23, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[23, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[11, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[11, 100] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[21, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[21, 200] Pi]}, {
      Rational[-1, 2] + 
       Rational[-1, 2] (Rational[5, 8] + Rational[1, 8] 5^Rational[1, 2])^
         Rational[1, 2], Rational[1, 2] + 
       Rational[1, 8] (-1 + 5^Rational[1, 2])}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[19, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[19, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[9, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 100] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[17, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[17, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[2, 25] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[2, 25] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[3, 40] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 40] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[7, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 100] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[13, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[13, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[3, 50] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 50] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[11, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[11, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[1, 20] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 20] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[9, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[1, 25] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 25] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[7, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[3, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 100] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[1, 40] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 40] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[1, 50] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 50] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[3, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[1, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 100] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[1, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 200] Pi]}, {-1, 
       Rational[1, 2]}, {-1, 0}}, {{1, 0}, {1, 0.5}, {0.9999383162408303, 
      0.5078536586559104}, {0.9997532801828658, 0.5157053795390641}, {
      0.9994449374809851, 0.5235532253548213}, {0.9990133642141358, 
      0.5313952597646567}, {0.998458666866564, 0.5392295478639225}, {
      0.99778098230154, 0.5470541566592572}, {0.9969804777275899, 
      0.5548671555455227}, {0.996057350657239, 0.5626666167821521}, {
      0.9950118288582788, 0.5704506159687913}, {0.9938441702975689, 
      0.5782172325201155}, {0.9925546630773869, 0.5859645501397047}, {
      0.9911436253643444, 0.5936906572928623}, {0.9896114053108829, 
      0.6013936476782562}, {0.9879583809693737, 0.6090716206982713}, {
      0.9861849601988383, 0.6167226819279527}, {0.9842915805643155, 
      0.6243449435824274}, {0.982278709228899, 0.6319365249826865}, {
      0.9801468428384715, 0.6394955530196147}, {0.977896507399165, 
      0.647020162616152}, {0.9755282581475768, 0.6545084971874737}, {
      0.9730426794137726, 0.6619587090990746}, {0.9704403844771128, 
      0.6693689601226457}, {0.9677220154149336, 0.6767374218896286}, {
      0.9648882429441257, 0.684062276342339}, {0.9619397662556434, 
      0.6913417161825449}, {0.9588773128419905, 0.6985739453173903}, {
      0.9557016383177226, 0.7057571793025544}, {0.9524135262330098, 
      0.7128896457825363}, {0.9490137878803078, 0.7199695849279575}, {
      0.9455032620941839, 0.7269952498697734}, {0.9418828150443468, 
      0.7339649071302867}, {0.9381533400219317, 0.7408768370508576}, {
      0.9343157572190957, 0.7477293342162038}, {0.9303710135019718, 
      0.7545207078751857}, {0.9263200821770461, 0.7612492823579744}, {
      0.9221639627510075, 0.7679133974894983}, {0.9179036806841352, 
      0.7745114089990659}, {0.9135402871372809, 0.7810416889260653}, {
      0.9090748587125117, 0.7875026260216393}, {0.9045084971874737, 
      0.7938926261462366}, {0.8998423292435453, 0.800210112662942}, {
      0.8950775061878452, 0.8064535268264882}, {0.8902152036691648, 
      0.8126213281678525}, {0.8852566213878946, 0.8187119948743449}, {
      0.8802029828000155, 0.8247240241650918}, {0.8750555348152298, 
      0.8306559326618259}, {0.8698155474893049, 0.8365062567548867}, {
      0.8644843137107058, 0.8422735529643444}, {0.8590631488815945, 
      0.8479563982961571}, {0.8535533905932737, 0.8535533905932737}, {
      0.8479563982961571, 0.8590631488815945}, {0.8422735529643444, 
      0.8644843137107058}, {0.8365062567548867, 0.8698155474893049}, {
      0.8306559326618259, 0.8750555348152298}, {0.8247240241650918, 
      0.8802029828000155}, {0.8187119948743449, 0.8852566213878946}, {
      0.8126213281678525, 0.8902152036691648}, {0.8064535268264882, 
      0.8950775061878452}, {0.800210112662942, 0.8998423292435453}, {
      0.7938926261462366, 0.9045084971874737}, {0.7875026260216393, 
      0.9090748587125117}, {0.7810416889260653, 0.9135402871372809}, {
      0.7745114089990659, 0.9179036806841352}, {0.7679133974894983, 
      0.9221639627510075}, {0.7612492823579744, 0.9263200821770461}, {
      0.7545207078751857, 0.9303710135019718}, {0.7477293342162038, 
      0.9343157572190957}, {0.7408768370508576, 0.9381533400219317}, {
      0.7339649071302867, 0.9418828150443468}, {0.7269952498697734, 
      0.9455032620941839}, {0.7199695849279575, 0.9490137878803078}, {
      0.7128896457825363, 0.9524135262330098}, {0.7057571793025544, 
      0.9557016383177226}, {0.6985739453173903, 0.9588773128419905}, {
      0.6913417161825449, 0.9619397662556434}, {0.684062276342339, 
      0.9648882429441257}, {0.6767374218896286, 0.9677220154149336}, {
      0.6693689601226457, 0.9704403844771128}, {0.6619587090990746, 
      0.9730426794137726}, {0.6545084971874737, 0.9755282581475768}, {
      0.647020162616152, 0.977896507399165}, {0.6394955530196147, 
      0.9801468428384715}, {0.6319365249826865, 0.982278709228899}, {
      0.6243449435824274, 0.9842915805643155}, {0.6167226819279527, 
      0.9861849601988383}, {0.6090716206982713, 0.9879583809693737}, {
      0.6013936476782562, 0.9896114053108829}, {0.5936906572928623, 
      0.9911436253643444}, {0.5859645501397047, 0.9925546630773869}, {
      0.5782172325201155, 0.9938441702975689}, {0.5704506159687913, 
      0.9950118288582788}, {0.5626666167821521, 0.996057350657239}, {
      0.5548671555455227, 0.9969804777275899}, {0.5470541566592572, 
      0.99778098230154}, {0.5392295478639225, 0.998458666866564}, {
      0.5313952597646567, 0.9990133642141358}, {0.5235532253548213, 
      0.9994449374809851}, {0.5157053795390641, 0.9997532801828658}, {
      0.5078536586559104, 0.9999383162408303}, {
      0.5, 1}, {-0.5, 1}, {-0.5, 1}, {-0.5078536586559104, 
      0.9999383162408303}, {-0.5157053795390641, 
      0.9997532801828658}, {-0.5235532253548213, 
      0.9994449374809851}, {-0.5313952597646567, 
      0.9990133642141358}, {-0.5392295478639225, 
      0.998458666866564}, {-0.5470541566592572, 
      0.99778098230154}, {-0.5548671555455227, 
      0.9969804777275899}, {-0.5626666167821521, 
      0.996057350657239}, {-0.5704506159687913, 
      0.9950118288582788}, {-0.5782172325201155, 
      0.9938441702975689}, {-0.5859645501397047, 
      0.9925546630773869}, {-0.5936906572928623, 
      0.9911436253643444}, {-0.6013936476782562, 
      0.9896114053108829}, {-0.6090716206982713, 
      0.9879583809693737}, {-0.6167226819279527, 
      0.9861849601988383}, {-0.6243449435824274, 
      0.9842915805643155}, {-0.6319365249826865, 
      0.982278709228899}, {-0.6394955530196147, 
      0.9801468428384715}, {-0.647020162616152, 
      0.977896507399165}, {-0.6545084971874737, 
      0.9755282581475768}, {-0.6619587090990746, 
      0.9730426794137726}, {-0.6693689601226457, 
      0.9704403844771128}, {-0.6767374218896286, 
      0.9677220154149336}, {-0.684062276342339, 
      0.9648882429441257}, {-0.6913417161825449, 
      0.9619397662556434}, {-0.6985739453173903, 
      0.9588773128419905}, {-0.7057571793025544, 
      0.9557016383177226}, {-0.7128896457825363, 
      0.9524135262330098}, {-0.7199695849279575, 
      0.9490137878803078}, {-0.7269952498697734, 
      0.9455032620941839}, {-0.7339649071302867, 
      0.9418828150443468}, {-0.7408768370508576, 
      0.9381533400219317}, {-0.7477293342162038, 
      0.9343157572190957}, {-0.7545207078751857, 
      0.9303710135019718}, {-0.7612492823579744, 
      0.9263200821770461}, {-0.7679133974894983, 
      0.9221639627510075}, {-0.7745114089990659, 
      0.9179036806841352}, {-0.7810416889260653, 
      0.9135402871372809}, {-0.7875026260216393, 
      0.9090748587125117}, {-0.7938926261462366, 
      0.9045084971874737}, {-0.800210112662942, 
      0.8998423292435453}, {-0.8064535268264882, 
      0.8950775061878452}, {-0.8126213281678525, 
      0.8902152036691648}, {-0.8187119948743449, 
      0.8852566213878946}, {-0.8247240241650918, 
      0.8802029828000155}, {-0.8306559326618259, 
      0.8750555348152298}, {-0.8365062567548867, 
      0.8698155474893049}, {-0.8422735529643444, 
      0.8644843137107058}, {-0.8479563982961571, 
      0.8590631488815945}, {-0.8535533905932737, 
      0.8535533905932737}, {-0.8590631488815945, 
      0.8479563982961571}, {-0.8644843137107058, 
      0.8422735529643444}, {-0.8698155474893049, 
      0.8365062567548867}, {-0.8750555348152298, 
      0.8306559326618259}, {-0.8802029828000155, 
      0.8247240241650918}, {-0.8852566213878946, 
      0.8187119948743449}, {-0.8902152036691648, 
      0.8126213281678525}, {-0.8950775061878452, 
      0.8064535268264882}, {-0.8998423292435453, 
      0.800210112662942}, {-0.9045084971874737, 
      0.7938926261462366}, {-0.9090748587125117, 
      0.7875026260216393}, {-0.9135402871372809, 
      0.7810416889260653}, {-0.9179036806841352, 
      0.7745114089990659}, {-0.9221639627510075, 
      0.7679133974894983}, {-0.9263200821770461, 
      0.7612492823579744}, {-0.9303710135019718, 
      0.7545207078751857}, {-0.9343157572190957, 
      0.7477293342162038}, {-0.9381533400219317, 
      0.7408768370508576}, {-0.9418828150443468, 
      0.7339649071302867}, {-0.9455032620941839, 
      0.7269952498697734}, {-0.9490137878803078, 
      0.7199695849279575}, {-0.9524135262330098, 
      0.7128896457825363}, {-0.9557016383177226, 
      0.7057571793025544}, {-0.9588773128419905, 
      0.6985739453173903}, {-0.9619397662556434, 
      0.6913417161825449}, {-0.9648882429441257, 
      0.684062276342339}, {-0.9677220154149336, 
      0.6767374218896286}, {-0.9704403844771128, 
      0.6693689601226457}, {-0.9730426794137726, 
      0.6619587090990746}, {-0.9755282581475768, 
      0.6545084971874737}, {-0.977896507399165, 
      0.647020162616152}, {-0.9801468428384715, 
      0.6394955530196147}, {-0.982278709228899, 
      0.6319365249826865}, {-0.9842915805643155, 
      0.6243449435824274}, {-0.9861849601988383, 
      0.6167226819279527}, {-0.9879583809693737, 
      0.6090716206982713}, {-0.9896114053108829, 
      0.6013936476782562}, {-0.9911436253643444, 
      0.5936906572928623}, {-0.9925546630773869, 
      0.5859645501397047}, {-0.9938441702975689, 
      0.5782172325201155}, {-0.9950118288582788, 
      0.5704506159687913}, {-0.996057350657239, 
      0.5626666167821521}, {-0.9969804777275899, 
      0.5548671555455227}, {-0.99778098230154, 
      0.5470541566592572}, {-0.998458666866564, 
      0.5392295478639225}, {-0.9990133642141358, 
      0.5313952597646567}, {-0.9994449374809851, 
      0.5235532253548213}, {-0.9997532801828658, 
      0.5157053795390641}, {-0.9999383162408303, 
      0.5078536586559104}, {-1, 0.5}, {-1, 0}}]], {}},
  ImageSize->85.03937007874015]], "Output",
 CellChangeTimes->{{3.920049338156886*^9, 3.920049391045513*^9}, 
   3.9387625783422403`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"48e249af-3920-41a5-9450-ba5f5501bde1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"kl", "=", 
  RowBox[{"capImage", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Polygon", "[", 
     RowBox[{"Join", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}], "*", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Cos", "[", "#", "]"}], ",", 
              RowBox[{"Sin", "[", "#", "]"}]}], "}"}]}], "+", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "/", "2"}], ",", 
             RowBox[{"1", "/", "2"}]}], "}"}]}], "&"}], "/@", 
         RowBox[{"Subdivide", "[", 
          RowBox[{"0", ",", 
           RowBox[{"Pi", "/", "2"}], ",", "100"}], "]"}]}], ")"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "}"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}], "*", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Cos", "[", "#", "]"}], ",", 
              RowBox[{"Sin", "[", "#", "]"}]}], "}"}]}], "+", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], ",", 
             RowBox[{"1", "/", "2"}]}], "}"}]}], "&"}], "/@", 
         RowBox[{"Subdivide", "[", 
          RowBox[{
           RowBox[{"Pi", "/", "2"}], ",", "Pi", ",", "100"}], "]"}]}], ")"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0"}], "}"}], "}"}]}], 
      "\[IndentingNewLine]", "]"}], "]"}], ",", "3", ",", "\"\<K\>\"", ",", 
    "2"}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.920054386379311*^9, 3.920054418156788*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"82b7fae3-5226-4ff4-9c78-fe1dd4c01b75"],

Cell[BoxData[
 GraphicsBox[
  {RGBColor[1, 1, 0.87], EdgeForm[{GrayLevel[0], AbsoluteThickness[1.5]}], 
   PolygonBox[
    NCache[{{1, 0}, {1, Rational[1, 2]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 100] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 50] Pi], Rational[1, 2] + 
       Rational[1, 2] Sin[Rational[1, 50] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 40] Pi], Rational[1, 2] + 
       Rational[1, 2] Sin[Rational[1, 40] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 100] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 25] Pi], Rational[1, 2] + 
       Rational[1, 2] Sin[Rational[1, 25] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 20] Pi], Rational[1, 2] + 
       Rational[1, 2] Sin[Rational[1, 20] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[11, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[11, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 50] Pi], Rational[1, 2] + 
       Rational[1, 2] Sin[Rational[3, 50] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[13, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[13, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 100] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 40] Pi], Rational[1, 2] + 
       Rational[1, 2] Sin[Rational[3, 40] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[2, 25] Pi], Rational[1, 2] + 
       Rational[1, 2] Sin[Rational[2, 25] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[17, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[17, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 100] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[19, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[19, 200] Pi]}, {
      Rational[1, 2] + 
       Rational[1, 2] (Rational[5, 8] + Rational[1, 8] 5^Rational[1, 2])^
         Rational[1, 2], Rational[1, 2] + 
       Rational[1, 8] (-1 + 5^Rational[1, 2])}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[21, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[21, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[11, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[11, 100] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[23, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[23, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 25] Pi], Rational[1, 2] + 
       Rational[1, 2] Sin[Rational[3, 25] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 8] Pi], Rational[1, 2] + 
       Rational[1, 2] Sin[Rational[1, 8] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[13, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[13, 100] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[27, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[27, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 50] Pi], Rational[1, 2] + 
       Rational[1, 2] Sin[Rational[7, 50] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[29, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[29, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 20] Pi], Rational[1, 2] + 
       Rational[1, 2] Sin[Rational[3, 20] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[31, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[31, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[4, 25] Pi], Rational[1, 2] + 
       Rational[1, 2] Sin[Rational[4, 25] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[33, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[33, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[17, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[17, 100] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 40] Pi], Rational[1, 2] + 
       Rational[1, 2] Sin[Rational[7, 40] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 50] Pi], Rational[1, 2] + 
       Rational[1, 2] Sin[Rational[9, 50] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[37, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[37, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[19, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[19, 100] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[39, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[39, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 8] (1 + 5^Rational[1, 2]), Rational[1, 2] + 
       Rational[1, 2] (Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
         Rational[1, 2]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[41, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[41, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[21, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[21, 100] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[43, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[43, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[11, 50] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[11, 50] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 40] Pi], Rational[1, 2] + 
       Rational[1, 2] Sin[Rational[9, 40] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[23, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[23, 100] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[47, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[47, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[6, 25] Pi], Rational[1, 2] + 
       Rational[1, 2] Sin[Rational[6, 25] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Cos[Rational[49, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[49, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] 2^Rational[-1, 2], Rational[1, 2] + 
       Rational[1, 2] 2^Rational[-1, 2]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[49, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[49, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[6, 25] Pi], Rational[1, 2] + 
       Rational[1, 2] Cos[Rational[6, 25] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[47, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[47, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[23, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[23, 100] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 40] Pi], Rational[1, 2] + 
       Rational[1, 2] Cos[Rational[9, 40] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[11, 50] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[11, 50] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[43, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[43, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[21, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[21, 100] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[41, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[41, 200] Pi]}, {
      Rational[1, 2] + 
       Rational[1, 2] (Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
         Rational[1, 2], Rational[1, 2] + 
       Rational[1, 8] (1 + 5^Rational[1, 2])}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[39, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[39, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[19, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[19, 100] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[37, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[37, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 50] Pi], Rational[1, 2] + 
       Rational[1, 2] Cos[Rational[9, 50] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 40] Pi], Rational[1, 2] + 
       Rational[1, 2] Cos[Rational[7, 40] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[17, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[17, 100] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[33, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[33, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[4, 25] Pi], Rational[1, 2] + 
       Rational[1, 2] Cos[Rational[4, 25] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[31, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[31, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 20] Pi], Rational[1, 2] + 
       Rational[1, 2] Cos[Rational[3, 20] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[29, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[29, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 50] Pi], Rational[1, 2] + 
       Rational[1, 2] Cos[Rational[7, 50] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[27, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[27, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[13, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[13, 100] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 8] Pi], Rational[1, 2] + 
       Rational[1, 2] Cos[Rational[1, 8] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 25] Pi], Rational[1, 2] + 
       Rational[1, 2] Cos[Rational[3, 25] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[23, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[23, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[11, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[11, 100] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[21, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[21, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 8] (-1 + 5^Rational[1, 2]), Rational[1, 2] + 
       Rational[1, 2] (Rational[5, 8] + Rational[1, 8] 5^Rational[1, 2])^
         Rational[1, 2]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[19, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[19, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 100] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[17, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[17, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[2, 25] Pi], Rational[1, 2] + 
       Rational[1, 2] Cos[Rational[2, 25] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 40] Pi], Rational[1, 2] + 
       Rational[1, 2] Cos[Rational[3, 40] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 100] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[13, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[13, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 50] Pi], Rational[1, 2] + 
       Rational[1, 2] Cos[Rational[3, 50] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[11, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[11, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 20] Pi], Rational[1, 2] + 
       Rational[1, 2] Cos[Rational[1, 20] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 25] Pi], Rational[1, 2] + 
       Rational[1, 2] Cos[Rational[1, 25] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 100] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 40] Pi], Rational[1, 2] + 
       Rational[1, 2] Cos[Rational[1, 40] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 50] Pi], Rational[1, 2] + 
       Rational[1, 2] Cos[Rational[1, 50] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 200] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 100] Pi]}, {
      Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 200] Pi]}, {
      Rational[1, 2], 1}, {Rational[-1, 2], 1}, {Rational[-1, 2], 1}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[1, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[1, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 100] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[3, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[1, 50] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 50] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[1, 40] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 40] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[3, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 100] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[7, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[1, 25] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 25] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[9, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[1, 20] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 20] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[11, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[11, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[3, 50] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 50] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[13, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[13, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[7, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 100] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[3, 40] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 40] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[2, 25] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[2, 25] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[17, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[17, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[9, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 100] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[19, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[19, 200] Pi]}, {
      Rational[-1, 2] + Rational[1, 8] (1 - 5^Rational[1, 2]), Rational[1, 2] + 
       Rational[1, 2] (Rational[5, 8] + Rational[1, 8] 5^Rational[1, 2])^
         Rational[1, 2]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[21, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[21, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[11, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[11, 100] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[23, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[23, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[3, 25] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 25] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[1, 8] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 8] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[13, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[13, 100] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[27, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[27, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[7, 50] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 50] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[29, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[29, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[3, 20] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 20] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[31, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[31, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[4, 25] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[4, 25] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[33, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[33, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[17, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[17, 100] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[7, 40] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 40] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[9, 50] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 50] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[37, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[37, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[19, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[19, 100] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[39, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[39, 200] Pi]}, {
      Rational[-1, 2] + 
       Rational[-1, 2] (Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
         Rational[1, 2], Rational[1, 2] + 
       Rational[1, 8] (1 + 5^Rational[1, 2])}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[41, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[41, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[21, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[21, 100] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[43, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[43, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[11, 50] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[11, 50] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[9, 40] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 40] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[23, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[23, 100] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[47, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[47, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[6, 25] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[6, 25] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Sin[Rational[49, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Cos[Rational[49, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] 2^Rational[-1, 2], Rational[1, 2] + 
       Rational[1, 2] 2^Rational[-1, 2]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[49, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[49, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[6, 25] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[6, 25] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[47, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[47, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[23, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[23, 100] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[9, 40] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 40] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[11, 50] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[11, 50] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[43, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[43, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[21, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[21, 100] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[41, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[41, 200] Pi]}, {
      Rational[-1, 2] + Rational[1, 8] (-1 - 5^Rational[1, 2]), 
       Rational[1, 2] + 
       Rational[1, 2] (Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
         Rational[1, 2]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[39, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[39, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[19, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[19, 100] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[37, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[37, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[9, 50] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 50] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[7, 40] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 40] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[17, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[17, 100] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[33, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[33, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[4, 25] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[4, 25] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[31, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[31, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[3, 20] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 20] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[29, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[29, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[7, 50] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 50] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[27, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[27, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[13, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[13, 100] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[1, 8] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 8] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[3, 25] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 25] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[23, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[23, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[11, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[11, 100] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[21, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[21, 200] Pi]}, {
      Rational[-1, 2] + 
       Rational[-1, 2] (Rational[5, 8] + Rational[1, 8] 5^Rational[1, 2])^
         Rational[1, 2], Rational[1, 2] + 
       Rational[1, 8] (-1 + 5^Rational[1, 2])}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[19, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[19, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[9, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 100] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[17, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[17, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[2, 25] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[2, 25] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[3, 40] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 40] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[7, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 100] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[13, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[13, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[3, 50] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 50] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[11, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[11, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[1, 20] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 20] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[9, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[1, 25] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 25] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[7, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[3, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 100] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[1, 40] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 40] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[1, 50] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 50] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[3, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 200] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[1, 100] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 100] Pi]}, {
      Rational[-1, 2] + Rational[-1, 2] Cos[Rational[1, 200] Pi], 
       Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 200] Pi]}, {-1, 
       Rational[1, 2]}, {-1, 0}}, {{1, 0}, {1, 0.5}, {0.9999383162408303, 
      0.5078536586559104}, {0.9997532801828658, 0.5157053795390641}, {
      0.9994449374809851, 0.5235532253548213}, {0.9990133642141358, 
      0.5313952597646567}, {0.998458666866564, 0.5392295478639225}, {
      0.99778098230154, 0.5470541566592572}, {0.9969804777275899, 
      0.5548671555455227}, {0.996057350657239, 0.5626666167821521}, {
      0.9950118288582788, 0.5704506159687913}, {0.9938441702975689, 
      0.5782172325201155}, {0.9925546630773869, 0.5859645501397047}, {
      0.9911436253643444, 0.5936906572928623}, {0.9896114053108829, 
      0.6013936476782562}, {0.9879583809693737, 0.6090716206982713}, {
      0.9861849601988383, 0.6167226819279527}, {0.9842915805643155, 
      0.6243449435824274}, {0.982278709228899, 0.6319365249826865}, {
      0.9801468428384715, 0.6394955530196147}, {0.977896507399165, 
      0.647020162616152}, {0.9755282581475768, 0.6545084971874737}, {
      0.9730426794137726, 0.6619587090990746}, {0.9704403844771128, 
      0.6693689601226457}, {0.9677220154149336, 0.6767374218896286}, {
      0.9648882429441257, 0.684062276342339}, {0.9619397662556434, 
      0.6913417161825449}, {0.9588773128419905, 0.6985739453173903}, {
      0.9557016383177226, 0.7057571793025544}, {0.9524135262330098, 
      0.7128896457825363}, {0.9490137878803078, 0.7199695849279575}, {
      0.9455032620941839, 0.7269952498697734}, {0.9418828150443468, 
      0.7339649071302867}, {0.9381533400219317, 0.7408768370508576}, {
      0.9343157572190957, 0.7477293342162038}, {0.9303710135019718, 
      0.7545207078751857}, {0.9263200821770461, 0.7612492823579744}, {
      0.9221639627510075, 0.7679133974894983}, {0.9179036806841352, 
      0.7745114089990659}, {0.9135402871372809, 0.7810416889260653}, {
      0.9090748587125117, 0.7875026260216393}, {0.9045084971874737, 
      0.7938926261462366}, {0.8998423292435453, 0.800210112662942}, {
      0.8950775061878452, 0.8064535268264882}, {0.8902152036691648, 
      0.8126213281678525}, {0.8852566213878946, 0.8187119948743449}, {
      0.8802029828000155, 0.8247240241650918}, {0.8750555348152298, 
      0.8306559326618259}, {0.8698155474893049, 0.8365062567548867}, {
      0.8644843137107058, 0.8422735529643444}, {0.8590631488815945, 
      0.8479563982961571}, {0.8535533905932737, 0.8535533905932737}, {
      0.8479563982961571, 0.8590631488815945}, {0.8422735529643444, 
      0.8644843137107058}, {0.8365062567548867, 0.8698155474893049}, {
      0.8306559326618259, 0.8750555348152298}, {0.8247240241650918, 
      0.8802029828000155}, {0.8187119948743449, 0.8852566213878946}, {
      0.8126213281678525, 0.8902152036691648}, {0.8064535268264882, 
      0.8950775061878452}, {0.800210112662942, 0.8998423292435453}, {
      0.7938926261462366, 0.9045084971874737}, {0.7875026260216393, 
      0.9090748587125117}, {0.7810416889260653, 0.9135402871372809}, {
      0.7745114089990659, 0.9179036806841352}, {0.7679133974894983, 
      0.9221639627510075}, {0.7612492823579744, 0.9263200821770461}, {
      0.7545207078751857, 0.9303710135019718}, {0.7477293342162038, 
      0.9343157572190957}, {0.7408768370508576, 0.9381533400219317}, {
      0.7339649071302867, 0.9418828150443468}, {0.7269952498697734, 
      0.9455032620941839}, {0.7199695849279575, 0.9490137878803078}, {
      0.7128896457825363, 0.9524135262330098}, {0.7057571793025544, 
      0.9557016383177226}, {0.6985739453173903, 0.9588773128419905}, {
      0.6913417161825449, 0.9619397662556434}, {0.684062276342339, 
      0.9648882429441257}, {0.6767374218896286, 0.9677220154149336}, {
      0.6693689601226457, 0.9704403844771128}, {0.6619587090990746, 
      0.9730426794137726}, {0.6545084971874737, 0.9755282581475768}, {
      0.647020162616152, 0.977896507399165}, {0.6394955530196147, 
      0.9801468428384715}, {0.6319365249826865, 0.982278709228899}, {
      0.6243449435824274, 0.9842915805643155}, {0.6167226819279527, 
      0.9861849601988383}, {0.6090716206982713, 0.9879583809693737}, {
      0.6013936476782562, 0.9896114053108829}, {0.5936906572928623, 
      0.9911436253643444}, {0.5859645501397047, 0.9925546630773869}, {
      0.5782172325201155, 0.9938441702975689}, {0.5704506159687913, 
      0.9950118288582788}, {0.5626666167821521, 0.996057350657239}, {
      0.5548671555455227, 0.9969804777275899}, {0.5470541566592572, 
      0.99778098230154}, {0.5392295478639225, 0.998458666866564}, {
      0.5313952597646567, 0.9990133642141358}, {0.5235532253548213, 
      0.9994449374809851}, {0.5157053795390641, 0.9997532801828658}, {
      0.5078536586559104, 0.9999383162408303}, {
      0.5, 1}, {-0.5, 1}, {-0.5, 1}, {-0.5078536586559104, 
      0.9999383162408303}, {-0.5157053795390641, 
      0.9997532801828658}, {-0.5235532253548213, 
      0.9994449374809851}, {-0.5313952597646567, 
      0.9990133642141358}, {-0.5392295478639225, 
      0.998458666866564}, {-0.5470541566592572, 
      0.99778098230154}, {-0.5548671555455227, 
      0.9969804777275899}, {-0.5626666167821521, 
      0.996057350657239}, {-0.5704506159687913, 
      0.9950118288582788}, {-0.5782172325201155, 
      0.9938441702975689}, {-0.5859645501397047, 
      0.9925546630773869}, {-0.5936906572928623, 
      0.9911436253643444}, {-0.6013936476782562, 
      0.9896114053108829}, {-0.6090716206982713, 
      0.9879583809693737}, {-0.6167226819279527, 
      0.9861849601988383}, {-0.6243449435824274, 
      0.9842915805643155}, {-0.6319365249826865, 
      0.982278709228899}, {-0.6394955530196147, 
      0.9801468428384715}, {-0.647020162616152, 
      0.977896507399165}, {-0.6545084971874737, 
      0.9755282581475768}, {-0.6619587090990746, 
      0.9730426794137726}, {-0.6693689601226457, 
      0.9704403844771128}, {-0.6767374218896286, 
      0.9677220154149336}, {-0.684062276342339, 
      0.9648882429441257}, {-0.6913417161825449, 
      0.9619397662556434}, {-0.6985739453173903, 
      0.9588773128419905}, {-0.7057571793025544, 
      0.9557016383177226}, {-0.7128896457825363, 
      0.9524135262330098}, {-0.7199695849279575, 
      0.9490137878803078}, {-0.7269952498697734, 
      0.9455032620941839}, {-0.7339649071302867, 
      0.9418828150443468}, {-0.7408768370508576, 
      0.9381533400219317}, {-0.7477293342162038, 
      0.9343157572190957}, {-0.7545207078751857, 
      0.9303710135019718}, {-0.7612492823579744, 
      0.9263200821770461}, {-0.7679133974894983, 
      0.9221639627510075}, {-0.7745114089990659, 
      0.9179036806841352}, {-0.7810416889260653, 
      0.9135402871372809}, {-0.7875026260216393, 
      0.9090748587125117}, {-0.7938926261462366, 
      0.9045084971874737}, {-0.800210112662942, 
      0.8998423292435453}, {-0.8064535268264882, 
      0.8950775061878452}, {-0.8126213281678525, 
      0.8902152036691648}, {-0.8187119948743449, 
      0.8852566213878946}, {-0.8247240241650918, 
      0.8802029828000155}, {-0.8306559326618259, 
      0.8750555348152298}, {-0.8365062567548867, 
      0.8698155474893049}, {-0.8422735529643444, 
      0.8644843137107058}, {-0.8479563982961571, 
      0.8590631488815945}, {-0.8535533905932737, 
      0.8535533905932737}, {-0.8590631488815945, 
      0.8479563982961571}, {-0.8644843137107058, 
      0.8422735529643444}, {-0.8698155474893049, 
      0.8365062567548867}, {-0.8750555348152298, 
      0.8306559326618259}, {-0.8802029828000155, 
      0.8247240241650918}, {-0.8852566213878946, 
      0.8187119948743449}, {-0.8902152036691648, 
      0.8126213281678525}, {-0.8950775061878452, 
      0.8064535268264882}, {-0.8998423292435453, 
      0.800210112662942}, {-0.9045084971874737, 
      0.7938926261462366}, {-0.9090748587125117, 
      0.7875026260216393}, {-0.9135402871372809, 
      0.7810416889260653}, {-0.9179036806841352, 
      0.7745114089990659}, {-0.9221639627510075, 
      0.7679133974894983}, {-0.9263200821770461, 
      0.7612492823579744}, {-0.9303710135019718, 
      0.7545207078751857}, {-0.9343157572190957, 
      0.7477293342162038}, {-0.9381533400219317, 
      0.7408768370508576}, {-0.9418828150443468, 
      0.7339649071302867}, {-0.9455032620941839, 
      0.7269952498697734}, {-0.9490137878803078, 
      0.7199695849279575}, {-0.9524135262330098, 
      0.7128896457825363}, {-0.9557016383177226, 
      0.7057571793025544}, {-0.9588773128419905, 
      0.6985739453173903}, {-0.9619397662556434, 
      0.6913417161825449}, {-0.9648882429441257, 
      0.684062276342339}, {-0.9677220154149336, 
      0.6767374218896286}, {-0.9704403844771128, 
      0.6693689601226457}, {-0.9730426794137726, 
      0.6619587090990746}, {-0.9755282581475768, 
      0.6545084971874737}, {-0.977896507399165, 
      0.647020162616152}, {-0.9801468428384715, 
      0.6394955530196147}, {-0.982278709228899, 
      0.6319365249826865}, {-0.9842915805643155, 
      0.6243449435824274}, {-0.9861849601988383, 
      0.6167226819279527}, {-0.9879583809693737, 
      0.6090716206982713}, {-0.9896114053108829, 
      0.6013936476782562}, {-0.9911436253643444, 
      0.5936906572928623}, {-0.9925546630773869, 
      0.5859645501397047}, {-0.9938441702975689, 
      0.5782172325201155}, {-0.9950118288582788, 
      0.5704506159687913}, {-0.996057350657239, 
      0.5626666167821521}, {-0.9969804777275899, 
      0.5548671555455227}, {-0.99778098230154, 
      0.5470541566592572}, {-0.998458666866564, 
      0.5392295478639225}, {-0.9990133642141358, 
      0.5313952597646567}, {-0.9994449374809851, 
      0.5235532253548213}, {-0.9997532801828658, 
      0.5157053795390641}, {-0.9999383162408303, 
      0.5078536586559104}, {-1, 0.5}, {-1, 0}}]], InsetBox[
    GraphicsBox[
     {Thickness[0.08396305625524769], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIjIIaxWZDYzFDMAOUzoImTqoYWenGZM9jcMxjcQK3w
IdWdAO3MAwM=
       "], CompressedData["
1:eJxl1QtMVEcUANBFIAZZYdt9u+tShF2W5a1SPwit2lp6bQqxJI0tKGK08cdH
Wi0mtKlYbI2xmhZb0RhdkBhNTQwRGmr80MYQlIilQfwRjZ9EFG2kYNRqCEiQ
7r2zcyfwJnnZnLydeTP3ztxxry7JLgg1mUwhgef7wDMu8FRh63HDL3kVC0M2
aCBtwtalQVFhoJ1Srn/9zaii75S/aTmVUVXvgvK7A7dSezWwlu356mK+C7Bb
YaYNRrBFu6Bv+/qKWbftsOjxtWf+kBio7e/Z2N6QAC+anp0s6ndCV8aK+dVn
E0D/L7Gnus0JSyLsO1KfKNM4I0Zvc433tnc64Vv8fqQHdqD3xsCdKZPrRnI8
sB/XczNOzNfkFeOuSIATswfO5WfpYPnsk7uzlnjg4arD19OifXB8+pe/htxJ
hOH+r7tqUnzw8nFv89xQL2wJO78rZbYPGvD9PKOnueNfrNunfBq23r/Q6AN/
ZfSmt5O9sLbk6Q9tnT549Hly//7hRDZNq1n5d+xfnggrF2Xrh9p88HfLB/XF
6coL6s4fNa31sP24vj8S2CIubh6P8perTOufoey5fj/H1OcyuBvjUaIs15uK
zerm+FC+05Tpfakb/i09aRtKDvY/44ZiHF9TLsB5tersrL/Gv3dgsc7jh0X8
FL+mI0nM/x8XtGOrS4IyzHOFRbgvHtKogybiMFeHTIyPX4NGjP+ADq4/DzUV
/Kbx/MgdjtHzPzKJTfsrwmkw7YsaZRkvOi9Vk9jZuL9XKdP+3udg+7B/rZ3z
RfO/ZmPnYP/DFvajzd1fXKqLZi/35sV2nJnI45nnR2X5p5jZNF5pJJv+Xz7B
YBqvWFmud5tjc3hxZiSb4lplZvfiOR6yGPzxld3LX4Uqy/xK548x5cevQzzl
wwIzp9ZaL3+oB9cXzvWiEuvS0zC4h/XhUxscuXW0O6UljOuPyP/w+9KdQ603
Dt4cZFfj9J0DBm/HOqEpizxag/EeZM9ZPS09vPkle+GDj66+ZX3Fpn3YboJd
OM8GK5zOaphTUzaOTfFsNbNFfqLYtL+TLCDHk/GRfo77J/c1NtXJK0bL+i0t
13sRp7dO+WxF09a0Fgtb7p+xpvi/a2NvwnN3TJk+P2iDnbQOs1iX1SH2d8RE
aMx5J2/kggOWYT7nWcR4B+KC59YerCtucT5yY7l/Bp7fjbFiPZft8DP+VsaK
fjuV6R5KV5b3j8hHzOj7q1BZ3j/SFK/dToPFOpRH5dscw6b9O11Z1OM32HT/
LJ3M+daw3jyIY9M9uMXFpnrUOcaB+irHo58fleneOzbmfY/Rcn/8D060WRc=

       "]]},
     AspectRatio->Automatic,
     BaselinePosition->Scaled[0.32631885041954006`],
     ImageSize->{23.817484433374844`, 30.28638605230386},
     PlotRange->{{0., 11.91}, {0., 15.139999999999999`}}], 
    NCache[{0, Rational[1, 3]}, {0, 0.3333333333333333}]]},
  ImageSize->85.03937007874015]], "Output",
 CellChangeTimes->{{3.920054393832773*^9, 3.9200544184252872`*^9}, 
   3.938762580534172*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"bdcf2410-5455-4730-b11e-59b97854458b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"capEqn", "=", 
  RowBox[{"GraphicsRow", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"MaTeX", "[", "\"\<\\\\frac{1}{2}\>\"", "]"}], ",", 
      "\[IndentingNewLine]", "k1", ",", "\[IndentingNewLine]", 
      RowBox[{"MaTeX", "[", "\"\<\\\\phantom{}+\\\\frac{1}{2}\>\"", "]"}], 
      ",", "\[IndentingNewLine]", "k2", ",", "\[IndentingNewLine]", 
      RowBox[{"MaTeX", "[", "\"\<=\>\"", "]"}], ",", "\[IndentingNewLine]", 
      "k"}], "\[IndentingNewLine]", "}"}], ",", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"20", "cm"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9200494640602217`*^9, 3.920049465098881*^9}, {
  3.920049579768793*^9, 3.920049657016691*^9}, {3.920049789732903*^9, 
  3.920049792047851*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"0b12db49-bd93-4d73-8bfe-41d66a150db7"],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[
      {Thickness[0.10256410256410256`], 
       {Thickness[0.04492307692307692], 
        FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYvc1R5cz3JByOAMG+g4wfnLsHTdmCwOHN225
3UbVkqj82aJw/kwQqBR14HZTLWWKQvCfJC68ZrIfwfe7ODHm32czON9Aa6Xw
BRNzOP/ThoDsWebmDm4g+2eIwPkan1RezuoUdnBoenR8xmszh8/7Pm5NDxN0
MDEGgmYzB/sSx9rTczgx+H+/lT6YY2jmcKB7X5PJYm44X7hyUslZFgE4vz+i
25+xQMhB9UnzvLNVCD7M/TA+zH/yuxbsS/UTgvsfbN8dHjgfbJ8yFwYfFr5L
bi1/bNjM45AAkr+h75CeBgRtQnA+OHx/C8P5CiD78kTh/B3BVhH/l0vC+ejx
BwCdI8dC
         "]]}, 
       {Thickness[0.04492307692307692], JoinForm[{"Miter", 10.}], 
        JoinedCurveBox[{{{0, 2, 0}}}, {{{2.1921899999999996`, 11.2531}, {
         7.5570299999999975`, 11.2531}}},
         CurveClosed->{0}], 
        FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4pr7P24Za8s4aHxSeTnrJJuDiTEISMP5913j
HWcJQvmerA5f9n3cmr5NygGsrJjBIT0NCNykHPyfeF4yFf5nD5b/JunwHwTq
/9i3KrCrnikRh/MPdO9rMlEWg/MjVCNkzv3hhvNtSxxrT8fwOTSL17JmujE4
rBXS4Uu/J+jA48jnNeMlq8NBkH5mYYg8GwfEvZslHc6AgI6QA8w/YHeUicD5
D0D+uCgB54e8vfxxxkNZB3WQvzQlHDptPHelLVJwkN+1YF8qnzCcD/bfM244
H+YOsL6XMnA+2P3yknA+xHwxiLqTnHD+eZA7ebjgfJj5MH5vRLc/owGfQyXI
nd3icD44vD9LwPlgd+pJOSy5tfyxYTOPg0jlpJKzLNJw82F8sLwzJ5wPDhcx
BL9wecmGf+c5HObMBIKfUg4xoPio4XJwX3N0OcMPWQcGEHDgh8TDP3mHN225
3UbVQnD+LJA+SzE4Hxw/zRIOa8DxJgPnw8IfxgfHm7AoxLxoMai8oMNskHk3
hSHuZuaDh2fNi6Zf0yy/2KOE9//39jB/wPjo6RkAXnpIiA==
         "]]}},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.35734055921100777`],
      DisplayFunction->Identity,
      ImagePadding->{{0., 0.}, {0., 0.}},
      ImageSize->{9.748841843088417, 23.824707347447074`},
      PlotRange->{{0., 9.75}, {0., 23.830000000000002`}}], {7.004214574983855, -23.144314960629913},
      ImageScaled[{0.5, 0.5}], {9.748841843088417, 44.08440944881889},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
    InsetBox[
     GraphicsBox[
      {RGBColor[1, 1, 0.87], EdgeForm[{GrayLevel[0], AbsoluteThickness[1.5]}],
        DiskBox[{0, 0}, 1, NCache[{0, Pi}, {0, 3.141592653589793}]], {}},
      DisplayFunction->Identity,
      ImagePadding->{{0., 0.}, {0., 0.}},
      ImageSize->85.03937007874015], {58.65790784277743, -23.144314960629913},
      ImageScaled[{0.5, 0.5}], {85.03937007874015, 44.08440944881889},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
    InsetBox[
     GraphicsBox[
      {Thickness[0.043535045711798], 
       {Thickness[0.019068350021767523`], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJFIGYC4k16eYsZY9QcLlwNe6NfreYA47fw+q+f8lTN
YSOI/0cVzp+zSHnnn+UIvvonlZezNOUx+Nsdmh4d/6ED54P1uevC+WdAYI2u
w1ohHb70ODk4f3uwVcT/dlkM/lrVJ83zfBF8mPkwPsz+g937mkySBeF84cpJ
JWePCMD5JsZA8Jkfg/8oQnz7xQYE3+cEu+1sUTWHmSCwUwDOh5kP48PsR+d3
23juSmNSgPN3gOh0eTg/RjVC5twcOYh9wXJwPix80Plv2nK7jaLl4XyY+TA+
zH5Y/MD4uoryX3K+Ifiw+EXnw+IfAG9J2NE=
         "]], 
        FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYo23vPsMXho7nAEDfQcYPzn2jhuzhYHD8hce
ev8nIvjcbqqlTLOM4Py/30ofzJloBBGPQvCfJC68ZrIfwfe7ODHm32czON9A
a6XwBRNzOP/ThoDsWebmEPsjEXzvE+y2s0WNHByaHh2f8drMof63VcG5DkMH
E2MgaDZzuC70yfF8mgEGH2yuoZnDZ5A5yxH8/bWyFukmhnA+2J3nDR1UnzTP
O1uF4MPcD+PD/Ac2/5gh3P/FW0V/nz5nAOeD7SvH5MPCd/H9fXxzDhs4JIDk
b+g76IPC4YohnA8Ob0MjOB9sfh+Cb1sZscJ0rjGcjx5/AAzp0zc=
         "]]}, 
       {Thickness[0.019068350021767523`], JoinForm[{"Miter", 10.}], 
        JoinedCurveBox[{{{0, 2, 0}}}, {{{15.407800000000002`, 11.2531}, {
         20.772999999999996`, 11.2531}}},
         CurveClosed->{0}], 
        FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4kjx7RcZ7EwcND6pvJx1ks2BAQwQ/M8bArJn
fTeG8D1ZHWTmxWmefmDsYAwCxQwOBlorhS8cMXbwf+J5yVT4nz1YfoOxw38Q
qP9jX7Cm+3aGAIK/US9vMeMeIzj/cNvy8FObDOD84q2iv0//M3BoFq9lzXRj
cFB90jzv7CpDBx5HPq8ZL1kd/C9OjPn32RAiz8YBce8CY4czIKAj5ADzz5d9
H7eml4nA+Q9c4x1nXZSA80PeXv4446Gsw4ss7W/TbY0dOm08d6UtUnC4LvTJ
8fw3Qzgf7K71BnD+kwigAQ/0HdRB4fFSBs4Hq5OXhPMh5os5RCs4fkzOMYDz
9UHhVYLgw8yH8dXf8u4z+GngUHn/xy3jbnE4HxzenyXgfPldC/al6kk5LL6/
j2/OYQMHkcpJJWdZpOHmw/gOTY+Oz4hG8L/uvNX1NxTBt62MWGHqa+AwZyYQ
/JRyOAiKjyYDB/c1R5cz/JB1mD6Bv8pM2tBhrZAOX/o/eYflLzz0/l9E8P98
K30w56ARnA+On2BjhzUg/j0ZOB8W/jC+Ccg/wqIO3G6qpUynjKDygg4gZ8zU
NHJYcmv5Y0NmPnh41rxo+jXN8os9Snj/f29/oFbWIv2LMZyPnp4BMDlaEg==

         "]]}},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.35734055921100777`],
      DisplayFunction->Identity,
      ImagePadding->{{0., 0.}, {0., 0.}},
      ImageSize->{22.965499377334993`, 23.824707347447074`},
      PlotRange->{{0., 22.97}, {0., 23.830000000000002`}}], {116.9199298776943, -23.144314960629913},
      ImageScaled[{0.5, 0.5}], {22.965499377334993, 44.08440944881889},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
    InsetBox[
     GraphicsBox[
      {RGBColor[1, 1, 0.87], EdgeForm[{GrayLevel[0], AbsoluteThickness[1.5]}],
        RectangleBox[{-1, 0}, {1, 1}], {}},
      DisplayFunction->Identity,
      ImagePadding->{{0., 0.}, {0., 0.}},
      ImageSize->85.03937007874015], {175.18195191261117, -23.144314960629913},
      ImageScaled[{0.5, 0.5}], {85.03937007874015, 44.08440944881889},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
    InsetBox[
     GraphicsBox[
      {Thickness[0.09671179883945842], 
       FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
        0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
        0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KB3OKdZu3K/oYAwCwYoOMP5aIR2+9H1Qvj6CX33/
xy3j2wpw/twTk5dkq/23h/Ff1D7OPr/mD5z/HwTqf2LwPyxar3A2AsFfA5J/
pwDl/4HzYebD+DD7YfyZIKCpCOfD3I/OR/ef+5qjyxkqpOD8MyDgIw33L4wP
sw/Gh7kHxof5F8aH+Qedf6B7X5NJsxSq/BpJuH9hfBTzgXwU+4F8mH9hfBT3
I/Fh/gMASMTr9Q==
        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      DisplayFunction->Identity,
      ImagePadding->{{0., 0.}, {0., 0.}},
      ImageSize->{10.3386600249066, 15.14319302615193},
      PlotRange->{{0., 10.34}, {0., 15.139999999999999`}}], {227.13055427131383, -23.144314960629913},
      ImageScaled[{0.5, 0.5}], {10.3386600249066, 44.08440944881889},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
    InsetBox[
     GraphicsBox[
      {RGBColor[1, 1, 0.87], EdgeForm[{GrayLevel[0], AbsoluteThickness[1.5]}],
        PolygonBox[
        NCache[{{1, 0}, {1, Rational[1, 2]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 100] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 50] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 50] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 40] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 40] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 100] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 25] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 25] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 20] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 20] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[11, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[11, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 50] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 50] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[13, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[13, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 100] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 40] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 40] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[2, 25] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[2, 25] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[17, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[17, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 100] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[19, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[19, 200] Pi]}, {
          Rational[1, 2] + 
           Rational[1, 2] (Rational[5, 8] + Rational[1, 8] 5^Rational[1, 2])^
             Rational[1, 2], Rational[1, 2] + 
           Rational[1, 8] (-1 + 5^Rational[1, 2])}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[21, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[21, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[11, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[11, 100] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[23, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[23, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 25] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 25] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 8] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 8] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[13, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[13, 100] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[27, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[27, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 50] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 50] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[29, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[29, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 20] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 20] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[31, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[31, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[4, 25] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[4, 25] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[33, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[33, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[17, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[17, 100] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 40] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 40] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 50] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 50] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[37, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[37, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[19, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[19, 100] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[39, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[39, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 8] (1 + 5^Rational[1, 2]), 
           Rational[1, 2] + 
           Rational[1, 2] (Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
             Rational[1, 2]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[41, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[41, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[21, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[21, 100] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[43, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[43, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[11, 50] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[11, 50] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 40] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 40] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[23, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[23, 100] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[47, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[47, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[6, 25] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[6, 25] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[49, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[49, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] 2^Rational[-1, 2], Rational[1, 2] + 
           Rational[1, 2] 2^Rational[-1, 2]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[49, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[49, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[6, 25] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[6, 25] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[47, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[47, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[23, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[23, 100] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 40] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 40] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[11, 50] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[11, 50] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[43, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[43, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[21, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[21, 100] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[41, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[41, 200] Pi]}, {
          Rational[1, 2] + 
           Rational[1, 2] (Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
             Rational[1, 2], Rational[1, 2] + 
           Rational[1, 8] (1 + 5^Rational[1, 2])}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[39, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[39, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[19, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[19, 100] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[37, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[37, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 50] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 50] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 40] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 40] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[17, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[17, 100] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[33, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[33, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[4, 25] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[4, 25] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[31, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[31, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 20] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 20] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[29, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[29, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 50] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 50] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[27, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[27, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[13, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[13, 100] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 8] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 8] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 25] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 25] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[23, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[23, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[11, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[11, 100] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[21, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[21, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 8] (-1 + 5^Rational[1, 2]), 
           Rational[1, 2] + 
           Rational[1, 2] (Rational[5, 8] + Rational[1, 8] 5^Rational[1, 2])^
             Rational[1, 2]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[19, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[19, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 100] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[17, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[17, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[2, 25] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[2, 25] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 40] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 40] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 100] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[13, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[13, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 50] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 50] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[11, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[11, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 20] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 20] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 25] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 25] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 100] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 40] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 40] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 50] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 50] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 100] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 200] Pi]}, {
          Rational[1, 2], 1}, {Rational[-1, 2], 1}, {Rational[-1, 2], 1}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[1, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[1, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 100] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[3, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[1, 50] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 50] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[1, 40] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 40] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[3, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 100] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[7, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[1, 25] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 25] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[9, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[1, 20] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 20] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[11, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[11, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[3, 50] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 50] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[13, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[13, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[7, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 100] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[3, 40] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 40] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[2, 25] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[2, 25] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[17, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[17, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[9, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 100] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[19, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[19, 200] Pi]}, {
          Rational[-1, 2] + Rational[1, 8] (1 - 5^Rational[1, 2]), 
           Rational[1, 2] + 
           Rational[1, 2] (Rational[5, 8] + Rational[1, 8] 5^Rational[1, 2])^
             Rational[1, 2]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[21, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[21, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[11, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[11, 100] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[23, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[23, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[3, 25] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 25] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[1, 8] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 8] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[13, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[13, 100] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[27, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[27, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[7, 50] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 50] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[29, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[29, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[3, 20] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 20] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[31, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[31, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[4, 25] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[4, 25] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[33, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[33, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[17, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[17, 100] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[7, 40] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 40] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[9, 50] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 50] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[37, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[37, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[19, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[19, 100] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[39, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[39, 200] Pi]}, {
          Rational[-1, 2] + 
           Rational[-1, 2] (Rational[5, 8] + 
              Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2], 
           Rational[1, 2] + Rational[1, 8] (1 + 5^Rational[1, 2])}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[41, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[41, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[21, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[21, 100] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[43, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[43, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[11, 50] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[11, 50] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[9, 40] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 40] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[23, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[23, 100] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[47, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[47, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[6, 25] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[6, 25] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[49, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[49, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] 2^Rational[-1, 2], Rational[1, 2] + 
           Rational[1, 2] 2^Rational[-1, 2]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[49, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[49, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[6, 25] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[6, 25] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[47, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[47, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[23, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[23, 100] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[9, 40] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 40] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[11, 50] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[11, 50] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[43, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[43, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[21, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[21, 100] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[41, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[41, 200] Pi]}, {
          Rational[-1, 2] + Rational[1, 8] (-1 - 5^Rational[1, 2]), 
           Rational[1, 2] + 
           Rational[1, 2] (Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
             Rational[1, 2]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[39, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[39, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[19, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[19, 100] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[37, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[37, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[9, 50] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 50] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[7, 40] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 40] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[17, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[17, 100] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[33, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[33, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[4, 25] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[4, 25] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[31, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[31, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[3, 20] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 20] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[29, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[29, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[7, 50] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 50] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[27, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[27, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[13, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[13, 100] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[1, 8] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 8] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[3, 25] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 25] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[23, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[23, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[11, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[11, 100] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[21, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[21, 200] Pi]}, {
          Rational[-1, 2] + 
           Rational[-1, 2] (Rational[5, 8] + Rational[1, 8] 5^Rational[1, 2])^
             Rational[1, 2], Rational[1, 2] + 
           Rational[1, 8] (-1 + 5^Rational[1, 2])}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[19, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[19, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[9, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 100] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[17, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[17, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[2, 25] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[2, 25] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[3, 40] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 40] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[7, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 100] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[13, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[13, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[3, 50] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 50] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[11, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[11, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[1, 20] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 20] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[9, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[1, 25] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 25] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[7, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[3, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 100] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[1, 40] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 40] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[1, 50] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 50] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[3, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[1, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 100] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[1, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 200] Pi]}, {-1, 
           Rational[1, 2]}, {-1, 0}}, {{1, 0}, {1, 0.5}, {0.9999383162408303, 
          0.5078536586559104}, {0.9997532801828658, 0.5157053795390641}, {
          0.9994449374809851, 0.5235532253548213}, {0.9990133642141358, 
          0.5313952597646567}, {0.998458666866564, 0.5392295478639225}, {
          0.99778098230154, 0.5470541566592572}, {0.9969804777275899, 
          0.5548671555455227}, {0.996057350657239, 0.5626666167821521}, {
          0.9950118288582788, 0.5704506159687913}, {0.9938441702975689, 
          0.5782172325201155}, {0.9925546630773869, 0.5859645501397047}, {
          0.9911436253643444, 0.5936906572928623}, {0.9896114053108829, 
          0.6013936476782562}, {0.9879583809693737, 0.6090716206982713}, {
          0.9861849601988383, 0.6167226819279527}, {0.9842915805643155, 
          0.6243449435824274}, {0.982278709228899, 0.6319365249826865}, {
          0.9801468428384715, 0.6394955530196147}, {0.977896507399165, 
          0.647020162616152}, {0.9755282581475768, 0.6545084971874737}, {
          0.9730426794137726, 0.6619587090990746}, {0.9704403844771128, 
          0.6693689601226457}, {0.9677220154149336, 0.6767374218896286}, {
          0.9648882429441257, 0.684062276342339}, {0.9619397662556434, 
          0.6913417161825449}, {0.9588773128419905, 0.6985739453173903}, {
          0.9557016383177226, 0.7057571793025544}, {0.9524135262330098, 
          0.7128896457825363}, {0.9490137878803078, 0.7199695849279575}, {
          0.9455032620941839, 0.7269952498697734}, {0.9418828150443468, 
          0.7339649071302867}, {0.9381533400219317, 0.7408768370508576}, {
          0.9343157572190957, 0.7477293342162038}, {0.9303710135019718, 
          0.7545207078751857}, {0.9263200821770461, 0.7612492823579744}, {
          0.9221639627510075, 0.7679133974894983}, {0.9179036806841352, 
          0.7745114089990659}, {0.9135402871372809, 0.7810416889260653}, {
          0.9090748587125117, 0.7875026260216393}, {0.9045084971874737, 
          0.7938926261462366}, {0.8998423292435453, 0.800210112662942}, {
          0.8950775061878452, 0.8064535268264882}, {0.8902152036691648, 
          0.8126213281678525}, {0.8852566213878946, 0.8187119948743449}, {
          0.8802029828000155, 0.8247240241650918}, {0.8750555348152298, 
          0.8306559326618259}, {0.8698155474893049, 0.8365062567548867}, {
          0.8644843137107058, 0.8422735529643444}, {0.8590631488815945, 
          0.8479563982961571}, {0.8535533905932737, 0.8535533905932737}, {
          0.8479563982961571, 0.8590631488815945}, {0.8422735529643444, 
          0.8644843137107058}, {0.8365062567548867, 0.8698155474893049}, {
          0.8306559326618259, 0.8750555348152298}, {0.8247240241650918, 
          0.8802029828000155}, {0.8187119948743449, 0.8852566213878946}, {
          0.8126213281678525, 0.8902152036691648}, {0.8064535268264882, 
          0.8950775061878452}, {0.800210112662942, 0.8998423292435453}, {
          0.7938926261462366, 0.9045084971874737}, {0.7875026260216393, 
          0.9090748587125117}, {0.7810416889260653, 0.9135402871372809}, {
          0.7745114089990659, 0.9179036806841352}, {0.7679133974894983, 
          0.9221639627510075}, {0.7612492823579744, 0.9263200821770461}, {
          0.7545207078751857, 0.9303710135019718}, {0.7477293342162038, 
          0.9343157572190957}, {0.7408768370508576, 0.9381533400219317}, {
          0.7339649071302867, 0.9418828150443468}, {0.7269952498697734, 
          0.9455032620941839}, {0.7199695849279575, 0.9490137878803078}, {
          0.7128896457825363, 0.9524135262330098}, {0.7057571793025544, 
          0.9557016383177226}, {0.6985739453173903, 0.9588773128419905}, {
          0.6913417161825449, 0.9619397662556434}, {0.684062276342339, 
          0.9648882429441257}, {0.6767374218896286, 0.9677220154149336}, {
          0.6693689601226457, 0.9704403844771128}, {0.6619587090990746, 
          0.9730426794137726}, {0.6545084971874737, 0.9755282581475768}, {
          0.647020162616152, 0.977896507399165}, {0.6394955530196147, 
          0.9801468428384715}, {0.6319365249826865, 0.982278709228899}, {
          0.6243449435824274, 0.9842915805643155}, {0.6167226819279527, 
          0.9861849601988383}, {0.6090716206982713, 0.9879583809693737}, {
          0.6013936476782562, 0.9896114053108829}, {0.5936906572928623, 
          0.9911436253643444}, {0.5859645501397047, 0.9925546630773869}, {
          0.5782172325201155, 0.9938441702975689}, {0.5704506159687913, 
          0.9950118288582788}, {0.5626666167821521, 0.996057350657239}, {
          0.5548671555455227, 0.9969804777275899}, {0.5470541566592572, 
          0.99778098230154}, {0.5392295478639225, 0.998458666866564}, {
          0.5313952597646567, 0.9990133642141358}, {0.5235532253548213, 
          0.9994449374809851}, {0.5157053795390641, 0.9997532801828658}, {
          0.5078536586559104, 0.9999383162408303}, {
          0.5, 1}, {-0.5, 1}, {-0.5, 1}, {-0.5078536586559104, 
          0.9999383162408303}, {-0.5157053795390641, 
          0.9997532801828658}, {-0.5235532253548213, 
          0.9994449374809851}, {-0.5313952597646567, 
          0.9990133642141358}, {-0.5392295478639225, 
          0.998458666866564}, {-0.5470541566592572, 
          0.99778098230154}, {-0.5548671555455227, 
          0.9969804777275899}, {-0.5626666167821521, 
          0.996057350657239}, {-0.5704506159687913, 
          0.9950118288582788}, {-0.5782172325201155, 
          0.9938441702975689}, {-0.5859645501397047, 
          0.9925546630773869}, {-0.5936906572928623, 
          0.9911436253643444}, {-0.6013936476782562, 
          0.9896114053108829}, {-0.6090716206982713, 
          0.9879583809693737}, {-0.6167226819279527, 
          0.9861849601988383}, {-0.6243449435824274, 
          0.9842915805643155}, {-0.6319365249826865, 
          0.982278709228899}, {-0.6394955530196147, 
          0.9801468428384715}, {-0.647020162616152, 
          0.977896507399165}, {-0.6545084971874737, 
          0.9755282581475768}, {-0.6619587090990746, 
          0.9730426794137726}, {-0.6693689601226457, 
          0.9704403844771128}, {-0.6767374218896286, 
          0.9677220154149336}, {-0.684062276342339, 
          0.9648882429441257}, {-0.6913417161825449, 
          0.9619397662556434}, {-0.6985739453173903, 
          0.9588773128419905}, {-0.7057571793025544, 
          0.9557016383177226}, {-0.7128896457825363, 
          0.9524135262330098}, {-0.7199695849279575, 
          0.9490137878803078}, {-0.7269952498697734, 
          0.9455032620941839}, {-0.7339649071302867, 
          0.9418828150443468}, {-0.7408768370508576, 
          0.9381533400219317}, {-0.7477293342162038, 
          0.9343157572190957}, {-0.7545207078751857, 
          0.9303710135019718}, {-0.7612492823579744, 
          0.9263200821770461}, {-0.7679133974894983, 
          0.9221639627510075}, {-0.7745114089990659, 
          0.9179036806841352}, {-0.7810416889260653, 
          0.9135402871372809}, {-0.7875026260216393, 
          0.9090748587125117}, {-0.7938926261462366, 
          0.9045084971874737}, {-0.800210112662942, 
          0.8998423292435453}, {-0.8064535268264882, 
          0.8950775061878452}, {-0.8126213281678525, 
          0.8902152036691648}, {-0.8187119948743449, 
          0.8852566213878946}, {-0.8247240241650918, 
          0.8802029828000155}, {-0.8306559326618259, 
          0.8750555348152298}, {-0.8365062567548867, 
          0.8698155474893049}, {-0.8422735529643444, 
          0.8644843137107058}, {-0.8479563982961571, 
          0.8590631488815945}, {-0.8535533905932737, 
          0.8535533905932737}, {-0.8590631488815945, 
          0.8479563982961571}, {-0.8644843137107058, 
          0.8422735529643444}, {-0.8698155474893049, 
          0.8365062567548867}, {-0.8750555348152298, 
          0.8306559326618259}, {-0.8802029828000155, 
          0.8247240241650918}, {-0.8852566213878946, 
          0.8187119948743449}, {-0.8902152036691648, 
          0.8126213281678525}, {-0.8950775061878452, 
          0.8064535268264882}, {-0.8998423292435453, 
          0.800210112662942}, {-0.9045084971874737, 
          0.7938926261462366}, {-0.9090748587125117, 
          0.7875026260216393}, {-0.9135402871372809, 
          0.7810416889260653}, {-0.9179036806841352, 
          0.7745114089990659}, {-0.9221639627510075, 
          0.7679133974894983}, {-0.9263200821770461, 
          0.7612492823579744}, {-0.9303710135019718, 
          0.7545207078751857}, {-0.9343157572190957, 
          0.7477293342162038}, {-0.9381533400219317, 
          0.7408768370508576}, {-0.9418828150443468, 
          0.7339649071302867}, {-0.9455032620941839, 
          0.7269952498697734}, {-0.9490137878803078, 
          0.7199695849279575}, {-0.9524135262330098, 
          0.7128896457825363}, {-0.9557016383177226, 
          0.7057571793025544}, {-0.9588773128419905, 
          0.6985739453173903}, {-0.9619397662556434, 
          0.6913417161825449}, {-0.9648882429441257, 
          0.684062276342339}, {-0.9677220154149336, 
          0.6767374218896286}, {-0.9704403844771128, 
          0.6693689601226457}, {-0.9730426794137726, 
          0.6619587090990746}, {-0.9755282581475768, 
          0.6545084971874737}, {-0.977896507399165, 
          0.647020162616152}, {-0.9801468428384715, 
          0.6394955530196147}, {-0.982278709228899, 
          0.6319365249826865}, {-0.9842915805643155, 
          0.6243449435824274}, {-0.9861849601988383, 
          0.6167226819279527}, {-0.9879583809693737, 
          0.6090716206982713}, {-0.9896114053108829, 
          0.6013936476782562}, {-0.9911436253643444, 
          0.5936906572928623}, {-0.9925546630773869, 
          0.5859645501397047}, {-0.9938441702975689, 
          0.5782172325201155}, {-0.9950118288582788, 
          0.5704506159687913}, {-0.996057350657239, 
          0.5626666167821521}, {-0.9969804777275899, 
          0.5548671555455227}, {-0.99778098230154, 
          0.5470541566592572}, {-0.998458666866564, 
          0.5392295478639225}, {-0.9990133642141358, 
          0.5313952597646567}, {-0.9994449374809851, 
          0.5235532253548213}, {-0.9997532801828658, 
          0.5157053795390641}, {-0.9999383162408303, 
          0.5078536586559104}, {-1, 0.5}, {-1, 0}}]], {}},
      DisplayFunction->Identity,
      ImagePadding->{{0., 0.}, {0., 0.}},
      ImageSize->85.03937007874015], {279.0791566300165, -23.144314960629913},
      ImageScaled[{0.5, 0.5}], {85.03937007874015, 44.08440944881889},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}]}, {}},
  ImageSize->566.9291338582677,
  PlotRange->{{0, 323.7286353228262}, {-46.28862992125983, 0}},
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{{3.920049785486887*^9, 3.920049792492551*^9}, 
   3.938762583798921*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"fa8c4201-7ac6-4040-a116-8714a546ac5c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"save", "[", "capEqn", "]"}]], "Input",
 CellChangeTimes->{{3.9200497940114326`*^9, 3.920049809312706*^9}, {
  3.938762587875328*^9, 3.9387625902118187`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"191d1453-5168-4c15-9e46-e3b8d45562e3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"capEqnLabel", "=", 
  RowBox[{"GraphicsRow", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"MaTeX", "[", "\"\<\\\\frac{1}{2}\>\"", "]"}], ",", 
      "\[IndentingNewLine]", "k1l", ",", "\[IndentingNewLine]", 
      RowBox[{"MaTeX", "[", "\"\<\\\\phantom{}+\\\\frac{1}{2}\>\"", "]"}], 
      ",", "\[IndentingNewLine]", "k2l", ",", "\[IndentingNewLine]", 
      RowBox[{"MaTeX", "[", "\"\<=\>\"", "]"}], ",", "\[IndentingNewLine]", 
      "kl"}], "\[IndentingNewLine]", "}"}], ",", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"20", "cm"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920054401267283*^9, 3.920054405993235*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"f5512f40-d9e9-4f17-85da-e51b596dd554"],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[
      {Thickness[0.10256410256410256`], 
       {Thickness[0.04492307692307692], 
        FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYvc1R5cz3JByOAMG+g4wfnLsHTdmCwOHN225
3UbVkqj82aJw/kwQqBR14HZTLWWKQvCfJC68ZrIfwfe7ODHm32czON9Aa6Xw
BRNzOP/ThoDsWebmDm4g+2eIwPkan1RezuoUdnBoenR8xmszh8/7Pm5NDxN0
MDEGgmYzB/sSx9rTczgx+H+/lT6YY2jmcKB7X5PJYm44X7hyUslZFgE4vz+i
25+xQMhB9UnzvLNVCD7M/TA+zH/yuxbsS/UTgvsfbN8dHjgfbJ8yFwYfFr5L
bi1/bNjM45AAkr+h75CeBgRtQnA+OHx/C8P5CiD78kTh/B3BVhH/l0vC+ejx
BwCdI8dC
         "]]}, 
       {Thickness[0.04492307692307692], JoinForm[{"Miter", 10.}], 
        JoinedCurveBox[{{{0, 2, 0}}}, {{{2.1921899999999996`, 11.2531}, {
         7.5570299999999975`, 11.2531}}},
         CurveClosed->{0}], 
        FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4pr7P24Za8s4aHxSeTnrJJuDiTEISMP5913j
HWcJQvmerA5f9n3cmr5NygGsrJjBIT0NCNykHPyfeF4yFf5nD5b/JunwHwTq
/9i3KrCrnikRh/MPdO9rMlEWg/MjVCNkzv3hhvNtSxxrT8fwOTSL17JmujE4
rBXS4Uu/J+jA48jnNeMlq8NBkH5mYYg8GwfEvZslHc6AgI6QA8w/YHeUicD5
D0D+uCgB54e8vfxxxkNZB3WQvzQlHDptPHelLVJwkN+1YF8qnzCcD/bfM244
H+YOsL6XMnA+2P3yknA+xHwxiLqTnHD+eZA7ebjgfJj5MH5vRLc/owGfQyXI
nd3icD44vD9LwPlgd+pJOSy5tfyxYTOPg0jlpJKzLNJw82F8sLwzJ5wPDhcx
BL9wecmGf+c5HObMBIKfUg4xoPio4XJwX3N0OcMPWQcGEHDgh8TDP3mHN225
3UbVQnD+LJA+SzE4Hxw/zRIOa8DxJgPnw8IfxgfHm7AoxLxoMai8oMNskHk3
hSHuZuaDh2fNi6Zf0yy/2KOE9//39jB/wPjo6RkAXnpIiA==
         "]]}},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.35734055921100777`],
      DisplayFunction->Identity,
      ImagePadding->{{0., 0.}, {0., 0.}},
      ImageSize->{9.748841843088417, 23.824707347447074`},
      PlotRange->{{0., 9.75}, {0., 23.830000000000002`}}], {7.004214574983855, -23.144314960629913},
      ImageScaled[{0.5, 0.5}], {9.748841843088417, 44.08440944881889},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
    InsetBox[
     GraphicsBox[
      {RGBColor[1, 1, 0.87], EdgeForm[{GrayLevel[0], AbsoluteThickness[1.5]}],
        DiskBox[{0, 0}, 1, NCache[{0, Pi}, {0, 3.141592653589793}]], 
       InsetBox[
        GraphicsBox[
         {Thickness[0.06373486297004462], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIjIIaxWZDYzFDMAOUzoImTqoYWenGZM9jcMxjcQK3w
IdWdAO3MAwM=
           "], CompressedData["
1:eJxl1QtMVEcUANBFIAZZYdt9u+tShF2W5a1SPwit2lp6bQqxJI0tKGK08cdH
Wi0mtKlYbI2xmhZb0RhdkBhNTQwRGmr80MYQlIilQfwRjZ9EFG2kYNRqCEiQ
7r2zcyfwJnnZnLydeTP3ztxxry7JLgg1mUwhgef7wDMu8FRh63HDL3kVC0M2
aCBtwtalQVFhoJ1Srn/9zaii75S/aTmVUVXvgvK7A7dSezWwlu356mK+C7Bb
YaYNRrBFu6Bv+/qKWbftsOjxtWf+kBio7e/Z2N6QAC+anp0s6ndCV8aK+dVn
E0D/L7Gnus0JSyLsO1KfKNM4I0Zvc433tnc64Vv8fqQHdqD3xsCdKZPrRnI8
sB/XczNOzNfkFeOuSIATswfO5WfpYPnsk7uzlnjg4arD19OifXB8+pe/htxJ
hOH+r7tqUnzw8nFv89xQL2wJO78rZbYPGvD9PKOnueNfrNunfBq23r/Q6AN/
ZfSmt5O9sLbk6Q9tnT549Hly//7hRDZNq1n5d+xfnggrF2Xrh9p88HfLB/XF
6coL6s4fNa31sP24vj8S2CIubh6P8perTOufoey5fj/H1OcyuBvjUaIs15uK
zerm+FC+05Tpfakb/i09aRtKDvY/44ZiHF9TLsB5tersrL/Gv3dgsc7jh0X8
FL+mI0nM/x8XtGOrS4IyzHOFRbgvHtKogybiMFeHTIyPX4NGjP+ADq4/DzUV
/Kbx/MgdjtHzPzKJTfsrwmkw7YsaZRkvOi9Vk9jZuL9XKdP+3udg+7B/rZ3z
RfO/ZmPnYP/DFvajzd1fXKqLZi/35sV2nJnI45nnR2X5p5jZNF5pJJv+Xz7B
YBqvWFmud5tjc3hxZiSb4lplZvfiOR6yGPzxld3LX4Uqy/xK548x5cevQzzl
wwIzp9ZaL3+oB9cXzvWiEuvS0zC4h/XhUxscuXW0O6UljOuPyP/w+9KdQ603
Dt4cZFfj9J0DBm/HOqEpizxag/EeZM9ZPS09vPkle+GDj66+ZX3Fpn3YboJd
OM8GK5zOaphTUzaOTfFsNbNFfqLYtL+TLCDHk/GRfo77J/c1NtXJK0bL+i0t
13sRp7dO+WxF09a0Fgtb7p+xpvi/a2NvwnN3TJk+P2iDnbQOs1iX1SH2d8RE
aMx5J2/kggOWYT7nWcR4B+KC59YerCtucT5yY7l/Bp7fjbFiPZft8DP+VsaK
fjuV6R5KV5b3j8hHzOj7q1BZ3j/SFK/dToPFOpRH5dscw6b9O11Z1OM32HT/
LJ3M+daw3jyIY9M9uMXFpnrUOcaB+irHo58fleneOzbmfY/Rcn/8D060WRc=

           "]], 
          FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
           0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4jmLlHf+Ydd2SE8DAS4HGJ/Hkc9rRiaPg/zy
Fx569Vpw/vQJ/FVm3Jpw/n8w0HBIBWlX44XzIfL8cP6e/Jq3M0MV4PxwTrF2
4/0KDsmxd9yYf2g4GIPAYQUHZs4u+eQ+BH+D6pPmeW/VHfhjA+4bqSs4nDrs
tDZTTt3hgWu846yJ8g5bzH8cSlmlisHvjej2Z5wg55CZ/6H1pIganA/233ME
H6z+lLrDge59TSbJ8nA+zP0wPsx/cqDw2K8O9/8MUHh4q8H5ElOvcGYcUsXg
w8IXzE9Sc/iy7+PW9GlcDiYgf25Wh/N/vX19wDJZA843AskLa8L5YPena6Hy
keIPAEnWwn4=
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{31.390346201743462`, 30.28638605230386},
         PlotRange->{{0., 15.69}, {0., 15.139999999999999`}}], 
        NCache[{0, Rational[1, 3]}, {0, 0.3333333333333333}]]},
      DisplayFunction->Identity,
      ImagePadding->{{0., 0.}, {0., 0.}},
      ImageSize->85.03937007874015], {58.65790784277743, -23.144314960629913},
      ImageScaled[{0.5, 0.5}], {85.03937007874015, 44.08440944881889},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
    InsetBox[
     GraphicsBox[
      {Thickness[0.043535045711798], 
       {Thickness[0.019068350021767523`], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJFIGYC4k16eYsZY9QcLlwNe6NfreYA47fw+q+f8lTN
YSOI/0cVzp+zSHnnn+UIvvonlZezNOUx+Nsdmh4d/6ED54P1uevC+WdAYI2u
w1ohHb70ODk4f3uwVcT/dlkM/lrVJ83zfBF8mPkwPsz+g937mkySBeF84cpJ
JWePCMD5JsZA8Jkfg/8oQnz7xQYE3+cEu+1sUTWHmSCwUwDOh5kP48PsR+d3
23juSmNSgPN3gOh0eTg/RjVC5twcOYh9wXJwPix80Plv2nK7jaLl4XyY+TA+
zH5Y/MD4uoryX3K+Ifiw+EXnw+IfAG9J2NE=
         "]], 
        FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYo23vPsMXho7nAEDfQcYPzn2jhuzhYHD8hce
ev8nIvjcbqqlTLOM4Py/30ofzJloBBGPQvCfJC68ZrIfwfe7ODHm32czON9A
a6XwBRNzOP/ThoDsWebmEPsjEXzvE+y2s0WNHByaHh2f8drMof63VcG5DkMH
E2MgaDZzuC70yfF8mgEGH2yuoZnDZ5A5yxH8/bWyFukmhnA+2J3nDR1UnzTP
O1uF4MPcD+PD/Ac2/5gh3P/FW0V/nz5nAOeD7SvH5MPCd/H9fXxzDhs4JIDk
b+g76IPC4YohnA8Ob0MjOB9sfh+Cb1sZscJ0rjGcjx5/AAzp0zc=
         "]]}, 
       {Thickness[0.019068350021767523`], JoinForm[{"Miter", 10.}], 
        JoinedCurveBox[{{{0, 2, 0}}}, {{{15.407800000000002`, 11.2531}, {
         20.772999999999996`, 11.2531}}},
         CurveClosed->{0}], 
        FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4kjx7RcZ7EwcND6pvJx1ks2BAQwQ/M8bArJn
fTeG8D1ZHWTmxWmefmDsYAwCxQwOBlorhS8cMXbwf+J5yVT4nz1YfoOxw38Q
qP9jX7Cm+3aGAIK/US9vMeMeIzj/cNvy8FObDOD84q2iv0//M3BoFq9lzXRj
cFB90jzv7CpDBx5HPq8ZL1kd/C9OjPn32RAiz8YBce8CY4czIKAj5ADzz5d9
H7eml4nA+Q9c4x1nXZSA80PeXv4446Gsw4ss7W/TbY0dOm08d6UtUnC4LvTJ
8fw3Qzgf7K71BnD+kwigAQ/0HdRB4fFSBs4Hq5OXhPMh5os5RCs4fkzOMYDz
9UHhVYLgw8yH8dXf8u4z+GngUHn/xy3jbnE4HxzenyXgfPldC/al6kk5LL6/
j2/OYQMHkcpJJWdZpOHmw/gOTY+Oz4hG8L/uvNX1NxTBt62MWGHqa+AwZyYQ
/JRyOAiKjyYDB/c1R5cz/JB1mD6Bv8pM2tBhrZAOX/o/eYflLzz0/l9E8P98
K30w56ARnA+On2BjhzUg/j0ZOB8W/jC+Ccg/wqIO3G6qpUynjKDygg4gZ8zU
NHJYcmv5Y0NmPnh41rxo+jXN8os9Snj/f29/oFbWIv2LMZyPnp4BMDlaEg==

         "]]}},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.35734055921100777`],
      DisplayFunction->Identity,
      ImagePadding->{{0., 0.}, {0., 0.}},
      ImageSize->{22.965499377334993`, 23.824707347447074`},
      PlotRange->{{0., 22.97}, {0., 23.830000000000002`}}], {116.9199298776943, -23.144314960629913},
      ImageScaled[{0.5, 0.5}], {22.965499377334993, 44.08440944881889},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
    InsetBox[
     GraphicsBox[
      {RGBColor[1, 1, 0.87], EdgeForm[{GrayLevel[0], AbsoluteThickness[1.5]}],
        RectangleBox[{-1, 0}, {1, 1}], InsetBox[
        GraphicsBox[
         {Thickness[0.06373486297004462], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIjIIaxWZDYzFDMAOUzoImTqoYWenGZM9jcMxjcQK3w
IdWdAO3MAwM=
           "], CompressedData["
1:eJxl1QtMVEcUANBFIAZZYdt9u+tShF2W5a1SPwit2lp6bQqxJI0tKGK08cdH
Wi0mtKlYbI2xmhZb0RhdkBhNTQwRGmr80MYQlIilQfwRjZ9EFG2kYNRqCEiQ
7r2zcyfwJnnZnLydeTP3ztxxry7JLgg1mUwhgef7wDMu8FRh63HDL3kVC0M2
aCBtwtalQVFhoJ1Srn/9zaii75S/aTmVUVXvgvK7A7dSezWwlu356mK+C7Bb
YaYNRrBFu6Bv+/qKWbftsOjxtWf+kBio7e/Z2N6QAC+anp0s6ndCV8aK+dVn
E0D/L7Gnus0JSyLsO1KfKNM4I0Zvc433tnc64Vv8fqQHdqD3xsCdKZPrRnI8
sB/XczNOzNfkFeOuSIATswfO5WfpYPnsk7uzlnjg4arD19OifXB8+pe/htxJ
hOH+r7tqUnzw8nFv89xQL2wJO78rZbYPGvD9PKOnueNfrNunfBq23r/Q6AN/
ZfSmt5O9sLbk6Q9tnT549Hly//7hRDZNq1n5d+xfnggrF2Xrh9p88HfLB/XF
6coL6s4fNa31sP24vj8S2CIubh6P8perTOufoey5fj/H1OcyuBvjUaIs15uK
zerm+FC+05Tpfakb/i09aRtKDvY/44ZiHF9TLsB5tersrL/Gv3dgsc7jh0X8
FL+mI0nM/x8XtGOrS4IyzHOFRbgvHtKogybiMFeHTIyPX4NGjP+ADq4/DzUV
/Kbx/MgdjtHzPzKJTfsrwmkw7YsaZRkvOi9Vk9jZuL9XKdP+3udg+7B/rZ3z
RfO/ZmPnYP/DFvajzd1fXKqLZi/35sV2nJnI45nnR2X5p5jZNF5pJJv+Xz7B
YBqvWFmud5tjc3hxZiSb4lplZvfiOR6yGPzxld3LX4Uqy/xK548x5cevQzzl
wwIzp9ZaL3+oB9cXzvWiEuvS0zC4h/XhUxscuXW0O6UljOuPyP/w+9KdQ603
Dt4cZFfj9J0DBm/HOqEpizxag/EeZM9ZPS09vPkle+GDj66+ZX3Fpn3YboJd
OM8GK5zOaphTUzaOTfFsNbNFfqLYtL+TLCDHk/GRfo77J/c1NtXJK0bL+i0t
13sRp7dO+WxF09a0Fgtb7p+xpvi/a2NvwnN3TJk+P2iDnbQOs1iX1SH2d8RE
aMx5J2/kggOWYT7nWcR4B+KC59YerCtucT5yY7l/Bp7fjbFiPZft8DP+VsaK
fjuV6R5KV5b3j8hHzOj7q1BZ3j/SFK/dToPFOpRH5dscw6b9O11Z1OM32HT/
LJ3M+daw3jyIY9M9uMXFpnrUOcaB+irHo58fleneOzbmfY/Rcn/8D060WRc=

           "]], 
          FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4udZ2t+m12o7VN//cct4tZCD/8WJMf+YEfyU
2DtuzD+0HPojuv0ZBYQctjs0PTp+Q8thZ7BVxP92AYft5j8OpazSckhNA4Jn
/A4Bt6RrEidpOfA48nnNyOR3SAgJUl+QqQnnbwap10LwA0Hqi9TgfImpVzgz
mjQg9hUIOzyKEN9+8YCGg0jlpJKzT4QdWnj9109J1XRIA9sn4uADcu9iTYc2
BXbVMyGiDvqK8l9ypmk5mBgDgbC4A8x/QW8vf5xxUALOV/+k8nJWpzScf/YM
EOjIO+iA9H/TdABpNz6s4AASPsOjAeeDw8NCDc4Hu5dJ1WGNkA5f+j45OB8c
HmwycH46iN8m5XDhatgb/dmqEP8FSDn8/Vb6YM5FBN8P5B9lNTj/Bch9c9Ug
/j+C4MvvWrAv9Z00qnyLrMNMELipCudvAccPgr9JL28xo4yaw9//QLBfHuI+
JXWHbhvPXWlOUP88QvDXqz5pnuerCeeD45NTy2EGyB5JOTgfFp4w/uu23G6j
aAmHV8VbRX+/1oCkF3Yxh1OHndZmyqk7fN73cWt6mBDE/4aqDlu9NljM2ckD
Dy9wfPAg+C9qH2eff8ONGp5pXA4vQOZza8P56OkZAMcwLis=
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{31.390346201743462`, 30.28638605230386},
         PlotRange->{{0., 15.69}, {0., 15.139999999999999`}}], 
        NCache[{0, Rational[1, 3]}, {0, 0.3333333333333333}]]},
      DisplayFunction->Identity,
      ImagePadding->{{0., 0.}, {0., 0.}},
      ImageSize->85.03937007874015], {175.18195191261117, -23.144314960629913},
      ImageScaled[{0.5, 0.5}], {85.03937007874015, 44.08440944881889},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
    InsetBox[
     GraphicsBox[
      {Thickness[0.09671179883945842], 
       FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
        0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
        0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KB3OKdZu3K/oYAwCwYoOMP5aIR2+9H1Qvj6CX33/
xy3j2wpw/twTk5dkq/23h/Ff1D7OPr/mD5z/HwTqf2LwPyxar3A2AsFfA5J/
pwDl/4HzYebD+DD7YfyZIKCpCOfD3I/OR/ef+5qjyxkqpOD8MyDgIw33L4wP
sw/Gh7kHxof5F8aH+Qedf6B7X5NJsxSq/BpJuH9hfBTzgXwU+4F8mH9hfBT3
I/Fh/gMASMTr9Q==
        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      DisplayFunction->Identity,
      ImagePadding->{{0., 0.}, {0., 0.}},
      ImageSize->{10.3386600249066, 15.14319302615193},
      PlotRange->{{0., 10.34}, {0., 15.139999999999999`}}], {227.13055427131383, -23.144314960629913},
      ImageScaled[{0.5, 0.5}], {10.3386600249066, 44.08440944881889},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
    InsetBox[
     GraphicsBox[
      {RGBColor[1, 1, 0.87], EdgeForm[{GrayLevel[0], AbsoluteThickness[1.5]}],
        PolygonBox[
        NCache[{{1, 0}, {1, Rational[1, 2]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 100] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 50] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 50] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 40] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 40] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 100] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 25] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 25] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 20] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 20] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[11, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[11, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 50] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 50] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[13, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[13, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 100] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 40] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 40] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[2, 25] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[2, 25] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[17, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[17, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 100] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[19, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[19, 200] Pi]}, {
          Rational[1, 2] + 
           Rational[1, 2] (Rational[5, 8] + Rational[1, 8] 5^Rational[1, 2])^
             Rational[1, 2], Rational[1, 2] + 
           Rational[1, 8] (-1 + 5^Rational[1, 2])}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[21, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[21, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[11, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[11, 100] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[23, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[23, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 25] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 25] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 8] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 8] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[13, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[13, 100] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[27, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[27, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 50] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 50] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[29, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[29, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 20] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 20] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[31, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[31, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[4, 25] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[4, 25] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[33, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[33, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[17, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[17, 100] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 40] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 40] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 50] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 50] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[37, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[37, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[19, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[19, 100] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[39, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[39, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 8] (1 + 5^Rational[1, 2]), 
           Rational[1, 2] + 
           Rational[1, 2] (Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
             Rational[1, 2]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[41, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[41, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[21, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[21, 100] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[43, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[43, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[11, 50] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[11, 50] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 40] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 40] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[23, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[23, 100] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[47, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[47, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[6, 25] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[6, 25] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Cos[Rational[49, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[49, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] 2^Rational[-1, 2], Rational[1, 2] + 
           Rational[1, 2] 2^Rational[-1, 2]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[49, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[49, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[6, 25] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[6, 25] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[47, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[47, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[23, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[23, 100] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 40] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 40] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[11, 50] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[11, 50] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[43, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[43, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[21, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[21, 100] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[41, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[41, 200] Pi]}, {
          Rational[1, 2] + 
           Rational[1, 2] (Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
             Rational[1, 2], Rational[1, 2] + 
           Rational[1, 8] (1 + 5^Rational[1, 2])}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[39, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[39, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[19, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[19, 100] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[37, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[37, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 50] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 50] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 40] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 40] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[17, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[17, 100] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[33, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[33, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[4, 25] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[4, 25] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[31, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[31, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 20] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 20] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[29, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[29, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 50] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 50] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[27, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[27, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[13, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[13, 100] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 8] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 8] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 25] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 25] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[23, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[23, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[11, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[11, 100] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[21, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[21, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 8] (-1 + 5^Rational[1, 2]), 
           Rational[1, 2] + 
           Rational[1, 2] (Rational[5, 8] + Rational[1, 8] 5^Rational[1, 2])^
             Rational[1, 2]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[19, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[19, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 100] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[17, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[17, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[2, 25] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[2, 25] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 40] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 40] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 100] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[13, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[13, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 50] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 50] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[11, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[11, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 20] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 20] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 25] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 25] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 100] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 40] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 40] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 50] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 50] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 200] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 100] Pi]}, {
          Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 200] Pi]}, {
          Rational[1, 2], 1}, {Rational[-1, 2], 1}, {Rational[-1, 2], 1}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[1, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[1, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 100] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[3, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[1, 50] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 50] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[1, 40] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 40] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[3, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 100] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[7, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[1, 25] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 25] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[9, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[1, 20] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 20] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[11, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[11, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[3, 50] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 50] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[13, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[13, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[7, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 100] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[3, 40] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 40] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[2, 25] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[2, 25] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[17, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[17, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[9, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 100] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[19, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[19, 200] Pi]}, {
          Rational[-1, 2] + Rational[1, 8] (1 - 5^Rational[1, 2]), 
           Rational[1, 2] + 
           Rational[1, 2] (Rational[5, 8] + Rational[1, 8] 5^Rational[1, 2])^
             Rational[1, 2]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[21, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[21, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[11, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[11, 100] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[23, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[23, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[3, 25] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 25] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[1, 8] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[1, 8] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[13, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[13, 100] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[27, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[27, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[7, 50] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 50] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[29, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[29, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[3, 20] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[3, 20] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[31, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[31, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[4, 25] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[4, 25] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[33, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[33, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[17, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[17, 100] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[7, 40] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[7, 40] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[9, 50] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 50] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[37, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[37, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[19, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[19, 100] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[39, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[39, 200] Pi]}, {
          Rational[-1, 2] + 
           Rational[-1, 2] (Rational[5, 8] + 
              Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2], 
           Rational[1, 2] + Rational[1, 8] (1 + 5^Rational[1, 2])}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[41, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[41, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[21, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[21, 100] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[43, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[43, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[11, 50] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[11, 50] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[9, 40] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[9, 40] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[23, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[23, 100] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[47, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[47, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[6, 25] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[6, 25] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Sin[Rational[49, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Cos[Rational[49, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] 2^Rational[-1, 2], Rational[1, 2] + 
           Rational[1, 2] 2^Rational[-1, 2]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[49, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[49, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[6, 25] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[6, 25] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[47, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[47, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[23, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[23, 100] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[9, 40] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 40] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[11, 50] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[11, 50] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[43, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[43, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[21, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[21, 100] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[41, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[41, 200] Pi]}, {
          Rational[-1, 2] + Rational[1, 8] (-1 - 5^Rational[1, 2]), 
           Rational[1, 2] + 
           Rational[1, 2] (Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
             Rational[1, 2]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[39, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[39, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[19, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[19, 100] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[37, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[37, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[9, 50] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 50] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[7, 40] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 40] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[17, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[17, 100] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[33, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[33, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[4, 25] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[4, 25] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[31, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[31, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[3, 20] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 20] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[29, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[29, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[7, 50] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 50] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[27, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[27, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[13, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[13, 100] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[1, 8] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 8] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[3, 25] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 25] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[23, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[23, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[11, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[11, 100] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[21, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[21, 200] Pi]}, {
          Rational[-1, 2] + 
           Rational[-1, 2] (Rational[5, 8] + Rational[1, 8] 5^Rational[1, 2])^
             Rational[1, 2], Rational[1, 2] + 
           Rational[1, 8] (-1 + 5^Rational[1, 2])}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[19, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[19, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[9, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 100] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[17, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[17, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[2, 25] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[2, 25] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[3, 40] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 40] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[7, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 100] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[13, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[13, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[3, 50] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 50] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[11, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[11, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[1, 20] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 20] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[9, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[9, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[1, 25] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 25] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[7, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[7, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[3, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 100] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[1, 40] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 40] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[1, 50] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 50] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[3, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[3, 200] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[1, 100] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 100] Pi]}, {
          Rational[-1, 2] + Rational[-1, 2] Cos[Rational[1, 200] Pi], 
           Rational[1, 2] + Rational[1, 2] Sin[Rational[1, 200] Pi]}, {-1, 
           Rational[1, 2]}, {-1, 0}}, {{1, 0}, {1, 0.5}, {0.9999383162408303, 
          0.5078536586559104}, {0.9997532801828658, 0.5157053795390641}, {
          0.9994449374809851, 0.5235532253548213}, {0.9990133642141358, 
          0.5313952597646567}, {0.998458666866564, 0.5392295478639225}, {
          0.99778098230154, 0.5470541566592572}, {0.9969804777275899, 
          0.5548671555455227}, {0.996057350657239, 0.5626666167821521}, {
          0.9950118288582788, 0.5704506159687913}, {0.9938441702975689, 
          0.5782172325201155}, {0.9925546630773869, 0.5859645501397047}, {
          0.9911436253643444, 0.5936906572928623}, {0.9896114053108829, 
          0.6013936476782562}, {0.9879583809693737, 0.6090716206982713}, {
          0.9861849601988383, 0.6167226819279527}, {0.9842915805643155, 
          0.6243449435824274}, {0.982278709228899, 0.6319365249826865}, {
          0.9801468428384715, 0.6394955530196147}, {0.977896507399165, 
          0.647020162616152}, {0.9755282581475768, 0.6545084971874737}, {
          0.9730426794137726, 0.6619587090990746}, {0.9704403844771128, 
          0.6693689601226457}, {0.9677220154149336, 0.6767374218896286}, {
          0.9648882429441257, 0.684062276342339}, {0.9619397662556434, 
          0.6913417161825449}, {0.9588773128419905, 0.6985739453173903}, {
          0.9557016383177226, 0.7057571793025544}, {0.9524135262330098, 
          0.7128896457825363}, {0.9490137878803078, 0.7199695849279575}, {
          0.9455032620941839, 0.7269952498697734}, {0.9418828150443468, 
          0.7339649071302867}, {0.9381533400219317, 0.7408768370508576}, {
          0.9343157572190957, 0.7477293342162038}, {0.9303710135019718, 
          0.7545207078751857}, {0.9263200821770461, 0.7612492823579744}, {
          0.9221639627510075, 0.7679133974894983}, {0.9179036806841352, 
          0.7745114089990659}, {0.9135402871372809, 0.7810416889260653}, {
          0.9090748587125117, 0.7875026260216393}, {0.9045084971874737, 
          0.7938926261462366}, {0.8998423292435453, 0.800210112662942}, {
          0.8950775061878452, 0.8064535268264882}, {0.8902152036691648, 
          0.8126213281678525}, {0.8852566213878946, 0.8187119948743449}, {
          0.8802029828000155, 0.8247240241650918}, {0.8750555348152298, 
          0.8306559326618259}, {0.8698155474893049, 0.8365062567548867}, {
          0.8644843137107058, 0.8422735529643444}, {0.8590631488815945, 
          0.8479563982961571}, {0.8535533905932737, 0.8535533905932737}, {
          0.8479563982961571, 0.8590631488815945}, {0.8422735529643444, 
          0.8644843137107058}, {0.8365062567548867, 0.8698155474893049}, {
          0.8306559326618259, 0.8750555348152298}, {0.8247240241650918, 
          0.8802029828000155}, {0.8187119948743449, 0.8852566213878946}, {
          0.8126213281678525, 0.8902152036691648}, {0.8064535268264882, 
          0.8950775061878452}, {0.800210112662942, 0.8998423292435453}, {
          0.7938926261462366, 0.9045084971874737}, {0.7875026260216393, 
          0.9090748587125117}, {0.7810416889260653, 0.9135402871372809}, {
          0.7745114089990659, 0.9179036806841352}, {0.7679133974894983, 
          0.9221639627510075}, {0.7612492823579744, 0.9263200821770461}, {
          0.7545207078751857, 0.9303710135019718}, {0.7477293342162038, 
          0.9343157572190957}, {0.7408768370508576, 0.9381533400219317}, {
          0.7339649071302867, 0.9418828150443468}, {0.7269952498697734, 
          0.9455032620941839}, {0.7199695849279575, 0.9490137878803078}, {
          0.7128896457825363, 0.9524135262330098}, {0.7057571793025544, 
          0.9557016383177226}, {0.6985739453173903, 0.9588773128419905}, {
          0.6913417161825449, 0.9619397662556434}, {0.684062276342339, 
          0.9648882429441257}, {0.6767374218896286, 0.9677220154149336}, {
          0.6693689601226457, 0.9704403844771128}, {0.6619587090990746, 
          0.9730426794137726}, {0.6545084971874737, 0.9755282581475768}, {
          0.647020162616152, 0.977896507399165}, {0.6394955530196147, 
          0.9801468428384715}, {0.6319365249826865, 0.982278709228899}, {
          0.6243449435824274, 0.9842915805643155}, {0.6167226819279527, 
          0.9861849601988383}, {0.6090716206982713, 0.9879583809693737}, {
          0.6013936476782562, 0.9896114053108829}, {0.5936906572928623, 
          0.9911436253643444}, {0.5859645501397047, 0.9925546630773869}, {
          0.5782172325201155, 0.9938441702975689}, {0.5704506159687913, 
          0.9950118288582788}, {0.5626666167821521, 0.996057350657239}, {
          0.5548671555455227, 0.9969804777275899}, {0.5470541566592572, 
          0.99778098230154}, {0.5392295478639225, 0.998458666866564}, {
          0.5313952597646567, 0.9990133642141358}, {0.5235532253548213, 
          0.9994449374809851}, {0.5157053795390641, 0.9997532801828658}, {
          0.5078536586559104, 0.9999383162408303}, {
          0.5, 1}, {-0.5, 1}, {-0.5, 1}, {-0.5078536586559104, 
          0.9999383162408303}, {-0.5157053795390641, 
          0.9997532801828658}, {-0.5235532253548213, 
          0.9994449374809851}, {-0.5313952597646567, 
          0.9990133642141358}, {-0.5392295478639225, 
          0.998458666866564}, {-0.5470541566592572, 
          0.99778098230154}, {-0.5548671555455227, 
          0.9969804777275899}, {-0.5626666167821521, 
          0.996057350657239}, {-0.5704506159687913, 
          0.9950118288582788}, {-0.5782172325201155, 
          0.9938441702975689}, {-0.5859645501397047, 
          0.9925546630773869}, {-0.5936906572928623, 
          0.9911436253643444}, {-0.6013936476782562, 
          0.9896114053108829}, {-0.6090716206982713, 
          0.9879583809693737}, {-0.6167226819279527, 
          0.9861849601988383}, {-0.6243449435824274, 
          0.9842915805643155}, {-0.6319365249826865, 
          0.982278709228899}, {-0.6394955530196147, 
          0.9801468428384715}, {-0.647020162616152, 
          0.977896507399165}, {-0.6545084971874737, 
          0.9755282581475768}, {-0.6619587090990746, 
          0.9730426794137726}, {-0.6693689601226457, 
          0.9704403844771128}, {-0.6767374218896286, 
          0.9677220154149336}, {-0.684062276342339, 
          0.9648882429441257}, {-0.6913417161825449, 
          0.9619397662556434}, {-0.6985739453173903, 
          0.9588773128419905}, {-0.7057571793025544, 
          0.9557016383177226}, {-0.7128896457825363, 
          0.9524135262330098}, {-0.7199695849279575, 
          0.9490137878803078}, {-0.7269952498697734, 
          0.9455032620941839}, {-0.7339649071302867, 
          0.9418828150443468}, {-0.7408768370508576, 
          0.9381533400219317}, {-0.7477293342162038, 
          0.9343157572190957}, {-0.7545207078751857, 
          0.9303710135019718}, {-0.7612492823579744, 
          0.9263200821770461}, {-0.7679133974894983, 
          0.9221639627510075}, {-0.7745114089990659, 
          0.9179036806841352}, {-0.7810416889260653, 
          0.9135402871372809}, {-0.7875026260216393, 
          0.9090748587125117}, {-0.7938926261462366, 
          0.9045084971874737}, {-0.800210112662942, 
          0.8998423292435453}, {-0.8064535268264882, 
          0.8950775061878452}, {-0.8126213281678525, 
          0.8902152036691648}, {-0.8187119948743449, 
          0.8852566213878946}, {-0.8247240241650918, 
          0.8802029828000155}, {-0.8306559326618259, 
          0.8750555348152298}, {-0.8365062567548867, 
          0.8698155474893049}, {-0.8422735529643444, 
          0.8644843137107058}, {-0.8479563982961571, 
          0.8590631488815945}, {-0.8535533905932737, 
          0.8535533905932737}, {-0.8590631488815945, 
          0.8479563982961571}, {-0.8644843137107058, 
          0.8422735529643444}, {-0.8698155474893049, 
          0.8365062567548867}, {-0.8750555348152298, 
          0.8306559326618259}, {-0.8802029828000155, 
          0.8247240241650918}, {-0.8852566213878946, 
          0.8187119948743449}, {-0.8902152036691648, 
          0.8126213281678525}, {-0.8950775061878452, 
          0.8064535268264882}, {-0.8998423292435453, 
          0.800210112662942}, {-0.9045084971874737, 
          0.7938926261462366}, {-0.9090748587125117, 
          0.7875026260216393}, {-0.9135402871372809, 
          0.7810416889260653}, {-0.9179036806841352, 
          0.7745114089990659}, {-0.9221639627510075, 
          0.7679133974894983}, {-0.9263200821770461, 
          0.7612492823579744}, {-0.9303710135019718, 
          0.7545207078751857}, {-0.9343157572190957, 
          0.7477293342162038}, {-0.9381533400219317, 
          0.7408768370508576}, {-0.9418828150443468, 
          0.7339649071302867}, {-0.9455032620941839, 
          0.7269952498697734}, {-0.9490137878803078, 
          0.7199695849279575}, {-0.9524135262330098, 
          0.7128896457825363}, {-0.9557016383177226, 
          0.7057571793025544}, {-0.9588773128419905, 
          0.6985739453173903}, {-0.9619397662556434, 
          0.6913417161825449}, {-0.9648882429441257, 
          0.684062276342339}, {-0.9677220154149336, 
          0.6767374218896286}, {-0.9704403844771128, 
          0.6693689601226457}, {-0.9730426794137726, 
          0.6619587090990746}, {-0.9755282581475768, 
          0.6545084971874737}, {-0.977896507399165, 
          0.647020162616152}, {-0.9801468428384715, 
          0.6394955530196147}, {-0.982278709228899, 
          0.6319365249826865}, {-0.9842915805643155, 
          0.6243449435824274}, {-0.9861849601988383, 
          0.6167226819279527}, {-0.9879583809693737, 
          0.6090716206982713}, {-0.9896114053108829, 
          0.6013936476782562}, {-0.9911436253643444, 
          0.5936906572928623}, {-0.9925546630773869, 
          0.5859645501397047}, {-0.9938441702975689, 
          0.5782172325201155}, {-0.9950118288582788, 
          0.5704506159687913}, {-0.996057350657239, 
          0.5626666167821521}, {-0.9969804777275899, 
          0.5548671555455227}, {-0.99778098230154, 
          0.5470541566592572}, {-0.998458666866564, 
          0.5392295478639225}, {-0.9990133642141358, 
          0.5313952597646567}, {-0.9994449374809851, 
          0.5235532253548213}, {-0.9997532801828658, 
          0.5157053795390641}, {-0.9999383162408303, 
          0.5078536586559104}, {-1, 0.5}, {-1, 0}}]], InsetBox[
        GraphicsBox[
         {Thickness[0.08396305625524769], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIjIIaxWZDYzFDMAOUzoImTqoYWenGZM9jcMxjcQK3w
IdWdAO3MAwM=
           "], CompressedData["
1:eJxl1QtMVEcUANBFIAZZYdt9u+tShF2W5a1SPwit2lp6bQqxJI0tKGK08cdH
Wi0mtKlYbI2xmhZb0RhdkBhNTQwRGmr80MYQlIilQfwRjZ9EFG2kYNRqCEiQ
7r2zcyfwJnnZnLydeTP3ztxxry7JLgg1mUwhgef7wDMu8FRh63HDL3kVC0M2
aCBtwtalQVFhoJ1Srn/9zaii75S/aTmVUVXvgvK7A7dSezWwlu356mK+C7Bb
YaYNRrBFu6Bv+/qKWbftsOjxtWf+kBio7e/Z2N6QAC+anp0s6ndCV8aK+dVn
E0D/L7Gnus0JSyLsO1KfKNM4I0Zvc433tnc64Vv8fqQHdqD3xsCdKZPrRnI8
sB/XczNOzNfkFeOuSIATswfO5WfpYPnsk7uzlnjg4arD19OifXB8+pe/htxJ
hOH+r7tqUnzw8nFv89xQL2wJO78rZbYPGvD9PKOnueNfrNunfBq23r/Q6AN/
ZfSmt5O9sLbk6Q9tnT549Hly//7hRDZNq1n5d+xfnggrF2Xrh9p88HfLB/XF
6coL6s4fNa31sP24vj8S2CIubh6P8perTOufoey5fj/H1OcyuBvjUaIs15uK
zerm+FC+05Tpfakb/i09aRtKDvY/44ZiHF9TLsB5tersrL/Gv3dgsc7jh0X8
FL+mI0nM/x8XtGOrS4IyzHOFRbgvHtKogybiMFeHTIyPX4NGjP+ADq4/DzUV
/Kbx/MgdjtHzPzKJTfsrwmkw7YsaZRkvOi9Vk9jZuL9XKdP+3udg+7B/rZ3z
RfO/ZmPnYP/DFvajzd1fXKqLZi/35sV2nJnI45nnR2X5p5jZNF5pJJv+Xz7B
YBqvWFmud5tjc3hxZiSb4lplZvfiOR6yGPzxld3LX4Uqy/xK548x5cevQzzl
wwIzp9ZaL3+oB9cXzvWiEuvS0zC4h/XhUxscuXW0O6UljOuPyP/w+9KdQ603
Dt4cZFfj9J0DBm/HOqEpizxag/EeZM9ZPS09vPkle+GDj66+ZX3Fpn3YboJd
OM8GK5zOaphTUzaOTfFsNbNFfqLYtL+TLCDHk/GRfo77J/c1NtXJK0bL+i0t
13sRp7dO+WxF09a0Fgtb7p+xpvi/a2NvwnN3TJk+P2iDnbQOs1iX1SH2d8RE
aMx5J2/kggOWYT7nWcR4B+KC59YerCtucT5yY7l/Bp7fjbFiPZft8DP+VsaK
fjuV6R5KV5b3j8hHzOj7q1BZ3j/SFK/dToPFOpRH5dscw6b9O11Z1OM32HT/
LJ3M+daw3jyIY9M9uMXFpnrUOcaB+irHo58fleneOzbmfY/Rcn/8D060WRc=

           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{23.817484433374844`, 30.28638605230386},
         PlotRange->{{0., 11.91}, {0., 15.139999999999999`}}], 
        NCache[{0, Rational[1, 3]}, {0, 0.3333333333333333}]]},
      DisplayFunction->Identity,
      ImagePadding->{{0., 0.}, {0., 0.}},
      ImageSize->85.03937007874015], {279.0791566300165, -23.144314960629913},
      ImageScaled[{0.5, 0.5}], {85.03937007874015, 44.08440944881889},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}]}, {}},
  ImageSize->566.9291338582677,
  PlotRange->{{0, 323.7286353228262}, {-46.28862992125983, 0}},
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{{3.920054406503158*^9, 3.9200544214875517`*^9}},
 CellLabel->"Out[58]=",ExpressionUUID->"9412225f-320c-423c-b9ed-7f834d234d82"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"SystemOpen", "@", 
  RowBox[{"Export", "[", 
   RowBox[{"\"\<cap-eqn-label.pdf\>\"", ",", 
    RowBox[{"Magnify", "[", 
     RowBox[{"capEqnLabel", ",", 
      RowBox[{"1", "/", "2"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9200544317324257`*^9, 3.920054434307024*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"6f2f8c19-2da2-4b1b-abd3-2fe6fe81df45"],

Cell[BoxData[
 RowBox[{"capEqn", "=", 
  RowBox[{"GraphicsRow", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"MaTeX", "[", "\"\<\\\\frac{1}{2}\>\"", "]"}], ",", 
      "\[IndentingNewLine]", "k1", ",", "\[IndentingNewLine]", 
      RowBox[{"MaTeX", "[", "\"\<\\\\phantom{}+\\\\frac{1}{2}\>\"", "]"}], 
      ",", "\[IndentingNewLine]", "k2", ",", "\[IndentingNewLine]", 
      RowBox[{"MaTeX", "[", "\"\<=\>\"", "]"}], ",", "\[IndentingNewLine]", 
      "k"}], "\[IndentingNewLine]", "}"}], ",", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"20", "cm"}]}]}], "]"}]}]], "Input",ExpressionUUID->"d0dcff92-\
0b22-495f-97dc-18ca2e5dfff8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GraphicsRow", "[", 
  RowBox[{
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{"k1l", ",", "\[IndentingNewLine]", 
     RowBox[{"MaTeX", "[", "\"\<p_{K_1}(t)=1\>\"", "]"}]}], 
    "\[IndentingNewLine]", "}"}], ",", 
   RowBox[{"ImageSize", "->", 
    RowBox[{"10", "cm"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.920055017359548*^9, 3.920055077834607*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"9da96dc6-2fd0-4f12-bd8a-2b1020fd8b13"],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[
      {RGBColor[1, 1, 0.87], EdgeForm[{GrayLevel[0], AbsoluteThickness[1.5]}],
        DiskBox[{0, 0}, 1, NCache[{0, Pi}, {0, 3.141592653589793}]], 
       InsetBox[
        GraphicsBox[
         {Thickness[0.06373486297004462], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIjIIaxWZDYzFDMAOUzoImTqoYWenGZM9jcMxjcQK3w
IdWdAO3MAwM=
           "], CompressedData["
1:eJxl1QtMVEcUANBFIAZZYdt9u+tShF2W5a1SPwit2lp6bQqxJI0tKGK08cdH
Wi0mtKlYbI2xmhZb0RhdkBhNTQwRGmr80MYQlIilQfwRjZ9EFG2kYNRqCEiQ
7r2zcyfwJnnZnLydeTP3ztxxry7JLgg1mUwhgef7wDMu8FRh63HDL3kVC0M2
aCBtwtalQVFhoJ1Srn/9zaii75S/aTmVUVXvgvK7A7dSezWwlu356mK+C7Bb
YaYNRrBFu6Bv+/qKWbftsOjxtWf+kBio7e/Z2N6QAC+anp0s6ndCV8aK+dVn
E0D/L7Gnus0JSyLsO1KfKNM4I0Zvc433tnc64Vv8fqQHdqD3xsCdKZPrRnI8
sB/XczNOzNfkFeOuSIATswfO5WfpYPnsk7uzlnjg4arD19OifXB8+pe/htxJ
hOH+r7tqUnzw8nFv89xQL2wJO78rZbYPGvD9PKOnueNfrNunfBq23r/Q6AN/
ZfSmt5O9sLbk6Q9tnT549Hly//7hRDZNq1n5d+xfnggrF2Xrh9p88HfLB/XF
6coL6s4fNa31sP24vj8S2CIubh6P8perTOufoey5fj/H1OcyuBvjUaIs15uK
zerm+FC+05Tpfakb/i09aRtKDvY/44ZiHF9TLsB5tersrL/Gv3dgsc7jh0X8
FL+mI0nM/x8XtGOrS4IyzHOFRbgvHtKogybiMFeHTIyPX4NGjP+ADq4/DzUV
/Kbx/MgdjtHzPzKJTfsrwmkw7YsaZRkvOi9Vk9jZuL9XKdP+3udg+7B/rZ3z
RfO/ZmPnYP/DFvajzd1fXKqLZi/35sV2nJnI45nnR2X5p5jZNF5pJJv+Xz7B
YBqvWFmud5tjc3hxZiSb4lplZvfiOR6yGPzxld3LX4Uqy/xK548x5cevQzzl
wwIzp9ZaL3+oB9cXzvWiEuvS0zC4h/XhUxscuXW0O6UljOuPyP/w+9KdQ603
Dt4cZFfj9J0DBm/HOqEpizxag/EeZM9ZPS09vPkle+GDj66+ZX3Fpn3YboJd
OM8GK5zOaphTUzaOTfFsNbNFfqLYtL+TLCDHk/GRfo77J/c1NtXJK0bL+i0t
13sRp7dO+WxF09a0Fgtb7p+xpvi/a2NvwnN3TJk+P2iDnbQOs1iX1SH2d8RE
aMx5J2/kggOWYT7nWcR4B+KC59YerCtucT5yY7l/Bp7fjbFiPZft8DP+VsaK
fjuV6R5KV5b3j8hHzOj7q1BZ3j/SFK/dToPFOpRH5dscw6b9O11Z1OM32HT/
LJ3M+daw3jyIY9M9uMXFpnrUOcaB+irHo58fleneOzbmfY/Rcn/8D060WRc=

           "]], 
          FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
           0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4jmLlHf+Ydd2SE8DAS4HGJ/Hkc9rRiaPg/zy
Fx569Vpw/vQJ/FVm3Jpw/n8w0HBIBWlX44XzIfL8cP6e/Jq3M0MV4PxwTrF2
4/0KDsmxd9yYf2g4GIPAYQUHZs4u+eQ+BH+D6pPmeW/VHfhjA+4bqSs4nDrs
tDZTTt3hgWu846yJ8g5bzH8cSlmlisHvjej2Z5wg55CZ/6H1pIganA/233ME
H6z+lLrDge59TSbJ8nA+zP0wPsx/cqDw2K8O9/8MUHh4q8H5ElOvcGYcUsXg
w8IXzE9Sc/iy7+PW9GlcDiYgf25Wh/N/vX19wDJZA843AskLa8L5YPena6Hy
keIPAEnWwn4=
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{31.390346201743462`, 30.28638605230386},
         PlotRange->{{0., 15.69}, {0., 15.139999999999999`}}], 
        NCache[{0, Rational[1, 3]}, {0, 0.3333333333333333}]]},
      DisplayFunction->Identity,
      ImagePadding->{{0., 0.}, {0., 0.}},
      ImageSize->85.03937007874015], {44.780619165007856, -23.144314960629913},
      ImageScaled[{0.5, 0.5}], {85.03937007874015, 44.08440944881889},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
    InsetBox[
     GraphicsBox[
      {Thickness[0.019755037534571314`], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGBwAGIQrf5J5eUsTkmHMyDAo+AA4xuDgLASSBkDwwExhweu
8Y6zGpUdTEDixcJwfvDbyx9nLBSA85fcWv7YsJnH4Y6m7Jr/ykoQ8zq5HYQr
J5WcvaLo8GXfx63p17gcwjnF2o3fKzmkgQE7XP/B7n1NJo+Z4Xz/J56XTIMZ
4fwnfi8T/s7/Z99t47krzUjZoUW8ljXT7be98rVHwQwxSg6zZgKB5A97sPqJ
ilD1X+1ngMQtFeB8sP+UEXyY/y/9PnZ9XuQ3+xCQvx7KOwSA7J/8Hc7f5rXB
Ys7PH3D+vBOTl2Sr/YTofyMPCR/jX/bua44uZ6hQcLgCMu/mH/vboPA4rOgw
E+w+BocV315WnBFQdpDZKDafaQEznJ8KCo5lrHA+WH0km0M6SHybEpxffnib
60xeBB+srw0avmJQeV9FhxjVCJlze1gdPixar3D2hQLcP+BwY+OB+xfsjgRO
eHi8rH2cfX4Nh8NSYc5ls26+gfPB4TjzBZwP8c9TDD443TCwQ9Qj8e3WLrI3
KX4KsU+BzeEsKNx8XsL5YH88ewvng/2d9hESvj5skPDd/BnOh8U/jA/232VW
B5h+WPjA+LD0hs6/wXtbLHUbO5wP848GKP2eZEPle7LC+dGg8LVhhPO3g9MH
AyTde3LC+f/BAMGHpDduhwkR3f6MH1gcPEDpRUIU4o4yVoc3bbndRtJiDn0g
+QI2SD58IOJQuLxkw7/zHBDzNYUdDoDySzIvnF99/8ct49XCcD4sPweA86mk
A3p+BwA6ecyL
         "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQ7bHm6HKGG8IOO4OtIv63SzisEdLhS98n5JAGAmpi
Du4g+R0CDhqfVF7O4hRxONC9r8kkmRfOB6tLY4fz+yK6/RkL2BxMjIHgsjic
/x8MEPzgt5c/zlCUcLAtcaw9PYfNIVo1QuZcjQRE32Y2hzYFdtUzWyQclt9a
/tiQmdvBeUKzUNoqBQeZjWLzmRZwQ9zloegwZyYQSPI5KF97FMzwRhFiTz0/
RL2VEsRcGwEHkLHGxUoO/SD7Nwg6rPj2suKMgLJDDEg+RhjOPwMCPqKofB0x
hw+L1iuclVCC8+9oyq75/1kBzq+5/+OW8Wl5hweu8Y6zPopA6ItSDujhCwBi
O5x3
         "]}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
        "], CompressedData["
1:eJxllg9MU0cYwAtly2gL9Q8CSuFdaR/vUUjmhDDGXPYx54Y4lIBxzfzHdJTh
3CSDuaJtdMrQDYiwoFJHnCNTJEGpiQgjsRiJMw5wIyxuYyYqmjEcbkoIIZHB
enfv3UV6ycvL793d9933577vmbfuzCvUajSaIP9T7X+C/U9jk+X76WsylDSX
eWcO60FlQ2Z4dkOxAf6b/OROYx3nBo9/lHNOW34p7+hdCdqzvemN5QYICf1S
2HZOovOjBvihq7Pm2RIJNop2043pcLo+SIQNmF2L4cKLU1fee2CFy1W+/an3
OHcr3IdHsgiH7VVrg3KXwKLq7Ach60QocvhH5RJwP8kouXEoga57ywT33/32
ZurzMghdJ32F5+Ig5sTmxF6vDKkp/pEvwLZNt97QOhPBuCn39jIJwV68/zkb
/NvUhvqdCDpg//C1ToUPISjA63+zUfnViMo3JsGZyVFnXy1nIu9XBPW1xt1p
+iSoWr6qyzGOIAKfd8IG2G2eUDOTp/IWhRsUJnY5bHB2QXJ40QyCY1jeas4j
WF9bIuNefK4dnIn/dJyzut2x6SMy3Fm5JfN4kBn+Lm1f9KSXcwoZMjsP8U80
5/qDn78zOC0xrghb21Z/NZDfDo08mNKNArhgXZ508rrE/LfU1rLw5xCZ+XfN
QN3GGYsMC8u/KuuvQBB15JfQ97fK0I/Xuzh/2nNxpSeHM5FvRDQfImTqP49A
7dMr9tUJVO+YBGOVH1Yt2yCwfCX5tUKg+T0gQQTWbxXgx57Xzhb7lPMaBCrn
MzNoyIikce6Ip9/PC7Ci9sACx1A8XNrpeugpRPT73Xhmnx2fc9bC2CveP3Ai
x8qY+NcVyCQsg4HcifPTaWX+d417cz/I4EyO+cjCmPrBwuKd1Xq1WZNlYflB
8jg3njHZ9ztifCsxtnW2FDF5j/A57ZxJ3F7nTPyhC2Q1H1RW7SXvdM6Wm8P5
GhdnkgfTnFvxuT4yBzCRmz2HMxR925V7labYtdkMf2C7tIjG/bs4Wr9eMirz
cax+kTqyJo7VO+ftqaEUvYnxhO9xe9GumKfr4+JAJnEBPePmoeZ7L2j1tK4t
jVHuvY7KO8rZhfUlmRgX4tefJqiIcj9TXKmjeb0nVtmno+suIsYkPhOIrSfz
u8xMXguOv5cz8UsPZxK32UCexWOvnrFqL/n+E2dyb2s4k7r4MedybN/LnElc
pxBI49bR418YqN7TiM63GGAPXv81AhHPX+dM/OIIY3wK+7cnjPmDyFtlpPqv
IMh/OPi4wTyP1s8xpPhxPs2XLqTUEyPdv165V5cjaF3os8BurGd1NETjetQk
0rzzzVPqjQivlGW6e01GyMH1TZtA9+8LZ2w6H/lNcMEcRpzVfkr6VqnI/EP6
85uch+1RHQOIs9o/57KafyqTOL2qh2Dcr/+xsviq/Vblp/qtn/fhfvmXyPOP
1NsElm9UHudkszCxY73MmPYzmckb2Z40eczNuQ3XxxrO6v/IXFb/V/4HZNOP
uA==
        "]], 
       FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
        3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
        0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYv+LE2P+CRs4pKeBAJMDjG9X4lh7WobF4Wni
wmsm6/Xh/DMg0KOHwe+L6PZn3IDgH+re12SizAbng2kdcTj/y76PW9OviTuY
2uwNmtaI4EPUIfgmxkBQrOtwFiSeI+Yg0uP1iiVEB85n4eyST36njcF/4Brv
OGuiqENK7B03ZgsdOP/Pt9IHcz4i+DWfNgRkz9J1UNi1YF+qnhicD3M/jA/z
H4wP8/92h6ZHxyt04Hz55S889P5rY/Bh4QvRr+Pg/8TzkulkJgefE+y2s0t1
4XxRkP9E9OB8sHs3IvhrVZ80z+vVh/PR4w8Ao4bRGA==
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYtvKiBWmuqYOBctLNvw7z+gA4/s/8bxkKswE
5/8HAXsmBzsQ/6+JAwMIHGB2WHJ/H9+cx8YOR7r3NZks5nHwPsFuO9vV2KFV
gV31zBRROL83otufcYIcnH8GBHqUHXjcVEuZThk7zJgJBJbqDjLz4jRPCwDt
vyVdk3hJE26/vtZK4QssWnD+8V07etkEEPwHEeLbLyog+D/evj5g6azl8CRx
4TUTeVMHFs4u+WQ/LYh7hRF8sPx7Ezg/JfaOGzOHicN2h6ZHx3doOEQCjWWo
M3Y4AbJvgprDycNOazPfGTk0shztNwxXcXiepf1t+lojh7Mg//xRhPNh/oXx
RSonlZxdIuVwG+gto6tGDjuCrSL+p4s6fN4QkD0r3djhgWu846yNAg4vQOp5
TRwCQOF/mc3BAOTvLyYOoOCZKckIdz+MD/MfjA/zf7N4LWumG4IPi18A2sbJ
hg==
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
        0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
        0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4lvSNYlGqpYOIpWTSs4+kXSA8XcEW0X8V5dy
4HJTLWWSsnRQ/6TycpanlEPdb6uCcxwIfi0aPzn2jhvzDws4X3zqFc6MTxYO
MaoRMudkpBzE0PhnQOCNhUN6GhCwSTlovOXdZ3DTwuGha7zjrEBJhwjx7RcZ
5lk4rBPS4UuXE3eIVnD8mCxj4aABMp9TBGJ/hTmcf6BW1iJdBcEv2Sr6+7Sc
ucOB7n1NJsqicP6bttxuI2kxnHyw+/6IOTSyHO03VDeHhE+LuMPBtuXhp5gs
HPbm17yduVTJ4cvOW11/WS3hfMemR8dnWCP44PCIwORX3/9xy5hbGc7/sGi9
wlkPZYfrQp8cz7sh+MUg9/ChyYtZoMrXWTjILX/hoVev5rDF/MehlC4LBxbO
Lvnkcwj+TBC4ieA/AgesOpx/4WrYG/1odQfvE+y2s1MtHDaoPmme16vuID0v
TvO0A4IPVq+F4IPNfWnuMKW9NepyjbqDiTEQXDaHpJMTapD0lGoOd28MKP5i
zOB8v4sTY/4pI/hqQGPPcmHySw9vc515VwnOh4XnqcNOazPlEHywecEIPjg+
/czhfAOtlcIXpphB0t0aSYj+OjOH4LeXP85QlIDEZ6mZwwNQ+tsoDufD0h+M
fxakn0cUkh4umUHSu6awQ+Ga7tsZBeZwvm1lxArTXgs4H5a/vuz7uDV9GiK/
wfIfAGRykP4=
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYp+LE2P+bbZx6I3o9mecIOcA49/RlF3z/7OC
w4cNAdmzpts4rBXS4Utfp+zA4aZayvTL2mGDXt5iRhs1iPpga4f/IHBfw+EM
CORYObBwdskn+2k5RIhvv8jgh+AfaVsefsoJwd9fK2uRbmLl8OPt6wOWzgj+
A5BGBQT/+K4dvWwCCL6+1krhCyxQfgqUv0TTIRxkX521w6viraK/s9Uh7pSx
cXCZ0CyUdkoZzn/TltttNFsOzu8D+V9ADOpfa4cXtY+zz+fwOsjMi9M8HWDl
oP5J5eUsTma4/WD/2jPB+f5PPC+ZCiP4BctLNvw7zwjnN4vXsma6McL9PxME
JBnh4QPji0+9wplRhODPANGR1hD3FbA7LLm/j2/OY2uoewQcTIyBoNjGIQ0E
2kTg8Qfmu0k6oMcvABuUx3A=
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
        0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
        0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KL2m+3YGQ7iLgzEIBCs6wPhrhXT40vdB+fYI/rIX
Hnr/NRH8/bWyFulvHOB8V9VSplk3EPzHiQuvmezH5H9YtF7hbASCvwYk/07B
4QmIfx3Bh5kP48Psh/F9TrDbzrZF8GHuR+ej+899zdHlDBVScP4ZEPCRhvsX
xofZB+PD3APjw/wL48P8g84/0L2vyaRZClV+jSTcvzA+ivlAPor9QD7MvzA+
ivuR+DD/AQDUdNYN
        "]], 
       FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
        3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
        0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4t8xuUf/RXk4zAQDYQcYnwEEHog47LzV9TdV
H8HP4fy5IH2zO5z/JHHhNZP17g47gq0i/qeLwvkxqhEy5/6IwflzFinv/PNc
Hc5PCAlSX5CpAec/BtH5Gg6/QPZPQvB7vF6xmBS6OzSyHO03vK7uoPaked5Z
LXeH1DQgYFN3uJgfz35uphsG/9fb1wcsk9UcHuzjm2O8C8F3Uy1lmsXgDudH
iG+/yODn7uBzgt129lcEH+Z+GB/mP7D5ngj/Kzh+TD5z1g3OB9u3CJMPC1+L
a0dzTU64OfRHdPszbhB2qPttVXAuwB3OB4d3PYIPNn8tgs+6eJIVo6kHnI8e
fwBgwMHZ
        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      DisplayFunction->Identity,
      ImagePadding->{{0., 0.}, {0., 0.}},
      ImageSize->{50.61667745952677, 15.14319302615193},
      PlotRange->{{0., 50.620000000000005`}, {0., 15.139999999999999`}}], {117.13051118541688, -23.144314960629913},
      ImageScaled[{0.5, 0.5}], {50.61667745952677, 44.08440944881889},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}]}, {}},
  ImageSize->283.46456692913387`,
  PlotRange->{{0, 144.69978404081803`}, {-46.28862992125983, 0}},
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{{3.920055012919157*^9, 3.9200550230531797`*^9}, {
  3.920055056230788*^9, 3.920055078231819*^9}},
 CellLabel->"Out[65]=",ExpressionUUID->"8fd1d333-d362-4b6f-bfa3-b2ba882a1d79"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GraphicsRow", "[", 
  RowBox[{
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{"k2l", ",", "\[IndentingNewLine]", 
     RowBox[{
     "MaTeX", "[", 
      "\"\<p_{K_2}(t)=\\\\sqrt{2}\\\\cos\\\\left(|\\\\pi/2 - \
t|-\\\\pi/4\\\\right)\>\"", "]"}]}], "\[IndentingNewLine]", "}"}], ",", 
   RowBox[{"ImageSize", "->", 
    RowBox[{"10", "cm"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.920055093436203*^9, 3.920055111909093*^9}, 
   3.920055487573451*^9, 3.9200556069224873`*^9},
 CellLabel->"In[76]:=",ExpressionUUID->"9a62d03c-e369-47a7-9cad-0d5742505347"],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[
      {RGBColor[1, 1, 0.87], EdgeForm[{GrayLevel[0], AbsoluteThickness[1.5]}],
        RectangleBox[{-1, 0}, {1, 1}], InsetBox[
        GraphicsBox[
         {Thickness[0.06373486297004462], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIjIIaxWZDYzFDMAOUzoImTqoYWenGZM9jcMxjcQK3w
IdWdAO3MAwM=
           "], CompressedData["
1:eJxl1QtMVEcUANBFIAZZYdt9u+tShF2W5a1SPwit2lp6bQqxJI0tKGK08cdH
Wi0mtKlYbI2xmhZb0RhdkBhNTQwRGmr80MYQlIilQfwRjZ9EFG2kYNRqCEiQ
7r2zcyfwJnnZnLydeTP3ztxxry7JLgg1mUwhgef7wDMu8FRh63HDL3kVC0M2
aCBtwtalQVFhoJ1Srn/9zaii75S/aTmVUVXvgvK7A7dSezWwlu356mK+C7Bb
YaYNRrBFu6Bv+/qKWbftsOjxtWf+kBio7e/Z2N6QAC+anp0s6ndCV8aK+dVn
E0D/L7Gnus0JSyLsO1KfKNM4I0Zvc433tnc64Vv8fqQHdqD3xsCdKZPrRnI8
sB/XczNOzNfkFeOuSIATswfO5WfpYPnsk7uzlnjg4arD19OifXB8+pe/htxJ
hOH+r7tqUnzw8nFv89xQL2wJO78rZbYPGvD9PKOnueNfrNunfBq23r/Q6AN/
ZfSmt5O9sLbk6Q9tnT549Hly//7hRDZNq1n5d+xfnggrF2Xrh9p88HfLB/XF
6coL6s4fNa31sP24vj8S2CIubh6P8perTOufoey5fj/H1OcyuBvjUaIs15uK
zerm+FC+05Tpfakb/i09aRtKDvY/44ZiHF9TLsB5tersrL/Gv3dgsc7jh0X8
FL+mI0nM/x8XtGOrS4IyzHOFRbgvHtKogybiMFeHTIyPX4NGjP+ADq4/DzUV
/Kbx/MgdjtHzPzKJTfsrwmkw7YsaZRkvOi9Vk9jZuL9XKdP+3udg+7B/rZ3z
RfO/ZmPnYP/DFvajzd1fXKqLZi/35sV2nJnI45nnR2X5p5jZNF5pJJv+Xz7B
YBqvWFmud5tjc3hxZiSb4lplZvfiOR6yGPzxld3LX4Uqy/xK548x5cevQzzl
wwIzp9ZaL3+oB9cXzvWiEuvS0zC4h/XhUxscuXW0O6UljOuPyP/w+9KdQ603
Dt4cZFfj9J0DBm/HOqEpizxag/EeZM9ZPS09vPkle+GDj66+ZX3Fpn3YboJd
OM8GK5zOaphTUzaOTfFsNbNFfqLYtL+TLCDHk/GRfo77J/c1NtXJK0bL+i0t
13sRp7dO+WxF09a0Fgtb7p+xpvi/a2NvwnN3TJk+P2iDnbQOs1iX1SH2d8RE
aMx5J2/kggOWYT7nWcR4B+KC59YerCtucT5yY7l/Bp7fjbFiPZft8DP+VsaK
fjuV6R5KV5b3j8hHzOj7q1BZ3j/SFK/dToPFOpRH5dscw6b9O11Z1OM32HT/
LJ3M+daw3jyIY9M9uMXFpnrUOcaB+irHo58fleneOzbmfY/Rcn/8D060WRc=

           "]], 
          FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4udZ2t+m12o7VN//cct4tZCD/8WJMf+YEfyU
2DtuzD+0HPojuv0ZBYQctjs0PTp+Q8thZ7BVxP92AYft5j8OpazSckhNA4Jn
/A4Bt6RrEidpOfA48nnNyOR3SAgJUl+QqQnnbwap10LwA0Hqi9TgfImpVzgz
mjQg9hUIOzyKEN9+8YCGg0jlpJKzT4QdWnj9109J1XRIA9sn4uADcu9iTYc2
BXbVMyGiDvqK8l9ypmk5mBgDgbC4A8x/QW8vf5xxUALOV/+k8nJWpzScf/YM
EOjIO+iA9H/TdABpNz6s4AASPsOjAeeDw8NCDc4Hu5dJ1WGNkA5f+j45OB8c
HmwycH46iN8m5XDhatgb/dmqEP8FSDn8/Vb6YM5FBN8P5B9lNTj/Bch9c9Ug
/j+C4MvvWrAv9Z00qnyLrMNMELipCudvAccPgr9JL28xo4yaw9//QLBfHuI+
JXWHbhvPXWlOUP88QvDXqz5pnuerCeeD45NTy2EGyB5JOTgfFp4w/uu23G6j
aAmHV8VbRX+/1oCkF3Yxh1OHndZmyqk7fN73cWt6mBDE/4aqDlu9NljM2ckD
Dy9wfPAg+C9qH2eff8ONGp5pXA4vQOZza8P56OkZAMcwLis=
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{31.390346201743462`, 30.28638605230386},
         PlotRange->{{0., 15.69}, {0., 15.139999999999999`}}], 
        NCache[{0, Rational[1, 3]}, {0, 0.3333333333333333}]]},
      DisplayFunction->Identity,
      ImagePadding->{{0., 0.}, {0., 0.}},
      ImageSize->85.03937007874015], {46.558465076174315, -23.144314960629913},
      ImageScaled[{0.5, 0.5}], {85.03937007874015, 44.08440944881889},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
    InsetBox[
     GraphicsBox[
      {Thickness[0.006357683260219976], 
       {Thickness[0.0027846652679763494`], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
          0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
          0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGBwAGIQrf5J5eUsTkmHMyDAo+AA4xuDgLASSBkDwwExhweu
8Y6zGpUdTEDixcJwfvDbyx9nLBSA85fcWv7YsJnH4Y6m7Jr/ykoQ8zq5HYQr
J5WcvaLo8GXfx63p17gcwjnF2o3fKzmkgQE7XP/B7n1NJo+Z4Xz/J56XTIMZ
4fwnfi8T/s7/Z99t47krzUjZoUW8ljXT7be98rVHwQwxSg6zZgKB5A97sPqJ
ilD1X+1ngMQtFeB8sP+UEXyY/y/9PnZ9XuQ3+xCQvx7KOwSA7J/8Hc7f5rXB
Ys7PH3D+vBOTl2Sr/YTofyMPCR/jX/bua44uZ6hQcLgCMu/mH/vboPA4rOgw
E+w+BocV315WnBFQdpDZKDafaQEznJ8KCo5lrHA+WH0km0M6SHybEpxffnib
60xeBB+srw0avmJQeV9FhxjVCJlze1gdPixar3D2hQLcP+BwY+OB+xfsjgRO
eHi8rH2cfX4Nh8NSYc5ls26+gfPB4TjzBZwP8c9TDD443TCwQ9Qj8e3WLrI3
KX4KsU+BzeEsKNx8XsL5YH88ewvng/2d9hESvj5skPDd/BnOh8U/jA/232VW
B5h+WPjA+LD0hs6/wXtbLHUbO5wP848GKP2eZEPle7LC+dGg8LVhhPO3g9MH
AyTde3LC+f/BAMGHpDduhwkR3f6MH1gcPEDpRUIU4o4yVoc3bbndRtJiDn0g
+QI2SD58IOJQuLxkw7/zHBDzNYUdDoDySzIvnF99/8ct49XCcD4sPweA86mk
A3p+BwA6ecyL
          "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQ7bHm6HKGG8IOO4OtIv63SzisEdLhS98n5JAGAmpi
Du4g+R0CDhqfVF7O4hRxONC9r8kkmRfOB6tLY4fz+yK6/RkL2BxMjIHgsjic
/x8MEPzgt5c/zlCUcLAtcaw9PYfNIVo1QuZcjQRE32Y2hzYFdtUzWyQclt9a
/tiQmdvBeUKzUNoqBQeZjWLzmRZwQ9zloegwZyYQSPI5KF97FMzwRhFiTz0/
RL2VEsRcGwEHkLHGxUoO/SD7Nwg6rPj2suKMgLJDDEg+RhjOPwMCPqKofB0x
hw+L1iuclVCC8+9oyq75/1kBzq+5/+OW8Wl5hweu8Y6zPopA6ItSDujhCwBi
O5x3
          "]}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
         "], CompressedData["
1:eJxllg9MU0cYwAtly2gL9Q8CSuFdaR/vUUjmhDDGXPYx54Y4lIBxzfzHdJTh
3CSDuaJtdMrQDYiwoFJHnCNTJEGpiQgjsRiJMw5wIyxuYyYqmjEcbkoIIZHB
enfv3UV6ycvL793d9933577vmbfuzCvUajSaIP9T7X+C/U9jk+X76WsylDSX
eWcO60FlQ2Z4dkOxAf6b/OROYx3nBo9/lHNOW34p7+hdCdqzvemN5QYICf1S
2HZOovOjBvihq7Pm2RIJNop2043pcLo+SIQNmF2L4cKLU1fee2CFy1W+/an3
OHcr3IdHsgiH7VVrg3KXwKLq7Ach60QocvhH5RJwP8kouXEoga57ywT33/32
ZurzMghdJ32F5+Ig5sTmxF6vDKkp/pEvwLZNt97QOhPBuCn39jIJwV68/zkb
/NvUhvqdCDpg//C1ToUPISjA63+zUfnViMo3JsGZyVFnXy1nIu9XBPW1xt1p
+iSoWr6qyzGOIAKfd8IG2G2eUDOTp/IWhRsUJnY5bHB2QXJ40QyCY1jeas4j
WF9bIuNefK4dnIn/dJyzut2x6SMy3Fm5JfN4kBn+Lm1f9KSXcwoZMjsP8U80
5/qDn78zOC0xrghb21Z/NZDfDo08mNKNArhgXZ508rrE/LfU1rLw5xCZ+XfN
QN3GGYsMC8u/KuuvQBB15JfQ97fK0I/Xuzh/2nNxpSeHM5FvRDQfImTqP49A
7dMr9tUJVO+YBGOVH1Yt2yCwfCX5tUKg+T0gQQTWbxXgx57Xzhb7lPMaBCrn
MzNoyIikce6Ip9/PC7Ci9sACx1A8XNrpeugpRPT73Xhmnx2fc9bC2CveP3Ai
x8qY+NcVyCQsg4HcifPTaWX+d417cz/I4EyO+cjCmPrBwuKd1Xq1WZNlYflB
8jg3njHZ9ztifCsxtnW2FDF5j/A57ZxJ3F7nTPyhC2Q1H1RW7SXvdM6Wm8P5
GhdnkgfTnFvxuT4yBzCRmz2HMxR925V7labYtdkMf2C7tIjG/bs4Wr9eMirz
cax+kTqyJo7VO+ftqaEUvYnxhO9xe9GumKfr4+JAJnEBPePmoeZ7L2j1tK4t
jVHuvY7KO8rZhfUlmRgX4tefJqiIcj9TXKmjeb0nVtmno+suIsYkPhOIrSfz
u8xMXguOv5cz8UsPZxK32UCexWOvnrFqL/n+E2dyb2s4k7r4MedybN/LnElc
pxBI49bR418YqN7TiM63GGAPXv81AhHPX+dM/OIIY3wK+7cnjPmDyFtlpPqv
IMh/OPi4wTyP1s8xpPhxPs2XLqTUEyPdv165V5cjaF3os8BurGd1NETjetQk
0rzzzVPqjQivlGW6e01GyMH1TZtA9+8LZ2w6H/lNcMEcRpzVfkr6VqnI/EP6
85uch+1RHQOIs9o/57KafyqTOL2qh2Dcr/+xsviq/Vblp/qtn/fhfvmXyPOP
1NsElm9UHudkszCxY73MmPYzmckb2Z40eczNuQ3XxxrO6v/IXFb/V/4HZNOP
uA==
         "]], 
        FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
         3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYCYvGpVzgznAwcZDaKzWdawOVw8rDT2kw+BN+h
6dHxGdwGDktuLX9syMzlcP5q2Bv93/oOdiWOtadl2B1k5sVpnr6gD1XP5jCl
vTXq8h6ofAybw1aQATf04Pw/30ofzNmI4IPtX6QD50+ZwF9lxq3n0B/R7c/4
gcthKoifrQcxX4HHoYXXf/2UVH0HE2Mg+MwHty/47eWPMxQFHOp/WxWc4zBw
qLz/45bxaQEHmP/UP6m8nPVSEM6fCQKVwnD+m7bcbiNrMYfUNCBw03f4su/j
1vRr4g5rVZ80zzurC+eb2uwNmpaoA+fra60UvpCiDeF/E4XzRSonlZx9Igzn
p4PMPSbk8CJL+9v0u9oOwiD5JUIQ9/9B8H+8fX3A0lkHzs/I/9B6cooOxP2c
wnB+uwK76pkrCH4fKLwCRByO79rRy1agA7GfRdRBpMfrFcsXbTgfrN5Ex+FA
974mE2UxhycR4tsvPtCBhMdPMYc/IPsX68L54PA/rQfn14LCN0Pf4SBIv7Mo
nA8LTxgfFt6+FyfG/Hus5yC/a8G+VD8BB5nlLzz05PUczoABL8S/zdoODCDg
wOLgvr9W1iJd26FgecmGf+eZ4eEHTn+HmVHDM43J4brQJ8fzYgZwPnp6BgDp
Bjvm
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYtvKiBWmuqYOBctLNvw7z+gA4/s/8bxkKswE
5/8HAXsmBzsQ/6+JAwMIHGB2WHJ/H9+cx8YOR7r3NZks5nHwPsFuO9vV2KFV
gV31zBRROL83otufcYIcnH8GBHqUHXjcVEuZThk7zJgJBJbqDjLz4jRPCwDt
vyVdk3hJE26/vtZK4QssWnD+8V07etkEEPwHEeLbLyog+D/evj5g6azl8CRx
4TUTeVMHFs4u+WQ/LYh7hRF8sPx7Ezg/JfaOGzOHicN2h6ZHx3doOEQCjWWo
M3Y4AbJvgprDycNOazPfGTk0shztNwxXcXiepf1t+lojh7Mg//xRhPNh/oXx
RSonlZxdIuVwG+gto6tGDjuCrSL+p4s6fN4QkD0r3djhgWu846yNAg4vQOp5
TRwCQOF/mc3BAOTvLyYOoOCZKckIdz+MD/MfjA/zf7N4LWumG4IPi18A2sbJ
hg==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4lvSNYlGqpYOIpWTSs4+kXSA8XcEW0X8V5dy
4HJTLWWSsnRQ/6TycpanlEPdb6uCcxwIfi0aPzn2jhvzDws4X3zqFc6MTxYO
MaoRMudkpBzE0PhnQOCNhUN6GhCwSTlovOXdZ3DTwuGha7zjrEBJhwjx7RcZ
5lk4rBPS4UuXE3eIVnD8mCxj4aABMp9TBGJ/hTmcf6BW1iJdBcEv2Sr6+7Sc
ucOB7n1NJsqicP6bttxuI2kxnHyw+/6IOTSyHO03VDeHhE+LuMPBtuXhp5gs
HPbm17yduVTJ4cvOW11/WS3hfMemR8dnWCP44PCIwORX3/9xy5hbGc7/sGi9
wlkPZYfrQp8cz7sh+MUg9/ChyYtZoMrXWTjILX/hoVev5rDF/MehlC4LBxbO
Lvnkcwj+TBC4ieA/AgesOpx/4WrYG/1odQfvE+y2s1MtHDaoPmme16vuID0v
TvO0A4IPVq+F4IPNfWnuMKW9NepyjbqDiTEQXDaHpJMTapD0lGoOd28MKP5i
zOB8v4sTY/4pI/hqQGPPcmHySw9vc515VwnOh4XnqcNOazPlEHywecEIPjg+
/czhfAOtlcIXpphB0t0aSYj+OjOH4LeXP85QlIDEZ6mZwwNQ+tsoDufD0h+M
fxakn0cUkh4umUHSu6awQ+Ga7tsZBeZwvm1lxArTXgs4H5a/vuz7uDV9GiK/
wfIfAGRykP4=
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYp+LE2P+bbZx6I3o9mecIOcA49/RlF3z/7OC
w4cNAdmzpts4rBXS4Utfp+zA4aZayvTL2mGDXt5iRhs1iPpga4f/IHBfw+EM
CORYObBwdskn+2k5RIhvv8jgh+AfaVsefsoJwd9fK2uRbmLl8OPt6wOWzgj+
A5BGBQT/+K4dvWwCCL6+1krhCyxQfgqUv0TTIRxkX521w6viraK/s9Uh7pSx
cXCZ0CyUdkoZzn/TltttNFsOzu8D+V9ADOpfa4cXtY+zz+fwOsjMi9M8HWDl
oP5J5eUsTma4/WD/2jPB+f5PPC+ZCiP4BctLNvw7zwjnN4vXsma6McL9PxME
JBnh4QPji0+9wplRhODPANGR1hD3FbA7LLm/j2/OY2uoewQcTIyBoNjGIQ0E
2kTg8Qfmu0k6oMcvABuUx3A=
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KL2m+3YGQ7iLgzEIBCs6wPhrhXT40vdB+fYI/rIX
Hnr/NRH8/bWyFulvHOB8V9VSplk3EPzHiQuvmezH5H9YtF7hbASCvwYk/07B
4QmIfx3Bh5kP48Psh/F9TrDbzrZF8GHuR+ej+899zdHlDBVScP4ZEPCRhvsX
xofZB+PD3APjw/wL48P8g84/0L2vyaRZClV+jSTcvzA+ivlAPor9QD7MvzA+
ivuR+DD/AQDUdNYN
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJVIGYC4uOaVpNOX/dykJgXp3m6QNcBxmfh7JJPXqfr
MOUbW/yMM14OpjZ7g6Y91HWwb3p0fMZuBF/lSfO8s6sQ/Pk2OldmLfNymDET
CHbqOoSLb7/IMM/LQUdR/ktOma7D/X18c4y9PBzWCunwpceJOHzaEJA9y9/d
IZxTrN34vJLDshceev893R3OngGCP0oOTxIXXjNxd4eol1N2uCldk2hki+CH
lKhM/2+B4OtOWPDD0AzBBzljpqa7wwPXeMdZH5Uc9EDy89wcqu//uGXsreiw
AOTePjcH9zVHlzNIKELM73Vz6LTx3JUmhOArX3sUzPBHAc4XrpxUcvaKgoMq
yP+T3BzKD29znblXwSGH8+eC9NkIPth/8xF8ialXODMWIfhrum9nMKyHuue1
goPFtaO5Jj/cHFLTgOCYIsT//B4OO4KtIv6nCzh8Bpkn7uHg/8Tzkulkfgdx
kHlSHg4RqhEy52r4HS7mx7Of00TwefzXT0l1QPCNQcDZAxI/N/kh/vH1cGhV
YFc9M0XAYc+trr+p570cZEDpQUDXIR3kjmteEHf4I9JHRv6H1pMhCD4s/QAA
TzX4uA==
         "]]}, 
       {Thickness[0.0027846652679763494`], JoinForm[{"Miter", 10.}], 
        JoinedCurveBox[{{{0, 2, 0}}}, {{{53.387899999999995`, 
         14.680900000000001`}, {58.75309999999999, 14.680900000000001`}}},
         CurveClosed->{0}], 
        FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4jXdtzMY5H0d1gvp8KX/k3L4DwY+cH5FxArT
s799HNaA+HZSDrz+66ekfvBxMDEGgsviDhJTr3BmPPJxWAeSlxN34AHJ3/Bx
mAkCO8UczK8dzTXpQPDDxbdfZIhD8BMOX9ZOjfSG83fc6vqbWu/tEKUaIXNu
j7iDyCfH82lXvR3kdy3Yl9on5bD8hYfe/5/eDjEg+TnSEPee93EAOcf4sYID
zD/ua44uZ+BQgvN9TrDbzjZVgfNfZGl/m75XzaFkq+jv0/N8HB4nLrxmkq/h
kMP5c0H6b284H2x+OIIP9s8PLwczm71B0xzV4Pwp7a1Rl2NU4Pzyw9tcZ9oq
O+hPWPDD0MwbzhcHhZcVgg8zH8af8o0tfkaNt0OnjeeutEkIfmoaELipwPl+
FyfG/Hus4nAhP579XKK3w1OQ+/xV4ebD+AqOH5PP6CL4P2Jyj/7TQvDn2+hc
maXm7ZAQEqS+wFMVEh+O3g51v60Kzp1Qg4Rbr7fDm2JQQKk7hJSoTP//AsGv
BalL8IHzwfGz0sdhg17eYkYbNTgfFv4wfjrIP2FKDiyLJ1kxpvo47M2veTtz
q4LDGRAQAZrXltttNFsOHp47gq0i/i8XgfPB6WWmsMPdfXxzjH/5wPno6RkA
Bp5MRw==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGINIGYC4sWTrBh9XQIcvuz7uDX9moQDjP+mLbfbyFrS
Yeetrr+p9gj+d7b4GT62CP6EBT8Mn5kh+Pf38c0xBvJngoCkpIP060dmUiYB
DsYgMFnCwV21lGmWSoCDCYhfLOpwR7om0eivv0PI28sfZyiKOPR4vWIx2Yjg
g9VFo8m/9IO4t0wMzk9JAwI1WTjfeUKzUJqVkkPtb6uCcwn+Dvdd4x1nKSo7
PElceM1kOYJ/BgTuIPj58eznJEUDIOJnlCD+VQ1weACS/6jo8GL7eubnMgi+
6pPmeWeZMPlg+7kQfLD/mxUgfD4oX1nBISb36L9N8gj+YxHZk0/1EXxYeHfb
eO5KK0Lw9+bXvJ0pqgjnh3OKtRv3Kzn8BwHuAIfSw9tcZ85VdpB3/Jh8Zqk/
nB9SojL9PwOCHy6+/SJDnR/EvmBFOB8cn9KycD44PivFHQQ+OZ5PY/V3UP+k
8nKWprDD3lpZi/QlCD7YHKD7YXxYegKHTyEifcHSGwBgLwQ8
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}}}, {{{70.44999999999999, 7.25469}, {70.44999999999999,
           8.67344}, {69.3719, 9.807809999999998}, {68.0953, 
          9.807809999999998}, {66.77499999999999, 9.807809999999998}, {
          65.7297, 8.64063}, {65.7297, 7.25469}, {65.7297, 5.84688}, {
          66.82969999999999, 4.790629999999999}, {68.0844, 
          4.790629999999999}, {69.38279999999999, 4.790629999999999}, {
          70.44999999999999, 5.8687499999999995`}, {70.44999999999999, 
          7.25469}}, CompressedData["
1:eJxTTMoPSmViYGCQBGIQ7S8nluWbHuig/knl5axMWQcY/z8I3JeG84UrJ5Wc
VZF0CC5Rmf4/JNDBxBgIhMUdvrPFz/BxDHT4su/j1vRvIg4vtq9nfq4Q6BDy
9vLHGYoiDocva6dKsiH40q8fmUm9CYDz99fKWqSfCXBoU2BXPXNFBGLv9gCH
GNUImXN/xCD2LQlwcF9zdDnDDwmH9uXhp4yA/Aeu8Y6zJkrD+TD3w/hg94jJ
w/kg5xo/VoC4Z1eAw8pvLyvOPFB0kHf8mHzmbIBDp43nrrRLSg5nQADovtMg
WkfZQfiT4/k01kA4H+Y/GL850HNug12gA39swH2j40oOteu2JdUHBjooX3sU
zPBGER5+HxatVzj7QgHOr7j/45Yxt7wDevgDAJRNtNM=
          "]}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJpIIaxWZDYzFRgM0D5DFQ0kxZsarkTAOT/Aoc=
         "], CompressedData["
1:eJxllF1Ik1EYx2eFIqEXza99b04zc4E6FdGIxwtDIdP3TGpENirmIpIFGWnN
sDSl1qcROdEQChQyCkUpKLsQL2KbWlYXWplWxlAJtQ+Fcr3nnO0c1AfOxY/3
Pc/H//lzdEfsyLpRIpGEiGeveDaI58mk7073AwTXzc7ikFQZBPlzviWv5ZYC
pAt5w+XXELS6xFhWQmxByd+4RgSPthgibYdUoMmbP+qpQHAw0awceq6G8OV2
W88BBH4SarjflBNSZEBgLRejQUPvxyJwTCyNGd0aKKsYXOn+IsCHZFWX36hl
TP/XMZZWN1V6M+KhTihsq10QoKBrsEOSrYedhrct02mIMal/nvON9qW06YsI
9O+nTBKDjvZTj+DMQF++q0YLpsqEu36RO3/7qjwlWsjF+S5zJmM4OVebOzO9
t9ez2yPGCc5Ev9ecSX2lfvX3C5xP437a9FT/q5yDege5t94x0lONYALf1+kB
l/VUItgfHtNo/BEPD53jxyQWBAm4nkMPdkvYkKyQ35+N6E91pXMm+/0oMCbz
DgiA1+1KjmdM9rOoZfzC7phz9XIunRudb57UQOLXunveTwL87J/vte1Tw59Q
S/OeXwLMNlQ40xUqyhGI9u1R0nl2BPxRroSXNapsW2nAHzMK2kcZgqSFBF/L
KwUYcdgRPDXlmP3f5VCF9TuHoAv7cZec7ZOk2y1jfBbn2xy3+vvWGHg2duWf
9RSCbTh/eBTVI5PzTeyfUM5Ez2+B+fqiaX/vBOp/pZzO/0Zg/Q2MplhlIj/G
/a2sZ7LvEYHOm6KgfvZyJvO5OQf1XsupWJdFOWNSP4kzkdsQxdiE93VYypjo
myylfnNznsN+GeJcrI45XjQswCVtWKInI8Djgf3rotj+yXtykjPRuyGgry/g
h9xoUMxMZck3IZZ/oj+y1bidM9ErizP5v5Zz8L0K7mPte/YfKY1Qkw==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpnXj8ykJEIcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZQPk+IAwMIHGB22NpSc2Hz0WCHI937mkwW8zg82Mc3x3hesEOrArvq
mSmicH5vRLc/4wQ5OP8MCPQoOwTIiWX57g92mDETCCzVHUJKVKb/FwDaf0u6
JvGSJtx+fa2VwhdYtOD847t29LIJIPgPIsS3X1RA8H+8fX3A0lnLwU21lGmW
SIgDC2eXfLKfFsS9ggi+K0ieA8FXfdI87+y5YIftDk2Pju/QcFg8yYrRd02w
wwmQfRPUHA7UylqkdwQ7NLIc7TcMV3HoWB5+yqgi2OEsyD9/FOF8mH9hfJHK
SSVnl0g5HLmsnSrZFOywI9gq4n+6qAPHzwXpm5cFOzxwjXectVHAoR2k/kKw
QwAo/C+zOYC8xcAV4gAKnpmSjHD3w/gw/8H4MP83i9eyZroh+LD4BQCiOcsR

         "]], 
        FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}}}, {{{82.64999999999999, 2.5124999999999997`}, {
         82.64999999999999, 12.7891}, {82.64999999999999, 
         12.943800000000003`}, {82.64999999999999, 13.153100000000002`}, {
         82.4297, 13.153100000000002`}, {82.20940000000002, 
         13.153100000000002`}, {82.20940000000002, 12.943800000000003`}, {
         82.20940000000002, 12.7891}, {82.20940000000002, 
         2.5124999999999997`}, {82.20940000000002, 2.35781}, {
         82.20940000000002, 2.1484399999999995`}, {82.4297, 
         2.1484399999999995`}, {82.64999999999999, 2.1484399999999995`}, {
         82.64999999999999, 2.35781}, {82.64999999999999, 
         2.5124999999999997`}}}], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIbIGYCYqFPjufTWsMczoCBkgOM/2HReoWzHsoOMq8f
mUlVIPi7bnX9Tc1G8GNzj/7b1BwK5189mmvSUIzgXwPxoxF8E2MgsA51EK6c
VHLWRAlir0aowwPXeMdZExUdPKub9X2EQh34YwPuG6UrwPlg9S4IPsgYY2UF
BwXHj8lnREMd3NccXc4goeBw5LJ2qqQUgr+m+3YGgzyCHwNyrzzUPRoKEPco
hzo4T2gWSvNScKiMWGF61h0qL6HkoGk16XR9DoIPNr8OwX+wj2+O8TIEn+Pn
gvTN00Idum08d6UVKTgUxLOfk2wNdeiJ6PZnFJCFhJ93qEOMaoTMuRhRh60t
NRc2u4Y67Ai2ivi/XATOh4QHgq+wa8G+VD8EP/jt5Y8zEoUd0kAgKNRB/ZPK
y1mawg4bHr6cuikCwe/xesVikovgqz5pnne2CGEe2P/VoRBz1MQcmgI95za0
QflpEnB+NMi9NRIOteu2JdX3hjqsEdLhS7eTgqjbhvB/hPj2iwxsYXA+OPw/
hzrs797XZOIsD+E/D4XEO48MnL8T5P92CThfA+Tel+JwPsz9T0RkTz5lDoPz
3/DuM5gphOAHyIll+cqHQdz3D42/TwTO/7Lv49b0bwj+WbB7RCH+kYLKbxN1
2AmKL/Ywh/8gsF8Czgfb1ykD57uC0tcNBP9NW263kbQsnF96eJvrTFkFSHoR
Q4RPSInK9P8pYajpKQ/BR8mPSHxYfgUAUzOczw==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, {{{95.28589999999998, 
         12.943800000000003`}, {95.28589999999998, 13.075000000000001`}, {
         95.17660000000001, 13.153100000000002`}, {95.08909999999999, 
         13.153100000000002`}, {95.03280000000001, 13.153100000000002`}, {
         94.93439999999998, 13.153100000000002`}, {94.8469, 
         12.910899999999996`}, {91.1609, 2.5562499999999995`}, {
         91.09379999999999, 2.35781}, {91.09379999999999, 
         2.226559999999999}, {91.2047, 2.1484399999999995`}, {
         91.29219999999998, 2.1484399999999995`}, {91.3578, 
         2.1484399999999995`}, {91.45780000000002, 2.15938}, {91.5344, 
         2.3906299999999994`}, {95.22030000000001, 12.745299999999999`}, {
         95.28589999999998, 12.943800000000003`}}}], 
        FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYCYm4m7XYxzUiH9UI6fOn/pBxmgoAkgl+cMfFt
jXikwxoQ307KIV+o+cApwUgHE2MguCzu0OmY8PQCV6TDOpC8nLjD898rP15i
jYSYs1PMYWtLzYXNdyPgfFfVUqZZJxB8r+pmfR83BP8bW/wMn8gIhyjVCJlz
e8QdFk+yYvRtiXCQ37VgX2qflMMb3n0GM6dFOMSA5OdIQ/QxRjqAnGP8WMEB
5h/3NUeXM3Aowfk+J9htZ5uqwPkvsrS/Td+r5hBcojL9/4sIh8eJC6+Z5Gs4
+MuJZflOR/DB5rsi+GD/iEY4mNnsDZrmqAbnT2lvjbocowLnlx/e5jrTVtlh
w8OXUzeZIPiqT5rnnTVD8GHmw/iPRWRPPg2PcOi08dyVNgnBT00DAjcVON/v
4sSYf49VHJoCPec2eEU4PAW5z18Vbj6Mr2U16XS9AYIv5hHwR0IfwX+xfT3z
c50Ih4SQIPUFnqqQ+LCKcKj7bVVw7oSaw/5aWYv0hAiHN8VbRX+fVnc4fFk7
VbIPwY8Q336R4RSC/xYUP+8iHDbo5S1mtFGD82HhD+Ong/wTpuQg/fqRmdSZ
CIe9+TVvZ25VcPgPAouB5rXldhvNloOH545gq4j/y0XgfHC4zRR2kGt9HbhD
LBLOR0/PAGkPOOs=
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {1, 3, 3}}}, {{{111.23599999999998`, 7.65156}, {
         111.23599999999998`, 7.87031}, {111.028, 7.87031}, {
         110.87299999999999`, 7.87031}, {104.87700000000001`, 7.87031}, {
         104.72199999999998`, 7.87031}, {104.514, 7.87031}, {104.514, 
         7.65156}, {104.514, 7.431249999999999}, {104.72199999999998`, 
         7.431249999999999}, {104.87700000000001`, 7.431249999999999}, {
         110.87299999999999`, 7.431249999999999}, {111.028, 
         7.431249999999999}, {111.23599999999998`, 7.431249999999999}, {
         111.23599999999998`, 7.65156}}}], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYpF17g+ramIdRConlZx9IukA4+8Itor4ry7l
UGNvGrerMtZB/ZPKy1meUg4+5p2OCaW4+W+XH/M2L0TwddrFbp7Lj3WIUY2Q
OSeDyU9NA4K8WId0EM0m5bD1898rFZmxDg9d4x1nBUo6LJl9RGFDVKzDOiEd
vnQ5cYc/Kz9e8rWKddAAmc8p4gCULcoQRPBBzvX8EwPn14A89CvG4UD3viYT
ZVE4/01bbreRtBhOPth9f8QcFrhu+/wXaB44fFrEHaY4d+c8N4512Jtf83bm
UiWHF2qGHGtKEHxVIFemCcF/DwqPTkx+9f0ft4y5leH8D4vWK5z1UHZYX5Qx
8W0Lgv8FGBwvyxB8U2BwP7VA8MHuDYp1kFv+wkOvXs3h+W9gAIXGOrBwdskn
n0PwZ4LATQT/UYT49osM6nD+hathb/Sj1R2+Bz9eOtsn1mGD6pPmeb3qDuxr
ZKJSnBH8pyD1tgi+QPOBUwt1Yx2mtLdGXa5Rd/gPAuqxDnW/rQrOnVCDpCce
hHvB8XcqBs73TRKIsNyD4N84B3TBVkx+6eFtrjPvKsH5sPBsBwbHhV0IPjC0
1AxPIPjg8GNDhP8KoPVJN2IczoDAGkmHDpD+SzEOwW8vf5yhKOGQAHTOlgsx
Dg9A6W+jOJwPS38w/lmQfh5RB2DoWN9/HgNJ75rCDnNAEcofC+d78DBpt4ch
+LD89WXfx63p0xD5DZb/AFWvqsY=
         "]], 
        FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}}}, {{{120.24999999999999`, 2.5124999999999997`}, {
         120.24999999999999`, 12.7891}, {120.24999999999999`, 
         12.943800000000003`}, {120.24999999999999`, 13.153100000000002`}, {
         120.02999999999997`, 13.153100000000002`}, {119.80899999999997`, 
         13.153100000000002`}, {119.80899999999997`, 12.943800000000003`}, {
         119.80899999999997`, 12.7891}, {119.80899999999997`, 
         2.5124999999999997`}, {119.80899999999997`, 2.35781}, {
         119.80899999999997`, 2.1484399999999995`}, {120.02999999999997`, 
         2.1484399999999995`}, {120.24999999999999`, 2.1484399999999995`}, {
         120.24999999999999`, 2.35781}, {120.24999999999999`, 
         2.5124999999999997`}}}], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {1, 3, 3}}}, {{{131.53599999999997`, 7.65156}, {
         131.53599999999997`, 7.87031}, {131.32799999999997`, 7.87031}, {
         131.17299999999997`, 7.87031}, {125.17699999999998`, 7.87031}, {
         125.02199999999999`, 7.87031}, {124.81399999999996`, 7.87031}, {
         124.81399999999996`, 7.65156}, {124.81399999999996`, 
         7.431249999999999}, {125.02199999999999`, 7.431249999999999}, {
         125.17699999999998`, 7.431249999999999}, {131.17299999999997`, 
         7.431249999999999}, {131.32799999999997`, 7.431249999999999}, {
         131.53599999999997`, 7.431249999999999}, {131.53599999999997`, 
         7.65156}}}], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIbIGYC4uKMiW9r5ic6nAEDJQcY/8Oi9QpnPZQd9s+X
0r87A8G/oHT7Z90kBF9n09z3y+UQ/MNfNWL6xdD4XAh+ehoQ/EpwEK6cVHLW
RMnh/fJj3uYfExweuMY7zpqo6HB6oeu2z08THPhjA+4bpSvA+WD1Lgi+MQgo
KzgcOAUUeJ7g4L7m6HIGCQWH+KdAF75E8O1N43Z5vkHwC2y5ri8G8sHu0VCA
uOddgoPzhGahNC8Fh2SBCMstDFD3Sig5XF8M1CGM4IO416UR/KnO3TnP9RH8
6P5DXzU0Eh26bTx3pRUpOIC4MfKJDj0R3f6MArKQ8GNKdIhRjZA5FyPqcP57
8OOl/xMcdgRbRfxfLgLnQ8IDwVfYtWBfqh+CH/z28scZicIOu0smS7CwJTqo
f1J5OUtT2OHvlYqXapwIPvsamagUYQQfGLv2psD4gZkH9r9UogOISlMTc/h4
yTdJQAHKT5OA86NB7q2RcEi2vu/fq5zosEZIhy/dTsrhPwiYI/yv3S5281w8
gv97JdCEsESH/d37mkyc5SHxEQBNbzwycP5OkP/bJeB8DZB7X4rD+TD3T88T
aj4Qh+CrG3KskUlD8GcfUdhQlAN13z80/j4ROP/Lvo9b078h+GfB7hGFhGcW
VH6bqEMPyMKERIg/90vA+WD7OmXgfFdQ+rqB4L9py+02kpaF80sPb3OdKasA
SS/piPCZC8oA/WjpaTKCj5Ifkfiw/AoAc0Gupw==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, {{{146.186, 
         12.943800000000003`}, {146.186, 13.075000000000001`}, {
         146.07699999999997`, 13.153100000000002`}, {145.989, 
         13.153100000000002`}, {145.93299999999996`, 13.153100000000002`}, {
         145.83399999999997`, 13.153100000000002`}, {145.74699999999999`, 
         12.910899999999996`}, {142.061, 2.5562499999999995`}, {141.994, 
         2.35781}, {141.994, 2.226559999999999}, {142.105, 
         2.1484399999999995`}, {142.19199999999998`, 2.1484399999999995`}, {
         142.258, 2.1484399999999995`}, {142.35799999999998`, 2.15938}, {
         142.43399999999997`, 2.3906299999999994`}, {146.11999999999998`, 
         12.745299999999999`}, {146.186, 12.943800000000003`}}}], 
        FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
          0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
          3}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
          0}}}, {CompressedData["
1:eJxTTMoPSmViYGBQAGIQbW8at8vzT5KDgTEQfJZygPFnzAQCSxmHZIEIyy03
MPn/QUBeA86fPoG/yqwbwZ+zSHnnn+UaDtrtYjfPXUbwNWL6D329gOBPde7O
eX4ewedmAuo4m+Tgd3FizL9kDYcTZfvmSyUj7IfxYe49cGqh67b9mPwHrvGO
sz6KwfkPQfxAUYfYXZ48TEA+Awg8EHGITLG+778Uwee+vrjAdh4mfyYYCDuU
TJZgCVuW5NAf0e3PuEHYYcLbGnvTQwj+x0u+SQJnEPwb574HP76K4JsAg5fn
E4I/X0r/rsovhPkwPsx+sH8/I/hfQQF4E8GHhTfMfzA+zP8wPnr8wvgAJ2HS
8g==
          "], {{150.045, 7.056249999999999}, {147.37199999999999`, 
          7.056249999999999}, {150.045, 11.204700000000003`}, {150.045, 
          7.056249999999999}}}], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4gtKt3/WpSU79EZ0+zNOkHOA8e9oyq75/1nB
Ief575Ufk5Id1grp8KWvU3ZQYWuc6uyf7LBBL28xo40aRL1VssN/ELiv4TAT
BGSTHVg4u+ST/bQcvmrE9B+SRPANONbIREkg+IdBCsSSHX68fX3A0hnBfxAh
vv2iAoJ/fNeOXjYBBF9fa6XwBRYtB3agc7ploPwlmg6WW06U7bNPdnhVvFX0
d7a6Q3HGxLc1wckOLhOahdJOKcP5b9pyu41my8H5fSD/C4hB/OuU7PCi9nH2
+RxeB3VDoIOlkh3UP6m8nMXJDLcf7F97Jjjf/4nnJVNhBL9gecmGf+cZ4fxm
8VrWTDdGuP/B4STJCA8fGB9o+yVfOQTfxBgIrKHuK2B3mHNEYUORD8w9Ag7p
aUAQl+wAotLaRODxB+a7STqgxy8AQ6bRQg==
         "]]}},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.3025239196293136],
      DisplayFunction->Identity,
      ImagePadding->{{0., 0.}, {0., 0.}},
      ImageSize->{157.28743212951431`, 16.334276463262764`},
      PlotRange->{{0., 157.29}, {0., 16.330000000000002`}}], {175.79942625391, -23.144314960629913},
      ImageScaled[{0.5, 0.5}], {157.28743212951431, 44.08440944881889},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}]}, {}},
  ImageSize->283.46456692913387`,
  PlotRange->{{0, 258.4819223554714}, {-46.28862992125983, 0}},
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{3.9200554814285107`*^9, 3.920055607264942*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"7e1f5af6-a603-47b5-95d9-c0795aeb4599"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MaTeX", "[", 
  "\"\<p_{K_2}(t)=\\\\sqrt{2}\\\\cos\\\\left(|\\\\pi/2 - \
t|-\\\\pi/4\\\\right)\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.9200554976085873`*^9, 3.920055597576291*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"39430604-cba3-4bc1-b514-a03e878a4595"],

Cell[BoxData[
 GraphicsBox[
  {Thickness[0.006357683260219976], 
   {Thickness[0.0027846652679763494`], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
      1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
      3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {
      1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 
      3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
      3}}}, {CompressedData["
1:eJxTTMoPSmViYGBwAGIQrf5J5eUsTkmHMyDAo+AA4xuDgLASSBkDwwExhweu
8Y6zGpUdTEDixcJwfvDbyx9nLBSA85fcWv7YsJnH4Y6m7Jr/ykoQ8zq5HYQr
J5WcvaLo8GXfx63p17gcwjnF2o3fKzmkgQE7XP/B7n1NJo+Z4Xz/J56XTIMZ
4fwnfi8T/s7/Z99t47krzUjZoUW8ljXT7be98rVHwQwxSg6zZgKB5A97sPqJ
ilD1X+1ngMQtFeB8sP+UEXyY/y/9PnZ9XuQ3+xCQvx7KOwSA7J/8Hc7f5rXB
Ys7PH3D+vBOTl2Sr/YTofyMPCR/jX/bua44uZ6hQcLgCMu/mH/vboPA4rOgw
E+w+BocV315WnBFQdpDZKDafaQEznJ8KCo5lrHA+WH0km0M6SHybEpxffnib
60xeBB+srw0avmJQeV9FhxjVCJlze1gdPixar3D2hQLcP+BwY+OB+xfsjgRO
eHi8rH2cfX4Nh8NSYc5ls26+gfPB4TjzBZwP8c9TDD443TCwQ9Qj8e3WLrI3
KX4KsU+BzeEsKNx8XsL5YH88ewvng/2d9hESvj5skPDd/BnOh8U/jA/232VW
B5h+WPjA+LD0hs6/wXtbLHUbO5wP848GKP2eZEPle7LC+dGg8LVhhPO3g9MH
AyTde3LC+f/BAMGHpDduhwkR3f6MH1gcPEDpRUIU4o4yVoc3bbndRtJiDn0g
+QI2SD58IOJQuLxkw7/zHBDzNYUdDoDySzIvnF99/8ct49XCcD4sPweA86mk
A3p+BwA6ecyL
      "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQ7bHm6HKGG8IOO4OtIv63SzisEdLhS98n5JAGAmpi
Du4g+R0CDhqfVF7O4hRxONC9r8kkmRfOB6tLY4fz+yK6/RkL2BxMjIHgsjic
/x8MEPzgt5c/zlCUcLAtcaw9PYfNIVo1QuZcjQRE32Y2hzYFdtUzWyQclt9a
/tiQmdvBeUKzUNoqBQeZjWLzmRZwQ9zloegwZyYQSPI5KF97FMzwRhFiTz0/
RL2VEsRcGwEHkLHGxUoO/SD7Nwg6rPj2suKMgLJDDEg+RhjOPwMCPqKofB0x
hw+L1iuclVCC8+9oyq75/1kBzq+5/+OW8Wl5hweu8Y6zPopA6ItSDujhCwBi
O5x3
      "]}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
     "], CompressedData["
1:eJxllg9MU0cYwAtly2gL9Q8CSuFdaR/vUUjmhDDGXPYx54Y4lIBxzfzHdJTh
3CSDuaJtdMrQDYiwoFJHnCNTJEGpiQgjsRiJMw5wIyxuYyYqmjEcbkoIIZHB
enfv3UV6ycvL793d9933577vmbfuzCvUajSaIP9T7X+C/U9jk+X76WsylDSX
eWcO60FlQ2Z4dkOxAf6b/OROYx3nBo9/lHNOW34p7+hdCdqzvemN5QYICf1S
2HZOovOjBvihq7Pm2RIJNop2043pcLo+SIQNmF2L4cKLU1fee2CFy1W+/an3
OHcr3IdHsgiH7VVrg3KXwKLq7Ach60QocvhH5RJwP8kouXEoga57ywT33/32
ZurzMghdJ32F5+Ig5sTmxF6vDKkp/pEvwLZNt97QOhPBuCn39jIJwV68/zkb
/NvUhvqdCDpg//C1ToUPISjA63+zUfnViMo3JsGZyVFnXy1nIu9XBPW1xt1p
+iSoWr6qyzGOIAKfd8IG2G2eUDOTp/IWhRsUJnY5bHB2QXJ40QyCY1jeas4j
WF9bIuNefK4dnIn/dJyzut2x6SMy3Fm5JfN4kBn+Lm1f9KSXcwoZMjsP8U80
5/qDn78zOC0xrghb21Z/NZDfDo08mNKNArhgXZ508rrE/LfU1rLw5xCZ+XfN
QN3GGYsMC8u/KuuvQBB15JfQ97fK0I/Xuzh/2nNxpSeHM5FvRDQfImTqP49A
7dMr9tUJVO+YBGOVH1Yt2yCwfCX5tUKg+T0gQQTWbxXgx57Xzhb7lPMaBCrn
MzNoyIikce6Ip9/PC7Ci9sACx1A8XNrpeugpRPT73Xhmnx2fc9bC2CveP3Ai
x8qY+NcVyCQsg4HcifPTaWX+d417cz/I4EyO+cjCmPrBwuKd1Xq1WZNlYflB
8jg3njHZ9ztifCsxtnW2FDF5j/A57ZxJ3F7nTPyhC2Q1H1RW7SXvdM6Wm8P5
GhdnkgfTnFvxuT4yBzCRmz2HMxR925V7labYtdkMf2C7tIjG/bs4Wr9eMirz
cax+kTqyJo7VO+ftqaEUvYnxhO9xe9GumKfr4+JAJnEBPePmoeZ7L2j1tK4t
jVHuvY7KO8rZhfUlmRgX4tefJqiIcj9TXKmjeb0nVtmno+suIsYkPhOIrSfz
u8xMXguOv5cz8UsPZxK32UCexWOvnrFqL/n+E2dyb2s4k7r4MedybN/LnElc
pxBI49bR418YqN7TiM63GGAPXv81AhHPX+dM/OIIY3wK+7cnjPmDyFtlpPqv
IMh/OPi4wTyP1s8xpPhxPs2XLqTUEyPdv165V5cjaF3os8BurGd1NETjetQk
0rzzzVPqjQivlGW6e01GyMH1TZtA9+8LZ2w6H/lNcMEcRpzVfkr6VqnI/EP6
85uch+1RHQOIs9o/57KafyqTOL2qh2Dcr/+xsviq/Vblp/qtn/fhfvmXyPOP
1NsElm9UHudkszCxY73MmPYzmckb2Z40eczNuQ3XxxrO6v/IXFb/V/4HZNOP
uA==
     "]], 
    FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {
     1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
     3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0,
      1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYCYvGpVzgznAwcZDaKzWdawOVw8rDT2kw+BN+h
6dHxGdwGDktuLX9syMzlcP5q2Bv93/oOdiWOtadl2B1k5sVpnr6gD1XP5jCl
vTXq8h6ofAybw1aQATf04Pw/30ofzNmI4IPtX6QD50+ZwF9lxq3n0B/R7c/4
gcthKoifrQcxX4HHoYXXf/2UVH0HE2Mg+MwHty/47eWPMxQFHOp/WxWc4zBw
qLz/45bxaQEHmP/UP6m8nPVSEM6fCQKVwnD+m7bcbiNrMYfUNCBw03f4su/j
1vRr4g5rVZ80zzurC+eb2uwNmpaoA+fra60UvpCiDeF/E4XzRSonlZx9Igzn
p4PMPSbk8CJL+9v0u9oOwiD5JUIQ9/9B8H+8fX3A0lkHzs/I/9B6cooOxP2c
wnB+uwK76pkrCH4fKLwCRByO79rRy1agA7GfRdRBpMfrFcsXbTgfrN5Ex+FA
974mE2UxhycR4tsvPtCBhMdPMYc/IPsX68L54PA/rQfn14LCN0Pf4SBIv7Mo
nA8LTxgfFt6+FyfG/Hus5yC/a8G+VD8BB5nlLzz05PUczoABL8S/zdoODCDg
wOLgvr9W1iJd26FgecmGf+eZ4eEHTn+HmVHDM43J4brQJ8fzYgZwPnp6BgDp
Bjvm
     "]], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
     1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYtvKiBWmuqYOBctLNvw7z+gA4/s/8bxkKswE
5/8HAXsmBzsQ/6+JAwMIHGB2WHJ/H9+cx8YOR7r3NZks5nHwPsFuO9vV2KFV
gV31zBRROL83otufcYIcnH8GBHqUHXjcVEuZThk7zJgJBJbqDjLz4jRPCwDt
vyVdk3hJE26/vtZK4QssWnD+8V07etkEEPwHEeLbLyog+D/evj5g6azl8CRx
4TUTeVMHFs4u+WQ/LYh7hRF8sPx7Ezg/JfaOGzOHicN2h6ZHx3doOEQCjWWo
M3Y4AbJvgprDycNOazPfGTk0shztNwxXcXiepf1t+lojh7Mg//xRhPNh/oXx
RSonlZxdIuVwG+gto6tGDjuCrSL+p4s6fN4QkD0r3djhgWu846yNAg4vQOp5
TRwCQOF/mc3BAOTvLyYOoOCZKckIdz+MD/MfjA/zf7N4LWumG4IPi18A2sbJ
hg==
     "]], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
     1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
     0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1,
      3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
     3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4lvSNYlGqpYOIpWTSs4+kXSA8XcEW0X8V5dy
4HJTLWWSsnRQ/6TycpanlEPdb6uCcxwIfi0aPzn2jhvzDws4X3zqFc6MTxYO
MaoRMudkpBzE0PhnQOCNhUN6GhCwSTlovOXdZ3DTwuGha7zjrEBJhwjx7RcZ
5lk4rBPS4UuXE3eIVnD8mCxj4aABMp9TBGJ/hTmcf6BW1iJdBcEv2Sr6+7Sc
ucOB7n1NJsqicP6bttxuI2kxnHyw+/6IOTSyHO03VDeHhE+LuMPBtuXhp5gs
HPbm17yduVTJ4cvOW11/WS3hfMemR8dnWCP44PCIwORX3/9xy5hbGc7/sGi9
wlkPZYfrQp8cz7sh+MUg9/ChyYtZoMrXWTjILX/hoVev5rDF/MehlC4LBxbO
Lvnkcwj+TBC4ieA/AgesOpx/4WrYG/1odQfvE+y2s1MtHDaoPmme16vuID0v
TvO0A4IPVq+F4IPNfWnuMKW9NepyjbqDiTEQXDaHpJMTapD0lGoOd28MKP5i
zOB8v4sTY/4pI/hqQGPPcmHySw9vc515VwnOh4XnqcNOazPlEHywecEIPjg+
/czhfAOtlcIXpphB0t0aSYj+OjOH4LeXP85QlIDEZ6mZwwNQ+tsoDufD0h+M
fxakn0cUkh4umUHSu6awQ+Ga7tsZBeZwvm1lxArTXgs4H5a/vuz7uDV9GiK/
wfIfAGRykP4=
     "]], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
     1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYp+LE2P+bbZx6I3o9mecIOcA49/RlF3z/7OC
w4cNAdmzpts4rBXS4Utfp+zA4aZayvTL2mGDXt5iRhs1iPpga4f/IHBfw+EM
CORYObBwdskn+2k5RIhvv8jgh+AfaVsefsoJwd9fK2uRbmLl8OPt6wOWzgj+
A5BGBQT/+K4dvWwCCL6+1krhCyxQfgqUv0TTIRxkX521w6viraK/s9Uh7pSx
cXCZ0CyUdkoZzn/TltttNFsOzu8D+V9ADOpfa4cXtY+zz+fwOsjMi9M8HWDl
oP5J5eUsTma4/WD/2jPB+f5PPC+ZCiP4BctLNvw7zwjnN4vXsma6McL9PxME
JBnh4QPji0+9wplRhODPANGR1hD3FbA7LLm/j2/OY2uoewQcTIyBoNjGIQ0E
2kTg8Qfmu0k6oMcvABuUx3A=
     "]], 
    FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
     1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
      3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KL2m+3YGQ7iLgzEIBCs6wPhrhXT40vdB+fYI/rIX
Hnr/NRH8/bWyFulvHOB8V9VSplk3EPzHiQuvmezH5H9YtF7hbASCvwYk/07B
4QmIfx3Bh5kP48Psh/F9TrDbzrZF8GHuR+ej+899zdHlDBVScP4ZEPCRhvsX
xofZB+PD3APjw/wL48P8g84/0L2vyaRZClV+jSTcvzA+ivlAPor9QD7MvzA+
ivuR+DD/AQDUdNYN
     "]], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {
     1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
     0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJVIGYC4uOaVpNOX/dykJgXp3m6QNcBxmfh7JJPXqfr
MOUbW/yMM14OpjZ7g6Y91HWwb3p0fMZuBF/lSfO8s6sQ/Pk2OldmLfNymDET
CHbqOoSLb7/IMM/LQUdR/ktOma7D/X18c4y9PBzWCunwpceJOHzaEJA9y9/d
IZxTrN34vJLDshceev893R3OngGCP0oOTxIXXjNxd4eol1N2uCldk2hki+CH
lKhM/2+B4OtOWPDD0AzBBzljpqa7wwPXeMdZH5Uc9EDy89wcqu//uGXsreiw
AOTePjcH9zVHlzNIKELM73Vz6LTx3JUmhOArX3sUzPBHAc4XrpxUcvaKgoMq
yP+T3BzKD29znblXwSGH8+eC9NkIPth/8xF8ialXODMWIfhrum9nMKyHuue1
goPFtaO5Jj/cHFLTgOCYIsT//B4OO4KtIv6nCzh8Bpkn7uHg/8Tzkulkfgdx
kHlSHg4RqhEy52r4HS7mx7Of00TwefzXT0l1QPCNQcDZAxI/N/kh/vH1cGhV
YFc9M0XAYc+trr+p570cZEDpQUDXIR3kjmteEHf4I9JHRv6H1pMhCD4s/QAA
TzX4uA==
     "]]}, 
   {Thickness[0.0027846652679763494`], JoinForm[{"Miter", 10.}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{53.387899999999995`, 
     14.680900000000001`}, {58.75309999999999, 14.680900000000001`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
     1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
     3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
      1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4jXdtzMY5H0d1gvp8KX/k3L4DwY+cH5FxArT
s799HNaA+HZSDrz+66ekfvBxMDEGgsviDhJTr3BmPPJxWAeSlxN34AHJ3/Bx
mAkCO8UczK8dzTXpQPDDxbdfZIhD8BMOX9ZOjfSG83fc6vqbWu/tEKUaIXNu
j7iDyCfH82lXvR3kdy3Yl9on5bD8hYfe/5/eDjEg+TnSEPee93EAOcf4sYID
zD/ua44uZ+BQgvN9TrDbzjZVgfNfZGl/m75XzaFkq+jv0/N8HB4nLrxmkq/h
kMP5c0H6b284H2x+OIIP9s8PLwczm71B0xzV4Pwp7a1Rl2NU4Pzyw9tcZ9oq
O+hPWPDD0MwbzhcHhZcVgg8zH8af8o0tfkaNt0OnjeeutEkIfmoaELipwPl+
FyfG/Hus4nAhP579XKK3w1OQ+/xV4ebD+AqOH5PP6CL4P2Jyj/7TQvDn2+hc
maXm7ZAQEqS+wFMVEh+O3g51v60Kzp1Qg4Rbr7fDm2JQQKk7hJSoTP//AsGv
BalL8IHzwfGz0sdhg17eYkYbNTgfFv4wfjrIP2FKDiyLJ1kxpvo47M2veTtz
q4LDGRAQAZrXltttNFsOHp47gq0i/i8XgfPB6WWmsMPdfXxzjH/5wPno6RkA
Bp5MRw==
     "]], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
     1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
     3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGINIGYC4sWTrBh9XQIcvuz7uDX9moQDjP+mLbfbyFrS
Yeetrr+p9gj+d7b4GT62CP6EBT8Mn5kh+Pf38c0xBvJngoCkpIP060dmUiYB
DsYgMFnCwV21lGmWSoCDCYhfLOpwR7om0eivv0PI28sfZyiKOPR4vWIx2Yjg
g9VFo8m/9IO4t0wMzk9JAwI1WTjfeUKzUJqVkkPtb6uCcwn+Dvdd4x1nKSo7
PElceM1kOYJ/BgTuIPj58eznJEUDIOJnlCD+VQ1weACS/6jo8GL7eubnMgi+
6pPmeWeZMPlg+7kQfLD/mxUgfD4oX1nBISb36L9N8gj+YxHZk0/1EXxYeHfb
eO5KK0Lw9+bXvJ0pqgjnh3OKtRv3Kzn8BwHuAIfSw9tcZ85VdpB3/Jh8Zqk/
nB9SojL9PwOCHy6+/SJDnR/EvmBFOB8cn9KycD44PivFHQQ+OZ5PY/V3UP+k
8nKWprDD3lpZi/QlCD7YHKD7YXxYegKHTyEifcHSGwBgLwQ8
     "]], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 
      3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
      1, 3, 3}}}, {{{70.44999999999999, 7.25469}, {70.44999999999999, 
      8.67344}, {69.3719, 9.807809999999998}, {68.0953, 9.807809999999998}, {
      66.77499999999999, 9.807809999999998}, {65.7297, 8.64063}, {65.7297, 
      7.25469}, {65.7297, 5.84688}, {66.82969999999999, 4.790629999999999}, {
      68.0844, 4.790629999999999}, {69.38279999999999, 4.790629999999999}, {
      70.44999999999999, 5.8687499999999995`}, {70.44999999999999, 
      7.25469}}, CompressedData["
1:eJxTTMoPSmViYGCQBGIQ7S8nluWbHuig/knl5axMWQcY/z8I3JeG84UrJ5Wc
VZF0CC5Rmf4/JNDBxBgIhMUdvrPFz/BxDHT4su/j1vRvIg4vtq9nfq4Q6BDy
9vLHGYoiDocva6dKsiH40q8fmUm9CYDz99fKWqSfCXBoU2BXPXNFBGLv9gCH
GNUImXN/xCD2LQlwcF9zdDnDDwmH9uXhp4yA/Aeu8Y6zJkrD+TD3w/hg94jJ
w/kg5xo/VoC4Z1eAw8pvLyvOPFB0kHf8mHzmbIBDp43nrrRLSg5nQADovtMg
WkfZQfiT4/k01kA4H+Y/GL850HNug12gA39swH2j40oOteu2JdUHBjooX3sU
zPBGER5+HxatVzj7QgHOr7j/45Yxt7wDevgDAJRNtNM=
      "]}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJpIIaxWZDYzFRgM0D5DFQ0kxZsarkTAOT/Aoc=
     "], CompressedData["
1:eJxllF1Ik1EYx2eFIqEXza99b04zc4E6FdGIxwtDIdP3TGpENirmIpIFGWnN
sDSl1qcROdEQChQyCkUpKLsQL2KbWlYXWplWxlAJtQ+Fcr3nnO0c1AfOxY/3
Pc/H//lzdEfsyLpRIpGEiGeveDaI58mk7073AwTXzc7ikFQZBPlzviWv5ZYC
pAt5w+XXELS6xFhWQmxByd+4RgSPthgibYdUoMmbP+qpQHAw0awceq6G8OV2
W88BBH4SarjflBNSZEBgLRejQUPvxyJwTCyNGd0aKKsYXOn+IsCHZFWX36hl
TP/XMZZWN1V6M+KhTihsq10QoKBrsEOSrYedhrct02mIMal/nvON9qW06YsI
9O+nTBKDjvZTj+DMQF++q0YLpsqEu36RO3/7qjwlWsjF+S5zJmM4OVebOzO9
t9ez2yPGCc5Ev9ecSX2lfvX3C5xP437a9FT/q5yDege5t94x0lONYALf1+kB
l/VUItgfHtNo/BEPD53jxyQWBAm4nkMPdkvYkKyQ35+N6E91pXMm+/0oMCbz
DgiA1+1KjmdM9rOoZfzC7phz9XIunRudb57UQOLXunveTwL87J/vte1Tw59Q
S/OeXwLMNlQ40xUqyhGI9u1R0nl2BPxRroSXNapsW2nAHzMK2kcZgqSFBF/L
KwUYcdgRPDXlmP3f5VCF9TuHoAv7cZec7ZOk2y1jfBbn2xy3+vvWGHg2duWf
9RSCbTh/eBTVI5PzTeyfUM5Ez2+B+fqiaX/vBOp/pZzO/0Zg/Q2MplhlIj/G
/a2sZ7LvEYHOm6KgfvZyJvO5OQf1XsupWJdFOWNSP4kzkdsQxdiE93VYypjo
myylfnNznsN+GeJcrI45XjQswCVtWKInI8Djgf3rotj+yXtykjPRuyGgry/g
h9xoUMxMZck3IZZ/oj+y1bidM9ErizP5v5Zz8L0K7mPte/YfKY1Qkw==
     "]], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
     1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpnXj8ykJEIcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZQPk+IAwMIHGB22NpSc2Hz0WCHI937mkwW8zg82Mc3x3hesEOrArvq
mSmicH5vRLc/4wQ5OP8MCPQoOwTIiWX57g92mDETCCzVHUJKVKb/FwDaf0u6
JvGSJtx+fa2VwhdYtOD847t29LIJIPgPIsS3X1RA8H+8fX3A0lnLwU21lGmW
SIgDC2eXfLKfFsS9ggi+K0ieA8FXfdI87+y5YIftDk2Pju/QcFg8yYrRd02w
wwmQfRPUHA7UylqkdwQ7NLIc7TcMV3HoWB5+yqgi2OEsyD9/FOF8mH9hfJHK
SSVnl0g5HLmsnSrZFOywI9gq4n+6qAPHzwXpm5cFOzxwjXectVHAoR2k/kKw
QwAo/C+zOYC8xcAV4gAKnpmSjHD3w/gw/8H4MP83i9eyZroh+LD4BQCiOcsR

     "]], 
    FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
     1, 3, 3}}}, {{{82.64999999999999, 2.5124999999999997`}, {
     82.64999999999999, 12.7891}, {82.64999999999999, 12.943800000000003`}, {
     82.64999999999999, 13.153100000000002`}, {82.4297, 
     13.153100000000002`}, {82.20940000000002, 13.153100000000002`}, {
     82.20940000000002, 12.943800000000003`}, {82.20940000000002, 12.7891}, {
     82.20940000000002, 2.5124999999999997`}, {82.20940000000002, 2.35781}, {
     82.20940000000002, 2.1484399999999995`}, {82.4297, 
     2.1484399999999995`}, {82.64999999999999, 2.1484399999999995`}, {
     82.64999999999999, 2.35781}, {82.64999999999999, 2.5124999999999997`}}}],
     FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
     1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
     3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
      3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIbIGYCYqFPjufTWsMczoCBkgOM/2HReoWzHsoOMq8f
mUlVIPi7bnX9Tc1G8GNzj/7b1BwK5189mmvSUIzgXwPxoxF8E2MgsA51EK6c
VHLWRAlir0aowwPXeMdZExUdPKub9X2EQh34YwPuG6UrwPlg9S4IPsgYY2UF
BwXHj8lnREMd3NccXc4goeBw5LJ2qqQUgr+m+3YGgzyCHwNyrzzUPRoKEPco
hzo4T2gWSvNScKiMWGF61h0qL6HkoGk16XR9DoIPNr8OwX+wj2+O8TIEn+Pn
gvTN00Idum08d6UVKTgUxLOfk2wNdeiJ6PZnFJCFhJ93qEOMaoTMuRhRh60t
NRc2u4Y67Ai2ivi/XATOh4QHgq+wa8G+VD8EP/jt5Y8zEoUd0kAgKNRB/ZPK
y1mawg4bHr6cuikCwe/xesVikovgqz5pnne2CGEe2P/VoRBz1MQcmgI95za0
QflpEnB+NMi9NRIOteu2JdX3hjqsEdLhS7eTgqjbhvB/hPj2iwxsYXA+OPw/
hzrs797XZOIsD+E/D4XEO48MnL8T5P92CThfA+Tel+JwPsz9T0RkTz5lDoPz
3/DuM5gphOAHyIll+cqHQdz3D42/TwTO/7Lv49b0bwj+WbB7RCH+kYLKbxN1
2AmKL/Ywh/8gsF8Czgfb1ykD57uC0tcNBP9NW263kbQsnF96eJvrTFkFSHoR
Q4RPSInK9P8pYajpKQ/BR8mPSHxYfgUAUzOczw==
     "]], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {
     1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, {{{95.28589999999998, 
     12.943800000000003`}, {95.28589999999998, 13.075000000000001`}, {
     95.17660000000001, 13.153100000000002`}, {95.08909999999999, 
     13.153100000000002`}, {95.03280000000001, 13.153100000000002`}, {
     94.93439999999998, 13.153100000000002`}, {94.8469, 
     12.910899999999996`}, {91.1609, 2.5562499999999995`}, {91.09379999999999,
      2.35781}, {91.09379999999999, 2.226559999999999}, {91.2047, 
     2.1484399999999995`}, {91.29219999999998, 2.1484399999999995`}, {91.3578,
      2.1484399999999995`}, {91.45780000000002, 2.15938}, {91.5344, 
     2.3906299999999994`}, {95.22030000000001, 12.745299999999999`}, {
     95.28589999999998, 12.943800000000003`}}}], 
    FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
     1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
     3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
      1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYCYm4m7XYxzUiH9UI6fOn/pBxmgoAkgl+cMfFt
jXikwxoQ307KIV+o+cApwUgHE2MguCzu0OmY8PQCV6TDOpC8nLjD898rP15i
jYSYs1PMYWtLzYXNdyPgfFfVUqZZJxB8r+pmfR83BP8bW/wMn8gIhyjVCJlz
e8QdFk+yYvRtiXCQ37VgX2qflMMb3n0GM6dFOMSA5OdIQ/QxRjqAnGP8WMEB
5h/3NUeXM3Aowfk+J9htZ5uqwPkvsrS/Td+r5hBcojL9/4sIh8eJC6+Z5Gs4
+MuJZflOR/DB5rsi+GD/iEY4mNnsDZrmqAbnT2lvjbocowLnlx/e5jrTVtlh
w8OXUzeZIPiqT5rnnTVD8GHmw/iPRWRPPg2PcOi08dyVNgnBT00DAjcVON/v
4sSYf49VHJoCPec2eEU4PAW5z18Vbj6Mr2U16XS9AYIv5hHwR0IfwX+xfT3z
c50Ih4SQIPUFnqqQ+LCKcKj7bVVw7oSaw/5aWYv0hAiHN8VbRX+fVnc4fFk7
VbIPwY8Q336R4RSC/xYUP+8iHDbo5S1mtFGD82HhD+Ong/wTpuQg/fqRmdSZ
CIe9+TVvZ25VcPgPAouB5rXldhvNloOH545gq4j/y0XgfHC4zRR2kGt9HbhD
LBLOR0/PAGkPOOs=
     "]], 
    FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
     1, 3, 3}}}, {{{111.23599999999998`, 7.65156}, {111.23599999999998`, 
     7.87031}, {111.028, 7.87031}, {110.87299999999999`, 7.87031}, {
     104.87700000000001`, 7.87031}, {104.72199999999998`, 7.87031}, {104.514, 
     7.87031}, {104.514, 7.65156}, {104.514, 7.431249999999999}, {
     104.72199999999998`, 7.431249999999999}, {104.87700000000001`, 
     7.431249999999999}, {110.87299999999999`, 7.431249999999999}, {111.028, 
     7.431249999999999}, {111.23599999999998`, 7.431249999999999}, {
     111.23599999999998`, 7.65156}}}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
     1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
     0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1,
      3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
     3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYpF17g+ramIdRConlZx9IukA4+8Itor4ry7l
UGNvGrerMtZB/ZPKy1meUg4+5p2OCaW4+W+XH/M2L0TwddrFbp7Lj3WIUY2Q
OSeDyU9NA4K8WId0EM0m5bD1898rFZmxDg9d4x1nBUo6LJl9RGFDVKzDOiEd
vnQ5cYc/Kz9e8rWKddAAmc8p4gCULcoQRPBBzvX8EwPn14A89CvG4UD3viYT
ZVE4/01bbreRtBhOPth9f8QcFrhu+/wXaB44fFrEHaY4d+c8N4512Jtf83bm
UiWHF2qGHGtKEHxVIFemCcF/DwqPTkx+9f0ft4y5leH8D4vWK5z1UHZYX5Qx
8W0Lgv8FGBwvyxB8U2BwP7VA8MHuDYp1kFv+wkOvXs3h+W9gAIXGOrBwdskn
n0PwZ4LATQT/UYT49osM6nD+hathb/Sj1R2+Bz9eOtsn1mGD6pPmeb3qDuxr
ZKJSnBH8pyD1tgi+QPOBUwt1Yx2mtLdGXa5Rd/gPAuqxDnW/rQrOnVCDpCce
hHvB8XcqBs73TRKIsNyD4N84B3TBVkx+6eFtrjPvKsH5sPBsBwbHhV0IPjC0
1AxPIPjg8GNDhP8KoPVJN2IczoDAGkmHDpD+SzEOwW8vf5yhKOGQAHTOlgsx
Dg9A6W+jOJwPS38w/lmQfh5RB2DoWN9/HgNJ75rCDnNAEcofC+d78DBpt4ch
+LD89WXfx63p0xD5DZb/AFWvqsY=
     "]], 
    FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
     1, 3, 3}}}, {{{120.24999999999999`, 2.5124999999999997`}, {
     120.24999999999999`, 12.7891}, {120.24999999999999`, 
     12.943800000000003`}, {120.24999999999999`, 13.153100000000002`}, {
     120.02999999999997`, 13.153100000000002`}, {119.80899999999997`, 
     13.153100000000002`}, {119.80899999999997`, 12.943800000000003`}, {
     119.80899999999997`, 12.7891}, {119.80899999999997`, 
     2.5124999999999997`}, {119.80899999999997`, 2.35781}, {
     119.80899999999997`, 2.1484399999999995`}, {120.02999999999997`, 
     2.1484399999999995`}, {120.24999999999999`, 2.1484399999999995`}, {
     120.24999999999999`, 2.35781}, {120.24999999999999`, 
     2.5124999999999997`}}}], 
    FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
     1, 3, 3}}}, {{{131.53599999999997`, 7.65156}, {131.53599999999997`, 
     7.87031}, {131.32799999999997`, 7.87031}, {131.17299999999997`, 
     7.87031}, {125.17699999999998`, 7.87031}, {125.02199999999999`, 
     7.87031}, {124.81399999999996`, 7.87031}, {124.81399999999996`, 
     7.65156}, {124.81399999999996`, 7.431249999999999}, {125.02199999999999`,
      7.431249999999999}, {125.17699999999998`, 7.431249999999999}, {
     131.17299999999997`, 7.431249999999999}, {131.32799999999997`, 
     7.431249999999999}, {131.53599999999997`, 7.431249999999999}, {
     131.53599999999997`, 7.65156}}}], 
    FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
     1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
     3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
      3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIbIGYC4uKMiW9r5ic6nAEDJQcY/8Oi9QpnPZQd9s+X
0r87A8G/oHT7Z90kBF9n09z3y+UQ/MNfNWL6xdD4XAh+ehoQ/EpwEK6cVHLW
RMnh/fJj3uYfExweuMY7zpqo6HB6oeu2z08THPhjA+4bpSvA+WD1Lgi+MQgo
KzgcOAUUeJ7g4L7m6HIGCQWH+KdAF75E8O1N43Z5vkHwC2y5ri8G8sHu0VCA
uOddgoPzhGahNC8Fh2SBCMstDFD3Sig5XF8M1CGM4IO416UR/KnO3TnP9RH8
6P5DXzU0Eh26bTx3pRUpOIC4MfKJDj0R3f6MArKQ8GNKdIhRjZA5FyPqcP57
8OOl/xMcdgRbRfxfLgLnQ8IDwVfYtWBfqh+CH/z28scZicIOu0smS7CwJTqo
f1J5OUtT2OHvlYqXapwIPvsamagUYQQfGLv2psD4gZkH9r9UogOISlMTc/h4
yTdJQAHKT5OA86NB7q2RcEi2vu/fq5zosEZIhy/dTsrhPwiYI/yv3S5281w8
gv97JdCEsESH/d37mkyc5SHxEQBNbzwycP5OkP/bJeB8DZB7X4rD+TD3T88T
aj4Qh+CrG3KskUlD8GcfUdhQlAN13z80/j4ROP/Lvo9b078h+GfB7hGFhGcW
VH6bqEMPyMKERIg/90vA+WD7OmXgfFdQ+rqB4L9py+02kpaF80sPb3OdKasA
SS/piPCZC8oA/WjpaTKCj5Ifkfiw/AoAc0Gupw==
     "]], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {
     1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, {{{146.186, 12.943800000000003`}, {
     146.186, 13.075000000000001`}, {146.07699999999997`, 
     13.153100000000002`}, {145.989, 13.153100000000002`}, {
     145.93299999999996`, 13.153100000000002`}, {145.83399999999997`, 
     13.153100000000002`}, {145.74699999999999`, 12.910899999999996`}, {
     142.061, 2.5562499999999995`}, {141.994, 2.35781}, {141.994, 
     2.226559999999999}, {142.105, 2.1484399999999995`}, {142.19199999999998`,
      2.1484399999999995`}, {142.258, 2.1484399999999995`}, {
     142.35799999999998`, 2.15938}, {142.43399999999997`, 
     2.3906299999999994`}, {146.11999999999998`, 12.745299999999999`}, {
     146.186, 12.943800000000003`}}}], 
    FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {
      0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
      0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
      0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGBQAGIQbW8at8vzT5KDgTEQfJZygPFnzAQCSxmHZIEIyy03
MPn/QUBeA86fPoG/yqwbwZ+zSHnnn+UaDtrtYjfPXUbwNWL6D329gOBPde7O
eX4ewedmAuo4m+Tgd3FizL9kDYcTZfvmSyUj7IfxYe49cGqh67b9mPwHrvGO
sz6KwfkPQfxAUYfYXZ48TEA+Awg8EHGITLG+778Uwee+vrjAdh4mfyYYCDuU
TJZgCVuW5NAf0e3PuEHYYcLbGnvTQwj+x0u+SQJnEPwb574HP76K4JsAg5fn
E4I/X0r/rsovhPkwPsx+sH8/I/hfQQF4E8GHhTfMfzA+zP8wPnr8wvgAJ2HS
8g==
      "], {{150.045, 7.056249999999999}, {147.37199999999999`, 
      7.056249999999999}, {150.045, 11.204700000000003`}, {150.045, 
      7.056249999999999}}}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
     1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4gtKt3/WpSU79EZ0+zNOkHOA8e9oyq75/1nB
Ief575Ufk5Id1grp8KWvU3ZQYWuc6uyf7LBBL28xo40aRL1VssN/ELiv4TAT
BGSTHVg4u+ST/bQcvmrE9B+SRPANONbIREkg+IdBCsSSHX68fX3A0hnBfxAh
vv2iAoJ/fNeOXjYBBF9fa6XwBRYtB3agc7ploPwlmg6WW06U7bNPdnhVvFX0
d7a6Q3HGxLc1wckOLhOahdJOKcP5b9pyu41my8H5fSD/C4hB/OuU7PCi9nH2
+RxeB3VDoIOlkh3UP6m8nMXJDLcf7F97Jjjf/4nnJVNhBL9gecmGf+cZ4fxm
8VrWTDdGuP/B4STJCA8fGB9o+yVfOQTfxBgIrKHuK2B3mHNEYUORD8w9Ag7p
aUAQl+wAotLaRODxB+a7STqgxy8AQ6bRQg==
     "]]}},
  AspectRatio->Automatic,
  BaselinePosition->Scaled[0.3025239196293136],
  ImageSize->{157.28743212951431`, 16.334276463262764`},
  PlotRange->{{0., 157.29}, {0., 16.330000000000002`}}]], "Output",
 CellChangeTimes->{{3.9200554913904247`*^9, 3.9200555983428593`*^9}},
 CellLabel->"Out[75]=",ExpressionUUID->"12a6087c-e292-4943-8327-7928ccb48ee8"]
}, Open  ]]
},
WindowSize->{808, 657},
WindowMargins->{{306, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f2a28fc1-923c-4e9a-ace9-6b66d1bfcd26"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 317, 8, 30, "Input",ExpressionUUID->"e63089ca-8a1e-46a5-854d-53bab530f175"],
Cell[878, 30, 1340, 32, 157, "Input",ExpressionUUID->"8b1bee3d-8cf8-415a-9ac2-b49613ad70b8"],
Cell[CellGroupData[{
Cell[2243, 66, 534, 13, 73, "Input",ExpressionUUID->"2ff6b047-c2b2-4190-ab57-a6de70fe81cd"],
Cell[2780, 81, 408, 7, 62, "Output",ExpressionUUID->"85e8e2f8-2cec-4bd3-87f4-34c8836e025f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3225, 93, 540, 13, 73, "Input",ExpressionUUID->"aec258ef-7f07-4374-b9ed-648d3aa7f6c6"],
Cell[3768, 108, 2828, 52, 62, "Output",ExpressionUUID->"c5b8fc6c-5c4a-4667-975e-8a9a7696458a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6633, 165, 501, 13, 73, "Input",ExpressionUUID->"0c1b3098-99a9-4436-ae63-784d2e6d6a03"],
Cell[7137, 180, 360, 7, 62, "Output",ExpressionUUID->"3bf8aa04-684d-43f6-8af6-f3c0d0a542b8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7534, 192, 560, 14, 73, "Input",ExpressionUUID->"ac28cca3-f490-4234-a4ab-ca93fec66b3e"],
Cell[8097, 208, 3116, 57, 62, "Output",ExpressionUUID->"c64096d7-9ac6-4eb0-9c79-734da8af99e2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11250, 270, 2259, 63, 199, "Input",ExpressionUUID->"b4d89288-f47c-4131-927d-dc2bd75e56a1"],
Cell[13512, 335, 37089, 585, 62, "Output",ExpressionUUID->"48e249af-3920-41a5-9450-ba5f5501bde1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50638, 925, 2237, 62, 199, "Input",ExpressionUUID->"82b7fae3-5226-4ff4-9c78-fe1dd4c01b75"],
Cell[52878, 989, 38904, 619, 62, "Output",ExpressionUUID->"bdcf2410-5455-4730-b11e-59b97854458b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91819, 1613, 865, 17, 178, "Input",ExpressionUUID->"0b12db49-bd93-4d73-8bfe-41d66a150db7"],
Cell[92687, 1632, 47078, 730, 112, "Output",ExpressionUUID->"fa8c4201-7ac6-4040-a116-8714a546ac5c"]
}, Open  ]],
Cell[139780, 2365, 260, 4, 30, "Input",ExpressionUUID->"191d1453-5168-4c15-9e46-e3b8d45562e3"],
Cell[CellGroupData[{
Cell[140065, 2373, 773, 15, 178, "Input",ExpressionUUID->"f5512f40-d9e9-4f17-85da-e51b596dd554"],
Cell[140841, 2390, 54203, 859, 112, "Output",ExpressionUUID->"9412225f-320c-423c-b9ed-7f834d234d82"]
}, Open  ]],
Cell[195059, 3252, 385, 8, 30, "Input",ExpressionUUID->"6f2f8c19-2da2-4b1b-abd3-2fe6fe81df45"],
Cell[195447, 3262, 677, 14, 178, "Input",ExpressionUUID->"d0dcff92-0b22-495f-97dc-18ca2e5dfff8"],
Cell[CellGroupData[{
Cell[196149, 3280, 466, 10, 94, "Input",ExpressionUUID->"9da96dc6-2fd0-4f12-bd8a-2b1020fd8b13"],
Cell[196618, 3292, 11318, 205, 119, "Output",ExpressionUUID->"8fd1d333-d362-4b6f-bfa3-b2ba882a1d79"]
}, Open  ]],
Cell[CellGroupData[{
Cell[207973, 3502, 585, 13, 94, "Input",ExpressionUUID->"9a62d03c-e369-47a7-9cad-0d5742505347"],
Cell[208561, 3517, 27816, 476, 76, "Output",ExpressionUUID->"7e1f5af6-a603-47b5-95d9-c0795aeb4599"]
}, Open  ]],
Cell[CellGroupData[{
Cell[236414, 3998, 288, 5, 30, "Input",ExpressionUUID->"39430604-cba3-4bc1-b514-a03e878a4595"],
Cell[236705, 4005, 23322, 395, 36, "Output",ExpressionUUID->"12a6087c-e292-4943-8327-7928ccb48ee8"]
}, Open  ]]
}
]
*)



==> images/ConvexBody.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    280541,       5458]
NotebookOptionsPosition[    278037,       5411]
NotebookOutlinePosition[    278460,       5428]
CellTagsIndexPosition[    278417,       5425]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"<<", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<Setup.m\>\""}], 
    ")"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.91488939502887*^9, {3.9368599171156263`*^9, 3.936859918944355*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"28cc3812-0bcd-4984-92e6-29fcfa706be9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.5100000000000002`", ",", "0.3799999999999999`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.004999999999999893`", ",", "1.02`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.72`"}], ",", "1.33`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.8899999999999999`"}], ",", "0.6800000000000002`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.95`"}], ",", "0.20999999999999996`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.855`"}], ",", 
       RowBox[{"-", "0.42999999999999994`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6099999999999999`", ",", 
       RowBox[{"-", "0.29000000000000004`"}]}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.89268010558811*^9, 3.892680123582404*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"c4031930-a700-4f7d-80f1-68c965c9e86b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"body", "=", 
   RowBox[{"Polygon", "[", 
    RowBox[{"Join", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"BSplineFunction", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"pts", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"pts", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"pts", "[", 
             RowBox[{"[", "4", "]"}], "]"}]}], "}"}], "]"}], "[", "t", "]"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", "1", ",", "0.01"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"BSplineFunction", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"pts", "[", 
             RowBox[{"[", "5", "]"}], "]"}], ",", 
            RowBox[{"pts", "[", 
             RowBox[{"[", "6", "]"}], "]"}], ",", 
            RowBox[{"pts", "[", 
             RowBox[{"[", "7", "]"}], "]"}], ",", 
            RowBox[{"pts", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "]"}], "[", "t", "]"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", "1", ",", "0.01"}], "}"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.892680441219689*^9, 3.892680514895337*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"374128b3-b035-4297-93de-2bd89c1dc3fc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RegionCentroid", "[", "body", "]"}]], "Input",
 CellChangeTimes->{{3.892681213215012*^9, 3.892681245177375*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"4c2a5a38-cfe0-47c3-b3c5-ecbe6a433f6f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.26665507631212293`"}], ",", "0.4193865719814481`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8926812455624113`*^9, 3.892682143973178*^9, 3.892831057439414*^9, 
   3.899106717646901*^9, 3.899346720633685*^9, 3.914687144563274*^9, 
   3.923762215589426*^9, 3.9368599533109903`*^9, 3.936912932046982*^9, {
   3.936914354830941*^9, 3.936914376403965*^9}, 3.938402761144887*^9, 
   3.9399429799924383`*^9, 3.9404833083613043`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"1dbe2930-3738-4b9b-9f19-2a8bf4764343"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"angle", "=", 
  RowBox[{"ArcTan", "@@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"pts", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "-", 
     RowBox[{"pts", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.892681328145774*^9, 3.8926813755476437`*^9}, {
  3.892681535183868*^9, 3.892681539050048*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"3a94fbb0-35d9-4e0b-96e3-42eca0b860f8"],

Cell[BoxData["2.238832388650917`"], "Output",
 CellChangeTimes->{
  3.8926813758436813`*^9, 3.892681539606032*^9, 3.892682144760413*^9, 
   3.892831057447639*^9, 3.8991067184134398`*^9, 3.8993467206379547`*^9, 
   3.914687145402594*^9, 3.923762216062337*^9, 3.936859954766321*^9, 
   3.9369129350952463`*^9, {3.936914355485482*^9, 3.93691437644617*^9}, 
   3.938402761193591*^9, 3.9399429800233*^9, 3.9404833083830423`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"58fa3ad2-ab84-4695-a231-6ca56745e475"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Cos", "[", "angle", "]"}], ",", 
     RowBox[{"Sin", "[", "angle", "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Sin", "[", "angle", "]"}], ",", 
     RowBox[{"-", 
      RowBox[{"Cos", "[", "angle", "]"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.892681383567164*^9, 3.892681403288032*^9}, {
  3.892682118396494*^9, 3.892682124885799*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"72ab431a-3f36-44fd-9a2b-04d05845e1bb"],

Cell[BoxData[{
 RowBox[{"Clear", "[", "CalloutPoint", "]"}], "\n", 
 RowBox[{
  RowBox[{"CalloutPoint", "[", 
   RowBox[{"point_", ",", "label_", ",", 
    RowBox[{"markerSize_", ":", "2"}]}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Inset", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Callout", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", "label"}], "]"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"LabelingSize", "->", "Full"}], ",", 
       RowBox[{"ImageSize", "->", "All"}], ",", 
       RowBox[{"Axes", "->", "False"}], ",", 
       RowBox[{"AlignmentPoint", "->", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"AbsolutePointSize", "[", "markerSize", "]"}]}]}], "]"}], "/.",
      " ", 
     RowBox[{"_Point", "->", "Nothing"}]}], ",", "point"}], "]"}]}]}], "Input",\

 CellChangeTimes->{{3.892720574464538*^9, 3.892720583374308*^9}, {
  3.8927211900671663`*^9, 3.892721192458581*^9}, {3.8927227586875143`*^9, 
  3.892722768441533*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"26d3bf76-0940-4d74-b20c-2fe836845eee"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"len", "=", 
   RowBox[{"Norm", "[", 
    RowBox[{
     RowBox[{"pts", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "-", 
     RowBox[{"pts", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"frameCenter", "=", 
  RowBox[{
   RowBox[{"pts", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "-", 
   RowBox[{"v", "*", 
    RowBox[{"(", 
     RowBox[{"0.45", "*", "len"}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.892723060179565*^9, 3.892723104249207*^9}, {
  3.892723152555848*^9, 3.892723154718788*^9}, {3.892736879262247*^9, 
  3.89273689747329*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"3f8dd5b1-0af1-4115-bfcf-ced8b4df6cca"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.23225000000000007`", ",", "0.732`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.892723070068255*^9, 3.8927231045997343`*^9, 3.8927231553532887`*^9, {
   3.8927368810039577`*^9, 3.892736897807975*^9}, 3.892831057468877*^9, 
   3.899106721181665*^9, 3.899346720666267*^9, 3.914687147587895*^9, 
   3.923762217569252*^9, 3.936859958963105*^9, 3.93691293708387*^9, 
   3.936913227200575*^9, {3.936914357708749*^9, 3.936914376526881*^9}, 
   3.93840276125047*^9, 3.939942980149283*^9, 3.9404833084115973`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"6ff4be8a-58b9-454e-a68e-71f6536ed6ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"convexBody", "=", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"InfiniteLine", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"pts", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"pts", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"pts", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"pts", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"CalloutPoint", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"pts", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "-", 
           RowBox[{"v", "*", 
            RowBox[{"(", 
             RowBox[{"0.65", "*", "len"}], ")"}]}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<e_K(t)\>\"", ",", 
            RowBox[{"Magnification", "->", "1"}]}], "]"}]}], "]"}]}], "}"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Lighter", "[", 
           RowBox[{"Black", ",", "0.96"}], "]"}], ",", 
          RowBox[{"HalfPlane", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"pts", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"pts", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"-", "u"}]}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
        
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<H_K(t)\>\"", ",", 
            RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.675"}], ",", "1.3"}], "}"}]}], "]"}]}], "}"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"MS`SofaDefaultFillingColor", ",", 
        RowBox[{"EdgeForm", "[", 
         RowBox[{"{", "Black", "}"}], "]"}], ",", "body", ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", 
            RowBox[{"\"\<K\>\"", ",", 
             RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", 
           RowBox[{"RegionCentroid", "[", "body", "]"}]}], "]"}], "}"}]}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Point", "[", 
         RowBox[{"pts", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<v_K^-(t)\>\"", ",", 
            RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", 
          RowBox[{"pts", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", 
            RowBox[{"-", "3"}]}], "}"}]}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Point", "[", 
         RowBox[{"pts", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<v_K^+(t)\>\"", ",", 
            RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", 
          RowBox[{"pts", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", 
            RowBox[{"-", "3"}]}], "}"}]}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"Black", ",", 
        RowBox[{"CalloutPoint", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"pts", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "+", 
           RowBox[{"0.5", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"pts", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "-", 
              RowBox[{"pts", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}]}], ",", 
          RowBox[{"MaTeX", "[", "\"\<l_K(t)\>\"", "]"}]}], "]"}]}], "}"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<u_t\>\"", ",", 
            RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", 
          RowBox[{"frameCenter", "+", 
           RowBox[{"0.2", "*", "u"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "3"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<v_t\>\"", ",", 
            RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", 
          RowBox[{"frameCenter", "+", 
           RowBox[{"0.2", "*", "v"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "3"}], ",", "5"}], "}"}]}], "]"}]}], 
       "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", 
        RowBox[{"Dashing", "[", 
         RowBox[{"{", 
          RowBox[{"0", ",", "Tiny"}], "}"}], "]"}], ",", 
        RowBox[{"Point", "[", 
         RowBox[{"{", "frameCenter", "}"}], "]"}], ",", 
        RowBox[{"Arrow", "[", 
         RowBox[{"{", 
          RowBox[{"frameCenter", ",", 
           RowBox[{"frameCenter", "+", 
            RowBox[{"0.2", "*", "u"}]}]}], "}"}], "]"}], ",", 
        RowBox[{"Arrow", "[", 
         RowBox[{"{", 
          RowBox[{"frameCenter", ",", 
           RowBox[{"frameCenter", "+", 
            RowBox[{"0.2", "*", "v"}]}]}], "}"}], "]"}]}], "}"}]}], 
     "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1.1"}], ",", "1.3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.33"}], ",", 
         RowBox[{"1.13", "+", "0.4"}]}], "}"}]}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"width", "*", 
      RowBox[{"1", "/", "2"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0FkowwEABvB/LIpkJOfKEWV4IBE5pyUkmxkhOVaObDlLSo4HOXJE7mEP
piVnLOZIrpq8/ImazfGgsWZZaiQ3/+//8PV7+B6++nxF1YJSK4Ig/KhAhXTS
uEaYOU+2wxZoqvT7gC0nYz8wt8KfoaT8MCTZQR2Z6wYZlzeBcPPBPhTyL7wi
4LvcEgWlt5p4OE5quVCSxk+BZJg4Hw7VRJfALlWBGAp9OiSQKB3doJWd0X62
yg7g1K/sBloXut/Bx/kQ2pyTgAfYpNMZYWFr+Cucuw/+hryVZamakuXKW4CO
bIeeY8rOtYNeKLq/HYSR6SwZlMfpZ2CDYHcW1jm4rMONSsM+HPrLu4YT0/V3
kO/5VUxil+0kgv5FzDKY2OktgVl7A3V0r2lrhIaR4Ga4qApqhzbOsV1wudyj
H8axZsahtk+jgFY+28Y3oZlzlvJugVVXSxeO2WZOqJeSdixassqkzNippT1s
5x5D/tbkOUxQd19C9ZyrHiZnxTzBzHj9MyTZRy+QyeC5OFGaxPJUbT71n/CU
9h8dKQ6c
  "],
 CellLabel->"In[21]:=",ExpressionUUID->"72176402-dbc6-47c7-b8a4-95c2ef906a4e"],

Cell[BoxData[
 GraphicsBox[{{
    TagBox[
     ConicHullRegionBox[{{0.5100000000000002, 0.3799999999999999}, {
      0.004999999999999893, 1.02}}],
     "InfiniteLine"], 
    {Thickness[Large], 
     LineBox[{{0.5100000000000002, 0.3799999999999999}, {0.004999999999999893,
       1.02}}]}, InsetBox[
     GraphicsBox[{{}, {
        {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[2], 
         AbsoluteThickness[1.6]}, {
         TagBox[
          {Opacity[0.]},
          Annotation[#, {{Callout}, Charting`Private`Tag$78991, {1}}]& ], 
         TagBox[
          {Opacity[0.]},
          
          Annotation[#, {{Callout}, Charting`Private`Tag$78991, {
            1}}]& ]}}, {{{{}, GraphicsGroupBox[{
            {GrayLevel[1], AbsoluteThickness[4], Opacity[
              NCache[
               Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], 
             JoinForm["Round"], 
             BSplineCurveBox[{
              Offset[{2.121320343559643, 2.1213203435596424`}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{5.656854249492381, 5.65685424949238}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{7.65685424949238, 5.65685424949238}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{9.65685424949238, 5.65685424949238}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{9.65685424949238, 5.65685424949238}, {
                0.004583099507690586, 0.0081335573455876}]}]}, 
            {RGBColor[
             0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
             AbsoluteThickness[1.25], 
             BSplineCurveBox[{
              Offset[{2.121320343559643, 2.1213203435596424`}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{5.656854249492381, 5.65685424949238}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{7.65685424949238, 5.65685424949238}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{9.65685424949238, 5.65685424949238}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{9.65685424949238, 5.65685424949238}, {
                0.004583099507690586, 0.0081335573455876}]}]}, 
            {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
              NCache[
               Rational[2, 3], 0.6666666666666666]]}], 
             PolygonBox[{
              Offset[{43.656854249492376`, 18.856854249492383`}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{43.65685424949238, -3.1431457505076175`}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{9.656854249492383, -3.1431457505076246`}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{9.656854249492376, 18.856854249492375`}, {
                0.004583099507690586, 0.0081335573455876}]}]}, 
            {RGBColor[
             0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
             AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
             StyleBox[
              RotationBox[
               DynamicModuleBox[{Charting`ChartLabelingDump`g$$ = Graphics[{
                  Thickness[0.03690036900369004], 
                  Style[{
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 
                    0}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBmIQnQYGYg4QWsIBxlf/pPJy1koJh5C3lz/OUBRzCAbR
DyUcWhXYVc98EYXzTYyB4DKCvyPYKuL/cVGHL/s+bk2/JuFwsHtfk0myqMMD
13jHWYUSEHqiEETfZhGHFvFa1sxjPA4aIPs4RRxe1D7OPp/DCefzOPJ5zchk
gfObweoZHUQqJ5WcZRGD88HOdpNElX+C4K8X0uFL/ycFcZcYs0NvRLc/4wVZ
hyW3lj82PMwO5x8AuVeZC87vB9ECAg6pIPOfyTqcAQEdIYg/NspB7GkRdXBf
c3Q5ww95eHh023juSnNShPPB8isQ/P8gMF8JEl7qIhDzGpUdGEDAQRDOB6uz
54TzN0hv0z315ru984RmobQsRTgf5j8YH2xOgphDtGqEzDkbRkh8agrDzYPx
wfJzhOB8WPxD3CnugJ4+AFK24mM=
                    "], {{5.126560000000001, 8.82813}, {5.126560000000001, 
                    7.673439999999999}, {3.3656299999999995`, 
                    7.673439999999999}, {2.90313, 7.673439999999999}, {
                    2.44219, 7.673439999999999}, {2.9140599999999997`, 
                    9.367189999999999}, {3.9593799999999995`, 
                    9.532809999999998}, {4.3125, 9.532809999999998}, {
                    4.796880000000001, 9.532809999999998}, {5.126560000000001,
                     9.246879999999999}, {5.126560000000001, 8.82813}}}], 
                    FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
                    "], CompressedData["
1:eJxlln9MU1cUx4tlM9BCnSI/auHdltde6IxDYAwXmAcNQ6tzBMgk88eIGWVs
UbYMM7SwMRUYAQMu/qCOTTfjOjLc6iabIROagFEnLBrmtigJCn8MRDIhC3PR
wXrvfe/e2N7kpfm8d/t955z7vec+846KglKtRqMJ8V/N/muB/7p245V7zzzE
8Lan0jvXogOV9TmRjrZyPaTYO5Zc6xc8QEan4PKK+3VXojB0ObyZ7Xv0kJF1
oeDoHRt7PqGHf6cmfatO2WCrtdj0y6NINj9dhi2Eq+Ng/M2nZ4/Fy+Br6tmX
Pia4V2ENGSUytBQ3vRySb4R1vTXxmQ0ylDn9o94I3hW7ToX8ZGVxbTRB7JFf
w97YgUHqPtlT+k0CbLp+aOvcGIb0NP8olOBYq2FvxtdJYNiWP5KKEft/VjL8
9cW3aLAKwfi7XUsfTir8EYLDZL7OzvSbEcQQ/TV2+Gp2omqgVTDV+x3Bpb41
Z8pfsENT1vpu5wyCPBIvtoObjDAz1wvkNoXpfXcynFm8PLJsDsHPRO99wfR9
o0mc58k4IfhPUr9swa4Zb/5bxiS4nftazvEQMyR4xtetmMecnXRgHk8biWeD
4Mvd5w8+mSL4POwbvfTAFsSbw6Ib0npREB9uqHt16JGN1+/1bcMvajMxr++H
oRdbVm7GsGTPx5WDBxBsvLww+5MjGAbJ/GrB7/X9kOt+STDVNyDmhzzM6ueW
WH6rlfwOScw/CMO9+p1NqVsk7lfqr7US83cohijyflmC/2Z3326fVuLVSyyu
c4jpaKJhbev+xc67ZqZ/VmJxRVjgQkX1lLsUsflRFp4f9UFqIucO4ptawVTW
G8zErmlDwSz/Nlqo6Uzk9afv3ymYzksUTOPpt/D1do08uJnmsnB/3EqO75zf
b+bM8kac6T7aJHG9vM6LHk2s4INkX95P4Ezr7Apm1Q8qq/nmEr0/BNP3bpce
r0cK4jxC8vg8mOm6OAL4eQS7SX0+RaxfZCDFF0reWgRVpB66eNa/VhmYD/pN
vH/VoYXWgXMm3u+o/jtGzsWkjw3Hcab78YNgpnmAjrPnpmdspVYHf/dMd5Ud
jWPxOcOVPimYxWvkzPrcMjgQU/NEeX04FE0NTbfdWabohLM+NyRxpuuVhPh8
ui4diOsNkzqMCaZ97B/BzL/mIGZ56Dir+VL/aQVTv/sQZ7pPTgvuJOu9S3Ai
8fdyBHhGnjjeqGf5fC+x5x16Vp92Cazk+RXBpTS+CM6nSX37Ing9qN56A1ST
9Z6UoJDUzbyI5SGpvnyK/d6SlH5iYPVqVHzoi2Lz5y2wl+hsiAUH6Uc3ZJZH
zyKl31ghuzKn5qrJALWkvz1nZfdrIzmbzkafWFASwEiwep7StL6UeX3o+ewS
vLTZcTe0SLB6fgay6j+VaRqrdfAsOa/NMl9f9bxV+bHz1s/fkfPSZOV+Yv3W
yv3G9GycS4oK8MlGzJmdZ5jrmT7bnnzVK3i0OObH6z7B6vdIIKvfK/8DJGB4
Rw==
                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYm431VKmKkOHguUlG/6dZ3SA8f2feF4yFWaC
8/+DgD2U72XowAACB5gdCtd0384wMHA40r2vyWQxj4Ou1krhCyr6Dq0K7Kpn
pojC+b0R3f6ME+Tg/DMg0KPscF3ok+N5MQOHGTOBwFLd4XmW9rfpsUD7b0nX
JF7ShNuvD9LHogXnH9+1o5dNAMF/ECG+/aICgv/j7esDls5aDhv08hYz5hg6
sHB2ySf7aTkUgNybgOBvBMnbIPhge0IMHLY7ND06vkPDwecEu+3sqfoOJ0D2
TVBz0FGU/5JTpufQyHK03zBcxSEj/0PryS+6DmdB/vmjCOfD/Avji1ROKjm7
RMrB/+LEmH/Oeg47gq0i/qeLOtT+tio4l6Hv8MA13nHWRgGHLeY/DqVEGTgE
gML/MpvDn2+lD+Y4GjqAgmemJCPc/TA+zH8wPsz/zeK1rJluCD4sfgH7bsG6

                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                    3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4hUvPPT+F5o6iFROKjn7RNIBxt8RbBXxX13K
4YbQJ8fzaaYO6p9UXs7ylHLwOcFuOzsUN99Aa6XwBRcE/0niwmsm9qYOMaoR
MudkMPkzQcDS1CE9DQjYpBy+7rzV9VfV1OGha7zjrEBJB9UnzfPOvjJxWCek
w5cuJ+6g8ZZ3n0GmiYMGyHxOEQdvkP1HjeH8Hq9XLCaFCL5D06PjM7KNHQ50
72syURaF89+05XYbSYvh5IPd90fMwf/ixJh/xcaQ8GkRd+gLLlGZ7m/isDe/
5u3MpUoOB9uWh58KMoXz+fzXT0ntQPDB4bEEk199/8ctY25lOP/DovUKZz2U
HZbc38c3ZzKCD3ZPNJp8sgmq/GkTB7nlwIirV3NoZDnab3jdxIGFs0s++RyC
Dw7nmwj+owjx7RcZ1OH8C1fD3uhHqztITL3CmbHJxGEDKOB71R1eZGl/m96L
4IPVlyP4oGhLMzNxmNLeGnW5Rt2BAQQUTBzqflsVnDuhBklPG43h7lUHxd9K
Izhfel6c5ukCBP/zhoDsWeGY/NLD21xn3lWC82HhOX0Cf5VZNoIPNm8Bgg8O
n9nGcP6fb6UP5jw0cjgDAmskIfpPGzkEv738cYaiBCQ+Dxk5PAClv43icD4s
/cH4Z0H6eUQd+kHpQd4Ykt41hR3sKyNWmO5F8LncVEuZbpnA+bD89WXfx63p
0xD5DZb/AMF3kVM=
                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYul5cZqnGSwdeiO6/RknyDnA+Hc0Zdf8/6zg
sL9W1iL9iYXDWiEdvvR1yg7XhT45nnezcNigl7eY0UbNQQakfoG5w38QuK/h
MBMEdpo5sHB2ySf7aTmoPmmed3YWgt8XXKIyvR/B7/F6xWLSaObw4+3rA5bO
CP6DCPHtFxUQ/OO7dvSyCSD4+lorhS+wQPkbofwlmg5qIPtOmTu8Kt4q+jtb
3aHut1XBuQwLB5cJzUJpp5Th/Ddtud1Gs+Xg/D6Q/wXEHA6A/Wvu8KL2cfb5
HF6HF1na36bPNXNQ/6TychYnM9x+sH/tmeB8/yeel0yFEfyC5SUb/p1nhPOb
xWtZM90Y4f4Hh5MkIzx8YPwniQuvmexH8NNAYJk5xH0F7A6Fa7pvZxhYQN0j
AHHHfguIujYRePyB+W6SDujxCwA19M1Z
                    "]]}, 
                   Thickness[0.03690036900369004]]}, {
                 DisplayFunction -> Identity, ImageSize -> Automatic, 
                  ImageSize -> {27.10023412204234, 15.14319302615193}, 
                  BaselinePosition -> Scaled[0.32631885041954006`], 
                  ImageSize -> {28., 16.}, 
                  PlotRange -> {{0., 27.1}, {0., 15.139999999999999`}}, 
                  AspectRatio -> Automatic}]}, 
                TagBox[
                 TooltipBox[
                  DynamicBox[ToBoxes[
                    Pane[
                    Graphics[{
                    Thickness[0.03690036900369004], 
                    Style[{
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 
                    0}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBmIQnQYGYg4QWsIBxlf/pPJy1koJh5C3lz/OUBRzCAbR
DyUcWhXYVc98EYXzTYyB4DKCvyPYKuL/cVGHL/s+bk2/JuFwsHtfk0myqMMD
13jHWYUSEHqiEETfZhGHFvFa1sxjPA4aIPs4RRxe1D7OPp/DCefzOPJ5zchk
gfObweoZHUQqJ5WcZRGD88HOdpNElX+C4K8X0uFL/ycFcZcYs0NvRLc/4wVZ
hyW3lj82PMwO5x8AuVeZC87vB9ECAg6pIPOfyTqcAQEdIYg/NspB7GkRdXBf
c3Q5ww95eHh023juSnNShPPB8isQ/P8gMF8JEl7qIhDzGpUdGEDAQRDOB6uz
54TzN0hv0z315ru984RmobQsRTgf5j8YH2xOgphDtGqEzDkbRkh8agrDzYPx
wfJzhOB8WPxD3CnugJ4+AFK24mM=
                    "], {{5.126560000000001, 8.82813}, {5.126560000000001, 
                    7.673439999999999}, {3.3656299999999995`, 
                    7.673439999999999}, {2.90313, 7.673439999999999}, {
                    2.44219, 7.673439999999999}, {2.9140599999999997`, 
                    9.367189999999999}, {3.9593799999999995`, 
                    9.532809999999998}, {4.3125, 9.532809999999998}, {
                    4.796880000000001, 9.532809999999998}, {5.126560000000001,
                     9.246879999999999}, {5.126560000000001, 8.82813}}}], 
                    FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
                    "], CompressedData["
1:eJxlln9MU1cUx4tlM9BCnSI/auHdltde6IxDYAwXmAcNQ6tzBMgk88eIGWVs
UbYMM7SwMRUYAQMu/qCOTTfjOjLc6iabIROagFEnLBrmtigJCn8MRDIhC3PR
wXrvfe/e2N7kpfm8d/t955z7vec+846KglKtRqMJ8V/N/muB/7p245V7zzzE
8Lan0jvXogOV9TmRjrZyPaTYO5Zc6xc8QEan4PKK+3VXojB0ObyZ7Xv0kJF1
oeDoHRt7PqGHf6cmfatO2WCrtdj0y6NINj9dhi2Eq+Ng/M2nZ4/Fy+Br6tmX
Pia4V2ENGSUytBQ3vRySb4R1vTXxmQ0ylDn9o94I3hW7ToX8ZGVxbTRB7JFf
w97YgUHqPtlT+k0CbLp+aOvcGIb0NP8olOBYq2FvxtdJYNiWP5KKEft/VjL8
9cW3aLAKwfi7XUsfTir8EYLDZL7OzvSbEcQQ/TV2+Gp2omqgVTDV+x3Bpb41
Z8pfsENT1vpu5wyCPBIvtoObjDAz1wvkNoXpfXcynFm8PLJsDsHPRO99wfR9
o0mc58k4IfhPUr9swa4Zb/5bxiS4nftazvEQMyR4xtetmMecnXRgHk8biWeD
4Mvd5w8+mSL4POwbvfTAFsSbw6Ib0npREB9uqHt16JGN1+/1bcMvajMxr++H
oRdbVm7GsGTPx5WDBxBsvLww+5MjGAbJ/GrB7/X9kOt+STDVNyDmhzzM6ueW
WH6rlfwOScw/CMO9+p1NqVsk7lfqr7US83cohijyflmC/2Z3326fVuLVSyyu
c4jpaKJhbev+xc67ZqZ/VmJxRVjgQkX1lLsUsflRFp4f9UFqIucO4ptawVTW
G8zErmlDwSz/Nlqo6Uzk9afv3ymYzksUTOPpt/D1do08uJnmsnB/3EqO75zf
b+bM8kac6T7aJHG9vM6LHk2s4INkX95P4Ezr7Apm1Q8qq/nmEr0/BNP3bpce
r0cK4jxC8vg8mOm6OAL4eQS7SX0+RaxfZCDFF0reWgRVpB66eNa/VhmYD/pN
vH/VoYXWgXMm3u+o/jtGzsWkjw3Hcab78YNgpnmAjrPnpmdspVYHf/dMd5Ud
jWPxOcOVPimYxWvkzPrcMjgQU/NEeX04FE0NTbfdWabohLM+NyRxpuuVhPh8
ui4diOsNkzqMCaZ97B/BzL/mIGZ56Dir+VL/aQVTv/sQZ7pPTgvuJOu9S3Ai
8fdyBHhGnjjeqGf5fC+x5x16Vp92Cazk+RXBpTS+CM6nSX37Ing9qN56A1ST
9Z6UoJDUzbyI5SGpvnyK/d6SlH5iYPVqVHzoi2Lz5y2wl+hsiAUH6Uc3ZJZH
zyKl31ghuzKn5qrJALWkvz1nZfdrIzmbzkafWFASwEiwep7StL6UeX3o+ewS
vLTZcTe0SLB6fgay6j+VaRqrdfAsOa/NMl9f9bxV+bHz1s/fkfPSZOV+Yv3W
yv3G9GycS4oK8MlGzJmdZ5jrmT7bnnzVK3i0OObH6z7B6vdIIKvfK/8DJGB4
Rw==
                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYm431VKmKkOHguUlG/6dZ3SA8f2feF4yFWaC
8/+DgD2U72XowAACB5gdCtd0384wMHA40r2vyWQxj4Ou1krhCyr6Dq0K7Kpn
pojC+b0R3f6ME+Tg/DMg0KPscF3ok+N5MQOHGTOBwFLd4XmW9rfpsUD7b0nX
JF7ShNuvD9LHogXnH9+1o5dNAMF/ECG+/aICgv/j7esDls5aDhv08hYz5hg6
sHB2ySf7aTkUgNybgOBvBMnbIPhge0IMHLY7ND06vkPDwecEu+3sqfoOJ0D2
TVBz0FGU/5JTpufQyHK03zBcxSEj/0PryS+6DmdB/vmjCOfD/Avji1ROKjm7
RMrB/+LEmH/Oeg47gq0i/qeLOtT+tio4l6Hv8MA13nHWRgGHLeY/DqVEGTgE
gML/MpvDn2+lD+Y4GjqAgmemJCPc/TA+zH8wPsz/zeK1rJluCD4sfgH7bsG6

                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                    3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4hUvPPT+F5o6iFROKjn7RNIBxt8RbBXxX13K
4YbQJ8fzaaYO6p9UXs7ylHLwOcFuOzsUN99Aa6XwBRcE/0niwmsm9qYOMaoR
MudkMPkzQcDS1CE9DQjYpBy+7rzV9VfV1OGha7zjrEBJB9UnzfPOvjJxWCek
w5cuJ+6g8ZZ3n0GmiYMGyHxOEQdvkP1HjeH8Hq9XLCaFCL5D06PjM7KNHQ50
72syURaF89+05XYbSYvh5IPd90fMwf/ixJh/xcaQ8GkRd+gLLlGZ7m/isDe/
5u3MpUoOB9uWh58KMoXz+fzXT0ntQPDB4bEEk199/8ctY25lOP/DovUKZz2U
HZbc38c3ZzKCD3ZPNJp8sgmq/GkTB7nlwIirV3NoZDnab3jdxIGFs0s++RyC
Dw7nmwj+owjx7RcZ1OH8C1fD3uhHqztITL3CmbHJxGEDKOB71R1eZGl/m96L
4IPVlyP4oGhLMzNxmNLeGnW5Rt2BAQQUTBzqflsVnDuhBklPG43h7lUHxd9K
Izhfel6c5ukCBP/zhoDsWeGY/NLD21xn3lWC82HhOX0Cf5VZNoIPNm8Bgg8O
n9nGcP6fb6UP5jw0cjgDAmskIfpPGzkEv738cYaiBCQ+Dxk5PAClv43icD4s
/cH4Z0H6eUQd+kHpQd4Ykt41hR3sKyNWmO5F8LncVEuZbpnA+bD89WXfx63p
0xD5DZb/AMF3kVM=
                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYul5cZqnGSwdeiO6/RknyDnA+Hc0Zdf8/6zg
sL9W1iL9iYXDWiEdvvR1yg7XhT45nnezcNigl7eY0UbNQQakfoG5w38QuK/h
MBMEdpo5sHB2ySf7aTmoPmmed3YWgt8XXKIyvR/B7/F6xWLSaObw4+3rA5bO
CP6DCPHtFxUQ/OO7dvSyCSD4+lorhS+wQPkbofwlmg5qIPtOmTu8Kt4q+jtb
3aHut1XBuQwLB5cJzUJpp5Th/Ddtud1Gs+Xg/D6Q/wXEHA6A/Wvu8KL2cfb5
HF6HF1na36bPNXNQ/6TychYnM9x+sH/tmeB8/yeel0yFEfyC5SUb/p1nhPOb
xWtZM90Y4f4Hh5MkIzx8YPwniQuvmexH8NNAYJk5xH0F7A6Fa7pvZxhYQN0j
AHHHfguIujYRePyB+W6SDujxCwA19M1Z
                    "]]}, 
                    Thickness[0.03690036900369004]]}, {
                    DisplayFunction -> Identity, ImageSize -> Automatic, 
                    ImageSize -> {27.10023412204234, 15.14319302615193}, 
                    BaselinePosition -> Scaled[0.32631885041954006`], 
                    ImageSize -> {28., 16.}, 
                    PlotRange -> {{0., 27.1}, {0., 15.139999999999999`}}, 
                    AspectRatio -> Automatic}], {
                    UpTo[28], 
                    UpTo[16]}, ImageSizeAction -> "ResizeToFit"], 
                    TraditionalForm],
                   ImageSizeCache->{28., {5., 11.}}],
                  DynamicBox[
                   ToBoxes[
                    Pane[
                    Graphics[{
                    Thickness[0.03690036900369004], 
                    Style[{
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 
                    0}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBmIQnQYGYg4QWsIBxlf/pPJy1koJh5C3lz/OUBRzCAbR
DyUcWhXYVc98EYXzTYyB4DKCvyPYKuL/cVGHL/s+bk2/JuFwsHtfk0myqMMD
13jHWYUSEHqiEETfZhGHFvFa1sxjPA4aIPs4RRxe1D7OPp/DCefzOPJ5zchk
gfObweoZHUQqJ5WcZRGD88HOdpNElX+C4K8X0uFL/ycFcZcYs0NvRLc/4wVZ
hyW3lj82PMwO5x8AuVeZC87vB9ECAg6pIPOfyTqcAQEdIYg/NspB7GkRdXBf
c3Q5ww95eHh023juSnNShPPB8isQ/P8gMF8JEl7qIhDzGpUdGEDAQRDOB6uz
54TzN0hv0z315ru984RmobQsRTgf5j8YH2xOgphDtGqEzDkbRkh8agrDzYPx
wfJzhOB8WPxD3CnugJ4+AFK24mM=
                    "], {{5.126560000000001, 8.82813}, {5.126560000000001, 
                    7.673439999999999}, {3.3656299999999995`, 
                    7.673439999999999}, {2.90313, 7.673439999999999}, {
                    2.44219, 7.673439999999999}, {2.9140599999999997`, 
                    9.367189999999999}, {3.9593799999999995`, 
                    9.532809999999998}, {4.3125, 9.532809999999998}, {
                    4.796880000000001, 9.532809999999998}, {5.126560000000001,
                     9.246879999999999}, {5.126560000000001, 8.82813}}}], 
                    FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
                    "], CompressedData["
1:eJxlln9MU1cUx4tlM9BCnSI/auHdltde6IxDYAwXmAcNQ6tzBMgk88eIGWVs
UbYMM7SwMRUYAQMu/qCOTTfjOjLc6iabIROagFEnLBrmtigJCn8MRDIhC3PR
wXrvfe/e2N7kpfm8d/t955z7vec+846KglKtRqMJ8V/N/muB/7p245V7zzzE
8Lan0jvXogOV9TmRjrZyPaTYO5Zc6xc8QEan4PKK+3VXojB0ObyZ7Xv0kJF1
oeDoHRt7PqGHf6cmfatO2WCrtdj0y6NINj9dhi2Eq+Ng/M2nZ4/Fy+Br6tmX
Pia4V2ENGSUytBQ3vRySb4R1vTXxmQ0ylDn9o94I3hW7ToX8ZGVxbTRB7JFf
w97YgUHqPtlT+k0CbLp+aOvcGIb0NP8olOBYq2FvxtdJYNiWP5KKEft/VjL8
9cW3aLAKwfi7XUsfTir8EYLDZL7OzvSbEcQQ/TV2+Gp2omqgVTDV+x3Bpb41
Z8pfsENT1vpu5wyCPBIvtoObjDAz1wvkNoXpfXcynFm8PLJsDsHPRO99wfR9
o0mc58k4IfhPUr9swa4Zb/5bxiS4nftazvEQMyR4xtetmMecnXRgHk8biWeD
4Mvd5w8+mSL4POwbvfTAFsSbw6Ib0npREB9uqHt16JGN1+/1bcMvajMxr++H
oRdbVm7GsGTPx5WDBxBsvLww+5MjGAbJ/GrB7/X9kOt+STDVNyDmhzzM6ueW
WH6rlfwOScw/CMO9+p1NqVsk7lfqr7US83cohijyflmC/2Z3326fVuLVSyyu
c4jpaKJhbev+xc67ZqZ/VmJxRVjgQkX1lLsUsflRFp4f9UFqIucO4ptawVTW
G8zErmlDwSz/Nlqo6Uzk9afv3ymYzksUTOPpt/D1do08uJnmsnB/3EqO75zf
b+bM8kac6T7aJHG9vM6LHk2s4INkX95P4Ezr7Apm1Q8qq/nmEr0/BNP3bpce
r0cK4jxC8vg8mOm6OAL4eQS7SX0+RaxfZCDFF0reWgRVpB66eNa/VhmYD/pN
vH/VoYXWgXMm3u+o/jtGzsWkjw3Hcab78YNgpnmAjrPnpmdspVYHf/dMd5Ud
jWPxOcOVPimYxWvkzPrcMjgQU/NEeX04FE0NTbfdWabohLM+NyRxpuuVhPh8
ui4diOsNkzqMCaZ97B/BzL/mIGZ56Dir+VL/aQVTv/sQZ7pPTgvuJOu9S3Ai
8fdyBHhGnjjeqGf5fC+x5x16Vp92Cazk+RXBpTS+CM6nSX37Ing9qN56A1ST
9Z6UoJDUzbyI5SGpvnyK/d6SlH5iYPVqVHzoi2Lz5y2wl+hsiAUH6Uc3ZJZH
zyKl31ghuzKn5qrJALWkvz1nZfdrIzmbzkafWFASwEiwep7StL6UeX3o+ewS
vLTZcTe0SLB6fgay6j+VaRqrdfAsOa/NMl9f9bxV+bHz1s/fkfPSZOV+Yv3W
yv3G9GycS4oK8MlGzJmdZ5jrmT7bnnzVK3i0OObH6z7B6vdIIKvfK/8DJGB4
Rw==
                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYm431VKmKkOHguUlG/6dZ3SA8f2feF4yFWaC
8/+DgD2U72XowAACB5gdCtd0384wMHA40r2vyWQxj4Ou1krhCyr6Dq0K7Kpn
pojC+b0R3f6ME+Tg/DMg0KPscF3ok+N5MQOHGTOBwFLd4XmW9rfpsUD7b0nX
JF7ShNuvD9LHogXnH9+1o5dNAMF/ECG+/aICgv/j7esDls5aDhv08hYz5hg6
sHB2ySf7aTkUgNybgOBvBMnbIPhge0IMHLY7ND06vkPDwecEu+3sqfoOJ0D2
TVBz0FGU/5JTpufQyHK03zBcxSEj/0PryS+6DmdB/vmjCOfD/Avji1ROKjm7
RMrB/+LEmH/Oeg47gq0i/qeLOtT+tio4l6Hv8MA13nHWRgGHLeY/DqVEGTgE
gML/MpvDn2+lD+Y4GjqAgmemJCPc/TA+zH8wPsz/zeK1rJluCD4sfgH7bsG6

                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                    3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4hUvPPT+F5o6iFROKjn7RNIBxt8RbBXxX13K
4YbQJ8fzaaYO6p9UXs7ylHLwOcFuOzsUN99Aa6XwBRcE/0niwmsm9qYOMaoR
MudkMPkzQcDS1CE9DQjYpBy+7rzV9VfV1OGha7zjrEBJB9UnzfPOvjJxWCek
w5cuJ+6g8ZZ3n0GmiYMGyHxOEQdvkP1HjeH8Hq9XLCaFCL5D06PjM7KNHQ50
72syURaF89+05XYbSYvh5IPd90fMwf/ixJh/xcaQ8GkRd+gLLlGZ7m/isDe/
5u3MpUoOB9uWh58KMoXz+fzXT0ntQPDB4bEEk199/8ctY25lOP/DovUKZz2U
HZbc38c3ZzKCD3ZPNJp8sgmq/GkTB7nlwIirV3NoZDnab3jdxIGFs0s++RyC
Dw7nmwj+owjx7RcZ1OH8C1fD3uhHqztITL3CmbHJxGEDKOB71R1eZGl/m96L
4IPVlyP4oGhLMzNxmNLeGnW5Rt2BAQQUTBzqflsVnDuhBklPG43h7lUHxd9K
Izhfel6c5ukCBP/zhoDsWeGY/NLD21xn3lWC82HhOX0Cf5VZNoIPNm8Bgg8O
n9nGcP6fb6UP5jw0cjgDAmskIfpPGzkEv738cYaiBCQ+Dxk5PAClv43icD4s
/cH4Z0H6eUQd+kHpQd4Ykt41hR3sKyNWmO5F8LncVEuZbpnA+bD89WXfx63p
0xD5DZb/AMF3kVM=
                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYul5cZqnGSwdeiO6/RknyDnA+Hc0Zdf8/6zg
sL9W1iL9iYXDWiEdvvR1yg7XhT45nnezcNigl7eY0UbNQQakfoG5w38QuK/h
MBMEdpo5sHB2ySf7aTmoPmmed3YWgt8XXKIyvR/B7/F6xWLSaObw4+3rA5bO
CP6DCPHtFxUQ/OO7dvSyCSD4+lorhS+wQPkbofwlmg5qIPtOmTu8Kt4q+jtb
3aHut1XBuQwLB5cJzUJpp5Th/Ddtud1Gs+Xg/D6Q/wXEHA6A/Wvu8KL2cfb5
HF6HF1na36bPNXNQ/6TychYnM9x+sH/tmeB8/yeel0yFEfyC5SUb/p1nhPOb
xWtZM90Y4f4Hh5MkIzx8YPwniQuvmexH8NNAYJk5xH0F7A6Fa7pvZxhYQN0j
AHHHfguIujYRePyB+W6SDujxCwA19M1Z
                    "]]}, 
                    Thickness[0.03690036900369004]]}, {
                    DisplayFunction -> Identity, ImageSize -> Automatic, 
                    ImageSize -> {27.10023412204234, 15.14319302615193}, 
                    BaselinePosition -> Scaled[0.32631885041954006`], 
                    ImageSize -> {28., 16.}, 
                    PlotRange -> {{0., 27.1}, {0., 15.139999999999999`}}, 
                    AspectRatio -> Automatic}], {
                    UpTo[225], 
                    UpTo[225]}, ImageSizeAction -> "ResizeToFit"], 
                    TraditionalForm]]],
                 Annotation[#, 
                  Dynamic[
                   Pane[
                    Graphics[{
                    Thickness[0.03690036900369004], 
                    Style[{
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 
                    0}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBmIQnQYGYg4QWsIBxlf/pPJy1koJh5C3lz/OUBRzCAbR
DyUcWhXYVc98EYXzTYyB4DKCvyPYKuL/cVGHL/s+bk2/JuFwsHtfk0myqMMD
13jHWYUSEHqiEETfZhGHFvFa1sxjPA4aIPs4RRxe1D7OPp/DCefzOPJ5zchk
gfObweoZHUQqJ5WcZRGD88HOdpNElX+C4K8X0uFL/ycFcZcYs0NvRLc/4wVZ
hyW3lj82PMwO5x8AuVeZC87vB9ECAg6pIPOfyTqcAQEdIYg/NspB7GkRdXBf
c3Q5ww95eHh023juSnNShPPB8isQ/P8gMF8JEl7qIhDzGpUdGEDAQRDOB6uz
54TzN0hv0z315ru984RmobQsRTgf5j8YH2xOgphDtGqEzDkbRkh8agrDzYPx
wfJzhOB8WPxD3CnugJ4+AFK24mM=
                    "], {{5.126560000000001, 8.82813}, {5.126560000000001, 
                    7.673439999999999}, {3.3656299999999995`, 
                    7.673439999999999}, {2.90313, 7.673439999999999}, {
                    2.44219, 7.673439999999999}, {2.9140599999999997`, 
                    9.367189999999999}, {3.9593799999999995`, 
                    9.532809999999998}, {4.3125, 9.532809999999998}, {
                    4.796880000000001, 9.532809999999998}, {5.126560000000001,
                     9.246879999999999}, {5.126560000000001, 8.82813}}}], 
                    FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
                    "], CompressedData["
1:eJxlln9MU1cUx4tlM9BCnSI/auHdltde6IxDYAwXmAcNQ6tzBMgk88eIGWVs
UbYMM7SwMRUYAQMu/qCOTTfjOjLc6iabIROagFEnLBrmtigJCn8MRDIhC3PR
wXrvfe/e2N7kpfm8d/t955z7vec+846KglKtRqMJ8V/N/muB/7p245V7zzzE
8Lan0jvXogOV9TmRjrZyPaTYO5Zc6xc8QEan4PKK+3VXojB0ObyZ7Xv0kJF1
oeDoHRt7PqGHf6cmfatO2WCrtdj0y6NINj9dhi2Eq+Ng/M2nZ4/Fy+Br6tmX
Pia4V2ENGSUytBQ3vRySb4R1vTXxmQ0ylDn9o94I3hW7ToX8ZGVxbTRB7JFf
w97YgUHqPtlT+k0CbLp+aOvcGIb0NP8olOBYq2FvxtdJYNiWP5KKEft/VjL8
9cW3aLAKwfi7XUsfTir8EYLDZL7OzvSbEcQQ/TV2+Gp2omqgVTDV+x3Bpb41
Z8pfsENT1vpu5wyCPBIvtoObjDAz1wvkNoXpfXcynFm8PLJsDsHPRO99wfR9
o0mc58k4IfhPUr9swa4Zb/5bxiS4nftazvEQMyR4xtetmMecnXRgHk8biWeD
4Mvd5w8+mSL4POwbvfTAFsSbw6Ib0npREB9uqHt16JGN1+/1bcMvajMxr++H
oRdbVm7GsGTPx5WDBxBsvLww+5MjGAbJ/GrB7/X9kOt+STDVNyDmhzzM6ueW
WH6rlfwOScw/CMO9+p1NqVsk7lfqr7US83cohijyflmC/2Z3326fVuLVSyyu
c4jpaKJhbev+xc67ZqZ/VmJxRVjgQkX1lLsUsflRFp4f9UFqIucO4ptawVTW
G8zErmlDwSz/Nlqo6Uzk9afv3ymYzksUTOPpt/D1do08uJnmsnB/3EqO75zf
b+bM8kac6T7aJHG9vM6LHk2s4INkX95P4Ezr7Apm1Q8qq/nmEr0/BNP3bpce
r0cK4jxC8vg8mOm6OAL4eQS7SX0+RaxfZCDFF0reWgRVpB66eNa/VhmYD/pN
vH/VoYXWgXMm3u+o/jtGzsWkjw3Hcab78YNgpnmAjrPnpmdspVYHf/dMd5Ud
jWPxOcOVPimYxWvkzPrcMjgQU/NEeX04FE0NTbfdWabohLM+NyRxpuuVhPh8
ui4diOsNkzqMCaZ97B/BzL/mIGZ56Dir+VL/aQVTv/sQZ7pPTgvuJOu9S3Ai
8fdyBHhGnjjeqGf5fC+x5x16Vp92Cazk+RXBpTS+CM6nSX37Ing9qN56A1ST
9Z6UoJDUzbyI5SGpvnyK/d6SlH5iYPVqVHzoi2Lz5y2wl+hsiAUH6Uc3ZJZH
zyKl31ghuzKn5qrJALWkvz1nZfdrIzmbzkafWFASwEiwep7StL6UeX3o+ewS
vLTZcTe0SLB6fgay6j+VaRqrdfAsOa/NMl9f9bxV+bHz1s/fkfPSZOV+Yv3W
yv3G9GycS4oK8MlGzJmdZ5jrmT7bnnzVK3i0OObH6z7B6vdIIKvfK/8DJGB4
Rw==
                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYm431VKmKkOHguUlG/6dZ3SA8f2feF4yFWaC
8/+DgD2U72XowAACB5gdCtd0384wMHA40r2vyWQxj4Ou1krhCyr6Dq0K7Kpn
pojC+b0R3f6ME+Tg/DMg0KPscF3ok+N5MQOHGTOBwFLd4XmW9rfpsUD7b0nX
JF7ShNuvD9LHogXnH9+1o5dNAMF/ECG+/aICgv/j7esDls5aDhv08hYz5hg6
sHB2ySf7aTkUgNybgOBvBMnbIPhge0IMHLY7ND06vkPDwecEu+3sqfoOJ0D2
TVBz0FGU/5JTpufQyHK03zBcxSEj/0PryS+6DmdB/vmjCOfD/Avji1ROKjm7
RMrB/+LEmH/Oeg47gq0i/qeLOtT+tio4l6Hv8MA13nHWRgGHLeY/DqVEGTgE
gML/MpvDn2+lD+Y4GjqAgmemJCPc/TA+zH8wPsz/zeK1rJluCD4sfgH7bsG6

                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                    3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4hUvPPT+F5o6iFROKjn7RNIBxt8RbBXxX13K
4YbQJ8fzaaYO6p9UXs7ylHLwOcFuOzsUN99Aa6XwBRcE/0niwmsm9qYOMaoR
MudkMPkzQcDS1CE9DQjYpBy+7rzV9VfV1OGha7zjrEBJB9UnzfPOvjJxWCek
w5cuJ+6g8ZZ3n0GmiYMGyHxOEQdvkP1HjeH8Hq9XLCaFCL5D06PjM7KNHQ50
72syURaF89+05XYbSYvh5IPd90fMwf/ixJh/xcaQ8GkRd+gLLlGZ7m/isDe/
5u3MpUoOB9uWh58KMoXz+fzXT0ntQPDB4bEEk199/8ctY25lOP/DovUKZz2U
HZbc38c3ZzKCD3ZPNJp8sgmq/GkTB7nlwIirV3NoZDnab3jdxIGFs0s++RyC
Dw7nmwj+owjx7RcZ1OH8C1fD3uhHqztITL3CmbHJxGEDKOB71R1eZGl/m96L
4IPVlyP4oGhLMzNxmNLeGnW5Rt2BAQQUTBzqflsVnDuhBklPG43h7lUHxd9K
Izhfel6c5ukCBP/zhoDsWeGY/NLD21xn3lWC82HhOX0Cf5VZNoIPNm8Bgg8O
n9nGcP6fb6UP5jw0cjgDAmskIfpPGzkEv738cYaiBCQ+Dxk5PAClv43icD4s
/cH4Z0H6eUQd+kHpQd4Ykt41hR3sKyNWmO5F8LncVEuZbpnA+bD89WXfx63p
0xD5DZb/AMF3kVM=
                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYul5cZqnGSwdeiO6/RknyDnA+Hc0Zdf8/6zg
sL9W1iL9iYXDWiEdvvR1yg7XhT45nnezcNigl7eY0UbNQQakfoG5w38QuK/h
MBMEdpo5sHB2ySf7aTmoPmmed3YWgt8XXKIyvR/B7/F6xWLSaObw4+3rA5bO
CP6DCPHtFxUQ/OO7dvSyCSD4+lorhS+wQPkbofwlmg5qIPtOmTu8Kt4q+jtb
3aHut1XBuQwLB5cJzUJpp5Th/Ddtud1Gs+Xg/D6Q/wXEHA6A/Wvu8KL2cfb5
HF6HF1na36bPNXNQ/6TychYnM9x+sH/tmeB8/yeel0yFEfyC5SUb/p1nhPOb
xWtZM90Y4f4Hh5MkIzx8YPwniQuvmexH8NNAYJk5xH0F7A6Fa7pvZxhYQN0j
AHHHfguIujYRePyB+W6SDujxCwA19M1Z
                    "]]}, 
                    Thickness[0.03690036900369004]]}, {
                    DisplayFunction -> Identity, ImageSize -> Automatic, 
                    ImageSize -> {27.10023412204234, 15.14319302615193}, 
                    BaselinePosition -> Scaled[0.32631885041954006`], 
                    ImageSize -> {28., 16.}, 
                    PlotRange -> {{0., 27.1}, {0., 15.139999999999999`}}, 
                    AspectRatio -> Automatic}], {
                    UpTo[225], 
                    UpTo[225]}, ImageSizeAction -> "ResizeToFit"]], 
                  "Tooltip"]& ],
                DynamicModuleValues:>{}],
               BoxRotation->0.],
              StripOnInput->False,
              LineOpacity->1,
              FrontFaceOpacity->1,
              BackFaceOpacity->1,
              Opacity->1,
              FontOpacity->1], 
             Offset[{26.65685424949238, 7.856854249492379}, \
{0.004583099507690586, 0.0081335573455876}], NCache[
             ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
              ImageScaled[{0.5, 0.5}]]]}]}, {}}, {}}},
      AlignmentPoint->{0, 0},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{False, False},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->{{All, All}, {All, All}},
      ImageSize->All,
      Method->{
       "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.528488, 0.470624, 0.701351], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.772079, 0.431554, 0.102387], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.363898, 0.618501, 0.782349], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[1, 0.75, 0], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.647624, 0.37816, 0.614037], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.571589, 0.586483, 0.], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.915, 0.3325, 0.2125], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[
           0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
           AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
        "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
        Scaled[0.05], "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> 
        True, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}},
      PlotRange->{{-1, 1}, {-1, 1}},
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.08]}, {
         Scaled[0.05], 
         Scaled[0.12944271909999158`]}},
      Ticks->{Automatic, Automatic}], {0.3332500000000001, 0.604}]}, {
    {RGBColor[0.96, 0.96, 0.96], 
     TagBox[
      ConicHullRegionBox[{{0.5100000000000002, 0.3799999999999999}, {
       0.004999999999999893, 
       1.02}}, {{-0.78503973154329, -0.6194454131708776}}],
      "HalfPlane"]}, InsetBox[
     GraphicsBox[
      {Thickness[0.032237266279819474`], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIDIIaxWZDYzFDMAOUzoImTykY2BxebEjOp5bbB4Iah
GD4AmkAC8w==
        "], CompressedData["
1:eJxl1XtIU1EcB/D5qsxpW5t3WnMPH90ZBZorqKSO5QMDkWaIf0hpvhKMBZZh
2T8rhVjZk7WJlIpgkqYSiooNQ1IElcwocoFa/lGooClhltnOuZ7fgd0Dl/Fh
dz/POd9zfurPm00FPhKJxMv9lLsfb/dzKP61yTYTifbrtSslNgOivmBerBz+
YECzufUfjW3M7VGzN5/eZa5tiOj5yzNPJ51LqOmIQDlnTHzdsAEVFLpHMvPV
ga4kR6sObI1P7S08wZzS8rZJYtdCvX6r02Ic0IBj4tyjlHkEj/kwkUm9Yub1
X1ema2MNaL7qovXAUQ14Cs9XrgVfn1qdjHPpRE4bf5D9z4eZrGuQB+d7uBtZ
vg7ZeeSKDmvZGNChmL3NineJPHricI/PGmGflvRI21vnLKiWg414fXFKZMfv
HeZRMtkPpVBvlUc6/P5LJcyPeEwFdpARAuZ/Rv6o8Q8VmeZNTfdPUf7w8mhj
CNi0MLFkz2VecS51FtlUYAP+fTMH+ZH5TwSDM/Dv62Vg4fc7wNlRWeqxvkCo
lz6b+v6gQgom9UoDwEV4nwu3i0zzpqbrbZps+hbrEwC+k2VN92qXgufwefgj
E5nmTU3zps73MM2b5Dkmg7yF9fkJ587Fofv47y/6ohmc9+lg1IjnN+CLJHhM
K5G6g3vmnbN+nJqzqB/HZPwG1+B4Q1dFJjn4MwvnQIFSOtOH8rasgcn+PmKu
+G5Zs/Wsgz8FuriCLgm6R/ZJIdy/PG/wLdUNv+JBKVjIJwhM9n+PDNF6dH+o
l3H+mXIwOffjYlfjepeUYLreUXyfS5jfkP4gA0sTgk7Zo6UiC/c+GHwN39MX
zOUeVuJ74MsJ5zVzs14Ohyp1W6NGjHKhj6XphftzWwMm75ftRq079wUVHeNQ
LV7W712oAtefUwp1E5lJf2pRwXzJ95HM5LOfE5nmTU33T1inCkzmcZa5O+NI
1gYfAq7C61GGQn7CvJjJ+VVrwaT/LjNv4GHWQT3a/+D84f61TQ/uM1csOJLE
pnlT0/WSdqhgJutx6sDCfdOITPOmpnmHbZrmTb+neZPPWQ3kTc5zWTj048WG
Nt3o83Dox19wf38VDv2D9I2TkWDSl5qZ6f9XT9N+/B+rujUY
        "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
        "], CompressedData["
1:eJxllntMFEccx4GDGriDa5VX8XSXyLHcg9vjUaQU0x9aXzziFQ2SotYXUGwr
pGIL9kitItqCARq1d0ispbHURARiEUsDGImhFLAQ+ojURFptBHO2Qgkh9QK9
mdmdCdwk+8cn89vf7Hzn+/vNhu8tzMxVeHh4eLqeKtfj5XrqG1Z95+wVoaix
uGWuWgkyq1ICUm0FKnDOHB6rr2Vss7tGKeOXkjszz/1hgrbUlsT6UhV4+37K
7btqIvMTKujtuHH6uSIT7NBma+44A0i8pxFyEFtfhG9Xz97a/9gANyu7jsU/
YNwt8QAaRiNUZ1du8bSEQWBV6mPvbUbIz3ONijAoe5ZUdOdUNIlL18Bfe778
NV4Ugeu42JV7dSVoLuzS9beIEB/nGls5aDUd/Moz2QzqnZb7sQIP3WUrEvPL
zfBPQzM/WMJDDp8yue+exKd4aEHxDjPJX8XDvy2Wt+uWxMA3MxMlAzWMcb7f
eEj7Ycma8z4xUJm8uSNvigflBu1hr//MgGSz+4bTfDI3S2yTGH1m3DUzNC01
BuTPSfkuMcbrbWeMdUhgfHe5dU+sD+ONaIOPRBhb/2ZKnWc4OA61BT3rZ4x1
iRPp9+zfeW+DIpTxmZMn3hhxmiiX+29pPnPbnbf7Bp+M6+bdePe2TOFin4nq
J+ovLxvyFqm+6cO1O+ZWibCs9LPiwXIeQs/+7PvWXhEGUbyV8Qc919fbMxjj
/GoegpAfAkWin52DcbQ/pbS/Wo6s6zCBo+LdytgcjvoV+2sdR/w9bIJAtH4E
B709a5sKuqTvVXGQgOI/jgIPPILhqPft6ph2HcnfyoF1ynUgozroLLQ+sefy
sBrn19H9cY3jm0zzesrN2ofHL2QYKGN9re6Mj2XEndvh2J+9JQaqP14/iTGu
t6d6yqR+9fS8cX1v1FN/hKH6sOgo4/fuCpSxvsUCzXcDrZ/N2IzO8zXGuH79
3Fn2g8zyfnG+RMa4Pq3CQj2cjL1QfzkY5cbrao4vzUtdxEk8XEPrHYiS6oSH
H9H57oqC33UrrswreLCMugomM5L0r5fV8BD3j0javzah+hEiab/D/vbRUh76
Jcshfh9BmfjcnbF9QEm5cbTxQYxCSerNFkG+L88PbDXqIwn9jNNR/QdpKeN6
PaSF8pAyn4IKPxg/YJj5vFML012Tbfnn/CA6nJt+57pAuaDw6Ym+aYHG4/n3
o2i+5bg/Ms5A9djDeCX2rzvPo/GRkrK8X+y/IcbY76cZv470fo/xT0i/Vxhj
P8wKIExFTNR9ogK87NcCmb8s6X1eAC2a72OciwP9KV9C+vb4Uz1wvs1q0j9u
CbD1ycikLfx5qT8IpD98+AKppw5B6idqMKL3s6T6vxlI4gf0cOT+7GhcWiiE
oHwNRriC6qVLzmeENcUpZf0aNdFTEU3ePxpAWdMa/IXX7kXMM5bvU3LeRqoP
qV/GY9kh7cM8Y/n+XMyy/2TG5/eqktzXfxvo+cr3rcwL7lsX4/t23Mj8h/tt
NPUbyRe90I9ZIuWzyN9pIs33CPm3jHET9gtj+X9kMcv/K/8DxHyTJA==
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4oI13bczEkwdCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZMDoUgvoGpAwMIHGB2uCH0yfG8mInDke59TSaLeRxqf1sVnKswdmhV
YFc9M0UUzu+N6PZnnCAH558BgR5lB/vKiBWmf40dZswEAkt1B7+LE2P+OQPt
vyVdk3hJE26/vtZK4QssWnD+8V07etkEEPwHEeLbLyog+D/evj5g6azlIDH1
CmdGkKkDC2eXfLKfFsS9bgg+WF4JwZ82gb/KzNrEYbtD06PjOzQcerxesZhs
NHY4AbJvgprDn2+lD+YoGjs0shztNwxXcZCeF6d5+oGRw1mQf/4owvkw/8L4
IpWTSs4ukXLg918/JZXD2GFHsFXE/3RRB9UnzfPOzjJ2eOAa7zhro4CDDEi9
g4lDACj8L7M5pMTecWPWMHUABc9MSUa4+2F8mP9gfJj/m8VrWTPdEHxY/AIA
MUfStg==
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
        0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
        0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYl7/9VNSIywdRConlZx9IukA4+8Itor4ry7l
YFsZscLU19JB/ZPKy1meUg4b9fIWM9og+BvQ+NMn8FeZaSP43ifYbWerWjrE
qEbInJORcvBC4/8HAXlLh/Q0IGCTcohWcPyYzGPp8NA13nFWoKRDt9crFpOL
Fg7rhHT40uXEHfqCS1Sm+1s4aIDM5xSB2L/GHM7/siEge1Y4gr/shYfe/0Bz
hwPd+5pMlEXh/Ddtud1G0mIOS9H4MHmw+/6IOWwx/3EoJcocEj4t4g5fdt7q
+mtq4bA3v+btzKVKDupvefcZWFrC+SVbRX+fzkPwweHRjcmvvv/jljG3Mpz/
YdF6hbMeyg5cbqqlTFUI/nKQexwRfG6QvJcFqvxGCwc5EKNezeF5lva36Xst
HFg4u+STzyH4M0HgJoL/KEJ8+0UGdTj/wtWwN/rR6g51v60Kzs2wcNig+qR5
Xq+6g9/FiTH/ihF8sPpYBP8MCMhYOExpb426XKPukAaORwuIOSfUIOlphjnc
veD46zeD8xtZjvYbhiP4kSBn2WHySw9vc515VwnOh4Xn32+lD+YEIvhg89oR
/BWg8Gk0h/NTYu+4MZ8wg7h7jSRE/0Yzh+C3lz/OUJRw0ADF50ozhweg9LdR
HM6HpT8Y/yxIP48oJD2wmkPSu6aww5L7+/jmLEbwC9Z03844YAHnw/LXl30f
t6ZPQ+Q3WP4DAPWJjXA=
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4nqWo/2Gz20ceiO6/RknyDnA+Hc0Zdf8/6zg
oPKked7ZUzYOa4V0+NLXKTvYVEasMNW1cdigl7eY0UYNor7d2uE/CNzXgNDz
rRxYOLvkk/20HHq8XrGYNCL433fe6vpbiuB/2RCQPSvdyuHH29cHLJ0R/AcR
4tsvKiD4x3ft6GUTQPD1tVYKX2DRcvgA4k+H8pdoQuzbaO3wqnir6O9sdYcn
iQuvmfjbOLhMaBZKO6UM579py+02mi0H5/eB/C8gBvWvtcOL2sfZ53N4Hfwv
Toz512zloP5J5eUsTma4/WB/2jPB+f5PPC+ZCiP4BctLNvw7zwjnN4vXsma6
McL9PxMEJBnh4QPj+5xgt529FME/AwI91hD3FbA7XBX65HhezAbqHgGH1DQg
WGbjAKLS2kTg8Qfmu0k6oMcvAFn+2ag=
        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{31.01765379825654, 15.14319302615193},
      PlotRange->{{0., 31.02}, {0., 15.139999999999999`}}], {-0.675, 1.3}]}, 
   {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], PolygonBox[CompressedData["
1:eJwllwk0VfsXx5EikYSoVMqQqcJLqT82mV71Gp4yJUPvlTwp8/iKkiYlUZR5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     "]], InsetBox[
     GraphicsBox[
      {Thickness[0.08396305625524769], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIjIIaxWZDYzFDMAOUzoImTqoYWenGZM9jcMxjcQK3w
IdWdAO3MAwM=
        "], CompressedData["
1:eJxl1QtMVEcUANBFIAZZYdt9u+tShF2W5a1SPwit2lp6bQqxJI0tKGK08cdH
Wi0mtKlYbI2xmhZb0RhdkBhNTQwRGmr80MYQlIilQfwRjZ9EFG2kYNRqCEiQ
7r2zcyfwJnnZnLydeTP3ztxxry7JLgg1mUwhgef7wDMu8FRh63HDL3kVC0M2
aCBtwtalQVFhoJ1Srn/9zaii75S/aTmVUVXvgvK7A7dSezWwlu356mK+C7Bb
YaYNRrBFu6Bv+/qKWbftsOjxtWf+kBio7e/Z2N6QAC+anp0s6ndCV8aK+dVn
E0D/L7Gnus0JSyLsO1KfKNM4I0Zvc433tnc64Vv8fqQHdqD3xsCdKZPrRnI8
sB/XczNOzNfkFeOuSIATswfO5WfpYPnsk7uzlnjg4arD19OifXB8+pe/htxJ
hOH+r7tqUnzw8nFv89xQL2wJO78rZbYPGvD9PKOnueNfrNunfBq23r/Q6AN/
ZfSmt5O9sLbk6Q9tnT549Hly//7hRDZNq1n5d+xfnggrF2Xrh9p88HfLB/XF
6coL6s4fNa31sP24vj8S2CIubh6P8perTOufoey5fj/H1OcyuBvjUaIs15uK
zerm+FC+05Tpfakb/i09aRtKDvY/44ZiHF9TLsB5tersrL/Gv3dgsc7jh0X8
FL+mI0nM/x8XtGOrS4IyzHOFRbgvHtKogybiMFeHTIyPX4NGjP+ADq4/DzUV
/Kbx/MgdjtHzPzKJTfsrwmkw7YsaZRkvOi9Vk9jZuL9XKdP+3udg+7B/rZ3z
RfO/ZmPnYP/DFvajzd1fXKqLZi/35sV2nJnI45nnR2X5p5jZNF5pJJv+Xz7B
YBqvWFmud5tjc3hxZiSb4lplZvfiOR6yGPzxld3LX4Uqy/xK548x5cevQzzl
wwIzp9ZaL3+oB9cXzvWiEuvS0zC4h/XhUxscuXW0O6UljOuPyP/w+9KdQ603
Dt4cZFfj9J0DBm/HOqEpizxag/EeZM9ZPS09vPkle+GDj66+ZX3Fpn3YboJd
OM8GK5zOaphTUzaOTfFsNbNFfqLYtL+TLCDHk/GRfo77J/c1NtXJK0bL+i0t
13sRp7dO+WxF09a0Fgtb7p+xpvi/a2NvwnN3TJk+P2iDnbQOs1iX1SH2d8RE
aMx5J2/kggOWYT7nWcR4B+KC59YerCtucT5yY7l/Bp7fjbFiPZft8DP+VsaK
fjuV6R5KV5b3j8hHzOj7q1BZ3j/SFK/dToPFOpRH5dscw6b9O11Z1OM32HT/
LJ3M+daw3jyIY9M9uMXFpnrUOcaB+irHo58fleneOzbmfY/Rcn/8D060WRc=

        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{11.908742216687422`, 15.14319302615193},
      PlotRange->{{0., 11.91}, {0., 
       15.139999999999999`}}], {-0.26665507631212293, 0.4193865719814481}]}, {
    PointBox[{0.5100000000000002, 0.3799999999999999}], InsetBox[
     GraphicsBox[
      {Thickness[0.036603221083455345`], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIrIGYC4mjVCJlzMhIO7muOLmfgUHKA8Z0nNAulZSk7
tCmwq57ZIubwwDXecVajssObttxuo2gE/wwI+IjC+WD1ISIQ/b+U4PyZINCJ
4O/Jr3k701XJ4WD3viaTxSIOa4V0+NLllBz6Irr9GS+IwN0T9PbyxxmOog7C
lZNKzl5RdEgDAzGIvTYIPli9hAKc/2Xfx63pYXIOwSD9B4UdND6pvJzFKeJg
YgwEn3ng/IAnnpdMJ7PD+S3itayZbWwQvqcYKv+lOJwfAw4nKYg7ejgg/jeU
dXhR+zj7/BsuiH/0FKDu4HHYC/KvqKJDD8h/G3gcyg9vc53pi+CD1e9D8Kvv
/7hlvFrJ4TzIfB4uePiC7d3DCueD3eP22x7Gt0jStWM98MV+xbeXFWcCFOB8
kLeNlRF8sLt5FBxypiYUWhR/tQ8BhdNDeUj4bP4G5zeBzf8B52eD1f+w548N
uG/EruAw78TkJdlqP+3TQcEepuAgs1FsPlPCX3tw/FspQfgKTA5g9wgoO9zg
vS2WWsYK5y+5tfyxoTMbKv8wOwYfYr4SnH9bU3bN/8OKkHg5yeawEqReQRFu
Pth+LwVIerZhdDAAx7sUnA+Ol2mScP7OYKuI/+0ScD44HU4Qh9jXzAhJhwdF
IeFvwwJJZ20i0PTG7qAOcoemsEPJ8pIN/85zw/kzwAmfB84H55/ZonA+LL+l
gow5puCAnh8B7Cx8Vw==
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
        0}, {1, 3, 3}}}, {{{12.2234, 11.410899999999998`}, {12.2234, 
        11.585899999999999`}, {12.056299999999998`, 11.585899999999999`}, {
        11.9484, 11.585899999999999`}, {7.55469, 11.585899999999999`}, {
        7.4484400000000015`, 11.585899999999999`}, {7.2796899999999996`, 
        11.585899999999999`}, {7.2796899999999996`, 11.410899999999998`}, {
        7.2796899999999996`, 11.2344}, {7.4484400000000015`, 11.2344}, {
        7.55469, 11.2344}, {11.9484, 11.2344}, {12.056299999999998`, 
        11.2344}, {12.2234, 11.2344}, {12.2234, 11.410899999999998`}}}], 
       FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
        "], CompressedData["
1:eJx1ln9MW1UUx0tZ0CX8cHSDto+GV9rutWVjE3CyhdiDBmGItoHF1AhuEyhO
0Elguo0yHSjLgvvtOphIJkzZIkiX/QIUXFyGOru5OXTLRrIfNg4U4rYQgqOs
9t773r1JG2/y/vjk3nvuPed87zlP+/r6grJwmUwWFvg+DnzywLcsc6DAtdYI
uSetP5Q0zlokdo7WP3Qt91sO7I7ZvCyZcWpaYCgYX/rt5fEltQIMzwxdbXvF
b2lt1/X5cgSw1GTV/ZwggzWrCoRDcwXYZW+yhi2VA17/qR4mB++fLI9TwIuX
9xQ9atBDkcGecNGpgPwgLnMExpAejA/0YwfHFOA2eBvaJvQgQ4OfD8r9w3Pf
SFoIaJnjzwWwZWbFOxd/FKCvcIXdn6OEE09Pf1+aZwQPGuNKmJ3acKt1ngl6
0fxdFcSj/e0m2Hhz+npakxqs1znn2gIz4a/U4EPrq8yQjvw+rob3kf0jZhhv
fKsp9RvG2F4OB0vMRxWXDpuhJ3ZRdPkWDnrQfXeYyfldHLX3f+zHw0Ti4xLt
eRlj/3IZ4/hEMH4Jxa/DSPmOPf705Q+MJJ6tHHwYZe35pIwxPtcj0PNxfI4x
XqxNnKx0MdZ0juamrA7lnK5znTIlBwlB/HDi7zPLSwQav/Nnn+1e1ybQ+I6+
mTx1YECAM02D9ekdajiW8nZHmE9cv4/xNv4xgyedMbbfqyJ66BYgDQ8V8e8L
ATYj+8kqEp9GAT5C+yeVIOn1VeT/iBKakb4rBOhC+RpUQmnxyPPhdgHK0b4v
lVCL7HBacp+0GDgyNbbRY0si9l9QwYhJ0+WvToL5m/bWXChVk/W1SdS/e+09
/IVmHeUnim03U+8yxvGN04cwloGFg0VBbEP6jNXT+OPzr+got6CxnTG+T7KO
5vtW9uqsg7eTqD6e290Q6/hLSxm7Wc1Tfu/sqeyWKJ7aw356Eylju98yJu8g
lCU9SCz5i+0dZjyw3jnRsoCnjPPgYoztPK4N4cT+Q4NlKUEcrYYbKD7hWmIn
Qpyf5sE2ceV+8+cqyEZ8TQNjdX9U/FIpJ/HZo6H1axVat1VD6x3WyTMcZQHV
paNqytjv/FAuxfXJR7mbO7X4fKXPgnVfohb1NUPs/cQY15HXOMrNKL+qBKjc
v6Yqo3rGgv38OgGs3pW/PrVvxoJ1YuUpd6P9O3m6Hs/HaKk9nP88xhtQvosZ
E/2GMn5XjlnKkr9Yf+sYxyC9C4x1v98plEUyVqD8D/OUt2eu7Hfs5eF0njuj
dZOf3NcizveJ69N5OIHm/2WMz22RgcRXo27ElU3JQIoHfu9OOeDzi3i4hubf
DRfrAw+RWdF5zaYI8p4KRb175GT/P7xYvyKJjhw6co53HrhRPco0wE7U39xz
RHsGqOqscT+yykl9+8xA3tXxMMokP0FcyFjqp/gakQYaH9yfb+spOx+4bRX9
jKV+GsyS/vKDGPfrbXqaX6nfSiz1W4lxv603UD2RemugeiP2FlIe6u/dEXFP
oLwU9zOB2ts659yuJ+ONlHO/q9NkCIyl/5Fglv5X/gOhQQRP
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYtvKiBWmaw0dCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZMDvYgfq2hAwMIHGB2WHJ/H9+cZAOHI937mkwW8zhMmcBfZdat79Cq
wK56ZooonN8b0e3POEEOzj8DAj3KDtxuqqVMXgYOM2YCgaW6g/S8OM3TE4D2
35KuSbykCbdfX2ul8AUWLTj/+K4dvWwCCP6DCPHtFxUQ/B9vXx+wdNZyeJy4
8JrJfEMHFs4u+WQ/LYfFIPdORvCfgOTzEfzk2DtuzB0GDtsdmh4d36HhsEUv
bzHjH32HEyD7Jqg5TGlvjbp8R8+hkeVov2G4isP5q2Fv9KP1HM6C/PNHEc6H
+RfGF6mcVHJ2iZTDVvMfh1JW6TnsCLaK+J8uCrH/vL7DA9d4x1kbBRyeZ2l/
m95r4BAACv/LbBB/lxg6gIJnpiQj3P0wPsx/MD7M/83itayZbgg+LH4BedTP
5Q==
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
        0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
        0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4lvSNYlGS00dRConlZx9IukA4+8Itor4ry7l
wOWmWso0y9RB/ZPKy1meUg51v60KznUg+LVo/JTYO27MFQi+xNQrnBlFpg4x
qhEy52Qw+WdAIMfUIT0NCNikHDTe8u4ziDR1eOga7zgrUNIhQnz7RQY5U4d1
Qjp86XLiDjEKjh+T55g4aIDM5xSB2P/DGM4/UCtrkb4EwS/ZKvr79DxjhwPd
+5pMlEXh/Ddtud1G0mI4+WD3/RFzaGQ52m+43BgSPi3iDgfbloefajJx2Jtf
83bmUiWHLztvdf1tNYXzHZseHZ+xG8EHh8cNTH71/R+3jLmV4fwPi9YrnPVQ
drgh9Mnx/DEEH+yePjT5aSao8v9MHOSWv/DQq1dz2GL+41AKl6kDC2eXfPI5
BH8mCNxE8B+BA1Ydzr9wNeyNfrS6g88JdtvZT00cNqg+aZ7Xq+4gMy9O8/QB
BB+sfhWCDzY308RhSntr1OUadQcTYyAINoGkkxNqDrdB6empMdy90aD4u2ME
5/tfnBjzbzGCrw409mwXJr/08DbXmXeV4HxYeJ4+7LQ2cx6CDzbvMoIPDp9z
xnC+vtZK4QsixpB0t0YSov+fkUPw28sfZyhKQOLzq5HDA1D62ygO58PSH4x/
FqSfRxSSHoKMIeldU9ihcE337YwPCL5tZcQKU15TOB+Wv77s+7g1fRoiv8Hy
HwCUu529
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYr+LE2P+GVs69EZ0+zNOkHOA8e9oyq75/1nB
4fOGgOxZ4pYOa4V0+NLXKTtwuamWMlVZOGzQy1vMaKMGUX/Z3OE/CNzXcDgD
Am/MHFg4u+ST/bQcIsS3X2Q4h+AfbFsefuoQgn+gVtYifYuZw4+3rw9YOiP4
D0AaFRD847t29LIJIPj6WiuFL7BA+U+g/CWaDpEg+/6ZO7wq3ir6O1vdYSPI
nXMsHFwmNAulnVKG89+05XYbzZaD8/tA/hcQg/rXwuFF7ePs8zm8DjLz4jRP
XzBzUP+k8nIWJzPcfrB/7ZngfP8nnpdMhRH8guUlG/6dZ4Tzm8VrWTPdGOH+
nwkCkozw8IHxJaZe4cz4hOCD6ZvmEPcVsDssub+Pb06yBdQ9Ag7GIPDZwiEN
BNpE4PEH5rtJOqDHLwB1ts6X
        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.3262512390540632],
      ImageSize->{27.314570361145705`, 15.146331257783313`},
      PlotRange->{{0., 27.32}, {0., 
       15.15}}], {0.5100000000000002, 0.3799999999999999}, {3, -3}]}, {
    PointBox[{0.004999999999999893, 1.02}], InsetBox[
     GraphicsBox[
      {Thickness[0.036603221083455345`], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIrIGYC4mjVCJlzMhIO7muOLmfgUHKA8Z0nNAulZSk7
tCmwq57ZIubwwDXecVajssObttxuo2gE/wwI+IjC+WD1ISIQ/b+U4PyZINCJ
4O/Jr3k701XJ4WD3viaTxSIOa4V0+NLllBz6Irr9GS+IwN0T9PbyxxmOog7C
lZNKzl5RdEgDAzGIvTYIPli9hAKc/2Xfx63pYXIOwSD9B4UdND6pvJzFKeJg
YgwEn3ng/IAnnpdMJ7PD+S3itayZbWwQvqcYKv+lOJwfAw4nKYg7ejgg/jeU
dXhR+zj7/BsuiH/0FKDu4HHYC/KvqKJDD8h/G3gcyg9vc53pi+CD1e9D8Kvv
/7hlvFrJ4TzIfB4uePiC7d3DCueD3eP22x7Gt0jStWM98MV+xbeXFWcCFOB8
kLeNlRF8sLt5FBxypiYUWhR/tQ8BhdNDeUj4bP4G5zeBzf8B52eD1f+w548N
uG/EruAw78TkJdlqP+3TQcEepuAgs1FsPlPCX3tw/FspQfgKTA5g9wgoO9zg
vS2WWsYK5y+5tfyxoTMbKv8wOwYfYr4SnH9bU3bN/8OKkHg5yeawEqReQRFu
Pth+LwVIerZhdDAAx7sUnA+Ol2mScP7OYKuI/+0ScD44HU4Qh9jXzAhJhwdF
IeFvwwJJZ20i0PTG7qAOcoemsEPJ8pIN/85zw/kzwAmfB84H55/ZonA+LL+l
gow5puCAnh8B7Cx8Vw==
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
        3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
        0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
        3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJFIGYC4jmLlHf+ea7hEHBLuibxkpoDjP+qeKvob211
h7/fSh/MmYjgn78a9kY/GsE/AwJ3lDH4LJxd8snrtOF8fa2VwheeIPhgc6x1
HEyMgaAZwf+waL3CWQ1MPkw/jA8zH8aH2S+/a8G+VD9ZOP8/CNyXgfNbFdhV
z5hg8mH+h/FTYu+4MVeowfXD+DDzYXyY/ej8vfk1b2d+VYTzwznF2o33I/hg
OkMR7n8YHxY+6HyYfhgfZj6MD7MfFj8wPiz+YHxY/KLzYf4HAF659xc=
        "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
        "], CompressedData["
1:eJx1ln9MW1UUx0tZ0CX8cHSDto+GV9rutWVjE3CyhdiDBmGItoHF1AhuEyhO
0Elguo0yHSjLgvvtOphIJkzZIkiX/QIUXFyGOru5OXTLRrIfNg4U4rYQgqOs
9t773r1JG2/y/vjk3nvuPed87zlP+/r6grJwmUwWFvg+DnzywLcsc6DAtdYI
uSetP5Q0zlokdo7WP3Qt91sO7I7ZvCyZcWpaYCgYX/rt5fEltQIMzwxdbXvF
b2lt1/X5cgSw1GTV/ZwggzWrCoRDcwXYZW+yhi2VA17/qR4mB++fLI9TwIuX
9xQ9atBDkcGecNGpgPwgLnMExpAejA/0YwfHFOA2eBvaJvQgQ4OfD8r9w3Pf
SFoIaJnjzwWwZWbFOxd/FKCvcIXdn6OEE09Pf1+aZwQPGuNKmJ3acKt1ngl6
0fxdFcSj/e0m2Hhz+npakxqs1znn2gIz4a/U4EPrq8yQjvw+rob3kf0jZhhv
fKsp9RvG2F4OB0vMRxWXDpuhJ3ZRdPkWDnrQfXeYyfldHLX3f+zHw0Ti4xLt
eRlj/3IZ4/hEMH4Jxa/DSPmOPf705Q+MJJ6tHHwYZe35pIwxPtcj0PNxfI4x
XqxNnKx0MdZ0juamrA7lnK5znTIlBwlB/HDi7zPLSwQav/Nnn+1e1ybQ+I6+
mTx1YECAM02D9ekdajiW8nZHmE9cv4/xNv4xgyedMbbfqyJ66BYgDQ8V8e8L
ATYj+8kqEp9GAT5C+yeVIOn1VeT/iBKakb4rBOhC+RpUQmnxyPPhdgHK0b4v
lVCL7HBacp+0GDgyNbbRY0si9l9QwYhJ0+WvToL5m/bWXChVk/W1SdS/e+09
/IVmHeUnim03U+8yxvGN04cwloGFg0VBbEP6jNXT+OPzr+got6CxnTG+T7KO
5vtW9uqsg7eTqD6e290Q6/hLSxm7Wc1Tfu/sqeyWKJ7aw356Eylju98yJu8g
lCU9SCz5i+0dZjyw3jnRsoCnjPPgYoztPK4N4cT+Q4NlKUEcrYYbKD7hWmIn
Qpyf5sE2ceV+8+cqyEZ8TQNjdX9U/FIpJ/HZo6H1axVat1VD6x3WyTMcZQHV
paNqytjv/FAuxfXJR7mbO7X4fKXPgnVfohb1NUPs/cQY15HXOMrNKL+qBKjc
v6Yqo3rGgv38OgGs3pW/PrVvxoJ1YuUpd6P9O3m6Hs/HaKk9nP88xhtQvosZ
E/2GMn5XjlnKkr9Yf+sYxyC9C4x1v98plEUyVqD8D/OUt2eu7Hfs5eF0njuj
dZOf3NcizveJ69N5OIHm/2WMz22RgcRXo27ElU3JQIoHfu9OOeDzi3i4hubf
DRfrAw+RWdF5zaYI8p4KRb175GT/P7xYvyKJjhw6co53HrhRPco0wE7U39xz
RHsGqOqscT+yykl9+8xA3tXxMMokP0FcyFjqp/gakQYaH9yfb+spOx+4bRX9
jKV+GsyS/vKDGPfrbXqaX6nfSiz1W4lxv603UD2RemugeiP2FlIe6u/dEXFP
oLwU9zOB2ts659yuJ+ONlHO/q9NkCIyl/5Fglv5X/gOhQQRP
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYtvKiBWmaw0dCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZMDvYgfq2hAwMIHGB2WHJ/H9+cZAOHI937mkwW8zhMmcBfZdat79Cq
wK56ZooonN8b0e3POEEOzj8DAj3KDtxuqqVMXgYOM2YCgaW6g/S8OM3TE4D2
35KuSbykCbdfX2ul8AUWLTj/+K4dvWwCCP6DCPHtFxUQ/B9vXx+wdNZyeJy4
8JrJfEMHFs4u+WQ/LYfFIPdORvCfgOTzEfzk2DtuzB0GDtsdmh4d36HhsEUv
bzHjH32HEyD7Jqg5TGlvjbp8R8+hkeVov2G4isP5q2Fv9KP1HM6C/PNHEc6H
+RfGF6mcVHJ2iZTDVvMfh1JW6TnsCLaK+J8uCrH/vL7DA9d4x1kbBRyeZ2l/
m95r4BAACv/LbBB/lxg6gIJnpiQj3P0wPsx/MD7M/83itayZbgg+LH4BedTP
5Q==
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
        0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
        0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4lvSNYlGS00dRConlZx9IukA4+8Itor4ry7l
wOWmWso0y9RB/ZPKy1meUg51v60KznUg+LVo/JTYO27MFQi+xNQrnBlFpg4x
qhEy52Qw+WdAIMfUIT0NCNikHDTe8u4ziDR1eOga7zgrUNIhQnz7RQY5U4d1
Qjp86XLiDjEKjh+T55g4aIDM5xSB2P/DGM4/UCtrkb4EwS/ZKvr79DxjhwPd
+5pMlEXh/Ddtud1G0mI4+WD3/RFzaGQ52m+43BgSPi3iDgfbloefajJx2Jtf
83bmUiWHLztvdf1tNYXzHZseHZ+xG8EHh8cNTH71/R+3jLmV4fwPi9YrnPVQ
drgh9Mnx/DEEH+yePjT5aSao8v9MHOSWv/DQq1dz2GL+41AKl6kDC2eXfPI5
BH8mCNxE8B+BA1Ydzr9wNeyNfrS6g88JdtvZT00cNqg+aZ7Xq+4gMy9O8/QB
BB+sfhWCDzY308RhSntr1OUadQcTYyAINoGkkxNqDrdB6empMdy90aD4u2ME
5/tfnBjzbzGCrw409mwXJr/08DbXmXeV4HxYeJ4+7LQ2cx6CDzbvMoIPDp9z
xnC+vtZK4QsixpB0t0YSov+fkUPw28sfZyhKQOLzq5HDA1D62ygO58PSH4x/
FqSfRxSSHoKMIeldU9ihcE337YwPCL5tZcQKU15TOB+Wv77s+7g1fRoiv8Hy
HwCUu529
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYr+LE2P+GVs69EZ0+zNOkHOA8e9oyq75/1nB
4fOGgOxZ4pYOa4V0+NLXKTtwuamWMlVZOGzQy1vMaKMGUX/Z3OE/CNzXcDgD
Am/MHFg4u+ST/bQcIsS3X2Q4h+AfbFsefuoQgn+gVtYifYuZw4+3rw9YOiP4
D0AaFRD847t29LIJIPj6WiuFL7BA+U+g/CWaDpEg+/6ZO7wq3ir6O1vdYSPI
nXMsHFwmNAulnVKG89+05XYbzZaD8/tA/hcQg/rXwuFF7ePs8zm8DjLz4jRP
XzBzUP+k8nIWJzPcfrB/7ZngfP8nnpdMhRH8guUlG/6dZ4Tzm8VrWTPdGOH+
nwkCkozw8IHxJaZe4cz4hOCD6ZvmEPcVsDssub+Pb06yBdQ9Ag7GIPDZwiEN
BNpE4PEH5rtJOqDHLwB1ts6X
        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.3248272077266339],
      ImageSize->{27.314570361145705`, 15.21273225404732},
      PlotRange->{{0., 27.32}, {0., 
       15.209999999999999`}}], {0.004999999999999893, 1.02}, {3, -3}]}, 
   {GrayLevel[0], InsetBox[
     GraphicsBox[{{}, {
        {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[2], 
         AbsoluteThickness[1.6]}, {
         TagBox[
          {Opacity[0.]},
          Annotation[#, {{Callout}, Charting`Private`Tag$79125, {1}}]& ], 
         TagBox[
          {Opacity[0.]},
          
          Annotation[#, {{Callout}, Charting`Private`Tag$79125, {
            1}}]& ]}}, {{{{}, GraphicsGroupBox[{
            {GrayLevel[1], AbsoluteThickness[4], Opacity[
              NCache[
               Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], 
             JoinForm["Round"], 
             BSplineCurveBox[{
              Offset[{2.121320343559643, 2.1213203435596424`}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{5.656854249492381, 5.65685424949238}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{7.65685424949238, 5.65685424949238}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{9.65685424949238, 5.65685424949238}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{9.65685424949238, 5.65685424949238}, {
                0.004583099507690586, 0.0081335573455876}]}]}, 
            {RGBColor[
             0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
             AbsoluteThickness[1.25], 
             BSplineCurveBox[{
              Offset[{2.121320343559643, 2.1213203435596424`}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{5.656854249492381, 5.65685424949238}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{7.65685424949238, 5.65685424949238}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{9.65685424949238, 5.65685424949238}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{9.65685424949238, 5.65685424949238}, {
                0.004583099507690586, 0.0081335573455876}]}]}, 
            {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
              NCache[
               Rational[2, 3], 0.6666666666666666]]}], 
             PolygonBox[{
              Offset[{41.656854249492376`, 18.856854249492383`}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{41.65685424949238, -3.1431457505076175`}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{9.656854249492381, -3.1431457505076246`}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{9.656854249492376, 18.856854249492375`}, {
                0.004583099507690586, 0.0081335573455876}]}]}, 
            {RGBColor[
             0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
             AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
             StyleBox[
              RotationBox[
               DynamicModuleBox[{Charting`ChartLabelingDump`g$$ = Graphics[{
                  Thickness[0.03949447077409163], 
                  Style[{
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
                    0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGITIGYC4hbxWtbMYzwOIpWTSs4+kXSA8WNUI2TOyUg5
vKh9nH0+h8dB/ZPKy1meUg7paUDwjBvOnzETCCQR/OW3lj82ZOZ2uO8a7zhL
UMqBx5HPa8ZKLoh8pqSD/xPPS6bCnA4MIJAgBrGnht1BAyTPKeKw1WuDxZyf
zHA+WH0wIwbfxBgIikXh/L6Ibn9GATE4f62QDl+6nRiqfk1xB5A248+MDmlg
IOFgW+JYezqGz6GZ13/9lFYNqLl8Dpv08hYzztFwkNkoNp9pAZ/DqcNOazP3
IfjVnzYEZN9C8ANuSdckCmk6FCwv2fCvnxcnH+y/nRwOuoryX3K+aThsA/Et
2R2k58Vpnv6gAQmvl6wOLSD3PNVwCAC7n8XhPwjc13C4zntbLNWMySEj/0Pr
ySsaDjPBgNHhaeLCaybnEfyEkCD1BZkI/t9vpQ/mGGo4bAfZV8kE54OlI5lR
+TfZMfhg//9Th/NTQcF3DME/sWtHL9sGBN9Aa6XwhSXq0HBmd5Bb/sJDz14d
4t+fP+zB6WGlhEP21IRCi+If9mdAQEfCYRY4Pf2wB8fDZXE4fx0oPuUQ/Jr7
P24ZvxZxeOL3MuHv/H8Q8zSFHcDmnGF2gPHB5mxmg/MPdu9rMlnM4RDy9vLH
GYoiDudBynm4IOmlThSirpPb4QEo/X4Ug+cH9zVHlzPsQOQPWH4BANrBXYE=

                    "]], 
                    FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
                    "], CompressedData["
1:eJxlln9M1GUcxw+pHNzB4R0/vnccfJ/je3es9I8AR8aoPsw5kUoZuLqpZWZ3
yFrTNlwqUCgMc9DAZgzMzEx3sqHilqkUYDFbLWA5XDX6A1NWY4uFrjG3CLrn
8zzfzzPvnu272+t7z/fzeZ735/N9P1/v67urQokWiyUherVHr2XRq7h0sKpr
hw/2ROr6FzusYLKtLLWiu9YG3Z32A8UrFRcWRYdTcf3Ug8miegMuV/SvObHf
BuV9NyKWckP8P2ODHj6SDNjmD3rGF1LF/I8ZbOXc4ILfHs/pW2pmcL1t6NDq
u4qHJYfC0fEdg45g26aESje8M/Llup5ZBjX8fqsbjpRuGAjn5cEoHy94YO70
RTb2vQH6wKmh0IVc+OKpB9++UeGD1Xzd1Tr8N7/39okVfrC/UjlVmM9A++hW
0q7TfvibP7ePQeVkdsOOqoDg95mY/3ZAxG9n0PRvyZ7xcwE4Nz+zb7RTMcb7
hcGTT/Q6fzoTgDa+rvsM+v3TzSc/CEgdvBTP5AXJ3ZItOAJw3rEqtWZRxpv2
E7/L85UrRn0eU7zx5tFti5/7iO8Es67cbPLB7XXby44neKElZdPFYyHFuK9R
g9aD9y8p3sXjdyl+OSnzcNH2eMbfYRbHqPtOg/TDdZ00SF+s56ABzv0f1o21
MPD9fKfasmDAGJ/foBjnvagY49vl8+cNoV+PDoO7G2Z7zhpiH0d1oU+rAX+1
vtVWuFWnfsX+Wiv5TQPSeX6fLvo3KNdr0+GfoXuXa4rdsi6ZUDk7ca/7M4/U
SYer1SXBpT89Im+IifnzHtofzivQibEvxxVjH2eyOOayFU3EM/a7g5H+mD+i
E6PeTsW4npdyqd74no3kUH+0sOX+0VvZxDxd+A+NGHXL1ige6jSdRbyFv8df
K77G17M+ns1+MNncL8Y7o/gAr8dKjRjrsMpF3M59IM0dx2s7mx3hihguYXCF
51vuFjoWSx+Zkz6TyES9f80Q/vW0XfZNBvnXZl7vgxnkd6jLs07i/Pu+meO9
DmLhQ/GM7QNW4shk5G5BohW+4fXY6RDrCyeLeD8oxnyvOolRV1c6tGQ1Plrb
mgwMfS5d1LkrWeQ5pRGjz3pcNH+JD91N8Q7z+h9TjPX+SrHo3+w4xjjvWYnN
/WL/TbiJsd83Kl7P9dbcMfq5iNEHfC5x/4hN5tHE/71yfq0GftRJMb7n4RTi
s1zfkRTSA+9vsIv8VzWo5nX1pgmfsbnEvutXyPdJk35iF/mnXCLO9XTpl7mi
T5/XwOB+VOqFPl6noTTpN154pq6s8UePHfZyf/pE+npTKrHnUuany16LYabY
PE+FD3lJH9T7d0aMfT6g2Dw/Y9nsP5NxX89ZhR6m70Tra563Jj903kYZz7VD
Xuon4bde6jcRL+/hfpwziIV/GBTv4CM3OgqyfMTlw405a/IVm98jsWx+r/wP
U2yEIw==
                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4ppPGwKyo/QdCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZQ/i89BwYQOMDs4LG/VtbiuI7Dke59TSaLeRymTOCvMuvWdmhVYFc9
M0UUzu+N6PZnnCAH558BgR5lB9Eer1csU3QcZswEAkt1B1ObvUHTFIH235Ku
SbykCbdfX2ul8AUWLTj/+K4dvWwCCP6DCPHtFxUQ/B9vXx+wdNZyOH7YaW2m
nb4DC2eXfLKfloM7yL3qCP4JkPw9PTj/KNhcXYftDk2Pju/QcNiil7eY8Y+2
wwmQ+AQ1hyntrVGX72g5NLIc7TcMV3E4fzXsjX60lsNZkH/+KML5MP/C+CKV
k0rOLpFy2G7+41DKKi2HHcFWEf/TRR2eJC68ZnJe2+GBa7zjrI0CEPXSug4B
oPC/zOYQHxKkvuClngMoeGZKMsLdD+PD/Afjw/zfLF7LmumG4MPiFwB6zdN5

                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                    3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4tvSNYlGS40dRConlZx9IukA4+8Itor4ry7l
wO2mWso0y9hB/ZPKy1meUg71v60KznXg5qfE3nFjrkDwJaZe4cwoMnaIUY2Q
OSeDyT8DAjnGDulpQMAm5aDxlnefQaSxw0PXeMdZgZIOEeLbLzLIGTusE9Lh
S5cTd4hWcPyYPMfIQQNkPqeIQy3I/h+GcP7+WlmL9CUIfvFW0d+n5xk6HOje
12SiLArnv2nL7TaSFsPJB7vvj5hDI8vRfsPlhpDwaRF3ONi2PPxUk5HD3vya
tzOXKjl82Xmr62+rMZzv2PTo+IzdCD44PG5g8qvv/7hlzK0M539YtF7hrIey
ww2hT47njyH4JSD39CH410Hy04zgfLB7/xk5yC1/4aFXr+awxfzHoRQuYwcW
zi755HMI/kwQuIngPwIHrDqcf+Fq2Bv9aHUH7xPstrOfGjlsUH3SPK9X3UF6
Xpzm6QMIPlj9KgQfbG6mkcOU9taoyzXqDsYgEGzkUAeKlxNqkPT01BDuXnD8
3TGA8/0vToz5txjBVwcae7YLk196eJvrzLtKcD4sPE8fdlqbOQ/BB5t3GcEH
h885QzhfX2ul8AURQ0i6WyMJ0f/PwCH47eWPMxQlIPH51cDhASj9bRSH82Hp
D8Y/C9LPIwpJD0GGkPSuKexQuKb7dsYHBN+2MmKFKa8xnA/LX1/2fdyaPg2R
32D5DwDE2J1H
                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4hdZ2t+m+5o79EZ0+zNOkHOA8e9oyq75/1nB
ocfrFYuJobnDWiEdvvR1yg5L7u/jmzPZzGGDXt5iRhs1iPq3pg7/QeC+hkMa
CLCZOrBwdskn+2k5fNoQkD3ruQmcH6Pg+DH5DoIfIb79IsM5E4cfb18fsHRG
8B+AGAoI/vFdO3rZBBB8fa2VwhdYtBwiQfx/UP4STYcvIPvEzRxeFW8V/Z2t
7uBzgt129lYzB5cJzUJpp5Th/Ddtud1Gs+Xg/D6Q/wXEoP41c3hR+zj7fA6v
wxbzH4dSXpk4qH9SeTmLkxluP9i/9kxwvv8Tz0umwgh+wfKSDf/OM8L5zeK1
rJlujHD/zwQBSUZ4+MD4G0HhymMK55sYA8FnU4j7Ctgd7CojVpjWmkHdI+Bw
BgR4zCHh3iYCjz8w303SAT1+ATQHzXM=
                    "]]}, 
                   Thickness[0.03949447077409163]]}, {
                 DisplayFunction -> Identity, ImageSize -> Automatic, 
                  ImageSize -> {25.32323785803238, 15.14319302615193}, 
                  BaselinePosition -> Scaled[0.32631885041954006`], 
                  ImageSize -> {26., 16.}, 
                  PlotRange -> {{0., 25.32}, {0., 15.139999999999999`}}, 
                  AspectRatio -> Automatic}]}, 
                TagBox[
                 TooltipBox[
                  DynamicBox[ToBoxes[
                    Pane[
                    Graphics[{
                    Thickness[0.03949447077409163], 
                    Style[{
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
                    0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGITIGYC4hbxWtbMYzwOIpWTSs4+kXSA8WNUI2TOyUg5
vKh9nH0+h8dB/ZPKy1meUg7paUDwjBvOnzETCCQR/OW3lj82ZOZ2uO8a7zhL
UMqBx5HPa8ZKLoh8pqSD/xPPS6bCnA4MIJAgBrGnht1BAyTPKeKw1WuDxZyf
zHA+WH0wIwbfxBgIikXh/L6Ibn9GATE4f62QDl+6nRiqfk1xB5A248+MDmlg
IOFgW+JYezqGz6GZ13/9lFYNqLl8Dpv08hYzztFwkNkoNp9pAZ/DqcNOazP3
IfjVnzYEZN9C8ANuSdckCmk6FCwv2fCvnxcnH+y/nRwOuoryX3K+aThsA/Et
2R2k58Vpnv6gAQmvl6wOLSD3PNVwCAC7n8XhPwjc13C4zntbLNWMySEj/0Pr
ySsaDjPBgNHhaeLCaybnEfyEkCD1BZkI/t9vpQ/mGGo4bAfZV8kE54OlI5lR
+TfZMfhg//9Th/NTQcF3DME/sWtHL9sGBN9Aa6XwhSXq0HBmd5Bb/sJDz14d
4t+fP+zB6WGlhEP21IRCi+If9mdAQEfCYRY4Pf2wB8fDZXE4fx0oPuUQ/Jr7
P24ZvxZxeOL3MuHv/H8Q8zSFHcDmnGF2gPHB5mxmg/MPdu9rMlnM4RDy9vLH
GYoiDudBynm4IOmlThSirpPb4QEo/X4Ug+cH9zVHlzPsQOQPWH4BANrBXYE=

                    "]], 
                    FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
                    "], CompressedData["
1:eJxlln9M1GUcxw+pHNzB4R0/vnccfJ/je3es9I8AR8aoPsw5kUoZuLqpZWZ3
yFrTNlwqUCgMc9DAZgzMzEx3sqHilqkUYDFbLWA5XDX6A1NWY4uFrjG3CLrn
8zzfzzPvnu272+t7z/fzeZ735/N9P1/v67urQokWiyUherVHr2XRq7h0sKpr
hw/2ROr6FzusYLKtLLWiu9YG3Z32A8UrFRcWRYdTcf3Ug8miegMuV/SvObHf
BuV9NyKWckP8P2ODHj6SDNjmD3rGF1LF/I8ZbOXc4ILfHs/pW2pmcL1t6NDq
u4qHJYfC0fEdg45g26aESje8M/Llup5ZBjX8fqsbjpRuGAjn5cEoHy94YO70
RTb2vQH6wKmh0IVc+OKpB9++UeGD1Xzd1Tr8N7/39okVfrC/UjlVmM9A++hW
0q7TfvibP7ePQeVkdsOOqoDg95mY/3ZAxG9n0PRvyZ7xcwE4Nz+zb7RTMcb7
hcGTT/Q6fzoTgDa+rvsM+v3TzSc/CEgdvBTP5AXJ3ZItOAJw3rEqtWZRxpv2
E7/L85UrRn0eU7zx5tFti5/7iO8Es67cbPLB7XXby44neKElZdPFYyHFuK9R
g9aD9y8p3sXjdyl+OSnzcNH2eMbfYRbHqPtOg/TDdZ00SF+s56ABzv0f1o21
MPD9fKfasmDAGJ/foBjnvagY49vl8+cNoV+PDoO7G2Z7zhpiH0d1oU+rAX+1
vtVWuFWnfsX+Wiv5TQPSeX6fLvo3KNdr0+GfoXuXa4rdsi6ZUDk7ca/7M4/U
SYer1SXBpT89Im+IifnzHtofzivQibEvxxVjH2eyOOayFU3EM/a7g5H+mD+i
E6PeTsW4npdyqd74no3kUH+0sOX+0VvZxDxd+A+NGHXL1ige6jSdRbyFv8df
K77G17M+ns1+MNncL8Y7o/gAr8dKjRjrsMpF3M59IM0dx2s7mx3hihguYXCF
51vuFjoWSx+Zkz6TyES9f80Q/vW0XfZNBvnXZl7vgxnkd6jLs07i/Pu+meO9
DmLhQ/GM7QNW4shk5G5BohW+4fXY6RDrCyeLeD8oxnyvOolRV1c6tGQ1Plrb
mgwMfS5d1LkrWeQ5pRGjz3pcNH+JD91N8Q7z+h9TjPX+SrHo3+w4xjjvWYnN
/WL/TbiJsd83Kl7P9dbcMfq5iNEHfC5x/4hN5tHE/71yfq0GftRJMb7n4RTi
s1zfkRTSA+9vsIv8VzWo5nX1pgmfsbnEvutXyPdJk35iF/mnXCLO9XTpl7mi
T5/XwOB+VOqFPl6noTTpN154pq6s8UePHfZyf/pE+npTKrHnUuany16LYabY
PE+FD3lJH9T7d0aMfT6g2Dw/Y9nsP5NxX89ZhR6m70Tra563Jj903kYZz7VD
Xuon4bde6jcRL+/hfpwziIV/GBTv4CM3OgqyfMTlw405a/IVm98jsWx+r/wP
U2yEIw==
                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4ppPGwKyo/QdCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZQ/i89BwYQOMDs4LG/VtbiuI7Dke59TSaLeRymTOCvMuvWdmhVYFc9
M0UUzu+N6PZnnCAH558BgR5lB9Eer1csU3QcZswEAkt1B1ObvUHTFIH235Ku
SbykCbdfX2ul8AUWLTj/+K4dvWwCCP6DCPHtFxUQ/B9vXx+wdNZyOH7YaW2m
nb4DC2eXfLKfloM7yL3qCP4JkPw9PTj/KNhcXYftDk2Pju/QcNiil7eY8Y+2
wwmQ+AQ1hyntrVGX72g5NLIc7TcMV3E4fzXsjX60lsNZkH/+KML5MP/C+CKV
k0rOLpFy2G7+41DKKi2HHcFWEf/TRR2eJC68ZnJe2+GBa7zjrI0CEPXSug4B
oPC/zOYQHxKkvuClngMoeGZKMsLdD+PD/Afjw/zfLF7LmumG4MPiFwB6zdN5

                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                    3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4tvSNYlGS40dRConlZx9IukA4+8Itor4ry7l
wO2mWso0y9hB/ZPKy1meUg71v60KznXg5qfE3nFjrkDwJaZe4cwoMnaIUY2Q
OSeDyT8DAjnGDulpQMAm5aDxlnefQaSxw0PXeMdZgZIOEeLbLzLIGTusE9Lh
S5cTd4hWcPyYPMfIQQNkPqeIQy3I/h+GcP7+WlmL9CUIfvFW0d+n5xk6HOje
12SiLArnv2nL7TaSFsPJB7vvj5hDI8vRfsPlhpDwaRF3ONi2PPxUk5HD3vya
tzOXKjl82Xmr62+rMZzv2PTo+IzdCD44PG5g8qvv/7hlzK0M539YtF7hrIey
ww2hT47njyH4JSD39CH410Hy04zgfLB7/xk5yC1/4aFXr+awxfzHoRQuYwcW
zi755HMI/kwQuIngPwIHrDqcf+Fq2Bv9aHUH7xPstrOfGjlsUH3SPK9X3UF6
Xpzm6QMIPlj9KgQfbG6mkcOU9taoyzXqDsYgEGzkUAeKlxNqkPT01BDuXnD8
3TGA8/0vToz5txjBVwcae7YLk196eJvrzLtKcD4sPE8fdlqbOQ/BB5t3GcEH
h885QzhfX2ul8AURQ0i6WyMJ0f/PwCH47eWPMxQlIPH51cDhASj9bRSH82Hp
D8Y/C9LPIwpJD0GGkPSuKexQuKb7dsYHBN+2MmKFKa8xnA/LX1/2fdyaPg2R
32D5DwDE2J1H
                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4hdZ2t+m+5o79EZ0+zNOkHOA8e9oyq75/1nB
ocfrFYuJobnDWiEdvvR1yg5L7u/jmzPZzGGDXt5iRhs1iPq3pg7/QeC+hkMa
CLCZOrBwdskn+2k5fNoQkD3ruQmcH6Pg+DH5DoIfIb79IsM5E4cfb18fsHRG
8B+AGAoI/vFdO3rZBBB8fa2VwhdYtBwiQfx/UP4STYcvIPvEzRxeFW8V/Z2t
7uBzgt129lYzB5cJzUJpp5Th/Ddtud1Gs+Xg/D6Q/wXEoP41c3hR+zj7fA6v
wxbzH4dSXpk4qH9SeTmLkxluP9i/9kxwvv8Tz0umwgh+wfKSDf/OM8L5zeK1
rJlujHD/zwQBSUZ4+MD4G0HhymMK55sYA8FnU4j7Ctgd7CojVpjWmkHdI+Bw
BgR4zCHh3iYCjz8w303SAT1+ATQHzXM=
                    "]]}, 
                    Thickness[0.03949447077409163]]}, {
                    DisplayFunction -> Identity, ImageSize -> Automatic, 
                    ImageSize -> {25.32323785803238, 15.14319302615193}, 
                    BaselinePosition -> Scaled[0.32631885041954006`], 
                    ImageSize -> {26., 16.}, 
                    PlotRange -> {{0., 25.32}, {0., 15.139999999999999`}}, 
                    AspectRatio -> Automatic}], {
                    UpTo[26], 
                    UpTo[16]}, ImageSizeAction -> "ResizeToFit"], 
                    TraditionalForm],
                   ImageSizeCache->{26., {5., 11.}}],
                  DynamicBox[
                   ToBoxes[
                    Pane[
                    Graphics[{
                    Thickness[0.03949447077409163], 
                    Style[{
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
                    0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGITIGYC4hbxWtbMYzwOIpWTSs4+kXSA8WNUI2TOyUg5
vKh9nH0+h8dB/ZPKy1meUg7paUDwjBvOnzETCCQR/OW3lj82ZOZ2uO8a7zhL
UMqBx5HPa8ZKLoh8pqSD/xPPS6bCnA4MIJAgBrGnht1BAyTPKeKw1WuDxZyf
zHA+WH0wIwbfxBgIikXh/L6Ibn9GATE4f62QDl+6nRiqfk1xB5A248+MDmlg
IOFgW+JYezqGz6GZ13/9lFYNqLl8Dpv08hYzztFwkNkoNp9pAZ/DqcNOazP3
IfjVnzYEZN9C8ANuSdckCmk6FCwv2fCvnxcnH+y/nRwOuoryX3K+aThsA/Et
2R2k58Vpnv6gAQmvl6wOLSD3PNVwCAC7n8XhPwjc13C4zntbLNWMySEj/0Pr
ySsaDjPBgNHhaeLCaybnEfyEkCD1BZkI/t9vpQ/mGGo4bAfZV8kE54OlI5lR
+TfZMfhg//9Th/NTQcF3DME/sWtHL9sGBN9Aa6XwhSXq0HBmd5Bb/sJDz14d
4t+fP+zB6WGlhEP21IRCi+If9mdAQEfCYRY4Pf2wB8fDZXE4fx0oPuUQ/Jr7
P24ZvxZxeOL3MuHv/H8Q8zSFHcDmnGF2gPHB5mxmg/MPdu9rMlnM4RDy9vLH
GYoiDudBynm4IOmlThSirpPb4QEo/X4Ug+cH9zVHlzPsQOQPWH4BANrBXYE=

                    "]], 
                    FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
                    "], CompressedData["
1:eJxlln9M1GUcxw+pHNzB4R0/vnccfJ/je3es9I8AR8aoPsw5kUoZuLqpZWZ3
yFrTNlwqUCgMc9DAZgzMzEx3sqHilqkUYDFbLWA5XDX6A1NWY4uFrjG3CLrn
8zzfzzPvnu272+t7z/fzeZ735/N9P1/v67urQokWiyUherVHr2XRq7h0sKpr
hw/2ROr6FzusYLKtLLWiu9YG3Z32A8UrFRcWRYdTcf3Ug8miegMuV/SvObHf
BuV9NyKWckP8P2ODHj6SDNjmD3rGF1LF/I8ZbOXc4ILfHs/pW2pmcL1t6NDq
u4qHJYfC0fEdg45g26aESje8M/Llup5ZBjX8fqsbjpRuGAjn5cEoHy94YO70
RTb2vQH6wKmh0IVc+OKpB9++UeGD1Xzd1Tr8N7/39okVfrC/UjlVmM9A++hW
0q7TfvibP7ePQeVkdsOOqoDg95mY/3ZAxG9n0PRvyZ7xcwE4Nz+zb7RTMcb7
hcGTT/Q6fzoTgDa+rvsM+v3TzSc/CEgdvBTP5AXJ3ZItOAJw3rEqtWZRxpv2
E7/L85UrRn0eU7zx5tFti5/7iO8Es67cbPLB7XXby44neKElZdPFYyHFuK9R
g9aD9y8p3sXjdyl+OSnzcNH2eMbfYRbHqPtOg/TDdZ00SF+s56ABzv0f1o21
MPD9fKfasmDAGJ/foBjnvagY49vl8+cNoV+PDoO7G2Z7zhpiH0d1oU+rAX+1
vtVWuFWnfsX+Wiv5TQPSeX6fLvo3KNdr0+GfoXuXa4rdsi6ZUDk7ca/7M4/U
SYer1SXBpT89Im+IifnzHtofzivQibEvxxVjH2eyOOayFU3EM/a7g5H+mD+i
E6PeTsW4npdyqd74no3kUH+0sOX+0VvZxDxd+A+NGHXL1ige6jSdRbyFv8df
K77G17M+ns1+MNncL8Y7o/gAr8dKjRjrsMpF3M59IM0dx2s7mx3hihguYXCF
51vuFjoWSx+Zkz6TyES9f80Q/vW0XfZNBvnXZl7vgxnkd6jLs07i/Pu+meO9
DmLhQ/GM7QNW4shk5G5BohW+4fXY6RDrCyeLeD8oxnyvOolRV1c6tGQ1Plrb
mgwMfS5d1LkrWeQ5pRGjz3pcNH+JD91N8Q7z+h9TjPX+SrHo3+w4xjjvWYnN
/WL/TbiJsd83Kl7P9dbcMfq5iNEHfC5x/4hN5tHE/71yfq0GftRJMb7n4RTi
s1zfkRTSA+9vsIv8VzWo5nX1pgmfsbnEvutXyPdJk35iF/mnXCLO9XTpl7mi
T5/XwOB+VOqFPl6noTTpN154pq6s8UePHfZyf/pE+npTKrHnUuany16LYabY
PE+FD3lJH9T7d0aMfT6g2Dw/Y9nsP5NxX89ZhR6m70Tra563Jj903kYZz7VD
Xuon4bde6jcRL+/hfpwziIV/GBTv4CM3OgqyfMTlw405a/IVm98jsWx+r/wP
U2yEIw==
                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4ppPGwKyo/QdCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZQ/i89BwYQOMDs4LG/VtbiuI7Dke59TSaLeRymTOCvMuvWdmhVYFc9
M0UUzu+N6PZnnCAH558BgR5lB9Eer1csU3QcZswEAkt1B1ObvUHTFIH235Ku
SbykCbdfX2ul8AUWLTj/+K4dvWwCCP6DCPHtFxUQ/B9vXx+wdNZyOH7YaW2m
nb4DC2eXfLKfloM7yL3qCP4JkPw9PTj/KNhcXYftDk2Pju/QcNiil7eY8Y+2
wwmQ+AQ1hyntrVGX72g5NLIc7TcMV3E4fzXsjX60lsNZkH/+KML5MP/C+CKV
k0rOLpFy2G7+41DKKi2HHcFWEf/TRR2eJC68ZnJe2+GBa7zjrI0CEPXSug4B
oPC/zOYQHxKkvuClngMoeGZKMsLdD+PD/Afjw/zfLF7LmumG4MPiFwB6zdN5

                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                    3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4tvSNYlGS40dRConlZx9IukA4+8Itor4ry7l
wO2mWso0y9hB/ZPKy1meUg71v60KznXg5qfE3nFjrkDwJaZe4cwoMnaIUY2Q
OSeDyT8DAjnGDulpQMAm5aDxlnefQaSxw0PXeMdZgZIOEeLbLzLIGTusE9Lh
S5cTd4hWcPyYPMfIQQNkPqeIQy3I/h+GcP7+WlmL9CUIfvFW0d+n5xk6HOje
12SiLArnv2nL7TaSFsPJB7vvj5hDI8vRfsPlhpDwaRF3ONi2PPxUk5HD3vya
tzOXKjl82Xmr62+rMZzv2PTo+IzdCD44PG5g8qvv/7hlzK0M539YtF7hrIey
ww2hT47njyH4JSD39CH410Hy04zgfLB7/xk5yC1/4aFXr+awxfzHoRQuYwcW
zi755HMI/kwQuIngPwIHrDqcf+Fq2Bv9aHUH7xPstrOfGjlsUH3SPK9X3UF6
Xpzm6QMIPlj9KgQfbG6mkcOU9taoyzXqDsYgEGzkUAeKlxNqkPT01BDuXnD8
3TGA8/0vToz5txjBVwcae7YLk196eJvrzLtKcD4sPE8fdlqbOQ/BB5t3GcEH
h885QzhfX2ul8AURQ0i6WyMJ0f/PwCH47eWPMxQlIPH51cDhASj9bRSH82Hp
D8Y/C9LPIwpJD0GGkPSuKexQuKb7dsYHBN+2MmKFKa8xnA/LX1/2fdyaPg2R
32D5DwDE2J1H
                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4hdZ2t+m+5o79EZ0+zNOkHOA8e9oyq75/1nB
ocfrFYuJobnDWiEdvvR1yg5L7u/jmzPZzGGDXt5iRhs1iPq3pg7/QeC+hkMa
CLCZOrBwdskn+2k5fNoQkD3ruQmcH6Pg+DH5DoIfIb79IsM5E4cfb18fsHRG
8B+AGAoI/vFdO3rZBBB8fa2VwhdYtBwiQfx/UP4STYcvIPvEzRxeFW8V/Z2t
7uBzgt129lYzB5cJzUJpp5Th/Ddtud1Gs+Xg/D6Q/wXEoP41c3hR+zj7fA6v
wxbzH4dSXpk4qH9SeTmLkxluP9i/9kxwvv8Tz0umwgh+wfKSDf/OM8L5zeK1
rJlujHD/zwQBSUZ4+MD4G0HhymMK55sYA8FnU4j7Ctgd7CojVpjWmkHdI+Bw
BgR4zCHh3iYCjz8w303SAT1+ATQHzXM=
                    "]]}, 
                    Thickness[0.03949447077409163]]}, {
                    DisplayFunction -> Identity, ImageSize -> Automatic, 
                    ImageSize -> {25.32323785803238, 15.14319302615193}, 
                    BaselinePosition -> Scaled[0.32631885041954006`], 
                    ImageSize -> {26., 16.}, 
                    PlotRange -> {{0., 25.32}, {0., 15.139999999999999`}}, 
                    AspectRatio -> Automatic}], {
                    UpTo[225], 
                    UpTo[225]}, ImageSizeAction -> "ResizeToFit"], 
                    TraditionalForm]]],
                 Annotation[#, 
                  Dynamic[
                   Pane[
                    Graphics[{
                    Thickness[0.03949447077409163], 
                    Style[{
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
                    0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGITIGYC4hbxWtbMYzwOIpWTSs4+kXSA8WNUI2TOyUg5
vKh9nH0+h8dB/ZPKy1meUg7paUDwjBvOnzETCCQR/OW3lj82ZOZ2uO8a7zhL
UMqBx5HPa8ZKLoh8pqSD/xPPS6bCnA4MIJAgBrGnht1BAyTPKeKw1WuDxZyf
zHA+WH0wIwbfxBgIikXh/L6Ibn9GATE4f62QDl+6nRiqfk1xB5A248+MDmlg
IOFgW+JYezqGz6GZ13/9lFYNqLl8Dpv08hYzztFwkNkoNp9pAZ/DqcNOazP3
IfjVnzYEZN9C8ANuSdckCmk6FCwv2fCvnxcnH+y/nRwOuoryX3K+aThsA/Et
2R2k58Vpnv6gAQmvl6wOLSD3PNVwCAC7n8XhPwjc13C4zntbLNWMySEj/0Pr
ySsaDjPBgNHhaeLCaybnEfyEkCD1BZkI/t9vpQ/mGGo4bAfZV8kE54OlI5lR
+TfZMfhg//9Th/NTQcF3DME/sWtHL9sGBN9Aa6XwhSXq0HBmd5Bb/sJDz14d
4t+fP+zB6WGlhEP21IRCi+If9mdAQEfCYRY4Pf2wB8fDZXE4fx0oPuUQ/Jr7
P24ZvxZxeOL3MuHv/H8Q8zSFHcDmnGF2gPHB5mxmg/MPdu9rMlnM4RDy9vLH
GYoiDudBynm4IOmlThSirpPb4QEo/X4Ug+cH9zVHlzPsQOQPWH4BANrBXYE=

                    "]], 
                    FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
                    "], CompressedData["
1:eJxlln9M1GUcxw+pHNzB4R0/vnccfJ/je3es9I8AR8aoPsw5kUoZuLqpZWZ3
yFrTNlwqUCgMc9DAZgzMzEx3sqHilqkUYDFbLWA5XDX6A1NWY4uFrjG3CLrn
8zzfzzPvnu272+t7z/fzeZ735/N9P1/v67urQokWiyUherVHr2XRq7h0sKpr
hw/2ROr6FzusYLKtLLWiu9YG3Z32A8UrFRcWRYdTcf3Ug8miegMuV/SvObHf
BuV9NyKWckP8P2ODHj6SDNjmD3rGF1LF/I8ZbOXc4ILfHs/pW2pmcL1t6NDq
u4qHJYfC0fEdg45g26aESje8M/Llup5ZBjX8fqsbjpRuGAjn5cEoHy94YO70
RTb2vQH6wKmh0IVc+OKpB9++UeGD1Xzd1Tr8N7/39okVfrC/UjlVmM9A++hW
0q7TfvibP7ePQeVkdsOOqoDg95mY/3ZAxG9n0PRvyZ7xcwE4Nz+zb7RTMcb7
hcGTT/Q6fzoTgDa+rvsM+v3TzSc/CEgdvBTP5AXJ3ZItOAJw3rEqtWZRxpv2
E7/L85UrRn0eU7zx5tFti5/7iO8Es67cbPLB7XXby44neKElZdPFYyHFuK9R
g9aD9y8p3sXjdyl+OSnzcNH2eMbfYRbHqPtOg/TDdZ00SF+s56ABzv0f1o21
MPD9fKfasmDAGJ/foBjnvagY49vl8+cNoV+PDoO7G2Z7zhpiH0d1oU+rAX+1
vtVWuFWnfsX+Wiv5TQPSeX6fLvo3KNdr0+GfoXuXa4rdsi6ZUDk7ca/7M4/U
SYer1SXBpT89Im+IifnzHtofzivQibEvxxVjH2eyOOayFU3EM/a7g5H+mD+i
E6PeTsW4npdyqd74no3kUH+0sOX+0VvZxDxd+A+NGHXL1ige6jSdRbyFv8df
K77G17M+ns1+MNncL8Y7o/gAr8dKjRjrsMpF3M59IM0dx2s7mx3hihguYXCF
51vuFjoWSx+Zkz6TyES9f80Q/vW0XfZNBvnXZl7vgxnkd6jLs07i/Pu+meO9
DmLhQ/GM7QNW4shk5G5BohW+4fXY6RDrCyeLeD8oxnyvOolRV1c6tGQ1Plrb
mgwMfS5d1LkrWeQ5pRGjz3pcNH+JD91N8Q7z+h9TjPX+SrHo3+w4xjjvWYnN
/WL/TbiJsd83Kl7P9dbcMfq5iNEHfC5x/4hN5tHE/71yfq0GftRJMb7n4RTi
s1zfkRTSA+9vsIv8VzWo5nX1pgmfsbnEvutXyPdJk35iF/mnXCLO9XTpl7mi
T5/XwOB+VOqFPl6noTTpN154pq6s8UePHfZyf/pE+npTKrHnUuany16LYabY
PE+FD3lJH9T7d0aMfT6g2Dw/Y9nsP5NxX89ZhR6m70Tra563Jj903kYZz7VD
Xuon4bde6jcRL+/hfpwziIV/GBTv4CM3OgqyfMTlw405a/IVm98jsWx+r/wP
U2yEIw==
                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4ppPGwKyo/QdCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZQ/i89BwYQOMDs4LG/VtbiuI7Dke59TSaLeRymTOCvMuvWdmhVYFc9
M0UUzu+N6PZnnCAH558BgR5lB9Eer1csU3QcZswEAkt1B1ObvUHTFIH235Ku
SbykCbdfX2ul8AUWLTj/+K4dvWwCCP6DCPHtFxUQ/B9vXx+wdNZyOH7YaW2m
nb4DC2eXfLKfloM7yL3qCP4JkPw9PTj/KNhcXYftDk2Pju/QcNiil7eY8Y+2
wwmQ+AQ1hyntrVGX72g5NLIc7TcMV3E4fzXsjX60lsNZkH/+KML5MP/C+CKV
k0rOLpFy2G7+41DKKi2HHcFWEf/TRR2eJC68ZnJe2+GBa7zjrI0CEPXSug4B
oPC/zOYQHxKkvuClngMoeGZKMsLdD+PD/Afjw/zfLF7LmumG4MPiFwB6zdN5

                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                    3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4tvSNYlGS40dRConlZx9IukA4+8Itor4ry7l
wO2mWso0y9hB/ZPKy1meUg71v60KznXg5qfE3nFjrkDwJaZe4cwoMnaIUY2Q
OSeDyT8DAjnGDulpQMAm5aDxlnefQaSxw0PXeMdZgZIOEeLbLzLIGTusE9Lh
S5cTd4hWcPyYPMfIQQNkPqeIQy3I/h+GcP7+WlmL9CUIfvFW0d+n5xk6HOje
12SiLArnv2nL7TaSFsPJB7vvj5hDI8vRfsPlhpDwaRF3ONi2PPxUk5HD3vya
tzOXKjl82Xmr62+rMZzv2PTo+IzdCD44PG5g8qvv/7hlzK0M539YtF7hrIey
ww2hT47njyH4JSD39CH410Hy04zgfLB7/xk5yC1/4aFXr+awxfzHoRQuYwcW
zi755HMI/kwQuIngPwIHrDqcf+Fq2Bv9aHUH7xPstrOfGjlsUH3SPK9X3UF6
Xpzm6QMIPlj9KgQfbG6mkcOU9taoyzXqDsYgEGzkUAeKlxNqkPT01BDuXnD8
3TGA8/0vToz5txjBVwcae7YLk196eJvrzLtKcD4sPE8fdlqbOQ/BB5t3GcEH
h885QzhfX2ul8AURQ0i6WyMJ0f/PwCH47eWPMxQlIPH51cDhASj9bRSH82Hp
D8Y/C9LPIwpJD0GGkPSuKexQuKb7dsYHBN+2MmKFKa8xnA/LX1/2fdyaPg2R
32D5DwDE2J1H
                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4hdZ2t+m+5o79EZ0+zNOkHOA8e9oyq75/1nB
ocfrFYuJobnDWiEdvvR1yg5L7u/jmzPZzGGDXt5iRhs1iPq3pg7/QeC+hkMa
CLCZOrBwdskn+2k5fNoQkD3ruQmcH6Pg+DH5DoIfIb79IsM5E4cfb18fsHRG
8B+AGAoI/vFdO3rZBBB8fa2VwhdYtBwiQfx/UP4STYcvIPvEzRxeFW8V/Z2t
7uBzgt129lYzB5cJzUJpp5Th/Ddtud1Gs+Xg/D6Q/wXEoP41c3hR+zj7fA6v
wxbzH4dSXpk4qH9SeTmLkxluP9i/9kxwvv8Tz0umwgh+wfKSDf/OM8L5zeK1
rJlujHD/zwQBSUZ4+MD4G0HhymMK55sYA8FnU4j7Ctgd7CojVpjWmkHdI+Bw
BgR4zCHh3iYCjz8w303SAT1+ATQHzXM=
                    "]]}, 
                    Thickness[0.03949447077409163]]}, {
                    DisplayFunction -> Identity, ImageSize -> Automatic, 
                    ImageSize -> {25.32323785803238, 15.14319302615193}, 
                    BaselinePosition -> Scaled[0.32631885041954006`], 
                    ImageSize -> {26., 16.}, 
                    PlotRange -> {{0., 25.32}, {0., 15.139999999999999`}}, 
                    AspectRatio -> Automatic}], {
                    UpTo[225], 
                    UpTo[225]}, ImageSizeAction -> "ResizeToFit"]], 
                  "Tooltip"]& ],
                DynamicModuleValues:>{}],
               BoxRotation->0.],
              StripOnInput->False,
              LineOpacity->1,
              FrontFaceOpacity->1,
              BackFaceOpacity->1,
              Opacity->1,
              FontOpacity->1], 
             Offset[{25.65685424949238, 7.856854249492379}, \
{0.004583099507690586, 0.0081335573455876}], NCache[
             ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
              ImageScaled[{0.5, 0.5}]]]}]}, {}}, {}}},
      AlignmentPoint->{0, 0},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{False, False},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->{{All, All}, {All, All}},
      ImageSize->All,
      Method->{
       "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.528488, 0.470624, 0.701351], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.772079, 0.431554, 0.102387], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.363898, 0.618501, 0.782349], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[1, 0.75, 0], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.647624, 0.37816, 0.614037], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.571589, 0.586483, 0.], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.915, 0.3325, 0.2125], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[
           0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
           AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
        "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
        Scaled[0.05], "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> 
        True, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}},
      PlotRange->{{-1, 1}, {-1, 1}},
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.08]}, {
         Scaled[0.05], 
         Scaled[0.12944271909999158`]}},
      Ticks->{
       Automatic, Automatic}], {0.7625000000000004, 0.05999999999999983}]}, 
   {RGBColor[0, 0, 1], InsetBox[
     GraphicsBox[
      {Thickness[0.08665511265164645], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzCSwGaB8BjQ2qXpJtXcwswH7IwKJ
        "], CompressedData["
1:eJxllHtIU1EcxzdzLpmV7m5nu9eJd1tqQk8nIRLdX4RlQSgZteglkppYlCRl
T8jMCMOiFymhEZJFVkoUETKEURRo/wQWGqwXgligYTKJst3f795zCQ8cLh/O
Pb/n93e8ZQc3l88xmUzm2C6K7bjY3pkR9LxdlQqOY1dqB76JoDN+PRJcDDYV
mZNTIevnwtHWDRL045I4V1aoy+DvjQeacnZIECnYs6Y1RYL0F7dD5Uu18yoR
BNXPXhFM6ipl0ILLDYvU80QHTIYmnlYOMs4YV4NzFj+0L55fedrJuRnjZJxz
A7EluGCfGt5d/T8X2WeM7u8WobDrZacpyuCWGsa0BzCdV24I4H0fNMrWjH6H
CDPqajf4RCQ6FHhgsH/wS4mp1+B7U6N1/cl+yr/ZDeN3HssDhX6tzi7OGEcb
44x5FDNu77jqx8ZgWyI7H1jmI79jdi0v1yzGOmen8Hphf0ZsnGs6a7v/Flk5
o79DCRRXPOOs29P5eUl+cCZLovqMzKW8HqWRPpbbKN9imeqkJFGf47103p0E
R8PPClo2GYx5hwy+r97v9sH7ecOsfCoRPqn6OeMnHfZaODe4Tlmq1v1WdM4r
W7La0jep6P51xv75DUbZJsmw/3ppTd7hX8qWH+8mbn5OJ508meJcj/ajnKvx
/6iyYFdxJMcqQ9vrqx3VmdMK1nWrDJ4e1h5X+kdZe/msvSLfRyzH8f5/UPM5
YuGMct+ewLljqPPrirCV+mgzmOz7OA9np3XNhL3UtzcJVC/Zy+2j/42yNk9m
WK/qOphKdjLNNLddIucxnFM3Z6zzR4H6PW7VdCTQ94KNM87PjWTOJWqdvHaa
I7eT2CyQTjIZnFPn4ZoAl7DPAvWxx8nv4zvQxziTztz/+1spanPlgJOod1Gz
64Q6nEOJ6pLt4u9XX1OoPjdsvGf6+/YPb+gEAA==
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
        0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
        3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIzIGYC4r35NW9npio7PHCNd5w1UdABxt8ZbBXx/7mg
Q7eN5640J2UH9zVHlzP8EHRwntAslKaF4P8HAyU4X/nao2CGP1D+Daj8fSWH
g937mkySBR06QeZNUnL4uu/j1vRr/A5rhXT40s8pQtTVc0PVK8D55Ye3uc7s
RfDB6uMUHGbMBIJIHjhfZqPYfKYEPjhf/ZPKy1md/BD3Zik4vGnL7TaSFnBI
TwOCMph5Ag53NGXX/J+s6BCtGiFzLkbSwRgEhJXh/FKQ/bEI/hkQ6MHk3weF
30cEnwEEEqQcZoLdieDzxwbcNxJH8MH2bVaE88Husldy+AIKn21yEL6/ksNZ
kLk68nA+2D/RuPmQeJF3WPHtZcUZASWIveoK8PCG8WeD3OepiCqvpwgJ30p5
iPuYoXxJOYh/OhXg7hWpnFRyVkUOzu+N6PZnnCAL54PjQROTX3P/xy3j05Jw
Piw8Yfph/FYFdtUzInJwPiw+YXyIP+Ug6ZVdCKL/ghwkvTkLQtOBHCR+DAXg
fFj6gPHtSxxrT9/hdhAG+YcFmn5OckLSx2UEH5J+lOB8WH4Bu9MEkX9g+QkA
beBtdQ==
        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{11.541210460772104`, 15.14319302615193},
      PlotRange->{{0., 11.54}, {0., 
       15.139999999999999`}}], {0.38925794630865806, 0.8558890826341755}, \
{3, 3}], InsetBox[
     GraphicsBox[
      {Thickness[0.09416195856873824], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIrIGYC4mjVCJlzMhIO7muOLmfgUHKA8Z0nNAulZSk7
tCmwq57ZIubwwDXecVajssObttxuo2gE/wwI+IjC+WD1ISIQ/b+U4PyZINCJ
4O/Jr3k701XJ4WD3viaTxSIOa4V0+NLllBz6Irr9GS+IwN0T9PbyxxmOog7C
lZNKzl5RdEgDAzGIvTYIPli9hAKc/2Xfx63pYXIOwSD9B4UdND6pvJzFKeJg
YgwEn3ng/IAnnpdMJ7PD+S3itayZbWwQvqcYKv+lOJwfAw4nKYg7ejgg/jeU
dXhR+zj7/BsuiH/0FKDu4HHYC/KvqKJDD8h/G3gcyg9vc53pi+CD1e9D8Kvv
/7hlvFrJ4TzIfB4uePiC7d3DCueD3eP22x7Gt0jStWM98MV+xbeXFWcCFOB8
kLeNlRF8sLt5FBxypiYUWhR/tQ8BhdNDeUj4bP4G5zeBzf8B52eD1f+w548N
uG/EruAw78TkJdlqP+3TQcEepuAgs1FsPlPCX3tw/FspQfgKTA5g9wgoO9zg
vS2WWsYK5y+5tfyxoTMbKv8wOwYfYr4SnH9bU3bN/8OKkHg5yeawEqReQRFu
Pth+LwVIerZhdDAAx7sUnA+Ol2mScP7OYKuI/+0ScD44HU4Qh9jXzAhJhwdF
IeFvwwJJZ20i0PTG7qAOcoemsEPJ8pIN/85zw/kzwAmfB84H55/ZonA+LL+l
gow5puCAnh8B7Cx8Vw==
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
        0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
        3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIzIGYC4g+L1iucnaHo8MA13nHWREEHGH9nsFXE/+eC
Dnvza97OLFV0cF9zdDnDD0GH0sPbXGfGIvjGYIDgh3OKtRvrQ/k3oPLCig4H
u/c1mSQLOuwBmXdUweHrvo9b06/xQ+xlVHD4DwL13A4paUCgJgfnh7y9/HFG
oyycfwBkjrKsw4yZQBDJA+fLbBSbz5TAB+erf1J5OauT3+FNW263kbUshJYW
cDABuScYZp6Ag/yuBftS++QdolUjZM7FSDqkgux3U4TzV3x7WXFmAoIP1rcf
k38f5I+PCD4DCCRIOZwBgR4E33lCs1CaF5r8GXk4HxxexQoOX0Dhs00Owm9W
cDgLUqYjD+eD/RONmw92x395h9uasmv+Oys48McG3DdSV4CHN4w/BxSOP+Xg
fHD4HZaDhG+lPMR9OVC+JExcFu7eivs/bhl3S8H5YHd/k4Tz+yK6/RknYPJr
QPpOS8L5sPCE6Yfxwf6qlkLlA+MTxk8HxVeaNCS9sgtB9JtJQ9Kbs6BDP8j8
D1KQ+DEUgPNh6QPGty9xrD19h9uhF8QvkIHIn+SEpA8+OTgf5P2ZKxXgfFh+
aVVgVz1jgsg/sPwEAAlzZUo=
        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{10.621638854296387`, 15.14319302615193},
      PlotRange->{{0., 10.62}, {0., 
       15.139999999999999`}}], {0.10836091736582454, 0.889007946308658}, \
{-3, 5}]}, 
   {RGBColor[0, 0, 1], Dashing[{0, Tiny}], 
    PointBox[{{0.23225000000000007`, 0.732}}], 
    ArrowBox[{{0.23225000000000007`, 0.732}, {0.38925794630865806`, 
     0.8558890826341755}}], 
    ArrowBox[{{0.23225000000000007`, 0.732}, {0.10836091736582454`, 
     0.889007946308658}}]}},
  ImageSize->202,
  PlotRange->{{-1.1, 1.3}, {-0.33, 1.5299999999999998`}}]], "Output",
 CellChangeTimes->{
  3.940483313471428*^9, {3.9404833562746353`*^9, 3.940483357536056*^9}},
 CellLabel->"Out[21]=",ExpressionUUID->"ac9cf769-71b4-4365-9d40-a1e999f58d56"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"save", "[", "convexBody", "]"}]], "Input",
 CellChangeTimes->{{3.8927371393973618`*^9, 3.892737140689554*^9}, {
  3.892737350146572*^9, 3.892737355440353*^9}, {3.914687159616308*^9, 
  3.914687159878059*^9}, {3.914687293038863*^9, 3.914687299500391*^9}, {
  3.9368600625864983`*^9, 3.936860064944446*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"577c7a9d-4a25-44bb-8f31-6f9364eef5ba"],

Cell[BoxData[{
 RowBox[{"Clear", "[", "CalloutPoint", "]"}], "\n", 
 RowBox[{
  RowBox[{"CalloutPoint", "[", 
   RowBox[{"point_", ",", "label_", ",", 
    RowBox[{"markerSize_", ":", "2"}]}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Inset", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Callout", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", "label"}], "]"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"LabelingSize", "->", "Full"}], ",", 
       RowBox[{"ImageSize", "->", "All"}], ",", 
       RowBox[{"Axes", "->", "False"}], ",", 
       RowBox[{"AlignmentPoint", "->", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"AbsolutePointSize", "[", "markerSize", "]"}]}]}], "]"}], "/.",
      " ", 
     RowBox[{"_Point", "->", "Nothing"}]}], ",", "point"}], "]"}]}]}], "Input",\

 CellChangeTimes->{{3.9237636629324913`*^9, 3.923763674765938*^9}, {
  3.923763757597783*^9, 3.9237637579042377`*^9}, {3.923764123825951*^9, 
  3.9237641242564163`*^9}, {3.923764157044071*^9, 3.923764157325296*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"ecdbfe9d-5820-4745-b7c7-25ed94e79709"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mamikon", "=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "=", "0"}], ",", 
      RowBox[{"b", "=", "1.6"}], ",", 
      RowBox[{"l1", "=", "0.3"}], ",", 
      RowBox[{"l2", "=", "0.3"}], ",", 
      RowBox[{"N", "=", "12"}], ",", 
      RowBox[{"resMul", "=", "6"}], ",", 
      RowBox[{"T", "=", "1.4"}], ",", 
      RowBox[{"i", "=", "6"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"qPos", "=", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Cos", "[", "T", "]"}], ",", 
            RowBox[{"Sin", "[", "T", "]"}]}], "}"}], "+", 
          RowBox[{"l2", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Sin", "[", "T", "]"}]}], ",", 
             RowBox[{"Cos", "[", "T", "]"}]}], "}"}]}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"curvePts", "=", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Cos", "[", "#1", "]"}], ",", 
               RowBox[{"Sin", "[", "#1", "]"}]}], "}"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"a", " ", "#1"}], "+", "b"}], ")"}], " ", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"Sin", "[", "#1", "]"}]}], ",", 
                RowBox[{"Cos", "[", "#1", "]"}]}], "}"}]}]}], "&"}], ")"}], "/@", 
          RowBox[{"Subdivide", "[", 
           RowBox[{"0", ",", "T", ",", 
            RowBox[{"N", "*", "resMul"}]}], "]"}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"convPts", "=", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Cos", "[", "#1", "]"}], ",", 
              RowBox[{"Sin", "[", "#1", "]"}]}], "}"}], "&"}], ")"}], "/@", 
          RowBox[{"Subdivide", "[", 
           RowBox[{"0", ",", "T", ",", 
            RowBox[{"N", "*", "resMul"}]}], "]"}]}]}], ",", 
        "\[IndentingNewLine]", "polygon", ",", "\[IndentingNewLine]", 
        "convAllPts"}], "\[IndentingNewLine]", "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"polygon", "=", 
        RowBox[{"Polygon", "[", 
         RowBox[{"Join", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"convPts", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"i", "*", "resMul"}], "+", "1"}], ";;", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "+", "1"}], ")"}], "*", "resMul"}], "+", 
               "1"}]}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"Reverse", "@", 
            RowBox[{"curvePts", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{
                RowBox[{"i", "*", "resMul"}], "+", "1"}], ";;", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"i", "+", "1"}], ")"}], "*", "resMul"}], "+", 
                "1"}]}], "]"}], "]"}]}]}], "\[IndentingNewLine]", "]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"convAllPts", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", "l1"}]}], "}"}], "}"}], ",", "convPts", ",", 
          RowBox[{"{", "qPos", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{"Differential", " ", "region", " ", "in", " ", "color"}], 
           "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"FaceForm", "[", 
              RowBox[{"Lighter", "[", 
               RowBox[{"Pink", ",", "0.5"}], "]"}], "]"}], ",", "polygon"}], 
            "}"}], ",", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"Convex", " ", "body"}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"FaceForm", "[", "MS`SofaDefaultFillingColor", "]"}], 
             ",", "\[IndentingNewLine]", 
             RowBox[{"Polygon", "[", 
              RowBox[{"Join", "[", 
               RowBox[{"convAllPts", ",", 
                RowBox[{"{", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"First", "@", 
                    RowBox[{"Last", "@", "convAllPts"}]}], ",", 
                   RowBox[{"Last", "@", 
                    RowBox[{"First", "@", "convAllPts"}]}]}], "}"}], "}"}]}], 
               "]"}], "]"}], ",", "\[IndentingNewLine]", 
             RowBox[{"Inset", "[", 
              RowBox[{
               RowBox[{"MaTeX", "[", "\"\<K\>\"", "]"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"First", "@", 
                   RowBox[{"Last", "@", "convAllPts"}]}], ",", 
                  RowBox[{"Last", "@", 
                   RowBox[{"First", "@", "convAllPts"}]}]}], "}"}], "+", 
                RowBox[{"{", 
                 RowBox[{"0.2", ",", "0.2"}], "}"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"Center", ",", "Center"}], "}"}]}], "]"}]}], "}"}], 
           ",", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
            "Grey", " ", "lines", " ", "of", " ", "tangent", " ", 
             "segments"}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"GrayLevel", "[", "0.7", "]"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"Line", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Cos", "[", "#1", "]"}], ",", 
                    RowBox[{"Sin", "[", "#1", "]"}]}], "}"}], ",", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Cos", "[", "#1", "]"}], ",", 
                    RowBox[{"Sin", "[", "#1", "]"}]}], "}"}], "+", 
                   "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a", " ", "#1"}], "+", "b"}], ")"}], " ", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"Sin", "[", "#1", "]"}]}], ",", 
                    RowBox[{"Cos", "[", "#1", "]"}]}], "}"}]}]}]}], "}"}], 
                "]"}], "&"}], "/@", 
              RowBox[{"Subdivide", "[", 
               RowBox[{"0", ",", "T", ",", "N"}], "]"}]}]}], "}"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"Tangent", " ", "segment", " ", "in", " ", "focus"}], 
            "*)"}], "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"Red", ",", "Thin", ",", "\[IndentingNewLine]", 
             RowBox[{"Arrow", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"convPts", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"i", "*", "resMul"}], "+", "1"}], "]"}], "]"}], 
                ",", 
                RowBox[{"curvePts", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"i", "*", "resMul"}], "+", "1"}], "]"}], "]"}]}], 
               "}"}], "]"}], ",", "\[IndentingNewLine]", 
             RowBox[{"CalloutPoint", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"curvePts", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    RowBox[{"i", "*", "resMul"}], "+", "1"}], "]"}], "]"}], 
                  "+", 
                  RowBox[{"convPts", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    RowBox[{"i", "*", "resMul"}], "+", "1"}], "]"}], "]"}]}], 
                 ")"}], "/", "2"}], ",", "\[IndentingNewLine]", 
               RowBox[{"MaTeX", "[", "\"\<\\\\alpha(t)v_t\>\"", "]"}]}], 
              "]"}]}], "\[IndentingNewLine]", "}"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
            "Convex", " ", "body", " ", "boundary", " ", "and", " ", 
             "labels"}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"Line", "@", "convPts"}], "}"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Point", "[", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "0"}], "}"}], "]"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"Inset", "[", 
                RowBox[{
                 RowBox[{"MaTeX", "[", "\"\<v_K^+(a)\>\"", "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"32", ",", "Center"}], "}"}]}], "]"}]}], "}"}], ",",
              "\[IndentingNewLine]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Point", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Cos", "[", "T", "]"}], ",", 
                  RowBox[{"Sin", "[", "T", "]"}]}], "}"}], "]"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"Inset", "[", 
                RowBox[{
                 RowBox[{"MaTeX", "[", "\"\<v_K^-(b)\>\"", "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"Cos", "[", "T", "]"}], ",", 
                   RowBox[{"Sin", "[", "T", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"Center", ",", "20"}], "}"}]}], "]"}]}], "}"}], ",",
              "\[IndentingNewLine]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Point", "[", 
                RowBox[{"convPts", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"i", "*", "resMul"}], "+", "1"}], "]"}], "]"}], 
                "]"}], ",", "\[IndentingNewLine]", 
               RowBox[{"Inset", "[", 
                RowBox[{
                 RowBox[{"MaTeX", "[", "\"\<v_K^+(t)\>\"", "]"}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"convPts", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    RowBox[{"i", "*", "resMul"}], "+", "1"}], "]"}], "]"}], 
                  "-", 
                  RowBox[{"{", 
                   RowBox[{"0.04", ",", "0"}], "}"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"Right", ",", "Top"}], "}"}]}], "]"}]}], "}"}]}], 
            "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
            "Outer", " ", "curve", " ", "boundary", " ", "and", " ", 
             "labels"}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"Line", "[", "curvePts", "]"}], "}"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Point", "[", 
                RowBox[{"First", "@", "curvePts"}], "]"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"Inset", "[", 
                RowBox[{
                 RowBox[{"MaTeX", "[", "\"\<\\\\mathbf{z}(a)\>\"", "]"}], ",",
                  "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"First", "@", "curvePts"}], "+", 
                  RowBox[{"{", 
                   RowBox[{"0.07", ",", "0"}], "}"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"Left", ",", "Center"}], "}"}]}], "]"}]}], "}"}], 
             ",", "\[IndentingNewLine]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Point", "[", 
                RowBox[{"Last", "@", "curvePts"}], "]"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"Inset", "[", 
                RowBox[{
                 RowBox[{"MaTeX", "[", "\"\<\\\\mathbf{z}(b)\>\"", "]"}], ",",
                  "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"Last", "@", "curvePts"}], "-", 
                  RowBox[{"{", 
                   RowBox[{"0.07", ",", "0"}], "}"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"Right", ",", "Center"}], "}"}]}], "]"}]}], "}"}], 
             ",", "\[IndentingNewLine]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Point", "[", 
                RowBox[{"curvePts", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"i", "*", "resMul"}], "+", "1"}], "]"}], "]"}], 
                "]"}], ",", "\[IndentingNewLine]", 
               RowBox[{"Inset", "[", 
                RowBox[{
                 RowBox[{"MaTeX", "[", "\"\<\\\\mathbf{z}(t)\>\"", "]"}], ",",
                  "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"curvePts", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    RowBox[{"i", "*", "resMul"}], "+", "1"}], "]"}], "]"}], 
                  "+", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0.07"}], "}"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"Center", ",", "Bottom"}], "}"}]}], "]"}]}], 
              "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"Label", " ", "for", " ", "differential", " ", "region"}],
             "*)"}], "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Inset", "[", 
              RowBox[{
               RowBox[{
               "MaTeX", "[", "\"\<\\\\frac{1}{2}\\\\alpha(t)^2dt\>\"", "]"}], 
               ",", "\[IndentingNewLine]", 
               RowBox[{"qPos", "-", 
                RowBox[{"{", 
                 RowBox[{"0.6", ",", "0.3"}], "}"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"Center", ",", "Top"}], "}"}]}], "]"}], ",", 
             "\[IndentingNewLine]", "Dashed", ",", 
             RowBox[{"Line", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"RegionCentroid", "[", "polygon", "]"}], ",", 
                RowBox[{"qPos", "-", 
                 RowBox[{"{", 
                  RowBox[{"0.6", ",", "0.3"}], "}"}]}]}], "}"}], "]"}]}], 
            "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", "}"}], ",",
          "\[IndentingNewLine]", 
         RowBox[{"ImageSize", "\[Rule]", 
          RowBox[{"width", "*", 
           RowBox[{"2", "/", "3"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"PlotRange", "->", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1.9"}], ",", "1.5"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.5"}], ",", "2.3"}], "}"}]}], "}"}]}]}], 
        "\[IndentingNewLine]", "]"}]}]}], "]"}]}], "]"}]}]], "Input",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.899108179543342*^9, 3.899108382678605*^9}, {
   3.899109190437312*^9, 3.899109414962288*^9}, {3.899109484668446*^9, 
   3.8991094981918573`*^9}, {3.8991095371819363`*^9, 3.899109648266851*^9}, {
   3.899109861698351*^9, 3.899109913453618*^9}, 3.8991546808718367`*^9, {
   3.8991746646926727`*^9, 3.899175015382848*^9}, {3.8991892026075583`*^9, 
   3.8991892027780457`*^9}, {3.899197309182279*^9, 3.899197313025691*^9}, {
   3.8991974227184763`*^9, 3.899197509625166*^9}, {3.899197556151873*^9, 
   3.899197557705538*^9}, {3.899197593171262*^9, 3.899197680841799*^9}, {
   3.899197791043001*^9, 3.899197859316709*^9}, {3.899198301924283*^9, 
   3.899198315392661*^9}, {3.8991984126591682`*^9, 3.899198431792912*^9}, {
   3.8991984705120373`*^9, 3.899198547746998*^9}, {3.899198593371607*^9, 
   3.89919859725607*^9}, {3.899232089335298*^9, 3.899232098713463*^9}, {
   3.899232131121194*^9, 3.899232184253766*^9}, {3.899232229132407*^9, 
   3.8992322741122227`*^9}, {3.899232481861878*^9, 3.899232483663946*^9}, {
   3.899232651083214*^9, 3.899232784444141*^9}, {3.8993467346516523`*^9, 
   3.899346997004945*^9}, {3.899347280654373*^9, 3.8993473046386557`*^9}, {
   3.899347679963442*^9, 3.899347906161346*^9}, {3.8993479614193163`*^9, 
   3.899347963918401*^9}, {3.9146874869049463`*^9, 3.914687525712216*^9}, {
   3.914687556689662*^9, 3.914687623770081*^9}, {3.914687663616996*^9, 
   3.91468766385174*^9}, {3.923762269527646*^9, 3.923762292382463*^9}, {
   3.923762695762025*^9, 3.923762828763665*^9}, {3.923763559940838*^9, 
   3.923763576928691*^9}, {3.923764215597165*^9, 3.9237642515717573`*^9}, {
   3.9237643155249243`*^9, 3.9237643205418873`*^9}, {3.923764415934359*^9, 
   3.923764425902491*^9}, {3.923764460000532*^9, 3.923764525597814*^9}, {
   3.9369119347266903`*^9, 3.9369120132463427`*^9}, {3.936912051437224*^9, 
   3.936912133153755*^9}, {3.936912280455666*^9, 3.936912457131382*^9}, {
   3.936912548383665*^9, 3.936912618853346*^9}, 3.936914286382403*^9, {
   3.936914418593158*^9, 3.936914445863036*^9}, {3.936914510492358*^9, 
   3.936914606296661*^9}, {3.936914643922237*^9, 3.9369146606825457`*^9}, {
   3.938402958973383*^9, 3.938402972187595*^9}, {3.93840309904872*^9, 
   3.9384030998802567`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"72a07151-6d24-4310-8b41-61d7619d613e"],

Cell[BoxData[
 GraphicsBox[{
   {FaceForm[RGBColor[1., 0.75, 0.75]], 
    PolygonBox[{{0.7648421872844885, 0.644217687237691}, {0.7521719379204135, 
     0.6589669003865443}, {0.7392173115213853, 0.6734669749491027}, {
     0.7259832059013992, 0.6877124288168177}, {0.7124746245384189, 
     0.7016978761467353}, {0.6986966746826899, 0.715418029397744}, {
     0.6846545654258177, 0.7288677013296615}, {-0.4815337567016408, 
     1.8243150060109699`}, {-0.44597217235370046`, 
     1.833332708890048}, {-0.4102419772963576, 
     1.8416572754082057`}, {-0.3743566802055093, 
     1.8492855582590564`}, {-0.33832984839717917`, 
     1.8562146733833191`}, {-0.3021751026980575, 
     1.8624420010592058`}, {-0.2659061122958172, 1.8679651868928726`}}]}, 
   {FaceForm[RGBColor[1, 1, 0.87]], 
    PolygonBox[{{1, -0.3}, {1., 0.}, {0.9998109627462709, 
      0.019443219187543305`}, {0.9992439224552503, 0.03887908738956888}, {
      0.9982990935104169, 0.058300256399779225`}, {0.9969768331275085, 
      0.07769938356926653}, {0.9952776412194684, 0.09706913458258111}, {
      0.99320216020744, 0.11640218623064896`}, {0.9907511747778849, 
      0.13569122917949059`}, {0.987925611585912, 0.15492897073369383`}, {
      0.9847265389049334, 0.17410813759359595`}, {0.9811551662227775, 
      0.1932214786051329}, {0.9772128437844119, 0.2122617675013158}, {
      0.9729010620814507, 0.23122180563429853`}, {0.9682214512886375, 
      0.2500944246970025}, {0.963175780647518, 0.268872489433271}, {
      0.9577659577975345, 0.2875489003355281}, {0.9519940280547965, 
      0.3061165963289207}, {0.9458621736387985, 0.3245685574409315}, {
      0.9393727128473789, 0.34289780745545134`}, {0.9325280991802298, 
      0.36109741655030897`}, {0.9253309204112924, 0.37916050391726003`}, {
      0.9177838976103846, 0.39708024036344486`}, {0.9098898841144347, 
      0.414849850893333}, {0.9016518644487072, 0.4324626172701755}, {
      0.8930729531984294, 0.4499118805559996}, {0.8841563938312469, 
      0.46719104362918285`}, {0.8749055574709507, 0.4842935736786572}, {
      0.8653239416229414, 0.5012130046737978}, {0.8554151688519112, 
      0.5179429398090647}, {0.8451829854122449, 0.5344770539224719}, {
      0.8346312598316571, 0.5508090958869697}, {0.8237639814485991, 
      0.5669328909738366}, {0.8125852589039932, 0.5828423431871866}, {
      0.8010993185878594, 0.5985314375687105}, {0.7893105030414256, 
      0.6139942424717774}, {0.7772232693153227, 0.6292249118040395}, {
      0.7648421872844885, 0.644217687237691}, {0.7521719379204135, 
      0.6589669003865443}, {0.7392173115213853, 0.6734669749491027}, {
      0.7259832059013992, 0.6877124288168177}, {0.7124746245384189, 
      0.7016978761467353}, {0.6986966746826899, 0.715418029397744}, {
      0.6846545654258177, 0.7288677013296615}, {0.6703536057313431, 
      0.7420418069643967}, {0.6557992024275587, 0.7549353655084505}, {
      0.6409968581633251, 0.7675435022360271}, {0.6259521693276594, 
      0.7798614503320428}, {0.6106708239338825, 0.7918845526943389}, {
      0.5951585994691279, 0.8036082636944111}, {0.5794213607100195, 
      0.8150281508959979}, {0.5634650575053499, 0.8261398967308702}, {
      0.5472957225265942, 0.8369393001311942}, {0.5309194689871101, 
      0.8474222781178491}, {0.5143424883308888, 0.8575848673440952}, {
      0.4975710478917271, 0.8674232255940169}, {0.48061148852370833`, 
      0.8769336332351642}, {0.4634702222038872, 0.8861124946248525}, {
      0.4461537296080847, 0.8949563394695833}, {0.4286685576607101, 
      0.9034618241370724}, {0.411021317059535, 0.9116257329203938}, {
      0.393218679776358, 0.919444979253755}, {0.375267376534501, 
      0.9269166068794501}, {0.3571741942640958, 0.9340377909655444}, {
      0.33894597353611744`, 0.9408058391738721}, {0.3205896059761395, 
      0.9472181926779403}, {0.3021120316587859, 0.9532724271303564}, {
      0.28352023648386554`, 0.9589662535794119}, {0.2648212495351823, 
      0.9642975193344763}, {0.24602214042301646`, 0.9692642087798753}, {
      0.22713001661128657`, 0.9738644441369428}, {0.20815202073039737`, 
      0.9780964861739624}, {0.18909532787679414`, 0.9819587348637252}, {
      0.16996714290024104`, 0.9854497299884601}, {-0.125667776096297, 
      1.0364398728585325`}, {-0.125667776096297, -0.3}}], InsetBox[
     GraphicsBox[
      {Thickness[0.08396305625524769], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIjIIaxWZDYzFDMAOUzoImTqoYWenGZM9jcMxjcQK3w
IdWdAO3MAwM=
        "], CompressedData["
1:eJxl1QtMVEcUANBFIAZZYdt9u+tShF2W5a1SPwit2lp6bQqxJI0tKGK08cdH
Wi0mtKlYbI2xmhZb0RhdkBhNTQwRGmr80MYQlIilQfwRjZ9EFG2kYNRqCEiQ
7r2zcyfwJnnZnLydeTP3ztxxry7JLgg1mUwhgef7wDMu8FRh63HDL3kVC0M2
aCBtwtalQVFhoJ1Srn/9zaii75S/aTmVUVXvgvK7A7dSezWwlu356mK+C7Bb
YaYNRrBFu6Bv+/qKWbftsOjxtWf+kBio7e/Z2N6QAC+anp0s6ndCV8aK+dVn
E0D/L7Gnus0JSyLsO1KfKNM4I0Zvc433tnc64Vv8fqQHdqD3xsCdKZPrRnI8
sB/XczNOzNfkFeOuSIATswfO5WfpYPnsk7uzlnjg4arD19OifXB8+pe/htxJ
hOH+r7tqUnzw8nFv89xQL2wJO78rZbYPGvD9PKOnueNfrNunfBq23r/Q6AN/
ZfSmt5O9sLbk6Q9tnT549Hly//7hRDZNq1n5d+xfnggrF2Xrh9p88HfLB/XF
6coL6s4fNa31sP24vj8S2CIubh6P8perTOufoey5fj/H1OcyuBvjUaIs15uK
zerm+FC+05Tpfakb/i09aRtKDvY/44ZiHF9TLsB5tersrL/Gv3dgsc7jh0X8
FL+mI0nM/x8XtGOrS4IyzHOFRbgvHtKogybiMFeHTIyPX4NGjP+ADq4/DzUV
/Kbx/MgdjtHzPzKJTfsrwmkw7YsaZRkvOi9Vk9jZuL9XKdP+3udg+7B/rZ3z
RfO/ZmPnYP/DFvajzd1fXKqLZi/35sV2nJnI45nnR2X5p5jZNF5pJJv+Xz7B
YBqvWFmud5tjc3hxZiSb4lplZvfiOR6yGPzxld3LX4Uqy/xK548x5cevQzzl
wwIzp9ZaL3+oB9cXzvWiEuvS0zC4h/XhUxscuXW0O6UljOuPyP/w+9KdQ603
Dt4cZFfj9J0DBm/HOqEpizxag/EeZM9ZPS09vPkle+GDj66+ZX3Fpn3YboJd
OM8GK5zOaphTUzaOTfFsNbNFfqLYtL+TLCDHk/GRfo77J/c1NtXJK0bL+i0t
13sRp7dO+WxF09a0Fgtb7p+xpvi/a2NvwnN3TJk+P2iDnbQOs1iX1SH2d8RE
aMx5J2/kggOWYT7nWcR4B+KC59YerCtucT5yY7l/Bp7fjbFiPZft8DP+VsaK
fjuV6R5KV5b3j8hHzOj7q1BZ3j/SFK/dToPFOpRH5dscw6b9O11Z1OM32HT/
LJ3M+daw3jyIY9M9uMXFpnrUOcaB+irHo58fleneOzbmfY/Rcn/8D060WRc=

        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{11.908742216687422`, 15.14319302615193},
      PlotRange->{{0., 11.91}, {0., 
       15.139999999999999`}}], {0.074332223903703, -0.09999999999999998}, {
     Center, Center}]}, 
   {GrayLevel[0.7], LineBox[{{1., 0.}, {1., 1.6}}], 
    LineBox[{{0.99320216020744, 0.11640218623064896`}, {0.8069586622384016, 
     1.7055256425625531`}}], 
    LineBox[{{0.9729010620814507, 0.23122180563429853`}, {0.602946173066573, 
     1.7878635049646197`}}], 
    LineBox[{{0.9393727128473789, 0.34289780745545134`}, {0.3907362209186567, 
     1.8458941480112576`}}], 
    LineBox[{{0.8930729531984294, 0.4499118805559996}, {0.17321394430882997`, 
     1.8788286056734866`}}], 
    LineBox[{{0.8346312598316571, 0.5508090958869697}, {-0.04666329358749444, 
     1.886219111617621}}], 
    LineBox[{{0.7648421872844885, 0.644217687237691}, {-0.2659061122958172, 
     1.8679651868928726`}}], 
    LineBox[{{0.6846545654258177, 0.7288677013296615}, {-0.4815337567016408, 
     1.8243150060109699`}}], 
    LineBox[{{0.5951585994691279, 0.8036082636944111}, {-0.69061462244193, 
     1.7558620228450157`}}], 
    LineBox[{{0.4975710478917271, 0.8674232255940169}, {-0.8903061130586999, 
     1.6635369022207804`}}], 
    LineBox[{{0.393218679776358, 0.919444979253755}, {-1.0778932870296503`, 
     1.548594866895928}}], 
    LineBox[{{0.28352023648386554`, 
     0.9589662535794119}, {-1.2508257692431934`, 1.4125986319535968`}}], 
    LineBox[{{0.16996714290024104`, 
     0.9854497299884601}, {-1.4067524250812953`, 1.2573971586288457`}}]}, 
   {RGBColor[1, 0, 0], Thickness[Tiny], 
    ArrowBox[{{0.7648421872844885, 0.644217687237691}, {-0.2659061122958172, 
     1.8679651868928726`}}], InsetBox[
     GraphicsBox[{{}, {
        {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[2], 
         AbsoluteThickness[1.6]}, {
         TagBox[
          {Opacity[0.]},
          Annotation[#, {{Callout}, Charting`Private`Tag$77195, {1}}]& ], 
         TagBox[
          {Opacity[0.]},
          
          Annotation[#, {{Callout}, Charting`Private`Tag$77195, {
            1}}]& ]}}, {{{{}, GraphicsGroupBox[{
            {GrayLevel[1], AbsoluteThickness[4], Opacity[
              NCache[
               Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], 
             JoinForm["Round"], 
             BSplineCurveBox[{
              Offset[{2.121320343559643, 2.1213203435596424`}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{5.656854249492381, 5.65685424949238}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{7.65685424949238, 5.65685424949238}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{9.65685424949238, 5.65685424949238}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{9.65685424949238, 5.65685424949238}, {
                0.004583099507690586, 0.0081335573455876}]}]}, 
            {RGBColor[
             0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
             AbsoluteThickness[1.25], 
             BSplineCurveBox[{
              Offset[{2.121320343559643, 2.1213203435596424`}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{5.656854249492381, 5.65685424949238}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{7.65685424949238, 5.65685424949238}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{9.65685424949238, 5.65685424949238}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{9.65685424949238, 5.65685424949238}, {
                0.004583099507690586, 0.0081335573455876}]}]}, 
            {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
              NCache[
               Rational[2, 3], 0.6666666666666666]]}], 
             PolygonBox[{
              Offset[{45.656854249492376`, 18.856854249492383`}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{45.65685424949238, -3.1431457505076175`}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{9.656854249492383, -3.1431457505076246`}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{9.656854249492376, 18.856854249492375`}, {
                0.004583099507690586, 0.0081335573455876}]}]}, 
            {RGBColor[
             0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
             AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
             StyleBox[
              RotationBox[
               DynamicModuleBox[{Charting`ChartLabelingDump`g$$ = Graphics[{
                  Thickness[0.03362474781439139], 
                  Style[{
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
                    0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGDQAWIQffYMEOjIOjxwjXecZSjmAOO7rTm6nGGGmMMaIR2+
9HsycH6MaoTMuT0Ifsjbyx9nJCL4X/Z93JoeJgOhy8QcWhXYVc+YyDi8acvt
NpIWc+iP6PZnvCDtEATSxyjqcAYMpBw0Pqm8nMUpArFvnyScD1aXKIHBB5t3
WwzOr7z/45ZxtyTcveog9S/lIOa/kXX4DwL2Sjj5xiBQrORgAqInI/i9IPcW
IPgVIHu4EXywOf9lIOGXCNV/WQYSjn8UHf6C7ZFxEK6cVHKWRREaDtIQerYc
3P3rQe7+JwXnQ8IZIb/y28uKMw2KkPD8Igqxr1HZoRrkHm9BOB/sHx52OJ9V
/xfXJZ7v9srXHgUzxCjA+e6g+KqQgvMPdu9rMlks5tAsXsua6cYACT9NYWg4
ccL513lvi6Vu44Pzo0HunCPk4AEyz0LEIQrsblF4/IDpaDEHEZD/U0Qg6naI
w/WD/TlHEpX/RxrOh6VHBhBYIOqAnl4Bq504Dg==
                    "], CompressedData["
1:eJxTTMoPSmViYGAQAWIQ/aYtt9totqiDxieVl7NeijuA+bsFHfoiuv0ZC0Qc
ltxa/tiwmQcizyni8KL2cfb5HE5Uvg4zmjwjRP8FMTg/+O3ljzMeSsD56WlA
cEzKYSYIRDI77O/e12TiLO/wZd/HrelibA7ua44uZ7ih4NAPMmcDp8MD13jH
WYlKDjIbxeYzLeBzWPHtZcUZAWWH6vs/bhl7C8L5YHsniGLwhSsnlZx1UYDz
XcHmyziIgMRbRB3+g0C9JJy/VkiHL32eBFx9GhhIOKCHFwBL7Y4t
                    "]}], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYtEer1csX9QcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZQ/hQ1BwYQOMDs8ChCfPvFBBWHI937mkwW8zgIV04qOaui7NCqwK56
ZooonN8b0e3POEEOzj8DAj3KDhtUnzTP01VxmDETCCzVHS5cDXujvxto/y3p
msRLmnD79bVWCl9g0YLzj+/a0csmgOA/ALlDAcH/8fb1AUtnLYeU2DtuzDfU
HFg4u+ST/bQg7j2A4IPlKxD8hJAg9QUrVRy2OzQ9Or5Dw2Fvfs3bmVOVHU6A
7Jug5pCeBgRlSg6NLEf7DcNVIP75ouhwFuSfP4pwPop/gXwREL1EyuG2puya
/85KDjuCrSL+p4s6fFi0XuFshrLDA9d4x1kbBRwy8z+0ntyi4hAACv/LbA6/
QP5oVnMABc9MSUa4+2F8mP9gfJj/m8VrWTPdEHxY/AIAzFTR0g==
                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                    3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYt+LE2P+PdZzEKmcVHL2iaQDjL8j2Criv7qU
w1rVJ83zzuo5qH9SeTnLU8ph6gT+KrPVCP4UNH5CSJD6gk4E/8Rhp7WZdXoO
MaoRMudkpByOo/FNjIGgWM8hPQ0I2KQc3hRvFf3trefw0DXecVagpIPPCXbb
2Vd1HdYJ6fCly4k7+N+Srkm8pOOgATKfUwRif7c2nC8x9QpnxiMtOL+e5Wi/
4XUthwPd+5pMlEXh/Ddtud1G0mI4+WD3/RFzmLNIeeef51qQ8GkRd5BZ/sJD
b76Ow978mrczlyo5tPD6r5+yVA/Ol5kXp3laQB/OB4eHJya/+v6PW8bcynD+
h0XrFc56KDu476+VtVBH8BtA7tmuB+d7gOSP66DKT9d1kAO5q17NgYWzSz55
nS6EPofgzwSBmwj+owjx7RcZ1OH8C1fD3uhHqzvoa60UvpCi67ABFO+96g7n
QeLSCD5Y/TsdOP8MCOToOExpb426XKPu8B8E7HUc6n5bFZw7oebgD0pPydpw
9waA4i9IE843s9kbNO2hBpz/JHHhNZP1mPzSw9tcZ95VgvNh4amjKP8l5xqC
DzbPURPOB4ePuTac/+Pt6wOWhzUh7l4j6aAL0j9N0yH47eWPMxQlHJpB8dmq
6fAAlP42isP5sPQH458F6ecRhaQHey1IetcUdqj5tCEgu0obzhfp8XrFskUX
zoflry/7Pm5Nn4bIb7D8BwCd6obg
                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYul5cZqnGYwdeiO6/RknyDnA+Hc0Zdf8/6zg
sL9W1iL9iZHDWiEdvvR1yg7XhT45nnczctigl7eY0UYNon6BocN/ELiv4TAT
BHYaOLBwdskn+2k5qD5pnnd2FoLfH1yiMr0fwe/2esVi0mjg8OPt6wOWzgj+
gwjx7RcVEPzju3b0sgkg+PpaK4UvsGg59ID4G6H8JZoO6iD7Thk6vCreKvo7
W92h/rdVwbkMIweXCc1CaaeU4fw3bbndRrPl4Pw+kP8FxKD+NXR4Ufs4+3wO
r8PzLO1v0+caOKh/Unk5i5MZbj/Yv/ZMcL7/E89LpsIIfsHykg3/zjPC+c3i
tayZboxw/4PDSZIRHj4w/pPEhddM9iP46WlAsMwQ4r4CdofCNd23MwyMoO4R
gLhjv5EDSFlamwg8/sB8N0kH9PgFAHtRzJs=
                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIrIGYCYul5cZqnFSwd3NccXc7AoeQA4ztPaBZKy1J2
uC70yfH8MQuHB67xjrMalR0K13TfztiA4J8BgRwEv2Sr6O/TehYQ/b+U4PyZ
INCJ4O/Jr3k701XJQXzqFc4MJwuHtUI6fOlySg7Ps7S/Tfe1gLuHy021lCnL
wkG4clLJ2SuKDsYgsNkCYq8Ngg9WL6EA53/Z93FrepicAzdIP5eFg8YnlZez
OEUcUmLvuDHvMIPzN+rlLWbkQfC3mP84lPLKFML3FEPlvxSH82NUI2TOyUg5
zJjAX2WmbQbxv6GsQyPL0X7DcjOIf/QUHA7UylqkLzFz2Avyr6iiw4TgEpXp
680cyg9vc53pi+CD1e9D8Kvv/7hlvFrJYRrI/GgzePj2eL1iMbloCudHiG+/
yHDOBM73OcFuOzvVxGHFt5cVZwIU4HxwuCgj+ODw41FwkAHFd4GJQ8jbyx9n
PJR3MNBaKXyhBcEHmz8PwQerX2DiwB8bcN+IXcFhAyj81pg4pKcBQZgCxP3v
TSDxb6Xk8AIUn7GmEPcIKDvw+a+fknoCwV/xwkPv/0MEfxmIL2iGwYeYrwTn
39aUXfP/sKLDobbl4ac+mTqsBKlXUISbD7bfSwESXo6mDgYg/3+WgvPB6WOa
JJy/M9gq4n+7BJzfF9HtzzhB3IEHlH68TB2CQP4/KAqRX2jqAHJOWpsIhGYz
c1AHpQ9NYYcl9/fxzZmM4IPDeQ2CXwDKPw0WcD4sv6WCzDmm4ICeHwFT1n6U

                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                    3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
                    0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIzIGYC4i87b3X9fWrt8MA13nHWREEHGH9nsFXE/+eC
DvtrZS3Sr1g7uK85upzhh6ADj//6KaknEHwTYyDYjOD3eL1iMdkI5d+Ayi+2
djjYva/JJFnQIUbB8WNyjbXD130ft6Zf43fYYv7jUIqUtcN/EKjnhqq3gvM5
3FRLmaoQfImpVzgzkqwcZswEgkgeOF9mo9h8pgQ+OF/9k8rLWZ38EPdmWDm8
acvtNpIWcDhx2GltZh7MPAEHm8qIFaZ/rRyiVSNkzsVIOpwBgT3WcP7yFx56
/x8i+GB7f2Ly74PC7yOCzwACCVIQe+4j+CVbRX+f3ofgg+3jQfDB/g+2dvgC
Cp9tcg7TJ/BXmUVbO5wFqdORh/PB/onGzQfb+1/ewb7p0fEZ1tYO/LEB943U
FeDhDeMnxN5xY75hhSp/Chq+lfIO+lorhS9sgfIl5RxSQOorrODuBcfnHks4
v5HlaL/hdAT/eZb2t+m1mPya+z9uGZ+WhPNh4QnTD+OD428HGj8DEV/g8Pps
CUmv7EIO9SD9zy0h6c1Z0MHnBLvt7KuWkPgxFIDzYekDxrcvcaw9fYcbwjeF
pp+TnA72oPQxF8GHpB9rOB+WX1oV2FXPmCDyDyw/AQAPh2el
                    "]]}, 
                   Thickness[0.03362474781439139]]}, {
                 DisplayFunction -> Identity, ImageSize -> Automatic, 
                  ImageSize -> {29.737225404732254`, 15.14319302615193}, 
                  BaselinePosition -> Scaled[0.32631885041954006`], 
                  ImageSize -> {30., 16.}, 
                  PlotRange -> {{0., 29.74}, {0., 15.139999999999999`}}, 
                  AspectRatio -> Automatic}]}, 
                TagBox[
                 TooltipBox[
                  DynamicBox[ToBoxes[
                    Pane[
                    Graphics[{
                    Thickness[0.03362474781439139], 
                    Style[{
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
                    0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGDQAWIQffYMEOjIOjxwjXecZSjmAOO7rTm6nGGGmMMaIR2+
9HsycH6MaoTMuT0Ifsjbyx9nJCL4X/Z93JoeJgOhy8QcWhXYVc+YyDi8acvt
NpIWc+iP6PZnvCDtEATSxyjqcAYMpBw0Pqm8nMUpArFvnyScD1aXKIHBB5t3
WwzOr7z/45ZxtyTcveog9S/lIOa/kXX4DwL2Sjj5xiBQrORgAqInI/i9IPcW
IPgVIHu4EXywOf9lIOGXCNV/WQYSjn8UHf6C7ZFxEK6cVHKWRREaDtIQerYc
3P3rQe7+JwXnQ8IZIb/y28uKMw2KkPD8Igqxr1HZoRrkHm9BOB/sHx52OJ9V
/xfXJZ7v9srXHgUzxCjA+e6g+KqQgvMPdu9rMlks5tAsXsua6cYACT9NYWg4
ccL513lvi6Vu44Pzo0HunCPk4AEyz0LEIQrsblF4/IDpaDEHEZD/U0Qg6naI
w/WD/TlHEpX/RxrOh6VHBhBYIOqAnl4Bq504Dg==
                    "], CompressedData["
1:eJxTTMoPSmViYGAQAWIQ/aYtt9totqiDxieVl7NeijuA+bsFHfoiuv0ZC0Qc
ltxa/tiwmQcizyni8KL2cfb5HE5Uvg4zmjwjRP8FMTg/+O3ljzMeSsD56WlA
cEzKYSYIRDI77O/e12TiLO/wZd/HrelibA7ua44uZ7ih4NAPMmcDp8MD13jH
WYlKDjIbxeYzLeBzWPHtZcUZAWWH6vs/bhl7C8L5YHsniGLwhSsnlZx1UYDz
XcHmyziIgMRbRB3+g0C9JJy/VkiHL32eBFx9GhhIOKCHFwBL7Y4t
                    "]}], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYtEer1csX9QcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZQ/hQ1BwYQOMDs8ChCfPvFBBWHI937mkwW8zgIV04qOaui7NCqwK56
ZooonN8b0e3POEEOzj8DAj3KDhtUnzTP01VxmDETCCzVHS5cDXujvxto/y3p
msRLmnD79bVWCl9g0YLzj+/a0csmgOA/ALlDAcH/8fb1AUtnLYeU2DtuzDfU
HFg4u+ST/bQg7j2A4IPlKxD8hJAg9QUrVRy2OzQ9Or5Dw2Fvfs3bmVOVHU6A
7Jug5pCeBgRlSg6NLEf7DcNVIP75ouhwFuSfP4pwPop/gXwREL1EyuG2puya
/85KDjuCrSL+p4s6fFi0XuFshrLDA9d4x1kbBRwy8z+0ntyi4hAACv/LbA6/
QP5oVnMABc9MSUa4+2F8mP9gfJj/m8VrWTPdEHxY/AIAzFTR0g==
                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                    3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYt+LE2P+PdZzEKmcVHL2iaQDjL8j2Criv7qU
w1rVJ83zzuo5qH9SeTnLU8ph6gT+KrPVCP4UNH5CSJD6gk4E/8Rhp7WZdXoO
MaoRMudkpByOo/FNjIGgWM8hPQ0I2KQc3hRvFf3trefw0DXecVagpIPPCXbb
2Vd1HdYJ6fCly4k7+N+Srkm8pOOgATKfUwRif7c2nC8x9QpnxiMtOL+e5Wi/
4XUthwPd+5pMlEXh/Ddtud1G0mI4+WD3/RFzmLNIeeef51qQ8GkRd5BZ/sJD
b76Ow978mrczlyo5tPD6r5+yVA/Ol5kXp3laQB/OB4eHJya/+v6PW8bcynD+
h0XrFc56KDu476+VtVBH8BtA7tmuB+d7gOSP66DKT9d1kAO5q17NgYWzSz55
nS6EPofgzwSBmwj+owjx7RcZ1OH8C1fD3uhHqzvoa60UvpCi67ABFO+96g7n
QeLSCD5Y/TsdOP8MCOToOExpb426XKPu8B8E7HUc6n5bFZw7oebgD0pPydpw
9waA4i9IE843s9kbNO2hBpz/JHHhNZP1mPzSw9tcZ95VgvNh4amjKP8l5xqC
DzbPURPOB4ePuTac/+Pt6wOWhzUh7l4j6aAL0j9N0yH47eWPMxQlHJpB8dmq
6fAAlP42isP5sPQH458F6ecRhaQHey1IetcUdqj5tCEgu0obzhfp8XrFskUX
zoflry/7Pm5Nn4bIb7D8BwCd6obg
                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYul5cZqnGYwdeiO6/RknyDnA+Hc0Zdf8/6zg
sL9W1iL9iZHDWiEdvvR1yg7XhT45nnczctigl7eY0UYNon6BocN/ELiv4TAT
BHYaOLBwdskn+2k5qD5pnnd2FoLfH1yiMr0fwe/2esVi0mjg8OPt6wOWzgj+
gwjx7RcVEPzju3b0sgkg+PpaK4UvsGg59ID4G6H8JZoO6iD7Thk6vCreKvo7
W92h/rdVwbkMIweXCc1CaaeU4fw3bbndRrPl4Pw+kP8FxKD+NXR4Ufs4+3wO
r8PzLO1v0+caOKh/Unk5i5MZbj/Yv/ZMcL7/E89LpsIIfsHykg3/zjPC+c3i
tayZboxw/4PDSZIRHj4w/pPEhddM9iP46WlAsMwQ4r4CdofCNd23MwyMoO4R
gLhjv5EDSFlamwg8/sB8N0kH9PgFAHtRzJs=
                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIrIGYCYul5cZqnFSwd3NccXc7AoeQA4ztPaBZKy1J2
uC70yfH8MQuHB67xjrMalR0K13TfztiA4J8BgRwEv2Sr6O/TehYQ/b+U4PyZ
INCJ4O/Jr3k701XJQXzqFc4MJwuHtUI6fOlySg7Ps7S/Tfe1gLuHy021lCnL
wkG4clLJ2SuKDsYgsNkCYq8Ngg9WL6EA53/Z93FrepicAzdIP5eFg8YnlZez
OEUcUmLvuDHvMIPzN+rlLWbkQfC3mP84lPLKFML3FEPlvxSH82NUI2TOyUg5
zJjAX2WmbQbxv6GsQyPL0X7DcjOIf/QUHA7UylqkLzFz2Avyr6iiw4TgEpXp
680cyg9vc53pi+CD1e9D8Kvv/7hlvFrJYRrI/GgzePj2eL1iMbloCudHiG+/
yHDOBM73OcFuOzvVxGHFt5cVZwIU4HxwuCgj+ODw41FwkAHFd4GJQ8jbyx9n
PJR3MNBaKXyhBcEHmz8PwQerX2DiwB8bcN+IXcFhAyj81pg4pKcBQZgCxP3v
TSDxb6Xk8AIUn7GmEPcIKDvw+a+fknoCwV/xwkPv/0MEfxmIL2iGwYeYrwTn
39aUXfP/sKLDobbl4ac+mTqsBKlXUISbD7bfSwESXo6mDgYg/3+WgvPB6WOa
JJy/M9gq4n+7BJzfF9HtzzhB3IEHlH68TB2CQP4/KAqRX2jqAHJOWpsIhGYz
c1AHpQ9NYYcl9/fxzZmM4IPDeQ2CXwDKPw0WcD4sv6WCzDmm4ICeHwFT1n6U

                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                    3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
                    0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIzIGYC4i87b3X9fWrt8MA13nHWREEHGH9nsFXE/+eC
DvtrZS3Sr1g7uK85upzhh6ADj//6KaknEHwTYyDYjOD3eL1iMdkI5d+Ayi+2
djjYva/JJFnQIUbB8WNyjbXD130ft6Zf43fYYv7jUIqUtcN/EKjnhqq3gvM5
3FRLmaoQfImpVzgzkqwcZswEgkgeOF9mo9h8pgQ+OF/9k8rLWZ38EPdmWDm8
acvtNpIWcDhx2GltZh7MPAEHm8qIFaZ/rRyiVSNkzsVIOpwBgT3WcP7yFx56
/x8i+GB7f2Ly74PC7yOCzwACCVIQe+4j+CVbRX+f3ofgg+3jQfDB/g+2dvgC
Cp9tcg7TJ/BXmUVbO5wFqdORh/PB/onGzQfb+1/ewb7p0fEZ1tYO/LEB943U
FeDhDeMnxN5xY75hhSp/Chq+lfIO+lorhS9sgfIl5RxSQOorrODuBcfnHks4
v5HlaL/hdAT/eZb2t+m1mPya+z9uGZ+WhPNh4QnTD+OD428HGj8DEV/g8Pps
CUmv7EIO9SD9zy0h6c1Z0MHnBLvt7KuWkPgxFIDzYekDxrcvcaw9fYcbwjeF
pp+TnA72oPQxF8GHpB9rOB+WX1oV2FXPmCDyDyw/AQAPh2el
                    "]]}, 
                    Thickness[0.03362474781439139]]}, {
                    DisplayFunction -> Identity, ImageSize -> Automatic, 
                    ImageSize -> {29.737225404732254`, 15.14319302615193}, 
                    BaselinePosition -> Scaled[0.32631885041954006`], 
                    ImageSize -> {30., 16.}, 
                    PlotRange -> {{0., 29.74}, {0., 15.139999999999999`}}, 
                    AspectRatio -> Automatic}], {
                    UpTo[30], 
                    UpTo[16]}, ImageSizeAction -> "ResizeToFit"], 
                    TraditionalForm],
                   ImageSizeCache->{30., {5., 10.}}],
                  DynamicBox[
                   ToBoxes[
                    Pane[
                    Graphics[{
                    Thickness[0.03362474781439139], 
                    Style[{
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
                    0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGDQAWIQffYMEOjIOjxwjXecZSjmAOO7rTm6nGGGmMMaIR2+
9HsycH6MaoTMuT0Ifsjbyx9nJCL4X/Z93JoeJgOhy8QcWhXYVc+YyDi8acvt
NpIWc+iP6PZnvCDtEATSxyjqcAYMpBw0Pqm8nMUpArFvnyScD1aXKIHBB5t3
WwzOr7z/45ZxtyTcveog9S/lIOa/kXX4DwL2Sjj5xiBQrORgAqInI/i9IPcW
IPgVIHu4EXywOf9lIOGXCNV/WQYSjn8UHf6C7ZFxEK6cVHKWRREaDtIQerYc
3P3rQe7+JwXnQ8IZIb/y28uKMw2KkPD8Igqxr1HZoRrkHm9BOB/sHx52OJ9V
/xfXJZ7v9srXHgUzxCjA+e6g+KqQgvMPdu9rMlks5tAsXsua6cYACT9NYWg4
ccL513lvi6Vu44Pzo0HunCPk4AEyz0LEIQrsblF4/IDpaDEHEZD/U0Qg6naI
w/WD/TlHEpX/RxrOh6VHBhBYIOqAnl4Bq504Dg==
                    "], CompressedData["
1:eJxTTMoPSmViYGAQAWIQ/aYtt9totqiDxieVl7NeijuA+bsFHfoiuv0ZC0Qc
ltxa/tiwmQcizyni8KL2cfb5HE5Uvg4zmjwjRP8FMTg/+O3ljzMeSsD56WlA
cEzKYSYIRDI77O/e12TiLO/wZd/HrelibA7ua44uZ7ih4NAPMmcDp8MD13jH
WYlKDjIbxeYzLeBzWPHtZcUZAWWH6vs/bhl7C8L5YHsniGLwhSsnlZx1UYDz
XcHmyziIgMRbRB3+g0C9JJy/VkiHL32eBFx9GhhIOKCHFwBL7Y4t
                    "]}], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYtEer1csX9QcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZQ/hQ1BwYQOMDs8ChCfPvFBBWHI937mkwW8zgIV04qOaui7NCqwK56
ZooonN8b0e3POEEOzj8DAj3KDhtUnzTP01VxmDETCCzVHS5cDXujvxto/y3p
msRLmnD79bVWCl9g0YLzj+/a0csmgOA/ALlDAcH/8fb1AUtnLYeU2DtuzDfU
HFg4u+ST/bQg7j2A4IPlKxD8hJAg9QUrVRy2OzQ9Or5Dw2Fvfs3bmVOVHU6A
7Jug5pCeBgRlSg6NLEf7DcNVIP75ouhwFuSfP4pwPop/gXwREL1EyuG2puya
/85KDjuCrSL+p4s6fFi0XuFshrLDA9d4x1kbBRwy8z+0ntyi4hAACv/LbA6/
QP5oVnMABc9MSUa4+2F8mP9gfJj/m8VrWTPdEHxY/AIAzFTR0g==
                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                    3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYt+LE2P+PdZzEKmcVHL2iaQDjL8j2Criv7qU
w1rVJ83zzuo5qH9SeTnLU8ph6gT+KrPVCP4UNH5CSJD6gk4E/8Rhp7WZdXoO
MaoRMudkpByOo/FNjIGgWM8hPQ0I2KQc3hRvFf3trefw0DXecVagpIPPCXbb
2Vd1HdYJ6fCly4k7+N+Srkm8pOOgATKfUwRif7c2nC8x9QpnxiMtOL+e5Wi/
4XUthwPd+5pMlEXh/Ddtud1G0mI4+WD3/RFzmLNIeeef51qQ8GkRd5BZ/sJD
b76Ow978mrczlyo5tPD6r5+yVA/Ol5kXp3laQB/OB4eHJya/+v6PW8bcynD+
h0XrFc56KDu476+VtVBH8BtA7tmuB+d7gOSP66DKT9d1kAO5q17NgYWzSz55
nS6EPofgzwSBmwj+owjx7RcZ1OH8C1fD3uhHqzvoa60UvpCi67ABFO+96g7n
QeLSCD5Y/TsdOP8MCOToOExpb426XKPu8B8E7HUc6n5bFZw7oebgD0pPydpw
9waA4i9IE843s9kbNO2hBpz/JHHhNZP1mPzSw9tcZ95VgvNh4amjKP8l5xqC
DzbPURPOB4ePuTac/+Pt6wOWhzUh7l4j6aAL0j9N0yH47eWPMxQlHJpB8dmq
6fAAlP42isP5sPQH458F6ecRhaQHey1IetcUdqj5tCEgu0obzhfp8XrFskUX
zoflry/7Pm5Nn4bIb7D8BwCd6obg
                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYul5cZqnGYwdeiO6/RknyDnA+Hc0Zdf8/6zg
sL9W1iL9iZHDWiEdvvR1yg7XhT45nnczctigl7eY0UYNon6BocN/ELiv4TAT
BHYaOLBwdskn+2k5qD5pnnd2FoLfH1yiMr0fwe/2esVi0mjg8OPt6wOWzgj+
gwjx7RcVEPzju3b0sgkg+PpaK4UvsGg59ID4G6H8JZoO6iD7Thk6vCreKvo7
W92h/rdVwbkMIweXCc1CaaeU4fw3bbndRrPl4Pw+kP8FxKD+NXR4Ufs4+3wO
r8PzLO1v0+caOKh/Unk5i5MZbj/Yv/ZMcL7/E89LpsIIfsHykg3/zjPC+c3i
tayZboxw/4PDSZIRHj4w/pPEhddM9iP46WlAsMwQ4r4CdofCNd23MwyMoO4R
gLhjv5EDSFlamwg8/sB8N0kH9PgFAHtRzJs=
                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIrIGYCYul5cZqnFSwd3NccXc7AoeQA4ztPaBZKy1J2
uC70yfH8MQuHB67xjrMalR0K13TfztiA4J8BgRwEv2Sr6O/TehYQ/b+U4PyZ
INCJ4O/Jr3k701XJQXzqFc4MJwuHtUI6fOlySg7Ps7S/Tfe1gLuHy021lCnL
wkG4clLJ2SuKDsYgsNkCYq8Ngg9WL6EA53/Z93FrepicAzdIP5eFg8YnlZez
OEUcUmLvuDHvMIPzN+rlLWbkQfC3mP84lPLKFML3FEPlvxSH82NUI2TOyUg5
zJjAX2WmbQbxv6GsQyPL0X7DcjOIf/QUHA7UylqkLzFz2Avyr6iiw4TgEpXp
680cyg9vc53pi+CD1e9D8Kvv/7hlvFrJYRrI/GgzePj2eL1iMbloCudHiG+/
yHDOBM73OcFuOzvVxGHFt5cVZwIU4HxwuCgj+ODw41FwkAHFd4GJQ8jbyx9n
PJR3MNBaKXyhBcEHmz8PwQerX2DiwB8bcN+IXcFhAyj81pg4pKcBQZgCxP3v
TSDxb6Xk8AIUn7GmEPcIKDvw+a+fknoCwV/xwkPv/0MEfxmIL2iGwYeYrwTn
39aUXfP/sKLDobbl4ac+mTqsBKlXUISbD7bfSwESXo6mDgYg/3+WgvPB6WOa
JJy/M9gq4n+7BJzfF9HtzzhB3IEHlH68TB2CQP4/KAqRX2jqAHJOWpsIhGYz
c1AHpQ9NYYcl9/fxzZmM4IPDeQ2CXwDKPw0WcD4sv6WCzDmm4ICeHwFT1n6U

                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                    3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
                    0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIzIGYC4i87b3X9fWrt8MA13nHWREEHGH9nsFXE/+eC
DvtrZS3Sr1g7uK85upzhh6ADj//6KaknEHwTYyDYjOD3eL1iMdkI5d+Ayi+2
djjYva/JJFnQIUbB8WNyjbXD130ft6Zf43fYYv7jUIqUtcN/EKjnhqq3gvM5
3FRLmaoQfImpVzgzkqwcZswEgkgeOF9mo9h8pgQ+OF/9k8rLWZ38EPdmWDm8
acvtNpIWcDhx2GltZh7MPAEHm8qIFaZ/rRyiVSNkzsVIOpwBgT3WcP7yFx56
/x8i+GB7f2Ly74PC7yOCzwACCVIQe+4j+CVbRX+f3ofgg+3jQfDB/g+2dvgC
Cp9tcg7TJ/BXmUVbO5wFqdORh/PB/onGzQfb+1/ewb7p0fEZ1tYO/LEB943U
FeDhDeMnxN5xY75hhSp/Chq+lfIO+lorhS9sgfIl5RxSQOorrODuBcfnHks4
v5HlaL/hdAT/eZb2t+m1mPya+z9uGZ+WhPNh4QnTD+OD428HGj8DEV/g8Pps
CUmv7EIO9SD9zy0h6c1Z0MHnBLvt7KuWkPgxFIDzYekDxrcvcaw9fYcbwjeF
pp+TnA72oPQxF8GHpB9rOB+WX1oV2FXPmCDyDyw/AQAPh2el
                    "]]}, 
                    Thickness[0.03362474781439139]]}, {
                    DisplayFunction -> Identity, ImageSize -> Automatic, 
                    ImageSize -> {29.737225404732254`, 15.14319302615193}, 
                    BaselinePosition -> Scaled[0.32631885041954006`], 
                    ImageSize -> {30., 16.}, 
                    PlotRange -> {{0., 29.74}, {0., 15.139999999999999`}}, 
                    AspectRatio -> Automatic}], {
                    UpTo[225], 
                    UpTo[225]}, ImageSizeAction -> "ResizeToFit"], 
                    TraditionalForm]]],
                 Annotation[#, 
                  Dynamic[
                   Pane[
                    Graphics[{
                    Thickness[0.03362474781439139], 
                    Style[{
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
                    0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGDQAWIQffYMEOjIOjxwjXecZSjmAOO7rTm6nGGGmMMaIR2+
9HsycH6MaoTMuT0Ifsjbyx9nJCL4X/Z93JoeJgOhy8QcWhXYVc+YyDi8acvt
NpIWc+iP6PZnvCDtEATSxyjqcAYMpBw0Pqm8nMUpArFvnyScD1aXKIHBB5t3
WwzOr7z/45ZxtyTcveog9S/lIOa/kXX4DwL2Sjj5xiBQrORgAqInI/i9IPcW
IPgVIHu4EXywOf9lIOGXCNV/WQYSjn8UHf6C7ZFxEK6cVHKWRREaDtIQerYc
3P3rQe7+JwXnQ8IZIb/y28uKMw2KkPD8Igqxr1HZoRrkHm9BOB/sHx52OJ9V
/xfXJZ7v9srXHgUzxCjA+e6g+KqQgvMPdu9rMlks5tAsXsua6cYACT9NYWg4
ccL513lvi6Vu44Pzo0HunCPk4AEyz0LEIQrsblF4/IDpaDEHEZD/U0Qg6naI
w/WD/TlHEpX/RxrOh6VHBhBYIOqAnl4Bq504Dg==
                    "], CompressedData["
1:eJxTTMoPSmViYGAQAWIQ/aYtt9totqiDxieVl7NeijuA+bsFHfoiuv0ZC0Qc
ltxa/tiwmQcizyni8KL2cfb5HE5Uvg4zmjwjRP8FMTg/+O3ljzMeSsD56WlA
cEzKYSYIRDI77O/e12TiLO/wZd/HrelibA7ua44uZ7ih4NAPMmcDp8MD13jH
WYlKDjIbxeYzLeBzWPHtZcUZAWWH6vs/bhl7C8L5YHsniGLwhSsnlZx1UYDz
XcHmyziIgMRbRB3+g0C9JJy/VkiHL32eBFx9GhhIOKCHFwBL7Y4t
                    "]}], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYtEer1csX9QcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZQ/hQ1BwYQOMDs8ChCfPvFBBWHI937mkwW8zgIV04qOaui7NCqwK56
ZooonN8b0e3POEEOzj8DAj3KDhtUnzTP01VxmDETCCzVHS5cDXujvxto/y3p
msRLmnD79bVWCl9g0YLzj+/a0csmgOA/ALlDAcH/8fb1AUtnLYeU2DtuzDfU
HFg4u+ST/bQg7j2A4IPlKxD8hJAg9QUrVRy2OzQ9Or5Dw2Fvfs3bmVOVHU6A
7Jug5pCeBgRlSg6NLEf7DcNVIP75ouhwFuSfP4pwPop/gXwREL1EyuG2puya
/85KDjuCrSL+p4s6fFi0XuFshrLDA9d4x1kbBRwy8z+0ntyi4hAACv/LbA6/
QP5oVnMABc9MSUa4+2F8mP9gfJj/m8VrWTPdEHxY/AIAzFTR0g==
                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                    3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYt+LE2P+PdZzEKmcVHL2iaQDjL8j2Criv7qU
w1rVJ83zzuo5qH9SeTnLU8ph6gT+KrPVCP4UNH5CSJD6gk4E/8Rhp7WZdXoO
MaoRMudkpByOo/FNjIGgWM8hPQ0I2KQc3hRvFf3trefw0DXecVagpIPPCXbb
2Vd1HdYJ6fCly4k7+N+Srkm8pOOgATKfUwRif7c2nC8x9QpnxiMtOL+e5Wi/
4XUthwPd+5pMlEXh/Ddtud1G0mI4+WD3/RFzmLNIeeef51qQ8GkRd5BZ/sJD
b76Ow978mrczlyo5tPD6r5+yVA/Ol5kXp3laQB/OB4eHJya/+v6PW8bcynD+
h0XrFc56KDu476+VtVBH8BtA7tmuB+d7gOSP66DKT9d1kAO5q17NgYWzSz55
nS6EPofgzwSBmwj+owjx7RcZ1OH8C1fD3uhHqzvoa60UvpCi67ABFO+96g7n
QeLSCD5Y/TsdOP8MCOToOExpb426XKPu8B8E7HUc6n5bFZw7oebgD0pPydpw
9waA4i9IE843s9kbNO2hBpz/JHHhNZP1mPzSw9tcZ95VgvNh4amjKP8l5xqC
DzbPURPOB4ePuTac/+Pt6wOWhzUh7l4j6aAL0j9N0yH47eWPMxQlHJpB8dmq
6fAAlP42isP5sPQH458F6ecRhaQHey1IetcUdqj5tCEgu0obzhfp8XrFskUX
zoflry/7Pm5Nn4bIb7D8BwCd6obg
                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYul5cZqnGYwdeiO6/RknyDnA+Hc0Zdf8/6zg
sL9W1iL9iZHDWiEdvvR1yg7XhT45nnczctigl7eY0UYNon6BocN/ELiv4TAT
BHYaOLBwdskn+2k5qD5pnnd2FoLfH1yiMr0fwe/2esVi0mjg8OPt6wOWzgj+
gwjx7RcVEPzju3b0sgkg+PpaK4UvsGg59ID4G6H8JZoO6iD7Thk6vCreKvo7
W92h/rdVwbkMIweXCc1CaaeU4fw3bbndRrPl4Pw+kP8FxKD+NXR4Ufs4+3wO
r8PzLO1v0+caOKh/Unk5i5MZbj/Yv/ZMcL7/E89LpsIIfsHykg3/zjPC+c3i
tayZboxw/4PDSZIRHj4w/pPEhddM9iP46WlAsMwQ4r4CdofCNd23MwyMoO4R
gLhjv5EDSFlamwg8/sB8N0kH9PgFAHtRzJs=
                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIrIGYCYul5cZqnFSwd3NccXc7AoeQA4ztPaBZKy1J2
uC70yfH8MQuHB67xjrMalR0K13TfztiA4J8BgRwEv2Sr6O/TehYQ/b+U4PyZ
INCJ4O/Jr3k701XJQXzqFc4MJwuHtUI6fOlySg7Ps7S/Tfe1gLuHy021lCnL
wkG4clLJ2SuKDsYgsNkCYq8Ngg9WL6EA53/Z93FrepicAzdIP5eFg8YnlZez
OEUcUmLvuDHvMIPzN+rlLWbkQfC3mP84lPLKFML3FEPlvxSH82NUI2TOyUg5
zJjAX2WmbQbxv6GsQyPL0X7DcjOIf/QUHA7UylqkLzFz2Avyr6iiw4TgEpXp
680cyg9vc53pi+CD1e9D8Kvv/7hlvFrJYRrI/GgzePj2eL1iMbloCudHiG+/
yHDOBM73OcFuOzvVxGHFt5cVZwIU4HxwuCgj+ODw41FwkAHFd4GJQ8jbyx9n
PJR3MNBaKXyhBcEHmz8PwQerX2DiwB8bcN+IXcFhAyj81pg4pKcBQZgCxP3v
TSDxb6Xk8AIUn7GmEPcIKDvw+a+fknoCwV/xwkPv/0MEfxmIL2iGwYeYrwTn
39aUXfP/sKLDobbl4ac+mTqsBKlXUISbD7bfSwESXo6mDgYg/3+WgvPB6WOa
JJy/M9gq4n+7BJzfF9HtzzhB3IEHlH68TB2CQP4/KAqRX2jqAHJOWpsIhGYz
c1AHpQ9NYYcl9/fxzZmM4IPDeQ2CXwDKPw0WcD4sv6WCzDmm4ICeHwFT1n6U

                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                    3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
                    0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIzIGYC4i87b3X9fWrt8MA13nHWREEHGH9nsFXE/+eC
DvtrZS3Sr1g7uK85upzhh6ADj//6KaknEHwTYyDYjOD3eL1iMdkI5d+Ayi+2
djjYva/JJFnQIUbB8WNyjbXD130ft6Zf43fYYv7jUIqUtcN/EKjnhqq3gvM5
3FRLmaoQfImpVzgzkqwcZswEgkgeOF9mo9h8pgQ+OF/9k8rLWZ38EPdmWDm8
acvtNpIWcDhx2GltZh7MPAEHm8qIFaZ/rRyiVSNkzsVIOpwBgT3WcP7yFx56
/x8i+GB7f2Ly74PC7yOCzwACCVIQe+4j+CVbRX+f3ofgg+3jQfDB/g+2dvgC
Cp9tcg7TJ/BXmUVbO5wFqdORh/PB/onGzQfb+1/ewb7p0fEZ1tYO/LEB943U
FeDhDeMnxN5xY75hhSp/Chq+lfIO+lorhS9sgfIl5RxSQOorrODuBcfnHks4
v5HlaL/hdAT/eZb2t+m1mPya+z9uGZ+WhPNh4QnTD+OD428HGj8DEV/g8Pps
CUmv7EIO9SD9zy0h6c1Z0MHnBLvt7KuWkPgxFIDzYekDxrcvcaw9fYcbwjeF
pp+TnA72oPQxF8GHpB9rOB+WX1oV2FXPmCDyDyw/AQAPh2el
                    "]]}, 
                    Thickness[0.03362474781439139]]}, {
                    DisplayFunction -> Identity, ImageSize -> Automatic, 
                    ImageSize -> {29.737225404732254`, 15.14319302615193}, 
                    BaselinePosition -> Scaled[0.32631885041954006`], 
                    ImageSize -> {30., 16.}, 
                    PlotRange -> {{0., 29.74}, {0., 15.139999999999999`}}, 
                    AspectRatio -> Automatic}], {
                    UpTo[225], 
                    UpTo[225]}, ImageSizeAction -> "ResizeToFit"]], 
                  "Tooltip"]& ],
                DynamicModuleValues:>{}],
               BoxRotation->0.],
              StripOnInput->False,
              LineOpacity->1,
              FrontFaceOpacity->1,
              BackFaceOpacity->1,
              Opacity->1,
              FontOpacity->1], 
             Offset[{27.65685424949238, 7.856854249492379}, \
{0.004583099507690586, 0.0081335573455876}], NCache[
             ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
              ImageScaled[{0.5, 0.5}]]]}]}, {}}, {}}},
      AlignmentPoint->{0, 0},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{False, False},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->{{All, All}, {All, All}},
      ImageSize->All,
      Method->{
       "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.528488, 0.470624, 0.701351], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.772079, 0.431554, 0.102387], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.363898, 0.618501, 0.782349], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[1, 0.75, 0], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.647624, 0.37816, 0.614037], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.571589, 0.586483, 0.], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.915, 0.3325, 0.2125], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[
           0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
           AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
        "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
        Scaled[0.05], "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> 
        True, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}},
      PlotRange->{{-1, 1}, {-1, 1}},
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.08]}, {
         Scaled[0.05], 
         Scaled[0.12944271909999158`]}},
      Ticks->{
       Automatic, Automatic}], {0.24946803749433566, 1.2560914370652818}]}, {
    LineBox[CompressedData["
1:eJw1kntQzAkAx7fHUfZMSdzgDjnSKa7pNZF8c730JtqmIpJKpJAOrYvo9GDl
lUy1FT1IShS1PaRYs6Xtemy27aF22/f+9vdTrjHulHNzc9+Z73y+n/+/ZvsT
AqN0aTSa19f+y//yHv+vNdVR2YmzFBpjLEIJ5Q2kpU5Hdn+ioPF9+HhaUQLb
5bz3xlMUXNstZ9JFVbgzVjrtpKBQnBASvExai55tVMp2EQVWLfPt76IG+M1j
yQJ4FHavoRdldLUgvfhVt1MdhVoDYfqu8DaUsUytFrMpWGe4xDwTvITYRs9J
fJ7CFe+Taiuv19D3V6QVRVEwt291ZjbxcHBlxbud7hRez/DbD1i+QZ77mYM6
qyjo/FixuOo2HyEu11mVf5OIW9hKv6zTg1QuV4/RRyLNedO0nX0vvuFveaNf
TiLCs/mcbUwfyGNGG5p/JWFUf9b4UG4/VA86Ws+5kQi1Eds0cQWol83fE2xE
4tK8jWWGUwM4etXE0l2oxYLNNQzH74XwK1idG1CghTDf+PA6t0G4zjFjnAnX
IofIdn4ZK8K544rI3h+00MnNiZRfHsIRJVc3aIjAl9bkRyerhnGrZbRx/k0C
I6fcbMPejCD5eWqIrg8BATfYNUk+Ck0p6/3GLxosdVx7+sHsOwQQzwaaajSI
IoghynAcT0yFd7L3alB+Lclk5vo4fKJ/tm6ha/CXPKIoYakYZZ7lbN+nanhd
LYvaVCyGw8ZZT4/dajz2dTy+fbUEnzPn8J/QvnoP43NpuQT6Iq5h/l0VDDJb
oy3XTqD6VOESg19UYK3VuAjLJtDFiwvSG1Oif9hlW8EqKW6wiwJvnVaiYYlH
bDxbiocd3pLOBUqc7Ol4sXWxDEkSW+PKewrsmp7H/noFfAwSmW11UsDffSil
RUeOfHViTm6XHBNm9UsDTsgR3ja1khMmx/ojipA6qRyXPkzW1ChlYHpnhUkC
FWiXVcZkJsqQc78sqfu5AmcOyfL9P0vxjLnBId5CidpugZB+QYq7LPqB+mwl
JjV6g11zpeB2mtCK/1SCEbY+i501AdUHmsfyYBW0MtNvs+gT2F9wuMqiXoVK
/7AHhVkSpO6pUj81VSP0ht+YYq4EGyy6qOYENQbbHu04fkGMm4UhWjueGjln
L/R7z4zDdJ/fzkXLNeBEdO5LSRqHp42oN+iYBuaxGZvtBsfwYsohlGzTwKwk
sIbR/g4hzkdXCI0IxHu065ytGMV07YpcgzACM9rYvTzWCEYFlsnMEgINybNb
/BOGcd+PybVQEZisqQ618h9CIOduo6GVFjvsT1SnrBMhs+HS+HdxWsRahidF
6A/Cetcifb8KLeI4A+aTw28RnVflWDKhRWDdSKL34wGExkgHTZeRMOZ4uGWl
CcD2+XixIIBEwkeilh/Uj8TzjPX2qSSoDyNGNmv64KJZ9UX0iMS1i+f7BVM9
kHwqPXVxmIQ5J8/n3m9/IPl6814HfQrRGaUPb5vw8Zzr9Ur2EwUfk946Tmkn
eiOv0K75UsDO9JsedjwY7s7g2MVRoAcvbGa2caErdhvjZ1D4BzKyV5c=
     "]], {PointBox[{1, 0}], InsetBox[
      GraphicsBox[
       {Thickness[0.03439972480220158], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIrIGYC4mjVCJlzMhIO7muOLmfgUHKA8Z0nNAulZSk7
tCmwq57ZIubwwDXecVajssObttxuo2gE/wwI+IjC+WD1ISIQ/b+U4PyZINCJ
4O/Jr3k701XJ4WD3viaTxSIOa4V0+NLllBz6Irr9GS+IwN0T9PbyxxmOog7C
lZNKzl5RdEgDAzGIvTYIPli9hAKc/2Xfx63pYXIOwSD9B4UdND6pvJzFKeJg
YgwEn3ng/IAnnpdMJ7PD+S3itayZbWwQvqcYKv+lOJwfAw4nKYg7ejgg/jeU
dXhR+zj7/BsuiH/0FKDu4HHYC/KvqKJDD8h/G3gcyg9vc53pi+CD1e9D8Kvv
/7hlvFrJ4TzIfB4uePiC7d3DCueD3eP22x7Gt0jStWM98MV+xbeXFWcCFOB8
kLeNlRF8sLt5FBxypiYUWhR/tQ8BhdNDeUj4bP4G5zeBzf8B52eD1f+w548N
uG/EruAw78TkJdlqP+3TQcEepuAgs1FsPlPCX3tw/FspQfgKTA5g9wgoO9zg
vS2WWsYK5y+5tfyxoTMbKv8wOwYfYr4SnH9bU3bN/8OKkHg5yeawEqReQRFu
Pth+LwVIerZhdDAAx7sUnA+Ol2mScP7OYKuI/+0ScD44HU4Qh9jXzAhJhwdF
IeFvwwJJZ20i0PTG7qAOcoemsEPJ8pIN/85zw/kzwAmfB84H55/ZonA+LL+l
gow5puCAnh8B7Cx8Vw==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJFIGYC4jmLlHf+ea7hEHBLuibxkpoDjP+qeKvob211
h7/fSh/MmYjgn78a9kY/GsE/AwJ3lDH4LJxd8snrtOF8fa2VwheeIPhgc6x1
HEyMgaAZwf+waL3CWQ1MPkw/jA8zH8aH2S+/a8G+VD9ZOP8/CNyXgfNbFdhV
z5hg8mH+h/FTYu+4MVeowfXD+DDzYXyY/ej8vfk1b2d+VYTzwznF2o33I/hg
OkMR7n8YHxY+6HyYfhgfZj6MD7MfFj8wPiz+YHxY/KLzYf4HAF659xc=
         "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
         "], CompressedData["
1:eJx1ln9MW1UUx0tZ0CX8cHSDto+GV9rutWVjE3CyhdiDBmGItoHF1AhuEyhO
0Elguo0yHSjLgvvtOphIJkzZIkiX/QIUXFyGOru5OXTLRrIfNg4U4rYQgqOs
9t773r1JG2/y/vjk3nvuPed87zlP+/r6grJwmUwWFvg+DnzywLcsc6DAtdYI
uSetP5Q0zlokdo7WP3Qt91sO7I7ZvCyZcWpaYCgYX/rt5fEltQIMzwxdbXvF
b2lt1/X5cgSw1GTV/ZwggzWrCoRDcwXYZW+yhi2VA17/qR4mB++fLI9TwIuX
9xQ9atBDkcGecNGpgPwgLnMExpAejA/0YwfHFOA2eBvaJvQgQ4OfD8r9w3Pf
SFoIaJnjzwWwZWbFOxd/FKCvcIXdn6OEE09Pf1+aZwQPGuNKmJ3acKt1ngl6
0fxdFcSj/e0m2Hhz+npakxqs1znn2gIz4a/U4EPrq8yQjvw+rob3kf0jZhhv
fKsp9RvG2F4OB0vMRxWXDpuhJ3ZRdPkWDnrQfXeYyfldHLX3f+zHw0Ti4xLt
eRlj/3IZ4/hEMH4Jxa/DSPmOPf705Q+MJJ6tHHwYZe35pIwxPtcj0PNxfI4x
XqxNnKx0MdZ0juamrA7lnK5znTIlBwlB/HDi7zPLSwQav/Nnn+1e1ybQ+I6+
mTx1YECAM02D9ekdajiW8nZHmE9cv4/xNv4xgyedMbbfqyJ66BYgDQ8V8e8L
ATYj+8kqEp9GAT5C+yeVIOn1VeT/iBKakb4rBOhC+RpUQmnxyPPhdgHK0b4v
lVCL7HBacp+0GDgyNbbRY0si9l9QwYhJ0+WvToL5m/bWXChVk/W1SdS/e+09
/IVmHeUnim03U+8yxvGN04cwloGFg0VBbEP6jNXT+OPzr+got6CxnTG+T7KO
5vtW9uqsg7eTqD6e290Q6/hLSxm7Wc1Tfu/sqeyWKJ7aw356Eylju98yJu8g
lCU9SCz5i+0dZjyw3jnRsoCnjPPgYoztPK4N4cT+Q4NlKUEcrYYbKD7hWmIn
Qpyf5sE2ceV+8+cqyEZ8TQNjdX9U/FIpJ/HZo6H1axVat1VD6x3WyTMcZQHV
paNqytjv/FAuxfXJR7mbO7X4fKXPgnVfohb1NUPs/cQY15HXOMrNKL+qBKjc
v6Yqo3rGgv38OgGs3pW/PrVvxoJ1YuUpd6P9O3m6Hs/HaKk9nP88xhtQvosZ
E/2GMn5XjlnKkr9Yf+sYxyC9C4x1v98plEUyVqD8D/OUt2eu7Hfs5eF0njuj
dZOf3NcizveJ69N5OIHm/2WMz22RgcRXo27ElU3JQIoHfu9OOeDzi3i4hubf
DRfrAw+RWdF5zaYI8p4KRb175GT/P7xYvyKJjhw6co53HrhRPco0wE7U39xz
RHsGqOqscT+yykl9+8xA3tXxMMokP0FcyFjqp/gakQYaH9yfb+spOx+4bRX9
jKV+GsyS/vKDGPfrbXqaX6nfSiz1W4lxv603UD2RemugeiP2FlIe6u/dEXFP
oLwU9zOB2ts659yuJ+ONlHO/q9NkCIyl/5Fglv5X/gOhQQRP
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYtvKiBWmaw0dCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZMDvYgfq2hAwMIHGB2WHJ/H9+cZAOHI937mkwW8zhMmcBfZdat79Cq
wK56ZooonN8b0e3POEEOzj8DAj3KDtxuqqVMXgYOM2YCgaW6g/S8OM3TE4D2
35KuSbykCbdfX2ul8AUWLTj/+K4dvWwCCP6DCPHtFxUQ/B9vXx+wdNZyeJy4
8JrJfEMHFs4u+WQ/LYfFIPdORvCfgOTzEfzk2DtuzB0GDtsdmh4d36HhsEUv
bzHjH32HEyD7Jqg5TGlvjbp8R8+hkeVov2G4isP5q2Fv9KP1HM6C/PNHEc6H
+RfGF6mcVHJ2iZTDVvMfh1JW6TnsCLaK+J8uCrH/vL7DA9d4x1kbBRyeZ2l/
m95r4BAACv/LbBB/lxg6gIJnpiQj3P0wPsx/MD7M/83itayZbgg+LH4BedTP
5Q==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQB2IQfQYE5pg6fNn3cWv6NQmHkq2iv0/3QfliCP5/MBB3
aGQ52m+Ybuqg8Unl5SxNcQeNt7z7DDRNHRR2LdiX+k7UwbYyYoXpWhOIPKeI
Q91vq4JzGgj+bemaRKOtxnD+gVpZi/QSY4eq+z9uGa8WhfMPdu9rMnGWgPP7
I7r9GTdIOWzUy1vMeMbYYa2QDl/6PHmHP99KH8xhNHGoBOnfreDQ4/WKxSTR
xGFPfs3bma5KDj4n2G1nPzVxWPHtZcUZAWWHJff38c0JNoXzwe7lNYPzV7zw
0PtvaObQbeO5K81JEc7fCzJPFMHfA+XPBAFNM4fUNCA4puBwQ+iT43k1M7h7
0MMXANa3qkE=
          "], CompressedData["
1:eJxTTMoPSmViYGDQB2IQfahtefipReYOIpWTSs4+kXSA8WNUI2TOyUg5fNkQ
kD1rurmD+ieVl7M8pRxuCH1yPN+G4L/I0v42PRfBV33SPO9slrnDfdd4x1mC
Ug5PEhdeM4mHymdKOtySrkk0MjV36Ivo9me8IOYwIbhEZfp/MwcNkDyniMNG
vbzFjD0I/hbzH4dSrBB8A62VwhdMzCD6DURR+QJicL6JMRAIizvYVUasMLWF
yk8Qh7g/zMwhDQTcJB1Ktor+Pt1n5vAfBObLODSyHO03/G7mcAYE5ig6FKzp
vp0hYO7gvubocoYMJTh/Jgh0KqHK31By+Put9MGcj2YO6SDzxZQh5h1H8G1B
7slF8GHuWfHtZcWZACUHmXlxmqcDzBzKD29zncmr5LDihYfef0OY+5Qcvu68
1fX3qanDA1D4Nio7LLm/j29OMIJ/BxS+oiZw/nNQ/Ow1cnCe0CyU5qUA58Pi
B8b/su/j1vRtohD7E4wh8aUpDPGfggmcP20Cf5XZbgQfHH/2pg5nQeHFIwoN
T1OHkLeXP85oFIOkh1WmDjuDrSL+PxeGpAd9M7h+sPubEfyU2DtuzDcQfIem
R8dnSJtD4vOzsMPJw05rM/3MIemhU9TBESRfbQ4xn10cnn7B8bEDkZ5h6RsA
cqtHFg==
          "]}], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYol5cZqnGawdeiO6/RknyDnA+Hc0Zdf8/6zg
sL9W1iL9iZXDWiEdvvR1yg7XhT45nnezctigl7eY0UYNon6BpcN/ELiv4TAT
BHZaOLBwdskn+2k5qD5pnnd2FoLfF1yiMr0fwe/2esVi0mjh8OPt6wOWzgj+
gwjx7RcVEPzju3b0sgkg+PpaK4UvsGg59ID4G6H8JZoOKiD7Tlk6vCreKvo7
W92h/rdVwbkMKweXCc1CaaeU4fw3bbndRrPl4Pw+kP8FxKD+tXR4Ufs4+3wO
r8PzLO1v0+daOKh/Unk5i5MZbj/Yv/ZMcL7/E89LpsIIfsHykg3/zjPC+c3i
tayZboxw/4PDSZIRHj4w/pPEhddM9iP46WlAsMwS4r4Cdof8Nd23MwysoO4R
gLhjv5UDSFlamwg8/sB8N0kH9PgFAFagzX0=
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.3248272077266339],
       ImageSize->{29.07253798256538, 15.21273225404732},
       PlotRange->{{0., 29.07}, {0., 15.209999999999999`}}], {1, 0}, {
      32, Center}]}, {PointBox[{0.16996714290024104`, 0.9854497299884601}], 
     InsetBox[
      GraphicsBox[
       {Thickness[0.03571428571428571], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIrIGYC4mjVCJlzMhIO7muOLmfgUHKA8Z0nNAulZSk7
tCmwq57ZIubwwDXecVajssObttxuo2gE/wwI+IjC+WD1ISIQ/b+U4PyZINCJ
4O/Jr3k701XJ4WD3viaTxSIOa4V0+NLllBz6Irr9GS+IwN0T9PbyxxmOog7C
lZNKzl5RdEgDAzGIvTYIPli9hAKc/2Xfx63pYXIOwSD9B4UdND6pvJzFKeJg
YgwEn3ng/IAnnpdMJ7PD+S3itayZbWwQvqcYKv+lOJwfAw4nKYg7ejgg/jeU
dXhR+zj7/BsuiH/0FKDu4HHYC/KvqKJDD8h/G3gcyg9vc53pi+CD1e9D8Kvv
/7hlvFrJ4TzIfB4uePiC7d3DCueD3eP22x7Gt0jStWM98MV+xbeXFWcCFOB8
kLeNlRF8sLt5FBxypiYUWhR/tQ8BhdNDeUj4bP4G5zeBzf8B52eD1f+w548N
uG/EruAw78TkJdlqP+3TQcEepuAgs1FsPlPCX3tw/FspQfgKTA5g9wgoO9zg
vS2WWsYK5y+5tfyxoTMbKv8wOwYfYr4SnH9bU3bN/8OKkHg5yeawEqReQRFu
Pth+LwVIerZhdDAAx7sUnA+Ol2mScP7OYKuI/+0ScD44HU4Qh9jXzAhJhwdF
IeFvwwJJZ20i0PTG7qAOcoemsEPJ8pIN/85zw/kzwAmfB84H55/ZonA+LL+l
gow5puCAnh8B7Cx8Vw==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {1, 3, 3}}}, {{{12.2234, 11.410899999999998`}, {12.2234, 
         11.585899999999999`}, {12.056299999999998`, 11.585899999999999`}, {
         11.9484, 11.585899999999999`}, {7.55469, 11.585899999999999`}, {
         7.4484400000000015`, 11.585899999999999`}, {7.2796899999999996`, 
         11.585899999999999`}, {7.2796899999999996`, 11.410899999999998`}, {
         7.2796899999999996`, 11.2344}, {7.4484400000000015`, 11.2344}, {
         7.55469, 11.2344}, {11.9484, 11.2344}, {12.056299999999998`, 
         11.2344}, {12.2234, 11.2344}, {12.2234, 11.410899999999998`}}}], 
        FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
         "], CompressedData["
1:eJx1ln9MW1UUx0tZ0CX8cHSDto+GV9rutWVjE3CyhdiDBmGItoHF1AhuEyhO
0Elguo0yHSjLgvvtOphIJkzZIkiX/QIUXFyGOru5OXTLRrIfNg4U4rYQgqOs
9t773r1JG2/y/vjk3nvuPed87zlP+/r6grJwmUwWFvg+DnzywLcsc6DAtdYI
uSetP5Q0zlokdo7WP3Qt91sO7I7ZvCyZcWpaYCgYX/rt5fEltQIMzwxdbXvF
b2lt1/X5cgSw1GTV/ZwggzWrCoRDcwXYZW+yhi2VA17/qR4mB++fLI9TwIuX
9xQ9atBDkcGecNGpgPwgLnMExpAejA/0YwfHFOA2eBvaJvQgQ4OfD8r9w3Pf
SFoIaJnjzwWwZWbFOxd/FKCvcIXdn6OEE09Pf1+aZwQPGuNKmJ3acKt1ngl6
0fxdFcSj/e0m2Hhz+npakxqs1znn2gIz4a/U4EPrq8yQjvw+rob3kf0jZhhv
fKsp9RvG2F4OB0vMRxWXDpuhJ3ZRdPkWDnrQfXeYyfldHLX3f+zHw0Ti4xLt
eRlj/3IZ4/hEMH4Jxa/DSPmOPf705Q+MJJ6tHHwYZe35pIwxPtcj0PNxfI4x
XqxNnKx0MdZ0juamrA7lnK5znTIlBwlB/HDi7zPLSwQav/Nnn+1e1ybQ+I6+
mTx1YECAM02D9ekdajiW8nZHmE9cv4/xNv4xgyedMbbfqyJ66BYgDQ8V8e8L
ATYj+8kqEp9GAT5C+yeVIOn1VeT/iBKakb4rBOhC+RpUQmnxyPPhdgHK0b4v
lVCL7HBacp+0GDgyNbbRY0si9l9QwYhJ0+WvToL5m/bWXChVk/W1SdS/e+09
/IVmHeUnim03U+8yxvGN04cwloGFg0VBbEP6jNXT+OPzr+got6CxnTG+T7KO
5vtW9uqsg7eTqD6e290Q6/hLSxm7Wc1Tfu/sqeyWKJ7aw356Eylju98yJu8g
lCU9SCz5i+0dZjyw3jnRsoCnjPPgYoztPK4N4cT+Q4NlKUEcrYYbKD7hWmIn
Qpyf5sE2ceV+8+cqyEZ8TQNjdX9U/FIpJ/HZo6H1axVat1VD6x3WyTMcZQHV
paNqytjv/FAuxfXJR7mbO7X4fKXPgnVfohb1NUPs/cQY15HXOMrNKL+qBKjc
v6Yqo3rGgv38OgGs3pW/PrVvxoJ1YuUpd6P9O3m6Hs/HaKk9nP88xhtQvosZ
E/2GMn5XjlnKkr9Yf+sYxyC9C4x1v98plEUyVqD8D/OUt2eu7Hfs5eF0njuj
dZOf3NcizveJ69N5OIHm/2WMz22RgcRXo27ElU3JQIoHfu9OOeDzi3i4hubf
DRfrAw+RWdF5zaYI8p4KRb175GT/P7xYvyKJjhw6co53HrhRPco0wE7U39xz
RHsGqOqscT+yykl9+8xA3tXxMMokP0FcyFjqp/gakQYaH9yfb+spOx+4bRX9
jKV+GsyS/vKDGPfrbXqaX6nfSiz1W4lxv603UD2RemugeiP2FlIe6u/dEXFP
oLwU9zOB2ts659yuJ+ONlHO/q9NkCIyl/5Fglv5X/gOhQQRP
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYtvKiBWmaw0dCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZMDvYgfq2hAwMIHGB2WHJ/H9+cZAOHI937mkwW8zhMmcBfZdat79Cq
wK56ZooonN8b0e3POEEOzj8DAj3KDtxuqqVMXgYOM2YCgaW6g/S8OM3TE4D2
35KuSbykCbdfX2ul8AUWLTj/+K4dvWwCCP6DCPHtFxUQ/B9vXx+wdNZyeJy4
8JrJfEMHFs4u+WQ/LYfFIPdORvCfgOTzEfzk2DtuzB0GDtsdmh4d36HhsEUv
bzHjH32HEyD7Jqg5TGlvjbp8R8+hkeVov2G4isP5q2Fv9KP1HM6C/PNHEc6H
+RfGF6mcVHJ2iZTDVvMfh1JW6TnsCLaK+J8uCrH/vL7DA9d4x1kbBRyeZ2l/
m95r4BAACv/LbBB/lxg6gIJnpiQj3P0wPsx/MD7M/83itayZbgg+LH4BedTP
5Q==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, {CompressedData["
1:eJxTTMoPSmViYGDQBGIQvVEvbzHjHjOHMyDAo+AA4xuDgLCSw0wQ0DRzeOAa
7zirUdkhDQTCTOH8Jff38c05bALnP0lceM3E3sQhnFOs3bhfyYHHTbWUicvE
Ya2QDl+6nJLDlw0B2bOumzg08/qvn9Kq4bDF/MehlFsmDptA9s7RcGAAgQcm
DqcOO63N3IfgV38CaryF4Afckq5JFNJ0iBTffpFhH26+CcgfyiYOuoryX3K+
aUD4n40dpOfFaZ7+oOGg8ZZ3n8FJY4cWkHueajikg/w3zdjhPwjc13A42LY8
/FSQsUNG/ofWk1c0oP4zdngKos8j+AkhQeoLMhH8v99KH8wx1HCYPoG/yiwa
wW9kOdpvWI7GZzfB4IP9/08dzk8FuesYgi+7/IWH3nx1h8I13bczPhg7XLga
9kb/t5rDbaC3jZ4aQ/w7Tc3hD8jchcYOOxyaHh2vUIHE500jiHlpMg4g4Rmn
jSDx7yMN58vvWrAvtU8Kzn/Tlttt9FsSzgfHZ52owwZQvOUYO6h/Unk5S1MY
Ht4wPhco/rNM4XxY+nJfc3Q5ww5JB/T0BwDoVRE3
          "], CompressedData["
1:eJxTTMoPSmViYGAQAWIQPSG4RGV6vqnDzmCriP/tEg4ab3n3GWiaOqSBgJqY
w6cNAdmzlps4aHxSeTmLU8Th685bXX9VEfyNenmLGc8Yw/lg/ZnGDh5rji5n
kBCF81HMB/LftOV2G/2WdPj7rfTBnEJjhweu8Y6zLko5HKiVtUhfYuyQCrL/
mazDbemaRKOnxg5rhHT40t8pOKg+aZ539pWxQ/X9H7eMpRUderxesZhMNHFY
8e1lxRkBZQeZeXGapwNM4fwYBcePyWcQfAOtlcIXWMwcPixar3BWQgnOv6Mp
u+b/ZwU4vwZk/ml5hy8g/241hbsPPbwAtTmK+A==
          "]}], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4nqWo/2Gzy0deiO6/RknyDnA+Hc0Zdf8/6zg
oPKked7ZU5YOa4V0+NLXKTvYVkasMNW1dNigl7eY0UbNoRGkvt3C4T8I3Ndw
YACBBeYOLJxd8sl+Wg49Xq9YTBoR/C87b3X9LUXwP20IyJ6Vbu7w4+3rA5bO
CP6DCPHtFxUQ/OO7dvSyCSD4+lorhS+wAM0D8adD+Us0IfZttHB4VbxV9He2
usOTxIXXTPwtHVwmNAulnVKG89+05XYbzZaD8/tA/hcQc1AD+9fC4UXt4+zz
ObwOfhcnxvxrNndQ/6TychYnM9x+sH/tmeB8/yeel0yFEfyC5SUb/p1nhPOb
xWtZM90Y4f6fCQKSjPDwgfF9TrDbzl6K4J8BgR4LiPsK2B2uC31yPC9mCXWP
gEN6GhAss3QAUWltIvD4A/PdJB3Q4xcA6AbURw==
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.3262512390540632],
       ImageSize->{28.002032378580324`, 15.146331257783313`},
       PlotRange->{{0., 28.}, {0., 
        15.15}}], {0.16996714290024104, 0.9854497299884601}, {Center, 20}]}, {
     PointBox[{0.7648421872844885, 0.644217687237691}], InsetBox[
      GraphicsBox[
       {Thickness[0.036603221083455345`], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIrIGYC4mjVCJlzMhIO7muOLmfgUHKA8Z0nNAulZSk7
tCmwq57ZIubwwDXecVajssObttxuo2gE/wwI+IjC+WD1ISIQ/b+U4PyZINCJ
4O/Jr3k701XJ4WD3viaTxSIOa4V0+NLllBz6Irr9GS+IwN0T9PbyxxmOog7C
lZNKzl5RdEgDAzGIvTYIPli9hAKc/2Xfx63pYXIOwSD9B4UdND6pvJzFKeJg
YgwEn3ng/IAnnpdMJ7PD+S3itayZbWwQvqcYKv+lOJwfAw4nKYg7ejgg/jeU
dXhR+zj7/BsuiH/0FKDu4HHYC/KvqKJDD8h/G3gcyg9vc53pi+CD1e9D8Kvv
/7hlvFrJ4TzIfB4uePiC7d3DCueD3eP22x7Gt0jStWM98MV+xbeXFWcCFOB8
kLeNlRF8sLt5FBxypiYUWhR/tQ8BhdNDeUj4bP4G5zeBzf8B52eD1f+w548N
uG/EruAw78TkJdlqP+3TQcEepuAgs1FsPlPCX3tw/FspQfgKTA5g9wgoO9zg
vS2WWsYK5y+5tfyxoTMbKv8wOwYfYr4SnH9bU3bN/8OKkHg5yeawEqReQRFu
Pth+LwVIerZhdDAAx7sUnA+Ol2mScP7OYKuI/+0ScD44HU4Qh9jXzAhJhwdF
IeFvwwJJZ20i0PTG7qAOcoemsEPJ8pIN/85zw/kzwAmfB84H55/ZonA+LL+l
gow5puCAnh8B7Cx8Vw==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJFIGYC4jmLlHf+ea7hEHBLuibxkpoDjP+qeKvob211
h7/fSh/MmYjgn78a9kY/GsE/AwJ3lDH4LJxd8snrtOF8fa2VwheeIPhgc6x1
HEyMgaAZwf+waL3CWQ1MPkw/jA8zH8aH2S+/a8G+VD9ZOP8/CNyXgfNbFdhV
z5hg8mH+h/FTYu+4MVeowfXD+DDzYXyY/ej8vfk1b2d+VYTzwznF2o33I/hg
OkMR7n8YHxY+6HyYfhgfZj6MD7MfFj8wPiz+YHxY/KLzYf4HAF659xc=
         "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
         "], CompressedData["
1:eJx1ln9MW1UUx0tZ0CX8cHSDto+GV9rutWVjE3CyhdiDBmGItoHF1AhuEyhO
0Elguo0yHSjLgvvtOphIJkzZIkiX/QIUXFyGOru5OXTLRrIfNg4U4rYQgqOs
9t773r1JG2/y/vjk3nvuPed87zlP+/r6grJwmUwWFvg+DnzywLcsc6DAtdYI
uSetP5Q0zlokdo7WP3Qt91sO7I7ZvCyZcWpaYCgYX/rt5fEltQIMzwxdbXvF
b2lt1/X5cgSw1GTV/ZwggzWrCoRDcwXYZW+yhi2VA17/qR4mB++fLI9TwIuX
9xQ9atBDkcGecNGpgPwgLnMExpAejA/0YwfHFOA2eBvaJvQgQ4OfD8r9w3Pf
SFoIaJnjzwWwZWbFOxd/FKCvcIXdn6OEE09Pf1+aZwQPGuNKmJ3acKt1ngl6
0fxdFcSj/e0m2Hhz+npakxqs1znn2gIz4a/U4EPrq8yQjvw+rob3kf0jZhhv
fKsp9RvG2F4OB0vMRxWXDpuhJ3ZRdPkWDnrQfXeYyfldHLX3f+zHw0Ti4xLt
eRlj/3IZ4/hEMH4Jxa/DSPmOPf705Q+MJJ6tHHwYZe35pIwxPtcj0PNxfI4x
XqxNnKx0MdZ0juamrA7lnK5znTIlBwlB/HDi7zPLSwQav/Nnn+1e1ybQ+I6+
mTx1YECAM02D9ekdajiW8nZHmE9cv4/xNv4xgyedMbbfqyJ66BYgDQ8V8e8L
ATYj+8kqEp9GAT5C+yeVIOn1VeT/iBKakb4rBOhC+RpUQmnxyPPhdgHK0b4v
lVCL7HBacp+0GDgyNbbRY0si9l9QwYhJ0+WvToL5m/bWXChVk/W1SdS/e+09
/IVmHeUnim03U+8yxvGN04cwloGFg0VBbEP6jNXT+OPzr+got6CxnTG+T7KO
5vtW9uqsg7eTqD6e290Q6/hLSxm7Wc1Tfu/sqeyWKJ7aw356Eylju98yJu8g
lCU9SCz5i+0dZjyw3jnRsoCnjPPgYoztPK4N4cT+Q4NlKUEcrYYbKD7hWmIn
Qpyf5sE2ceV+8+cqyEZ8TQNjdX9U/FIpJ/HZo6H1axVat1VD6x3WyTMcZQHV
paNqytjv/FAuxfXJR7mbO7X4fKXPgnVfohb1NUPs/cQY15HXOMrNKL+qBKjc
v6Yqo3rGgv38OgGs3pW/PrVvxoJ1YuUpd6P9O3m6Hs/HaKk9nP88xhtQvosZ
E/2GMn5XjlnKkr9Yf+sYxyC9C4x1v98plEUyVqD8D/OUt2eu7Hfs5eF0njuj
dZOf3NcizveJ69N5OIHm/2WMz22RgcRXo27ElU3JQIoHfu9OOeDzi3i4hubf
DRfrAw+RWdF5zaYI8p4KRb175GT/P7xYvyKJjhw6co53HrhRPco0wE7U39xz
RHsGqOqscT+yykl9+8xA3tXxMMokP0FcyFjqp/gakQYaH9yfb+spOx+4bRX9
jKV+GsyS/vKDGPfrbXqaX6nfSiz1W4lxv603UD2RemugeiP2FlIe6u/dEXFP
oLwU9zOB2ts659yuJ+ONlHO/q9NkCIyl/5Fglv5X/gOhQQRP
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYtvKiBWmaw0dCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZMDvYgfq2hAwMIHGB2WHJ/H9+cZAOHI937mkwW8zhMmcBfZdat79Cq
wK56ZooonN8b0e3POEEOzj8DAj3KDtxuqqVMXgYOM2YCgaW6g/S8OM3TE4D2
35KuSbykCbdfX2ul8AUWLTj/+K4dvWwCCP6DCPHtFxUQ/B9vXx+wdNZyeJy4
8JrJfEMHFs4u+WQ/LYfFIPdORvCfgOTzEfzk2DtuzB0GDtsdmh4d36HhsEUv
bzHjH32HEyD7Jqg5TGlvjbp8R8+hkeVov2G4isP5q2Fv9KP1HM6C/PNHEc6H
+RfGF6mcVHJ2iZTDVvMfh1JW6TnsCLaK+J8uCrH/vL7DA9d4x1kbBRyeZ2l/
m95r4BAACv/LbBB/lxg6gIJnpiQj3P0wPsx/MD7M/83itayZbgg+LH4BedTP
5Q==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4lvSNYlGS00dRConlZx9IukA4+8Itor4ry7l
wOWmWso0y9RB/ZPKy1meUg51v60KznUg+LVo/JTYO27MFQi+xNQrnBlFpg4x
qhEy52Qw+WdAIMfUIT0NCNikHDTe8u4ziDR1eOga7zgrUNIhQnz7RQY5U4d1
Qjp86XLiDjEKjh+T55g4aIDM5xSB2P/DGM4/UCtrkb4EwS/ZKvr79DxjhwPd
+5pMlEXh/Ddtud1G0mI4+WD3/RFzaGQ52m+43BgSPi3iDgfbloefajJx2Jtf
83bmUiWHLztvdf1tNYXzHZseHZ+xG8EHh8cNTH71/R+3jLmV4fwPi9YrnPVQ
drgh9Mnx/DEEH+yePjT5aSao8v9MHOSWv/DQq1dz2GL+41AKl6kDC2eXfPI5
BH8mCNxE8B+BA1Ydzr9wNeyNfrS6g88JdtvZT00cNqg+aZ7Xq+4gMy9O8/QB
BB+sfhWCDzY308RhSntr1OUadQcTYyAINoGkkxNqDrdB6empMdy90aD4u2ME
5/tfnBjzbzGCrw409mwXJr/08DbXmXeV4HxYeJ4+7LQ2cx6CDzbvMoIPDp9z
xnC+vtZK4QsixpB0t0YSov+fkUPw28sfZyhKQOLzq5HDA1D62ygO58PSH4x/
FqSfRxSSHoKMIeldU9ihcE337YwPCL5tZcQKU15TOB+Wv77s+7g1fRoiv8Hy
HwCUu529
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYr+LE2P+GVs69EZ0+zNOkHOA8e9oyq75/1nB
4fOGgOxZ4pYOa4V0+NLXKTtwuamWMlVZOGzQy1vMaKMGUX/Z3OE/CNzXcDgD
Am/MHFg4u+ST/bQcIsS3X2Q4h+AfbFsefuoQgn+gVtYifYuZw4+3rw9YOiP4
D0AaFRD847t29LIJIPj6WiuFL7BA+U+g/CWaDpEg+/6ZO7wq3ir6O1vdYSPI
nXMsHFwmNAulnVKG89+05XYbzZaD8/tA/hcQg/rXwuFF7ePs8zm8DjLz4jRP
XzBzUP+k8nIWJzPcfrB/7ZngfP8nnpdMhRH8guUlG/6dZ4Tzm8VrWTPdGOH+
nwkCkozw8IHxJaZe4cz4hOCD6ZvmEPcVsDssub+Pb06yBdQ9Ag7GIPDZwiEN
BNpE4PEH5rtJOqDHLwB1ts6X
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.3248272077266339],
       ImageSize->{27.314570361145705`, 15.21273225404732},
       PlotRange->{{0., 27.32}, {0., 
        15.209999999999999`}}], {0.7248421872844885, 0.644217687237691}, {
      Right, Top}]}}, {LineBox[CompressedData["
1:eJwlkX0w1HkAxjdXrYRmrjlxSVRK7TTE6brCI70cUpcL26WRTipzkVRa12mk
t+1lC0laJZVWb2rvsh2mfI9YkiOb9zas9bqWFrtr7e7v12numXnmmWc+/z2P
w68Hf440YTAYfpP+kv9LBf6NL5rAzln+I/zPw1gYbr+I0T+BA7NXSNyNQ5ha
HVjd7abHVfbHVwMaJWIevnTzTtRjy5tdc94pB9HlJ944s1yPghGPcyYyBTpD
dyyFqQHMlSM6vmQA6cXpaxv9DDC/FZP5vLQftoY9Kyu5BrDY6XV7n/bhgoil
sqwwwMc3Z11dZi+iOYE3BLQBoRK+hHmyBz7bm7O57kYEOLxKYe3rRqu5TPgs
ygj+95KK4E1y+FxZ9doqy4ibVJrizvIunGe9tSh6Y4R/OnWfZSmDs36+RZrG
CNPQrdfmtXVAKqpMvmVHIWX7/Ae16R9xqqviaPN6CtLs8sq7AR9QuGbM1WM/
Bacg3gnJlFbUhf+yuYpLIWyHV2ZGQRPKReeyOQIKlubXbJ0iG1AbK9voX0oh
g1Xm989sCTQ13fmrWykYbci8FSfroN7xW/KPwxRsTcvMG5urMRIlL45h0Njj
bSLrYInxLDn52tNZNFqSgkIrEkvhqYrNnGZLQ7g4Tj6aVQRt4HBqnCONVcs2
cDt/EMLL7WCmmkWDcbTivGp7FpwFz80uOtPwrk/ewos9TYbam664u0xy3uuf
vLvziE8te456OQ0XbHg4PVhEThd/2yp2muzKBTelohLysiki+Kk9jUt3e95J
Z5QTbkt10ONvaNzczJe0vagiSt6S/hImDeuyQs6R3f8S9ZFj+xVaCpcTmV9n
Ta0nheyX8c5yCurVKs+mkPdE9+m94UoNhVFrrodrXiNZk+HrZPl8cq/IO4VH
Nc1k+pS5R55kUIipNqTsW9tGYmzOZEcfo5DT9vZj7QUp6VKI8oOCKfgwPbVx
9e2ks+Ds8B4XCuml2mLehU7yl+NS9R3Tyb9KVzhUPZIRL3Ht9VntRpzJ96wK
eNNFwm/76f4UGjFntFf9uUdOFi0QJPCSjLAPY9qIGT0kZ2dJuWDzJJe5NJ2y
6SULzorFJtZGsPO3Mexc+ohwSCIUdBhQkrArJ2F9PxGHsMev5xrge7dDezxk
gJS/ux0o3WvAWG/qCbO9CjLXal1RwmIDtnHHh80OD5LBpMtR8XI9mKc6vSIS
lST23mB7yy09XB+pBBOnh4j9VTTlBesxP8Iut+D8MFmsXRegMNODfr1M//vF
T2S1vPWPvFcTwIEZH2w2qEhhbkhXb/QEpvd7WMvLVMQztvo74dwJFCinmVpg
hNQsWhs1s1KHpELl/YtFI0TqQAkZsTqkHm602uY6StL8n3AyrXTYP+r4iP1w
lPB9r+/7UDwOZmhfG89ujJgufBsm2TmOvhT5VkXqGKnx9OScNWoxNaBEtvsr
NXFrHpg2ha9FO5mRNhCnJiyboZRN7lrc+zskI75TTR43ZLQcrNXA0cI7iN6k
IUtoTv2xSA0qwg9FxIs0JMzkUG60Xo33ugeXG2y1hDPzSX4oT41zzwoaLJO1
5MUWwfEAOzX+A5hugQM=
     "]], {PointBox[{1., 1.6}], InsetBox[
      GraphicsBox[
       {Thickness[0.046620046620046623`], 
        FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYpHKSSVnn4g79EZ0+zMGyDhU3f9xy5hbDM5/
4BrvOGujqENGGhAsE3eYCQI7RRz6QPIGog62JY61p2P44HywfCQbnL9WSIcv
PU7cQfnao2CGPUoOB7v3NZkcFndwntAslPYLwd+TX/N2JqsynM8fG3DfSB3B
77Tx3JU2SdnBxBgIghH8GNUImXM1Yqjyxr/sYfwm8VrWTLcf9mB/TJR3eFH7
OPv8mv9wvj3Y/QwOK7+9rDjzQNHhDAj4MDm4rzm6nOGGkoP/E89LpsI8cP4a
kH/+CcL5rPq/uC7xfLcHuyNG1CFnakKhRfFXewYQeCAC52t8Unk56ySC/6Yt
t9uoGsEHh9tMYbh5MD7Y/sm/4HxwfKlA4wHGR4o/AC6hv8o=
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYo/9tbIW6ioOBctLNvw7z+gA4/s/8bxkKswE
5/8HAXsmB4HYgPtGx5UdGEDgALPDHU3ZNf8nKzoc6d7XZLKYx8F9zdHlDBEK
Dq0K7KpnpojC+b0R3f6ME+Tg/DMg0KPssPLby4ozCYoOM2YCgaW6wxohHb70
d8oO/rekaxIvacLt19daKXyBRQvOP75rRy+bAIL/IEJ8+0UFBP/H29cHLJ21
HGZM4K8y41ZxYOHskk/204K497MynF99/8ct49UIPthddxQdtjs0PTq+Q8Ph
w6L1CmdPKDicANk3Qc3BxBgIguUdGlmO9huGq0D8FSDncBak748inA/zL4wv
Ujmp5OwSKQfZXQv2pb6Tc9gRbBXxP13UQfnao2CGOQoOD1zjHWdtFICEzwtF
hwBQ+F9mc0hPA4Jtyg6g4JkpyQh3P4wP8x+MD/N/s3gta6Ybgg+LXwA258Zz

         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQB2IQbWIMBJe1Hb7s+7g1/ZqEQwPL0X7D7VC+GIL/HwzE
HeYsUt75J13bQeOTystZmuIOL4q3iv5+reWgsGvBvtR3og4iPV6vWL5oQuQ5
RRymT+CvMnutAef7XpwY848ZwZeYeoUzo0ndoer+j1vGq0Xh/IPd+5pMnCXg
/P6Ibn/GDVIOf7+VPphjqOGwVkiHL32evMPk9taoy3M0HCpB+ncrOGzSy1vM
GKPpsCe/5u1MVyUHfa2VwhdStBxWfHtZcUZA2eFBhPj2iw7acD7YvVt04Pzn
Wdrfpv/Vcei28dyV5qQI5+8FmSeq6PAUyt8D5Z8BgTc6DqlpQHBMwcF9f62s
xXMduHvQwxcAB8Cp2w==
          "], CompressedData["
1:eJxTTMoPSmViYGDQB2IQLbv8hYfefX0HkcpJJWefSDrA+DGqETLnZKQc6n9b
FZw7oe+g/knl5SxPKQf3/bWyFssR/Iz8D60nSxD8J4kLr5nk6zvcd413nCUo
5ZAQe8eNOQIqnynp4HtxYsw/Zn2Hvohuf8YLYg7bHZoeHZ+h56ABkucUcfjz
rfTBnI26cD4LZ5d8Mh+C/+Pt6wOWzLoQ/QaiqHwBMTjfxBgIhMUdRHu8XrGI
QOUniDt4gNzvruuQBgJukg4NLEf7DbfrOvwHgfkyDnMWKe/8067ncAYE5ig6
1HzaEJC9S8/Bfc3R5QwZSnD+TBDoVEKVv6HkMKW9NepyjZ5DOsh8MWWIeeoI
vgjIPSW6cD7MPSu+vaw4E6DkcP5q2Bt9a12H8sPbXGfyKjk8z9L+Nv2vDtR9
Sg4tvP7rp6TqODwAhW+jssODCPHtFx204Xxw+B7WgPMzQfEjoubgPKFZKM1L
Ac6HxQ+M/2Xfx63p20QdLoDsj1aHxJemsEM1yH+3NOD847t29LIJaMH54PiT
0HY4CwovHlFoeGo7hLy9/HFGoxgkPbzXdtgZbBXx/7mwQwooPfzQgesHu3+B
LpyfEBKkvsBTD86XmRenefqCHiQ+Pws76CjKf8kx04ekh05RiPwEfYj57OLw
9AuOjx2I9AxL3wCfuUNi
          "]}], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4kaWo/2G6cYOvRHd/owT5Bxg/Duasmv+f1Zw
UH/SPO+sl7HDWiEdvvR1yg62lRErTNcaOWzQy1vMaKMGUc9u5PAfBO5rQGh5
QwcWzi75ZD8th26vVywmjAj+l523uv5+NYDzP28IyJ713MDhx9vXByydEfwH
EeLbLyog+Md37ehlE0Dw9bVWCl9ggfLFDSH8JZoOPSD7DI0cXhVvFf2dre7w
JHHhNZPzRg4uE5qF0k4pw/lv2nK7jWbLwfl9IP8LiEH9a+TwovZx9vkcXgf/
ixNj/jEbOqh/Unk5i5MZbj/Yn/ZMcL7/E89LpsIIfsHykg3/zjPC+c3itayZ
boxw/88EAUlGePjA+N4n2G1nqyL4Z0CAB+q+AnaH60KfHM9PM4K6R8AhPQ0I
1IwdQFRamwg8/sB8N0kH9PgFAMaE2Ak=
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{21.4506400996264, 15.14319302615193},
       PlotRange->{{0., 21.45}, {0., 15.139999999999999`}}], {1.07, 1.6}, {
      Left, Center}]}, {PointBox[{-1.4067524250812953`, 1.2573971586288457`}],
      InsetBox[
      GraphicsBox[
       {Thickness[0.04906771344455348], 
        FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYpHKSSVnn4g79EZ0+zMGyDhU3f9xy5hbDM5/
4BrvOGujqENGGhAsE3eYCQI7RRz6QPIGog62JY61p2P44HywfCQbnL9WSIcv
PU7cQfnao2CGPUoOB7v3NZkcFndwntAslPYLwd+TX/N2JqsynM8fG3DfSB3B
77Tx3JU2SdnBxBgIghH8GNUImXM1Yqjyxr/sYfwm8VrWTLcf9mB/TJR3eFH7
OPv8mv9wvj3Y/QwOK7+9rDjzQNHhDAj4MDm4rzm6nOGGkoP/E89LpsI8cP4a
kH/+CcL5rPq/uC7xfLcHuyNG1CFnakKhRfFXewYQeCAC52t8Unk56ySC/6Yt
t9uoGsEHh9tMYbh5MD7Y/sm/4HxwfKlA4wHGR4o/AC6hv8o=
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYo/9tbIW6ioOBctLNvw7z+gA4/s/8bxkKswE
5/8HAXsmB4HYgPtGx5UdGEDgALPDHU3ZNf8nKzoc6d7XZLKYx8F9zdHlDBEK
Dq0K7KpnpojC+b0R3f6ME+Tg/DMg0KPssPLby4ozCYoOM2YCgaW6wxohHb70
d8oO/rekaxIvacLt19daKXyBRQvOP75rRy+bAIL/IEJ8+0UFBP/H29cHLJ21
HGZM4K8y41ZxYOHskk/204K497MynF99/8ct49UIPthddxQdtjs0PTq+Q8Ph
w6L1CmdPKDicANk3Qc3BxBgIguUdGlmO9huGq0D8FSDncBak748inA/zL4wv
Ujmp5OwSKQfZXQv2pb6Tc9gRbBXxP13UQfnao2CGOQoOD1zjHWdtFICEzwtF
hwBQ+F9mc0hPA4Jtyg6g4JkpyQh3P4wP8x+MD/N/s3gta6Ybgg+LXwA258Zz

         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, {CompressedData["
1:eJxTTMoPSmViYGDQBGIQ/edb6YM5gnoOZ0CAR8EBxjcGAWEliPgbHYcHrvGO
sxqVHdLTgMBNG85/ECG+/aKCFpyfHHvHjVlC0yGcU6zduF/JYb3qk+Z5azUc
1grp8KXLKTnU/7YqOOeh5dDM679+SquGAwtnl3yyn5bDJr28xYxzNBxmzASC
SC2HU4ed1mbuQ/CrP20IyL6F4Afckq5JFNJ08DnBbjtbFDf/Pwjc13DQVZT/
kvNNA8Kv13CQnhenefqDhsOr4q2iv7U1HFpA7nmq4ZAK8t8xdbg+ueUvPPTs
1R0y8j+0nryi4ZAC9p+6w9PEhddMziP4CSFB6gsyEfy/oHA01HA4sWtHL1sA
gj9nkfLOP+1o/OUaGHyw//+pw/kwd8H4siB3zVeHhEuVhsOFq2Fv9H+rOfhd
nBjzLxnq32lqDlPaW6Mu31F32OHQ9Oh4hQokPn3UIOalyTjIgMLBQA0qLg3n
y+9asC+1TwrOf9OW2230WxLOB8dnnSjE3YXqDuqfVF7O0hSGhxuMD47/XG04
H5a+3NccXc6wQ9IBPf0BAElvKLo=
          "], CompressedData["
1:eJxTTMoPSmViYGAQAWIQvd2h6dHxCm2HncFWEf/bJRxeFG8V/f1ayyENBNTE
HOp/WxWce6HpoPFJ5eUsThGHFl7/9VOeasD5f7+VPphjiOC/AunPVnfwWHN0
OYOEKJwPMx/Gf9OW2230W9JhSntr1OUadYcHrvGOsy5KOUhMvcKZ8UjdIRVk
/zNZB7+LE2P+JWs4rBHS4Ut/p+DwOHHhNZN8DYfq+z9uGUsrOmzQy1vMuEfT
YcW3lxVnBJQdzl8Ne6NvrQ3nB9ySrkk00oHz/7x9fcBysY7Dh0XrFc5KKMH5
dzRl1/z/rADn14DMPy0P8S+rDtx96OEFABwtlng=
          "]}], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4udZ2t+m+xo59EZ0+zNOkHOA8e9oyq75/1nB
ocfrFYuJoZHDWiEdvvR1yg6L7+/jmzPZ0GGDXt5iRhs1iPq3Bg7/QeC+hkN6
GhCwGTiwcHbJJ/tpOTxJXHjN5Lw+nL/VoenR8R0IPticOfoOP96+PmDpjOA/
iBDfflEBwT++a0cvmwCCr6+1UvgCi5bDFhD/D5S/RNPh84aA7Fnihg6vireK
/s5Wd/A+wW47e6uhg8uEZqG0U8pw/pu23G6j2XJwfh/I/wJiUP8aOryofZx9
PofXISP/Q+vJK/oO6p9UXs7iZIbbD/avPROc7//E85KpMIJfsLxkw7/zjHB+
s3gta6YbI9z/M0FAkhEePjD+RpB6HgM43xgEPhtA3FfA7mBfGbHCtNYQ6h4B
hzMgwGPkAAr2tDYRePyB+W6SDujxCwBh/MyP
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{20.380134495641343`, 15.14319302615193},
       PlotRange->{{0., 20.38}, {0., 
        15.139999999999999`}}], {-1.4767524250812953, 1.2573971586288457}, {
      Right, Center}]}, {PointBox[{-0.2659061122958172, 1.8679651868928726`}],
      InsetBox[
      GraphicsBox[
       {Thickness[0.05078720162519045], 
        FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYpHKSSVnn4g79EZ0+zMGyDhU3f9xy5hbDM5/
4BrvOGujqENGGhAsE3eYCQI7RRz6QPIGog62JY61p2P44HywfCQbnL9WSIcv
PU7cQfnao2CGPUoOB7v3NZkcFndwntAslPYLwd+TX/N2JqsynM8fG3DfSB3B
77Tx3JU2SdnBxBgIghH8GNUImXM1Yqjyxr/sYfwm8VrWTLcf9mB/TJR3eFH7
OPv8mv9wvj3Y/QwOK7+9rDjzQNHhDAj4MDm4rzm6nOGGkoP/E89LpsI8cP4a
kH/+CcL5rPq/uC7xfLcHuyNG1CFnakKhRfFXewYQeCAC52t8Unk56ySC/6Yt
t9uoGsEHh9tMYbh5MD7Y/sm/4HxwfKlA4wHGR4o/AC6hv8o=
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYo/9tbIW6ioOBctLNvw7z+gA4/s/8bxkKswE
5/8HAXsmB4HYgPtGx5UdGEDgALPDHU3ZNf8nKzoc6d7XZLKYx8F9zdHlDBEK
Dq0K7KpnpojC+b0R3f6ME+Tg/DMg0KPssPLby4ozCYoOM2YCgaW6wxohHb70
d8oO/rekaxIvacLt19daKXyBRQvOP75rRy+bAIL/IEJ8+0UFBP/H29cHLJ21
HGZM4K8y41ZxYOHskk/204K497MynF99/8ct49UIPthddxQdtjs0PTq+Q8Ph
w6L1CmdPKDicANk3Qc3BxBgIguUdGlmO9huGq0D8FSDncBak748inA/zL4wv
Ujmp5OwSKQfZXQv2pb6Tc9gRbBXxP13UQfnao2CGOQoOD1zjHWdtFICEzwtF
hwBQ+F9mc0hPA4Jtyg6g4JkpyQh3P4wP8x+MD/N/s3gta6Ybgg+LXwA258Zz

         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYv+LE2P+PdZ2EKmcVHL2iaQDjL8j2Criv7qU
w3rVJ83zzmo7qH9SeTnLU8ph+gT+KrPVuPkJIUHqCzoR/BOHndZm1mk7xKhG
yJyTkXI4jsY3MQaCYm2H9DQgYJNyeFO8VfS3t7bDQ9d4x1mBkg4+J9htZ1/V
clgnpMOXLifu4H9LuibxkqaDBsh8ThGI/d0acL7E1CucGY/U4fxGlqP9htfV
HQ5072syURaF89+05XYbSYs5NKDxYfJg9/0Rc5izSHnnn+fqkPBpEXeQWf7C
Q2++psPe/Jq3M5cqObTw+q+fslQbzpeZF6d5WkAHzgeHhycmv/r+j1vG3Mpw
/odF6xXOeig7uO+vlbVQR/DB7tuuDed7gOSPa6LKT9dykAO5q17NgYWzSz55
nRaEPofgzwSBmwj+owjx7RcZ1OH8C1fD3uhHqzvoa60UvpCi5bABFO+96g7n
QeLSCD5Y/TtNOP/0GSDI0XSY0t4adblG3eE/CNhrOtT9tio4d0LNwQ+UnpI1
4O4NAMVfkBqcb2azN2jaQ1U4/0niwmsm6zH5pYe3uc68qwTnw8JTR1H+S841
BB9snqManA8OH3MNOP/X29cHLA+rOYCcfWaNpIMuSP80NYfgt5c/zlCUgMRn
q5rDA1D62ygO58PSH4x/FqSfRxQS7vbqkPSuKexQ/WlDQHaVBpwv0uP1imWL
FpwPy19f9n3cmj4Nkd9g+Q8ArQ2GUg==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4i3mPw6lzDJ06I3o9mecIOcA49/RlF3z/7OC
Q6T49osMdYYOa4V0+NLXKTsUrOm+nfHAwGGDXt5iRhs1iHorA4f/IHBfwyE1
DQiW6TmwcHbJJ/tpOdT+tio4l4Hg+9+SrkkMQvB9TrDbzjbVc/jx9vUBS2cE
/0EE0GIFBP/4rh29bAIIvr7WSuELLFD+VCh/iabD/lpZi/QUA4dXxVtFf2er
O4hPvcKZwWTo4DKhWSjtlDKc/6Ytt9tothyc3wfyv4AY1L8GDi9qH2efz+GF
uDNPz0H9k8rLWZzMcPvB/rVngvP9n3heMhVG8AuWl2z4d54Rzm8Wr2XNdGOE
+38mCEgywsMHxv/zrfTBnI0IPsQeA4j7CtgduN1US5lOGUDdIwBRF2noAAr2
tDYRePyB+W6SDujxCwBZPcai
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{19.692682440846824`, 15.14319302615193},
       PlotRange->{{0., 19.69}, {0., 
        15.139999999999999`}}], {-0.2659061122958172, 1.9379651868928727}, {
      Center, Bottom}]}}, {InsetBox[
     GraphicsBox[
      {Thickness[0.023315458148752622`], 
       {Thickness[0.010212170669153649`], 
        FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYvc1R5cz3JByOAMG+g4wfnLsHTdmCwOHN225
3UbVkqj82aJw/kwQqBR14HZTLWWKQvCfJC68ZrIfwfe7ODHm32czON9Aa6Xw
BRNzOP/ThoDsWebmDm4g+2eIwPkan1RezuoUdnBoenR8xmszh8/7Pm5NDxN0
MDEGgmYzB/sSx9rTczgx+H+/lT6YY2jmcKB7X5PJYm44X7hyUslZFgE4vz+i
25+xQMhB9UnzvLNVCD7M/TA+zH/yuxbsS/UTgvsfbN8dHjgfbJ8yFwYfFr5L
bi1/bNjM45AAkr+h75CeBgRtQnA+OHx/C8P5CiD78kTh/B3BVhH/l0vC+ejx
BwCdI8dC
         "]]}, 
       {Thickness[0.010212170669153649`], JoinForm[{"Miter", 10.}], 
        JoinedCurveBox[{{{0, 2, 0}}}, {{{2.1921899999999996`, 11.2531}, {
         7.5570299999999975`, 11.2531}}},
         CurveClosed->{0}], 
        FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4pr7P24Za8s4aHxSeTnrJJuDiTEISMP5913j
HWcJQvmerA5f9n3cmr5NygGsrJjBIT0NCNykHPyfeF4yFf5nD5b/JunwHwTq
/9i3KrCrnikRh/MPdO9rMlEWg/MjVCNkzv3hhvNtSxxrT8fwOTSL17JmujE4
rBXS4Uu/J+jA48jnNeMlq8NBkH5mYYg8GwfEvZslHc6AgI6QA8w/YHeUicD5
D0D+uCgB54e8vfxxxkNZB3WQvzQlHDptPHelLVJwkN+1YF8qnzCcD/bfM244
H+YOsL6XMnA+2P3yknA+xHwxiLqTnHD+eZA7ebjgfJj5MH5vRLc/owGfQyXI
nd3icD44vD9LwPlgd+pJOSy5tfyxYTOPg0jlpJKzLNJw82F8sLwzJ5wPDhcx
BL9wecmGf+c5HObMBIKfUg4xoPio4XJwX3N0OcMPWQcGEHDgh8TDP3mHN225
3UbVQnD+LJA+SzE4Hxw/zRIOa8DxJgPnw8IfxgfHm7AoxLxoMai8oMNskHk3
hSHuZuaDh2fNi6Zf0yy/2KOE9//39jB/wPjo6RkAXnpIiA==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}}}, {CompressedData["
1:eJxTTMoPSmViYGDQAWIQfXzXjl42Az0H5WuPghl8lBxg/HBOsXbjeiWH2t9W
Bec4EPyU2DtuzD904fwt5j8OpZxC8PW1VgpfOKLrsEZIhy89T8lBpMfrFcsW
XYeV315WnHFQcjC12Rs0rVHX4Y6m7Jr/mxUd/oOBjoP7mqPLGSwUHbY7ND06
XoHgQ8zXxuCDzVugBOd/WLRe4ewPZbh75yxS3vlnuZrDUZB/Jug5GINAsSZO
fnoaECzTdPjz9vUBy2Qk/rfSB3MCEXyZ5S889OQR/BkzgUBSzyEz/0PrySma
Dj9A+pn1oOEIld+p65AMCjcLDQf3/bWyFuq6Do8ixLdfbFCDuz/wlnRN4iYV
OP8vyN6JCHlRcDhqOIiD6ClaDhkg+7ZoOciB3GOvAedPaW+NuhyjCudX3/9x
y7hayeFp4sJrJv3qcP4TED9fBc4XrpxUcrZFCcJfrQwJ7xMKDgkhQeoLXqrC
+R4g97urw/ngcH6uAYl/f0VI+qjQgscPWP1xLYe9+TVvZ6YqOvicYLedXaqN
qj9dB84H65+hC+fD0iM4vpgR6ROWXgEd4jSF
          "], CompressedData["
1:eJxTTMoPSmViYGAQAWIQ7b6/VtYiXcvBfc3R5Qwayg4NLEf7Dcs1HKrv/7hl
nK3oUPNpQ0D2LjWIvIWiQ2b+h9aTX1ThfAOtlcIXUlTgfJHKSSVnvyhD9M9W
gvPvaMqu+b9YGc7XVZT/kjNNxeHYrh29bAUqDhkgc6+oOcguf+GhJ6/qMH0C
f5UZt4ZDC6//+imsahB7p2g6mNnsDZrmqO7gf3FizD9nLQc5kHp7DTjfHCSf
qIXBT4m948ZcoQ7ng+2Zr+qwQS9vMWOMloOJMRB8Vobzu208d6U1KcPVp6eB
gLIDengBAJbxgWk=
          "]}], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYtvKiBWmusYOCrsW7Ev1E3eA8fsiuv0ZCxD8
NBBoE3ewB/H/GkH4bhIOS+7v45vz2NDBfc3R5Qw7ZBy8T7DbznY1dCg/vM11
5l9FOP/C1bA3+tVqcP5/ENiv5cDtplrKdMrQ4QwI5Og5SM+L0zwtYOxwsG15
+KkmA7j9G/XyFjPOQfD/fCt9MGchgg82ZxWCP30Cf5XZbgOHx4kLr5nIG0PM
PWDgsBjkXmEE/wlI/r0RnJ8ce8eNmcPI4UXxVtHfr/UdIsW3X2SoM3T48fb1
AcvDug4nDzutzXxn4LDF/MehlC5th+dZ2t+mrzVwOL5rRy+bgSacD/MvjN/C
679+SquKw23pmkSjqwYO/LEB942eKzp83hCQPSsdGn4S8hD1vEYO/aDwvyDp
oK+1UvjCFyMHE2Mg+CwGdz+MD/MfjA/zv8YnlZezOBHxB4tfAKSEzY4=
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4lvSNYlGquYOLbz+66eoqjjA+B77a2Ut3FUc
uNxUS5mkzB1SYu+4MUeoONT9tio4x4Hg16LxwfQPMzhfYuoVzoxPZg5mNnuD
pjki+KZQ/hkQeGPmoKso/yXHTMVB4y3vPoObZg4q1x4FM9xRdogQ336RYZ6Z
Q7eN5660Q0oOMQqOH5NlzBzc1xxdzmChCLG/whTOPwB0droKgl+yVfT3aTlT
B+HKSSVnjyD4K7+9rDjjoATnr0DjP3CNd5y1UcmhkeVov6G6qcPe/Jq3M78q
ORxsWx5+isnMYbtD06PjNzQdvuy81fWX1RzOdwRSM6wRfEg4YPKPH3Zam2mn
Bedv0ctbzFij5XBD6JPjeTcEH+wePjR5MTNU+TozhwBQxG3Sddhi/uNQShc0
fBn14HxwOPMg+CI9Xq9YTBB8Fs4u+eQ+PQefE+y2s1PNHB6AAv6AnoPMvDjN
0w4IPli9FoI/EwRemjoc37Wjl22DnoOJMRBcNoW4748uJD2lmsLdC46/GBM4
3+/ixJh/ygi+2pPmeWe5MPlgdwgg+LDwPAUKRzkEH2xeMIIPDh8/UzjfQGul
8IUpJg4JIUHqCzhVIPrrTBzuaMqu+e+sDInPUhMHZVD640HwYekPxp8B8vdO
RUh6uGQCSW8nFBwK13TfzigwhfNtKyNWmPaawfmw/LVWSIcv/Z+yA3r+AwCl
0oQz
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4udZ2t+mn7VyuHA17I1+tZoDjO+xv1bWQl3D
ocfrFYvJRisHc5u9QdMeajksub+Pb46wlcOTxIXXTPJ1IepzLR1mggCngUMa
CLRZOEjPi9M8fcDA4dOGgOxZ6Qh+tILjx+QYBD9CfPtFBj8Lh+kT+KvMdiP4
3G6qpUyrEPw/30ofzFmI4G/Uy1vMOMfAIRLEr7Nw2ADi5xg4fAbZN93SQWb5
Cw+9+XoOPifYbWebWkHc+VcLzn8EMqhBDc6vvP/jlrG1EtS/lg4xqhEy52Rk
HbaY/ziUkmXhUAOSfy0Otx/iTwS/L6Lbn7EAwVfYtWBfqh+Cr/FJ5eUsTnG4
/02MgeCzGDx8YHywv3oQfBBlXGzpsF5Ihy9dTsrBpjJihelfS4desH1yDmdA
oMfKIR3knjJFePyB+deUHdDjFwC2s8jp
         "]], 
        FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
         3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYCYvumR8dndNs7bNDLW8y4R8ehZKvo79N+CH79
b6uCcx72DiycXfLJeToO6m959xlY2jtsN/9xKGWVtsPSFx56/xXtHf6DQLy2
w9edt7r+ito7PIgQ337RQdvhz7fSB3Ma7eB8sPpEBP8LSD2rLZwPohj47BxO
HHZamymn62BTGbHCVNfOYasD0KERug69wSUq0+vtHGbMBIKbuhD3zrNzkJkX
p3laQM8hIfaOG7OEvcPxXTt62T7oOcD857G/VtbiuD6c732C3Xb2VAM4/zTI
vjpDhxSQ/hN2DvpaK4UviBg5mBgDwWVbOL8WFB4vbOB8sHv9bBwOty0PP5Vk
COeD5bcYoPJDDBy2gMJtlo1DI8vRfkN3AwcfkDu2Ivhg/9xD8MHuk7Z1ADk/
PQXBB6tbhyYvYggJl502cD44vBci+KpPmuedvWXjAPKW8WKoe+Og+q8YOoSD
+PsQ/CX39/HNKbaD88HxedHOAWTNTEsEHxaeML5oj9crlin6DkdA4eJkB/F3
lh4kXcXYQtRN1IH4P9XGISP/Q+vJKVrw8IoPCVJfkIngm9vsDZqWiOCD09t/
TYcDIPOD7OF89PQMADVqRCA=
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCwB2IQrT9hwQ/De04OLbz+66eoqjjA+GY2e4OmOao4uKqW
Ms264eSQEnvHjTlCxcH82tFckwsIvn3To+MzDiP49/fxzTE+5OSwQS9vMaON
isP+WlmL9D1ODh5rji5neKHssPNW19/U5U4O1fd/3DKereQw+Rtb/IweJwd3
kLyFooPqk+Z5Z4MQ/OUvPPT+ayL4TxIXXjNRh+o/jeBXgvjWSnB+p43nrrQg
BB+s/4SSQ3CJyvT/Bk4O6WkgoOzweUNA9qzvTg5bHYAe2aEPkf/hBNF3Xt+h
MmKF6dnfTg5/vpU+mPMRwb8u9MnxPJsBnH+4bXn4KSUDh98xuUf/vSKePwXk
/yVOEHeIGzh4n2C3nT3XyUFfa6XwBREov9UJEg6CBg48wGhKLXByiFZw/JjM
Y+Cwuvt2BkO4k8NMEOCEusfYycH/4sSYf8wG8PDr9nrFYsKI4E9pb426PEcf
zgfbl6LvcFu6JtHIFMEHh4cHgh8hvv0iQx+CD47Pfmj4GCL4M0Du+akH5yeA
0scNPXh8bzX/cShllZ6DMQh0Q9XP1IPb/whkkYOmgzzQm2dUnRxMQOouazoc
17SadPq/o0NG/ofWk1u0HObb6FyZtQ3BB9snjuCD02e2g8OLLO1v02vV4XxY
+oTx1wrp8KXzKTncBNm/1wGaXhQcWBZPsmKUdYTzxade4czIQvDB/lnjCHH/
TkWHdmC0Gl1xdLijKbvmf7ESJD88cnTgjw24b6SuCMkPKk5w/WD3+yH4tb+t
Cs5VIPhvePcZzJzl5HD6DBDoKDpsBLl7C1T+hyJE/pQTxPztSvD8+xSUfvkR
+RmWvwEqRL1k
          "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQbQwCtx0d1grp8KXPU3ZoXx5+yugKlG+H4JuAFSo7
8Pivn5J6wNHBfc3R5QwnlBwSD1/WTl3o6OA8oVkoTUvJIZvz54L0ZKi8haJD
t9crFhNFBH/nra6/qc8d4Pw13bczGI47OLxftF7hLIcSnC9SOankbIgynD9j
An+VWbeKg+qT5nlnPzk4SEy9wpnBpO7gfYLddjavowMTZ5d88jt1B+FPjufT
bB0dtjs0PTpeoenweUNA9qx6Rwf/ixNj/jlrOcy30bkyaxuCD3avsBOcL+/4
MfmMqhPE3FINOL/ut1XBOQ8EvxbKnwkCik4OM0D0T3UH82tHc00UnODuQQ9f
AOj5lZk=
          "]}], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4rbl4aeM1rg4tPD6r5+iquIA43vsr5W1cFdx
mGejc2XWMheHlNg7bswRKg6R4tsvMsxD8CPQ+D4n2G1nT0XwVZ80zzs7ycXB
zGZv0DRHFQcVKN8UymcAgQkuDrqK8l9yzFQcdCcs+GHY5uKgcu1RMMMdZQc3
1VKmWRkuDt02nrvSDik5nNC0mnRa3cXBfc3R5QwWihD7rznD+RURK0zPrkbw
Q0pUpv9f4ewgXDmp5OwRBH/lt5cVZxyU4PwVaPwHrvGOszYqOdyUrkk0Wuvs
sDe/5u3Mr0oOf2Jyj/6TcnHY7tD06PgNTYcp39jiZ8xB8Hfe6vqbuh3B9wKF
x1FM/vHDTmsz7bTg/C16eYsZa7QcWBZPsmLci+CD3bMATV4VTT7CxSHgFtCh
m3QdSraK/j4dBw1fRj04/wwI8CD4Ij1er1hMEHwWzi755D49hwPAaE/3cXF4
AArYA3oOy1546P23RPDB6vUQ/DQQ4AP6Z9eOXrYNeg4mxkDADHXfH12HdlB6
OuMMdy84/twRfHtgsMzQRvBXd9/OYJDH5MvMi9M8LYDgw8Kz/rdVwTkNBB9E
zXBG8MHhcwDB3wgyN8XZISEkSH0Bp4pDLUh/hLPDHU3ZNf+dlSHxGeLsoAxK
fzwIPiz9wfgzZgLBTkWH36D00ARNbycUHC7mx7Ofu4jgW1w7mmuS4ALnw/LX
WiEdvvR/yg7o+Q8AWMGB4Q==
         "]]}},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.35734055921100777`],
      ImageSize->{42.88857783312578, 23.824707347447074`},
      PlotRange->{{0., 42.89}, {0., 
       23.830000000000002`}}], {-0.725667776096297, 0.7364398728585324}, {
     Center, Top}], 
    {Dashing[{Small, Small}], 
     LineBox[{{-0.007522251520170279, 1.461212497860766}, {-0.725667776096297,
       0.7364398728585324}}]}}},
  ImageSize->NCache[
    Rational[808, 3], 269.3333333333333],
  PlotRange->{{-1.9, 1.5}, {-0.5, 2.3}}]], "Output",
 CellChangeTimes->{3.940483317981593*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"dc0f02fe-850e-4865-acc3-db47cc7eabc2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"save", "[", "mamikon", "]"}]], "Input",
 CellChangeTimes->{{3.9384029764244337`*^9, 3.938402978341564*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"6a8de36b-94ab-4577-ae88-be5e8f97445c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mamikonSimple", "=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "=", "0"}], ",", 
      RowBox[{"b", "=", "1.6"}], ",", 
      RowBox[{"l1", "=", "0.3"}], ",", 
      RowBox[{"l2", "=", "0.3"}], ",", 
      RowBox[{"N", "=", "12"}], ",", 
      RowBox[{"resMul", "=", "6"}], ",", 
      RowBox[{"T", "=", "1.4"}], ",", 
      RowBox[{"i", "=", "6"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"qPos", "=", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Cos", "[", "T", "]"}], ",", 
            RowBox[{"Sin", "[", "T", "]"}]}], "}"}], "+", 
          RowBox[{"l2", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Sin", "[", "T", "]"}]}], ",", 
             RowBox[{"Cos", "[", "T", "]"}]}], "}"}]}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"curvePts", "=", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Cos", "[", "#1", "]"}], ",", 
               RowBox[{"Sin", "[", "#1", "]"}]}], "}"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"a", " ", "#1"}], "+", "b"}], ")"}], " ", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"Sin", "[", "#1", "]"}]}], ",", 
                RowBox[{"Cos", "[", "#1", "]"}]}], "}"}]}]}], "&"}], ")"}], "/@", 
          RowBox[{"Subdivide", "[", 
           RowBox[{"0", ",", "T", ",", 
            RowBox[{"N", "*", "resMul"}]}], "]"}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"convPts", "=", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Cos", "[", "#1", "]"}], ",", 
              RowBox[{"Sin", "[", "#1", "]"}]}], "}"}], "&"}], ")"}], "/@", 
          RowBox[{"Subdivide", "[", 
           RowBox[{"0", ",", "T", ",", 
            RowBox[{"N", "*", "resMul"}]}], "]"}]}]}], ",", 
        "\[IndentingNewLine]", "polygon", ",", "\[IndentingNewLine]", 
        "convAllPts"}], "\[IndentingNewLine]", "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"polygon", "=", 
        RowBox[{"Polygon", "[", 
         RowBox[{"Join", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"convPts", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"i", "*", "resMul"}], "+", "1"}], ";;", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "+", "1"}], ")"}], "*", "resMul"}], "+", 
               "1"}]}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"Reverse", "@", 
            RowBox[{"curvePts", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{
                RowBox[{"i", "*", "resMul"}], "+", "1"}], ";;", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"i", "+", "1"}], ")"}], "*", "resMul"}], "+", 
                "1"}]}], "]"}], "]"}]}]}], "\[IndentingNewLine]", "]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"convAllPts", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", "l1"}]}], "}"}], "}"}], ",", "convPts", ",", 
          RowBox[{"{", "qPos", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{"Differential", " ", "region", " ", "in", " ", "color"}], "*)"}]\
, "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"FaceForm", "[", 
              RowBox[{"Lighter", "[", 
               RowBox[{"Pink", ",", "0.5"}], "]"}], "]"}], ",", "polygon"}], 
            "}"}], ",", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"Convex", " ", "body"}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"FaceForm", "[", "MS`SofaDefaultFillingColor", "]"}], 
             ",", "\[IndentingNewLine]", 
             RowBox[{"Polygon", "[", 
              RowBox[{"Join", "[", 
               RowBox[{"convAllPts", ",", 
                RowBox[{"{", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"First", "@", 
                    RowBox[{"Last", "@", "convAllPts"}]}], ",", 
                   RowBox[{"Last", "@", 
                    RowBox[{"First", "@", "convAllPts"}]}]}], "}"}], "}"}]}], 
               "]"}], "]"}], ",", "\[IndentingNewLine]", 
             RowBox[{"Inset", "[", 
              RowBox[{
               RowBox[{"MaTeX", "[", "\"\<K\>\"", "]"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"First", "@", 
                   RowBox[{"Last", "@", "convAllPts"}]}], ",", 
                  RowBox[{"Last", "@", 
                   RowBox[{"First", "@", "convAllPts"}]}]}], "}"}], "+", 
                RowBox[{"{", 
                 RowBox[{"0.5", ",", "0.5"}], "}"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"Center", ",", "Center"}], "}"}]}], "]"}]}], "}"}], 
           ",", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
            "Grey", " ", "lines", " ", "of", " ", "tangent", " ", 
             "segments"}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"GrayLevel", "[", "0.7", "]"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"Line", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Cos", "[", "#1", "]"}], ",", 
                    RowBox[{"Sin", "[", "#1", "]"}]}], "}"}], ",", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Cos", "[", "#1", "]"}], ",", 
                    RowBox[{"Sin", "[", "#1", "]"}]}], "}"}], "+", 
                   "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a", " ", "#1"}], "+", "b"}], ")"}], " ", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"Sin", "[", "#1", "]"}]}], ",", 
                    RowBox[{"Cos", "[", "#1", "]"}]}], "}"}]}]}]}], "}"}], 
                "]"}], "&"}], "/@", 
              RowBox[{"Subdivide", "[", 
               RowBox[{"0", ",", "T", ",", "N"}], "]"}]}]}], "}"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"Tangent", " ", "segment", " ", "in", " ", "focus"}], 
            "*)"}], "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"Red", ",", "Thin", ",", "\[IndentingNewLine]", 
             RowBox[{"Line", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"convPts", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"i", "*", "resMul"}], "+", "1"}], "]"}], "]"}], 
                ",", 
                RowBox[{"curvePts", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"i", "*", "resMul"}], "+", "1"}], "]"}], "]"}]}], 
               "}"}], "]"}], ",", "\[IndentingNewLine]", 
             RowBox[{"CalloutPoint", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"curvePts", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    RowBox[{"i", "*", "resMul"}], "+", "1"}], "]"}], "]"}], 
                  "+", 
                  RowBox[{"convPts", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    RowBox[{"i", "*", "resMul"}], "+", "1"}], "]"}], "]"}]}], 
                 ")"}], "/", "2"}], ",", "\[IndentingNewLine]", 
               RowBox[{"MaTeX", "[", "\"\<\\\\alpha(t)\>\"", "]"}]}], "]"}]}],
             "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
            "Convex", " ", "body", " ", "boundary", " ", "and", " ", 
             "labels"}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"Line", "@", "convPts"}], "}"}], "\[IndentingNewLine]", 
            "}"}], ",", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
            "Outer", " ", "curve", " ", "boundary", " ", "and", " ", 
             "labels"}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"Line", "[", "curvePts", "]"}], "}"}], "}"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"Label", " ", "for", " ", "differential", " ", "region"}],
             "*)"}], "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Inset", "[", 
              RowBox[{
               RowBox[{
               "MaTeX", "[", "\"\<\\\\frac{1}{2}\\\\alpha(t)^2dt\>\"", "]"}], 
               ",", "\[IndentingNewLine]", 
               RowBox[{"qPos", "-", 
                RowBox[{"{", 
                 RowBox[{"0.6", ",", "0.3"}], "}"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"Center", ",", "Top"}], "}"}]}], "]"}], ",", 
             "\[IndentingNewLine]", "Dashed", ",", 
             RowBox[{"Line", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"RegionCentroid", "[", "polygon", "]"}], ",", 
                RowBox[{"qPos", "-", 
                 RowBox[{"{", 
                  RowBox[{"0.6", ",", "0.3"}], "}"}]}]}], "}"}], "]"}]}], 
            "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", "}"}], ",",
          "\[IndentingNewLine]", 
         RowBox[{"ImageSize", "\[Rule]", 
          RowBox[{"width", "*", 
           RowBox[{"1", "/", "2"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"PlotRange", "->", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1.6"}], ",", "1.2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.5"}], ",", "2.0"}], "}"}]}], "}"}]}]}], 
        "\[IndentingNewLine]", "]"}]}]}], "]"}]}], "]"}]}]], "Input",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.899108179543342*^9, 3.899108382678605*^9}, {
   3.899109190437312*^9, 3.899109414962288*^9}, {3.899109484668446*^9, 
   3.8991094981918573`*^9}, {3.8991095371819363`*^9, 3.899109648266851*^9}, {
   3.899109861698351*^9, 3.899109913453618*^9}, 3.8991546808718367`*^9, {
   3.8991746646926727`*^9, 3.899175015382848*^9}, {3.8991892026075583`*^9, 
   3.8991892027780457`*^9}, {3.899197309182279*^9, 3.899197313025691*^9}, {
   3.8991974227184763`*^9, 3.899197509625166*^9}, {3.899197556151873*^9, 
   3.899197557705538*^9}, {3.899197593171262*^9, 3.899197680841799*^9}, {
   3.899197791043001*^9, 3.899197859316709*^9}, {3.899198301924283*^9, 
   3.899198315392661*^9}, {3.8991984126591682`*^9, 3.899198431792912*^9}, {
   3.8991984705120373`*^9, 3.899198547746998*^9}, {3.899198593371607*^9, 
   3.89919859725607*^9}, {3.899232089335298*^9, 3.899232098713463*^9}, {
   3.899232131121194*^9, 3.899232184253766*^9}, {3.899232229132407*^9, 
   3.8992322741122227`*^9}, {3.899232481861878*^9, 3.899232483663946*^9}, {
   3.899232651083214*^9, 3.899232784444141*^9}, {3.8993467346516523`*^9, 
   3.899346997004945*^9}, {3.899347280654373*^9, 3.8993473046386557`*^9}, {
   3.899347679963442*^9, 3.899347906161346*^9}, {3.8993479614193163`*^9, 
   3.899347963918401*^9}, {3.9146874869049463`*^9, 3.914687525712216*^9}, {
   3.914687556689662*^9, 3.914687623770081*^9}, {3.914687663616996*^9, 
   3.91468766385174*^9}, {3.923762269527646*^9, 3.923762292382463*^9}, {
   3.923762695762025*^9, 3.923762828763665*^9}, {3.923763559940838*^9, 
   3.923763576928691*^9}, {3.923764215597165*^9, 3.9237642515717573`*^9}, {
   3.9237643155249243`*^9, 3.9237643205418873`*^9}, {3.923764415934359*^9, 
   3.923764425902491*^9}, {3.923764460000532*^9, 3.923764525597814*^9}, {
   3.9369119347266903`*^9, 3.9369120132463427`*^9}, {3.936912051437224*^9, 
   3.936912133153755*^9}, {3.936912280455666*^9, 3.936912457131382*^9}, {
   3.936912548383665*^9, 3.936912618853346*^9}, 3.936914286382403*^9, {
   3.936914418593158*^9, 3.936914445863036*^9}, {3.936914510492358*^9, 
   3.936914606296661*^9}, {3.936914643922237*^9, 3.9369146606825457`*^9}, {
   3.9384027925913677`*^9, 3.938402793395843*^9}, {3.938402991884918*^9, 
   3.938403070674767*^9}, {3.938403113144825*^9, 3.938403124436984*^9}, {
   3.9384031955923967`*^9, 3.938403212398213*^9}, {3.939943012699699*^9, 
   3.939943012974365*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"ca7c2987-b849-4b3a-bdf6-419ee72beff7"],

Cell[BoxData[
 GraphicsBox[{
   {FaceForm[RGBColor[1., 0.75, 0.75]], 
    PolygonBox[{{0.7648421872844885, 0.644217687237691}, {0.7521719379204135, 
     0.6589669003865443}, {0.7392173115213853, 0.6734669749491027}, {
     0.7259832059013992, 0.6877124288168177}, {0.7124746245384189, 
     0.7016978761467353}, {0.6986966746826899, 0.715418029397744}, {
     0.6846545654258177, 0.7288677013296615}, {-0.4815337567016408, 
     1.8243150060109699`}, {-0.44597217235370046`, 
     1.833332708890048}, {-0.4102419772963576, 
     1.8416572754082057`}, {-0.3743566802055093, 
     1.8492855582590564`}, {-0.33832984839717917`, 
     1.8562146733833191`}, {-0.3021751026980575, 
     1.8624420010592058`}, {-0.2659061122958172, 1.8679651868928726`}}]}, 
   {FaceForm[RGBColor[1, 1, 0.87]], 
    PolygonBox[{{1, -0.3}, {1., 0.}, {0.9998109627462709, 
      0.019443219187543305`}, {0.9992439224552503, 0.03887908738956888}, {
      0.9982990935104169, 0.058300256399779225`}, {0.9969768331275085, 
      0.07769938356926653}, {0.9952776412194684, 0.09706913458258111}, {
      0.99320216020744, 0.11640218623064896`}, {0.9907511747778849, 
      0.13569122917949059`}, {0.987925611585912, 0.15492897073369383`}, {
      0.9847265389049334, 0.17410813759359595`}, {0.9811551662227775, 
      0.1932214786051329}, {0.9772128437844119, 0.2122617675013158}, {
      0.9729010620814507, 0.23122180563429853`}, {0.9682214512886375, 
      0.2500944246970025}, {0.963175780647518, 0.268872489433271}, {
      0.9577659577975345, 0.2875489003355281}, {0.9519940280547965, 
      0.3061165963289207}, {0.9458621736387985, 0.3245685574409315}, {
      0.9393727128473789, 0.34289780745545134`}, {0.9325280991802298, 
      0.36109741655030897`}, {0.9253309204112924, 0.37916050391726003`}, {
      0.9177838976103846, 0.39708024036344486`}, {0.9098898841144347, 
      0.414849850893333}, {0.9016518644487072, 0.4324626172701755}, {
      0.8930729531984294, 0.4499118805559996}, {0.8841563938312469, 
      0.46719104362918285`}, {0.8749055574709507, 0.4842935736786572}, {
      0.8653239416229414, 0.5012130046737978}, {0.8554151688519112, 
      0.5179429398090647}, {0.8451829854122449, 0.5344770539224719}, {
      0.8346312598316571, 0.5508090958869697}, {0.8237639814485991, 
      0.5669328909738366}, {0.8125852589039932, 0.5828423431871866}, {
      0.8010993185878594, 0.5985314375687105}, {0.7893105030414256, 
      0.6139942424717774}, {0.7772232693153227, 0.6292249118040395}, {
      0.7648421872844885, 0.644217687237691}, {0.7521719379204135, 
      0.6589669003865443}, {0.7392173115213853, 0.6734669749491027}, {
      0.7259832059013992, 0.6877124288168177}, {0.7124746245384189, 
      0.7016978761467353}, {0.6986966746826899, 0.715418029397744}, {
      0.6846545654258177, 0.7288677013296615}, {0.6703536057313431, 
      0.7420418069643967}, {0.6557992024275587, 0.7549353655084505}, {
      0.6409968581633251, 0.7675435022360271}, {0.6259521693276594, 
      0.7798614503320428}, {0.6106708239338825, 0.7918845526943389}, {
      0.5951585994691279, 0.8036082636944111}, {0.5794213607100195, 
      0.8150281508959979}, {0.5634650575053499, 0.8261398967308702}, {
      0.5472957225265942, 0.8369393001311942}, {0.5309194689871101, 
      0.8474222781178491}, {0.5143424883308888, 0.8575848673440952}, {
      0.4975710478917271, 0.8674232255940169}, {0.48061148852370833`, 
      0.8769336332351642}, {0.4634702222038872, 0.8861124946248525}, {
      0.4461537296080847, 0.8949563394695833}, {0.4286685576607101, 
      0.9034618241370724}, {0.411021317059535, 0.9116257329203938}, {
      0.393218679776358, 0.919444979253755}, {0.375267376534501, 
      0.9269166068794501}, {0.3571741942640958, 0.9340377909655444}, {
      0.33894597353611744`, 0.9408058391738721}, {0.3205896059761395, 
      0.9472181926779403}, {0.3021120316587859, 0.9532724271303564}, {
      0.28352023648386554`, 0.9589662535794119}, {0.2648212495351823, 
      0.9642975193344763}, {0.24602214042301646`, 0.9692642087798753}, {
      0.22713001661128657`, 0.9738644441369428}, {0.20815202073039737`, 
      0.9780964861739624}, {0.18909532787679414`, 0.9819587348637252}, {
      0.16996714290024104`, 0.9854497299884601}, {-0.125667776096297, 
      1.0364398728585325`}, {-0.125667776096297, -0.3}}], InsetBox[
     GraphicsBox[
      {Thickness[0.08396305625524769], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIjIIaxWZDYzFDMAOUzoImTqoYWenGZM9jcMxjcQK3w
IdWdAO3MAwM=
        "], CompressedData["
1:eJxl1QtMVEcUANBFIAZZYdt9u+tShF2W5a1SPwit2lp6bQqxJI0tKGK08cdH
Wi0mtKlYbI2xmhZb0RhdkBhNTQwRGmr80MYQlIilQfwRjZ9EFG2kYNRqCEiQ
7r2zcyfwJnnZnLydeTP3ztxxry7JLgg1mUwhgef7wDMu8FRh63HDL3kVC0M2
aCBtwtalQVFhoJ1Srn/9zaii75S/aTmVUVXvgvK7A7dSezWwlu356mK+C7Bb
YaYNRrBFu6Bv+/qKWbftsOjxtWf+kBio7e/Z2N6QAC+anp0s6ndCV8aK+dVn
E0D/L7Gnus0JSyLsO1KfKNM4I0Zvc433tnc64Vv8fqQHdqD3xsCdKZPrRnI8
sB/XczNOzNfkFeOuSIATswfO5WfpYPnsk7uzlnjg4arD19OifXB8+pe/htxJ
hOH+r7tqUnzw8nFv89xQL2wJO78rZbYPGvD9PKOnueNfrNunfBq23r/Q6AN/
ZfSmt5O9sLbk6Q9tnT549Hly//7hRDZNq1n5d+xfnggrF2Xrh9p88HfLB/XF
6coL6s4fNa31sP24vj8S2CIubh6P8perTOufoey5fj/H1OcyuBvjUaIs15uK
zerm+FC+05Tpfakb/i09aRtKDvY/44ZiHF9TLsB5tersrL/Gv3dgsc7jh0X8
FL+mI0nM/x8XtGOrS4IyzHOFRbgvHtKogybiMFeHTIyPX4NGjP+ADq4/DzUV
/Kbx/MgdjtHzPzKJTfsrwmkw7YsaZRkvOi9Vk9jZuL9XKdP+3udg+7B/rZ3z
RfO/ZmPnYP/DFvajzd1fXKqLZi/35sV2nJnI45nnR2X5p5jZNF5pJJv+Xz7B
YBqvWFmud5tjc3hxZiSb4lplZvfiOR6yGPzxld3LX4Uqy/xK548x5cevQzzl
wwIzp9ZaL3+oB9cXzvWiEuvS0zC4h/XhUxscuXW0O6UljOuPyP/w+9KdQ603
Dt4cZFfj9J0DBm/HOqEpizxag/EeZM9ZPS09vPkle+GDj66+ZX3Fpn3YboJd
OM8GK5zOaphTUzaOTfFsNbNFfqLYtL+TLCDHk/GRfo77J/c1NtXJK0bL+i0t
13sRp7dO+WxF09a0Fgtb7p+xpvi/a2NvwnN3TJk+P2iDnbQOs1iX1SH2d8RE
aMx5J2/kggOWYT7nWcR4B+KC59YerCtucT5yY7l/Bp7fjbFiPZft8DP+VsaK
fjuV6R5KV5b3j8hHzOj7q1BZ3j/SFK/dToPFOpRH5dscw6b9O11Z1OM32HT/
LJ3M+daw3jyIY9M9uMXFpnrUOcaB+irHo58fleneOzbmfY/Rcn/8D060WRc=

        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{11.908742216687422`, 15.14319302615193},
      PlotRange->{{0., 11.91}, {0., 
       15.139999999999999`}}], {0.374332223903703, 0.2}, {Center, Center}]}, 
   {GrayLevel[0.7], LineBox[{{1., 0.}, {1., 1.6}}], 
    LineBox[{{0.99320216020744, 0.11640218623064896`}, {0.8069586622384016, 
     1.7055256425625531`}}], 
    LineBox[{{0.9729010620814507, 0.23122180563429853`}, {0.602946173066573, 
     1.7878635049646197`}}], 
    LineBox[{{0.9393727128473789, 0.34289780745545134`}, {0.3907362209186567, 
     1.8458941480112576`}}], 
    LineBox[{{0.8930729531984294, 0.4499118805559996}, {0.17321394430882997`, 
     1.8788286056734866`}}], 
    LineBox[{{0.8346312598316571, 0.5508090958869697}, {-0.04666329358749444, 
     1.886219111617621}}], 
    LineBox[{{0.7648421872844885, 0.644217687237691}, {-0.2659061122958172, 
     1.8679651868928726`}}], 
    LineBox[{{0.6846545654258177, 0.7288677013296615}, {-0.4815337567016408, 
     1.8243150060109699`}}], 
    LineBox[{{0.5951585994691279, 0.8036082636944111}, {-0.69061462244193, 
     1.7558620228450157`}}], 
    LineBox[{{0.4975710478917271, 0.8674232255940169}, {-0.8903061130586999, 
     1.6635369022207804`}}], 
    LineBox[{{0.393218679776358, 0.919444979253755}, {-1.0778932870296503`, 
     1.548594866895928}}], 
    LineBox[{{0.28352023648386554`, 
     0.9589662535794119}, {-1.2508257692431934`, 1.4125986319535968`}}], 
    LineBox[{{0.16996714290024104`, 
     0.9854497299884601}, {-1.4067524250812953`, 1.2573971586288457`}}]}, 
   {RGBColor[1, 0, 0], Thickness[Tiny], 
    LineBox[{{0.7648421872844885, 0.644217687237691}, {-0.2659061122958172, 
     1.8679651868928726`}}], InsetBox[
     GraphicsBox[{{}, {
        {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[2], 
         AbsoluteThickness[1.6]}, {
         TagBox[
          {Opacity[0.]},
          Annotation[#, {{Callout}, Charting`Private`Tag$78546, {1}}]& ], 
         TagBox[
          {Opacity[0.]},
          
          Annotation[#, {{Callout}, Charting`Private`Tag$78546, {
            1}}]& ]}}, {{{{}, GraphicsGroupBox[{
            {GrayLevel[1], AbsoluteThickness[4], Opacity[
              NCache[
               Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], 
             JoinForm["Round"], 
             BSplineCurveBox[{
              Offset[{2.121320343559643, 2.1213203435596424`}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{5.656854249492381, 5.65685424949238}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{7.65685424949238, 5.65685424949238}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{9.65685424949238, 5.65685424949238}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{9.65685424949238, 5.65685424949238}, {
                0.004583099507690586, 0.0081335573455876}]}]}, 
            {RGBColor[
             0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
             AbsoluteThickness[1.25], 
             BSplineCurveBox[{
              Offset[{2.121320343559643, 2.1213203435596424`}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{5.656854249492381, 5.65685424949238}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{7.65685424949238, 5.65685424949238}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{9.65685424949238, 5.65685424949238}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{9.65685424949238, 5.65685424949238}, {
                0.004583099507690586, 0.0081335573455876}]}]}, 
            {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
              NCache[
               Rational[2, 3], 0.6666666666666666]]}], 
             PolygonBox[{
              Offset[{37.656854249492376`, 18.856854249492383`}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{37.65685424949238, -3.1431457505076175`}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{9.656854249492381, -3.1431457505076246`}, {
                0.004583099507690586, 0.0081335573455876}], 
               Offset[{9.656854249492378, 18.856854249492375`}, {
                0.004583099507690586, 0.0081335573455876}]}]}, 
            {RGBColor[
             0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
             AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
             StyleBox[
              RotationBox[
               DynamicModuleBox[{Charting`ChartLabelingDump`g$$ = Graphics[{
                  Thickness[0.04737091425864518], 
                  Style[{
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
                    0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGDQAWIQffYMEOjIOjxwjXecZSjmAOO7rTm6nGGGmMMaIR2+
9HsycH6MaoTMuT0Ifsjbyx9nJCL4X/Z93JoeJgOhy8QcWhXYVc+YyDi8acvt
NpIWc+iP6PZnvCDtEATSxyjqcAYMpBw0Pqm8nMUpArFvnyScD1aXKIHBB5t3
WwzOr7z/45ZxtyTcveog9S/lIOa/kXX4DwL2Sjj5xiBQrORgAqInI/i9IPcW
IPgVIHu4EXywOf9lIOGXCNV/WQYSjn8UHf6C7ZFxEK6cVHKWRREaDtIQerYc
3P3rQe7+JwXnQ8IZIb/y28uKMw2KkPD8Igqxr1HZoRrkHm9BOB/sHx52OJ9V
/xfXJZ7v9srXHgUzxCjA+e6g+KqQgvMPdu9rMlks5tAsXsua6cYACT9NYWg4
ccL513lvi6Vu44Pzo0HunCPk4AEyz0LEIQrsblF4/IDpaDEHEZD/U0Qg6naI
w/WD/TlHEpX/RxrOh6VHBhBYIOqAnl4Bq504Dg==
                    "], CompressedData["
1:eJxTTMoPSmViYGAQAWIQ/aYtt9totqiDxieVl7NeijuA+bsFHfoiuv0ZC0Qc
ltxa/tiwmQcizyni8KL2cfb5HE5Uvg4zmjwjRP8FMTg/+O3ljzMeSsD56WlA
cEzKYSYIRDI77O/e12TiLO/wZd/HrelibA7ua44uZ7ih4NAPMmcDp8MD13jH
WYlKDjIbxeYzLeBzWPHtZcUZAWWH6vs/bhl7C8L5YHsniGLwhSsnlZx1UYDz
XcHmyziIgMRbRB3+g0C9JJy/VkiHL32eBFx9GhhIOKCHFwBL7Y4t
                    "]}], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYtEer1csX9QcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZQ/hQ1BwYQOMDs8ChCfPvFBBWHI937mkwW8zgIV04qOaui7NCqwK56
ZooonN8b0e3POEEOzj8DAj3KDhtUnzTP01VxmDETCCzVHS5cDXujvxto/y3p
msRLmnD79bVWCl9g0YLzj+/a0csmgOA/ALlDAcH/8fb1AUtnLYeU2DtuzDfU
HFg4u+ST/bQg7j2A4IPlKxD8hJAg9QUrVRy2OzQ9Or5Dw2Fvfs3bmVOVHU6A
7Jug5pCeBgRlSg6NLEf7DcNVIP75ouhwFuSfP4pwPop/gXwREL1EyuG2puya
/85KDjuCrSL+p4s6fFi0XuFshrLDA9d4x1kbBRwy8z+0ntyi4hAACv/LbA6/
QP5oVnMABc9MSUa4+2F8mP9gfJj/m8VrWTPdEHxY/AIAzFTR0g==
                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                    3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYt+LE2P+PdZzEKmcVHL2iaQDjL8j2Criv7qU
w1rVJ83zzuo5qH9SeTnLU8ph6gT+KrPVCP4UNH5CSJD6gk4E/8Rhp7WZdXoO
MaoRMudkpByOo/FNjIGgWM8hPQ0I2KQc3hRvFf3trefw0DXecVagpIPPCXbb
2Vd1HdYJ6fCly4k7+N+Srkm8pOOgATKfUwRif7c2nC8x9QpnxiMtOL+e5Wi/
4XUthwPd+5pMlEXh/Ddtud1G0mI4+WD3/RFzmLNIeeef51qQ8GkRd5BZ/sJD
b76Ow978mrczlyo5tPD6r5+yVA/Ol5kXp3laQB/OB4eHJya/+v6PW8bcynD+
h0XrFc56KDu476+VtVBH8BtA7tmuB+d7gOSP66DKT9d1kAO5q17NgYWzSz55
nS6EPofgzwSBmwj+owjx7RcZ1OH8C1fD3uhHqzvoa60UvpCi67ABFO+96g7n
QeLSCD5Y/TsdOP8MCOToOExpb426XKPu8B8E7HUc6n5bFZw7oebgD0pPydpw
9waA4i9IE843s9kbNO2hBpz/JHHhNZP1mPzSw9tcZ95VgvNh4amjKP8l5xqC
DzbPURPOB4ePuTac/+Pt6wOWhzUh7l4j6aAL0j9N0yH47eWPMxQlHJpB8dmq
6fAAlP42isP5sPQH458F6ecRhaQHey1IetcUdqj5tCEgu0obzhfp8XrFskUX
zoflry/7Pm5Nn4bIb7D8BwCd6obg
                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYul5cZqnGYwdeiO6/RknyDnA+Hc0Zdf8/6zg
sL9W1iL9iZHDWiEdvvR1yg7XhT45nnczctigl7eY0UYNon6BocN/ELiv4TAT
BHYaOLBwdskn+2k5qD5pnnd2FoLfH1yiMr0fwe/2esVi0mjg8OPt6wOWzgj+
gwjx7RcVEPzju3b0sgkg+PpaK4UvsGg59ID4G6H8JZoO6iD7Thk6vCreKvo7
W92h/rdVwbkMIweXCc1CaaeU4fw3bbndRrPl4Pw+kP8FxKD+NXR4Ufs4+3wO
r8PzLO1v0+caOKh/Unk5i5MZbj/Yv/ZMcL7/E89LpsIIfsHykg3/zjPC+c3i
tayZboxw/4PDSZIRHj4w/pPEhddM9iP46WlAsMwQ4r4CdofCNd23MwyMoO4R
gLhjv5EDSFlamwg8/sB8N0kH9PgFAHtRzJs=
                    "]]}, 
                   Thickness[0.04737091425864518]]}, {
                 DisplayFunction -> Identity, ImageSize -> Automatic, 
                  ImageSize -> {21.108114570361145`, 15.14319302615193}, 
                  BaselinePosition -> Scaled[0.32631885041954006`], 
                  ImageSize -> {22., 16.}, 
                  PlotRange -> {{0., 21.110000000000003`}, {0., 
                   15.139999999999999`}}, AspectRatio -> Automatic}]}, 
                TagBox[
                 TooltipBox[
                  DynamicBox[ToBoxes[
                    Pane[
                    Graphics[{
                    Thickness[0.04737091425864518], 
                    Style[{
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
                    0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGDQAWIQffYMEOjIOjxwjXecZSjmAOO7rTm6nGGGmMMaIR2+
9HsycH6MaoTMuT0Ifsjbyx9nJCL4X/Z93JoeJgOhy8QcWhXYVc+YyDi8acvt
NpIWc+iP6PZnvCDtEATSxyjqcAYMpBw0Pqm8nMUpArFvnyScD1aXKIHBB5t3
WwzOr7z/45ZxtyTcveog9S/lIOa/kXX4DwL2Sjj5xiBQrORgAqInI/i9IPcW
IPgVIHu4EXywOf9lIOGXCNV/WQYSjn8UHf6C7ZFxEK6cVHKWRREaDtIQerYc
3P3rQe7+JwXnQ8IZIb/y28uKMw2KkPD8Igqxr1HZoRrkHm9BOB/sHx52OJ9V
/xfXJZ7v9srXHgUzxCjA+e6g+KqQgvMPdu9rMlks5tAsXsua6cYACT9NYWg4
ccL513lvi6Vu44Pzo0HunCPk4AEyz0LEIQrsblF4/IDpaDEHEZD/U0Qg6naI
w/WD/TlHEpX/RxrOh6VHBhBYIOqAnl4Bq504Dg==
                    "], CompressedData["
1:eJxTTMoPSmViYGAQAWIQ/aYtt9totqiDxieVl7NeijuA+bsFHfoiuv0ZC0Qc
ltxa/tiwmQcizyni8KL2cfb5HE5Uvg4zmjwjRP8FMTg/+O3ljzMeSsD56WlA
cEzKYSYIRDI77O/e12TiLO/wZd/HrelibA7ua44uZ7ih4NAPMmcDp8MD13jH
WYlKDjIbxeYzLeBzWPHtZcUZAWWH6vs/bhl7C8L5YHsniGLwhSsnlZx1UYDz
XcHmyziIgMRbRB3+g0C9JJy/VkiHL32eBFx9GhhIOKCHFwBL7Y4t
                    "]}], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYtEer1csX9QcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZQ/hQ1BwYQOMDs8ChCfPvFBBWHI937mkwW8zgIV04qOaui7NCqwK56
ZooonN8b0e3POEEOzj8DAj3KDhtUnzTP01VxmDETCCzVHS5cDXujvxto/y3p
msRLmnD79bVWCl9g0YLzj+/a0csmgOA/ALlDAcH/8fb1AUtnLYeU2DtuzDfU
HFg4u+ST/bQg7j2A4IPlKxD8hJAg9QUrVRy2OzQ9Or5Dw2Fvfs3bmVOVHU6A
7Jug5pCeBgRlSg6NLEf7DcNVIP75ouhwFuSfP4pwPop/gXwREL1EyuG2puya
/85KDjuCrSL+p4s6fFi0XuFshrLDA9d4x1kbBRwy8z+0ntyi4hAACv/LbA6/
QP5oVnMABc9MSUa4+2F8mP9gfJj/m8VrWTPdEHxY/AIAzFTR0g==
                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                    3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYt+LE2P+PdZzEKmcVHL2iaQDjL8j2Criv7qU
w1rVJ83zzuo5qH9SeTnLU8ph6gT+KrPVCP4UNH5CSJD6gk4E/8Rhp7WZdXoO
MaoRMudkpByOo/FNjIGgWM8hPQ0I2KQc3hRvFf3trefw0DXecVagpIPPCXbb
2Vd1HdYJ6fCly4k7+N+Srkm8pOOgATKfUwRif7c2nC8x9QpnxiMtOL+e5Wi/
4XUthwPd+5pMlEXh/Ddtud1G0mI4+WD3/RFzmLNIeeef51qQ8GkRd5BZ/sJD
b76Ow978mrczlyo5tPD6r5+yVA/Ol5kXp3laQB/OB4eHJya/+v6PW8bcynD+
h0XrFc56KDu476+VtVBH8BtA7tmuB+d7gOSP66DKT9d1kAO5q17NgYWzSz55
nS6EPofgzwSBmwj+owjx7RcZ1OH8C1fD3uhHqzvoa60UvpCi67ABFO+96g7n
QeLSCD5Y/TsdOP8MCOToOExpb426XKPu8B8E7HUc6n5bFZw7oebgD0pPydpw
9waA4i9IE843s9kbNO2hBpz/JHHhNZP1mPzSw9tcZ95VgvNh4amjKP8l5xqC
DzbPURPOB4ePuTac/+Pt6wOWhzUh7l4j6aAL0j9N0yH47eWPMxQlHJpB8dmq
6fAAlP42isP5sPQH458F6ecRhaQHey1IetcUdqj5tCEgu0obzhfp8XrFskUX
zoflry/7Pm5Nn4bIb7D8BwCd6obg
                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYul5cZqnGYwdeiO6/RknyDnA+Hc0Zdf8/6zg
sL9W1iL9iZHDWiEdvvR1yg7XhT45nnczctigl7eY0UYNon6BocN/ELiv4TAT
BHYaOLBwdskn+2k5qD5pnnd2FoLfH1yiMr0fwe/2esVi0mjg8OPt6wOWzgj+
gwjx7RcVEPzju3b0sgkg+PpaK4UvsGg59ID4G6H8JZoO6iD7Thk6vCreKvo7
W92h/rdVwbkMIweXCc1CaaeU4fw3bbndRrPl4Pw+kP8FxKD+NXR4Ufs4+3wO
r8PzLO1v0+caOKh/Unk5i5MZbj/Yv/ZMcL7/E89LpsIIfsHykg3/zjPC+c3i
tayZboxw/4PDSZIRHj4w/pPEhddM9iP46WlAsMwQ4r4CdofCNd23MwyMoO4R
gLhjv5EDSFlamwg8/sB8N0kH9PgFAHtRzJs=
                    "]]}, 
                    Thickness[0.04737091425864518]]}, {
                    DisplayFunction -> Identity, ImageSize -> Automatic, 
                    ImageSize -> {21.108114570361145`, 15.14319302615193}, 
                    BaselinePosition -> Scaled[0.32631885041954006`], 
                    ImageSize -> {22., 16.}, 
                    PlotRange -> {{0., 21.110000000000003`}, {0., 
                    15.139999999999999`}}, AspectRatio -> Automatic}], {
                    UpTo[22], 
                    UpTo[16]}, ImageSizeAction -> "ResizeToFit"], 
                    TraditionalForm],
                   ImageSizeCache->{22., {5., 11.}}],
                  DynamicBox[
                   ToBoxes[
                    Pane[
                    Graphics[{
                    Thickness[0.04737091425864518], 
                    Style[{
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
                    0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGDQAWIQffYMEOjIOjxwjXecZSjmAOO7rTm6nGGGmMMaIR2+
9HsycH6MaoTMuT0Ifsjbyx9nJCL4X/Z93JoeJgOhy8QcWhXYVc+YyDi8acvt
NpIWc+iP6PZnvCDtEATSxyjqcAYMpBw0Pqm8nMUpArFvnyScD1aXKIHBB5t3
WwzOr7z/45ZxtyTcveog9S/lIOa/kXX4DwL2Sjj5xiBQrORgAqInI/i9IPcW
IPgVIHu4EXywOf9lIOGXCNV/WQYSjn8UHf6C7ZFxEK6cVHKWRREaDtIQerYc
3P3rQe7+JwXnQ8IZIb/y28uKMw2KkPD8Igqxr1HZoRrkHm9BOB/sHx52OJ9V
/xfXJZ7v9srXHgUzxCjA+e6g+KqQgvMPdu9rMlks5tAsXsua6cYACT9NYWg4
ccL513lvi6Vu44Pzo0HunCPk4AEyz0LEIQrsblF4/IDpaDEHEZD/U0Qg6naI
w/WD/TlHEpX/RxrOh6VHBhBYIOqAnl4Bq504Dg==
                    "], CompressedData["
1:eJxTTMoPSmViYGAQAWIQ/aYtt9totqiDxieVl7NeijuA+bsFHfoiuv0ZC0Qc
ltxa/tiwmQcizyni8KL2cfb5HE5Uvg4zmjwjRP8FMTg/+O3ljzMeSsD56WlA
cEzKYSYIRDI77O/e12TiLO/wZd/HrelibA7ua44uZ7ih4NAPMmcDp8MD13jH
WYlKDjIbxeYzLeBzWPHtZcUZAWWH6vs/bhl7C8L5YHsniGLwhSsnlZx1UYDz
XcHmyziIgMRbRB3+g0C9JJy/VkiHL32eBFx9GhhIOKCHFwBL7Y4t
                    "]}], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYtEer1csX9QcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZQ/hQ1BwYQOMDs8ChCfPvFBBWHI937mkwW8zgIV04qOaui7NCqwK56
ZooonN8b0e3POEEOzj8DAj3KDhtUnzTP01VxmDETCCzVHS5cDXujvxto/y3p
msRLmnD79bVWCl9g0YLzj+/a0csmgOA/ALlDAcH/8fb1AUtnLYeU2DtuzDfU
HFg4u+ST/bQg7j2A4IPlKxD8hJAg9QUrVRy2OzQ9Or5Dw2Fvfs3bmVOVHU6A
7Jug5pCeBgRlSg6NLEf7DcNVIP75ouhwFuSfP4pwPop/gXwREL1EyuG2puya
/85KDjuCrSL+p4s6fFi0XuFshrLDA9d4x1kbBRwy8z+0ntyi4hAACv/LbA6/
QP5oVnMABc9MSUa4+2F8mP9gfJj/m8VrWTPdEHxY/AIAzFTR0g==
                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                    3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYt+LE2P+PdZzEKmcVHL2iaQDjL8j2Criv7qU
w1rVJ83zzuo5qH9SeTnLU8ph6gT+KrPVCP4UNH5CSJD6gk4E/8Rhp7WZdXoO
MaoRMudkpByOo/FNjIGgWM8hPQ0I2KQc3hRvFf3trefw0DXecVagpIPPCXbb
2Vd1HdYJ6fCly4k7+N+Srkm8pOOgATKfUwRif7c2nC8x9QpnxiMtOL+e5Wi/
4XUthwPd+5pMlEXh/Ddtud1G0mI4+WD3/RFzmLNIeeef51qQ8GkRd5BZ/sJD
b76Ow978mrczlyo5tPD6r5+yVA/Ol5kXp3laQB/OB4eHJya/+v6PW8bcynD+
h0XrFc56KDu476+VtVBH8BtA7tmuB+d7gOSP66DKT9d1kAO5q17NgYWzSz55
nS6EPofgzwSBmwj+owjx7RcZ1OH8C1fD3uhHqzvoa60UvpCi67ABFO+96g7n
QeLSCD5Y/TsdOP8MCOToOExpb426XKPu8B8E7HUc6n5bFZw7oebgD0pPydpw
9waA4i9IE843s9kbNO2hBpz/JHHhNZP1mPzSw9tcZ95VgvNh4amjKP8l5xqC
DzbPURPOB4ePuTac/+Pt6wOWhzUh7l4j6aAL0j9N0yH47eWPMxQlHJpB8dmq
6fAAlP42isP5sPQH458F6ecRhaQHey1IetcUdqj5tCEgu0obzhfp8XrFskUX
zoflry/7Pm5Nn4bIb7D8BwCd6obg
                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYul5cZqnGYwdeiO6/RknyDnA+Hc0Zdf8/6zg
sL9W1iL9iZHDWiEdvvR1yg7XhT45nnczctigl7eY0UYNon6BocN/ELiv4TAT
BHYaOLBwdskn+2k5qD5pnnd2FoLfH1yiMr0fwe/2esVi0mjg8OPt6wOWzgj+
gwjx7RcVEPzju3b0sgkg+PpaK4UvsGg59ID4G6H8JZoO6iD7Thk6vCreKvo7
W92h/rdVwbkMIweXCc1CaaeU4fw3bbndRrPl4Pw+kP8FxKD+NXR4Ufs4+3wO
r8PzLO1v0+caOKh/Unk5i5MZbj/Yv/ZMcL7/E89LpsIIfsHykg3/zjPC+c3i
tayZboxw/4PDSZIRHj4w/pPEhddM9iP46WlAsMwQ4r4CdofCNd23MwyMoO4R
gLhjv5EDSFlamwg8/sB8N0kH9PgFAHtRzJs=
                    "]]}, 
                    Thickness[0.04737091425864518]]}, {
                    DisplayFunction -> Identity, ImageSize -> Automatic, 
                    ImageSize -> {21.108114570361145`, 15.14319302615193}, 
                    BaselinePosition -> Scaled[0.32631885041954006`], 
                    ImageSize -> {22., 16.}, 
                    PlotRange -> {{0., 21.110000000000003`}, {0., 
                    15.139999999999999`}}, AspectRatio -> Automatic}], {
                    UpTo[225], 
                    UpTo[225]}, ImageSizeAction -> "ResizeToFit"], 
                    TraditionalForm]]],
                 Annotation[#, 
                  Dynamic[
                   Pane[
                    Graphics[{
                    Thickness[0.04737091425864518], 
                    Style[{
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
                    0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGDQAWIQffYMEOjIOjxwjXecZSjmAOO7rTm6nGGGmMMaIR2+
9HsycH6MaoTMuT0Ifsjbyx9nJCL4X/Z93JoeJgOhy8QcWhXYVc+YyDi8acvt
NpIWc+iP6PZnvCDtEATSxyjqcAYMpBw0Pqm8nMUpArFvnyScD1aXKIHBB5t3
WwzOr7z/45ZxtyTcveog9S/lIOa/kXX4DwL2Sjj5xiBQrORgAqInI/i9IPcW
IPgVIHu4EXywOf9lIOGXCNV/WQYSjn8UHf6C7ZFxEK6cVHKWRREaDtIQerYc
3P3rQe7+JwXnQ8IZIb/y28uKMw2KkPD8Igqxr1HZoRrkHm9BOB/sHx52OJ9V
/xfXJZ7v9srXHgUzxCjA+e6g+KqQgvMPdu9rMlks5tAsXsua6cYACT9NYWg4
ccL513lvi6Vu44Pzo0HunCPk4AEyz0LEIQrsblF4/IDpaDEHEZD/U0Qg6naI
w/WD/TlHEpX/RxrOh6VHBhBYIOqAnl4Bq504Dg==
                    "], CompressedData["
1:eJxTTMoPSmViYGAQAWIQ/aYtt9totqiDxieVl7NeijuA+bsFHfoiuv0ZC0Qc
ltxa/tiwmQcizyni8KL2cfb5HE5Uvg4zmjwjRP8FMTg/+O3ljzMeSsD56WlA
cEzKYSYIRDI77O/e12TiLO/wZd/HrelibA7ua44uZ7ih4NAPMmcDp8MD13jH
WYlKDjIbxeYzLeBzWPHtZcUZAWWH6vs/bhl7C8L5YHsniGLwhSsnlZx1UYDz
XcHmyziIgMRbRB3+g0C9JJy/VkiHL32eBFx9GhhIOKCHFwBL7Y4t
                    "]}], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYtEer1csX9QcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZQ/hQ1BwYQOMDs8ChCfPvFBBWHI937mkwW8zgIV04qOaui7NCqwK56
ZooonN8b0e3POEEOzj8DAj3KDhtUnzTP01VxmDETCCzVHS5cDXujvxto/y3p
msRLmnD79bVWCl9g0YLzj+/a0csmgOA/ALlDAcH/8fb1AUtnLYeU2DtuzDfU
HFg4u+ST/bQg7j2A4IPlKxD8hJAg9QUrVRy2OzQ9Or5Dw2Fvfs3bmVOVHU6A
7Jug5pCeBgRlSg6NLEf7DcNVIP75ouhwFuSfP4pwPop/gXwREL1EyuG2puya
/85KDjuCrSL+p4s6fFi0XuFshrLDA9d4x1kbBRwy8z+0ntyi4hAACv/LbA6/
QP5oVnMABc9MSUa4+2F8mP9gfJj/m8VrWTPdEHxY/AIAzFTR0g==
                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
                    3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYt+LE2P+PdZzEKmcVHL2iaQDjL8j2Criv7qU
w1rVJ83zzuo5qH9SeTnLU8ph6gT+KrPVCP4UNH5CSJD6gk4E/8Rhp7WZdXoO
MaoRMudkpByOo/FNjIGgWM8hPQ0I2KQc3hRvFf3trefw0DXecVagpIPPCXbb
2Vd1HdYJ6fCly4k7+N+Srkm8pOOgATKfUwRif7c2nC8x9QpnxiMtOL+e5Wi/
4XUthwPd+5pMlEXh/Ddtud1G0mI4+WD3/RFzmLNIeeef51qQ8GkRd5BZ/sJD
b76Ow978mrczlyo5tPD6r5+yVA/Ol5kXp3laQB/OB4eHJya/+v6PW8bcynD+
h0XrFc56KDu476+VtVBH8BtA7tmuB+d7gOSP66DKT9d1kAO5q17NgYWzSz55
nS6EPofgzwSBmwj+owjx7RcZ1OH8C1fD3uhHqzvoa60UvpCi67ABFO+96g7n
QeLSCD5Y/TsdOP8MCOToOExpb426XKPu8B8E7HUc6n5bFZw7oebgD0pPydpw
9waA4i9IE843s9kbNO2hBpz/JHHhNZP1mPzSw9tcZ95VgvNh4amjKP8l5xqC
DzbPURPOB4ePuTac/+Pt6wOWhzUh7l4j6aAL0j9N0yH47eWPMxQlHJpB8dmq
6fAAlP42isP5sPQH458F6ecRhaQHey1IetcUdqj5tCEgu0obzhfp8XrFskUX
zoflry/7Pm5Nn4bIb7D8BwCd6obg
                    "]], 
                    
                    FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                    3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYul5cZqnGYwdeiO6/RknyDnA+Hc0Zdf8/6zg
sL9W1iL9iZHDWiEdvvR1yg7XhT45nnczctigl7eY0UYNon6BocN/ELiv4TAT
BHYaOLBwdskn+2k5qD5pnnd2FoLfH1yiMr0fwe/2esVi0mjg8OPt6wOWzgj+
gwjx7RcVEPzju3b0sgkg+PpaK4UvsGg59ID4G6H8JZoO6iD7Thk6vCreKvo7
W92h/rdVwbkMIweXCc1CaaeU4fw3bbndRrPl4Pw+kP8FxKD+NXR4Ufs4+3wO
r8PzLO1v0+caOKh/Unk5i5MZbj/Yv/ZMcL7/E89LpsIIfsHykg3/zjPC+c3i
tayZboxw/4PDSZIRHj4w/pPEhddM9iP46WlAsMwQ4r4CdofCNd23MwyMoO4R
gLhjv5EDSFlamwg8/sB8N0kH9PgFAHtRzJs=
                    "]]}, 
                    Thickness[0.04737091425864518]]}, {
                    DisplayFunction -> Identity, ImageSize -> Automatic, 
                    ImageSize -> {21.108114570361145`, 15.14319302615193}, 
                    BaselinePosition -> Scaled[0.32631885041954006`], 
                    ImageSize -> {22., 16.}, 
                    PlotRange -> {{0., 21.110000000000003`}, {0., 
                    15.139999999999999`}}, AspectRatio -> Automatic}], {
                    UpTo[225], 
                    UpTo[225]}, ImageSizeAction -> "ResizeToFit"]], 
                  "Tooltip"]& ],
                DynamicModuleValues:>{}],
               BoxRotation->0.],
              StripOnInput->False,
              LineOpacity->1,
              FrontFaceOpacity->1,
              BackFaceOpacity->1,
              Opacity->1,
              FontOpacity->1], 
             Offset[{23.65685424949238, 7.856854249492379}, \
{0.004583099507690586, 0.0081335573455876}], NCache[
             ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
              ImageScaled[{0.5, 0.5}]]]}]}, {}}, {}}},
      AlignmentPoint->{0, 0},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{False, False},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->{{All, All}, {All, All}},
      ImageSize->All,
      Method->{
       "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.528488, 0.470624, 0.701351], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.772079, 0.431554, 0.102387], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.363898, 0.618501, 0.782349], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[1, 0.75, 0], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.647624, 0.37816, 0.614037], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.571589, 0.586483, 0.], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.915, 0.3325, 0.2125], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[
           0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
           AbsoluteThickness[1.6]], 
          Directive[
           RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
           AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
        "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
        Scaled[0.05], "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> 
        True, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}},
      PlotRange->{{-1, 1}, {-1, 1}},
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.08]}, {
         Scaled[0.05], 
         Scaled[0.12944271909999158`]}},
      Ticks->{
       Automatic, Automatic}], {0.24946803749433566, 1.2560914370652818}]}, 
   LineBox[CompressedData["
1:eJw1kntQzAkAx7fHUfZMSdzgDjnSKa7pNZF8c730JtqmIpJKpJAOrYvo9GDl
lUy1FT1IShS1PaRYs6Xtemy27aF22/f+9vdTrjHulHNzc9+Z73y+n/+/ZvsT
AqN0aTSa19f+y//yHv+vNdVR2YmzFBpjLEIJ5Q2kpU5Hdn+ioPF9+HhaUQLb
5bz3xlMUXNstZ9JFVbgzVjrtpKBQnBASvExai55tVMp2EQVWLfPt76IG+M1j
yQJ4FHavoRdldLUgvfhVt1MdhVoDYfqu8DaUsUytFrMpWGe4xDwTvITYRs9J
fJ7CFe+Taiuv19D3V6QVRVEwt291ZjbxcHBlxbud7hRez/DbD1i+QZ77mYM6
qyjo/FixuOo2HyEu11mVf5OIW9hKv6zTg1QuV4/RRyLNedO0nX0vvuFveaNf
TiLCs/mcbUwfyGNGG5p/JWFUf9b4UG4/VA86Ws+5kQi1Eds0cQWol83fE2xE
4tK8jWWGUwM4etXE0l2oxYLNNQzH74XwK1idG1CghTDf+PA6t0G4zjFjnAnX
IofIdn4ZK8K544rI3h+00MnNiZRfHsIRJVc3aIjAl9bkRyerhnGrZbRx/k0C
I6fcbMPejCD5eWqIrg8BATfYNUk+Ck0p6/3GLxosdVx7+sHsOwQQzwaaajSI
IoghynAcT0yFd7L3alB+Lclk5vo4fKJ/tm6ha/CXPKIoYakYZZ7lbN+nanhd
LYvaVCyGw8ZZT4/dajz2dTy+fbUEnzPn8J/QvnoP43NpuQT6Iq5h/l0VDDJb
oy3XTqD6VOESg19UYK3VuAjLJtDFiwvSG1Oif9hlW8EqKW6wiwJvnVaiYYlH
bDxbiocd3pLOBUqc7Ol4sXWxDEkSW+PKewrsmp7H/noFfAwSmW11UsDffSil
RUeOfHViTm6XHBNm9UsDTsgR3ja1khMmx/ojipA6qRyXPkzW1ChlYHpnhUkC
FWiXVcZkJsqQc78sqfu5AmcOyfL9P0vxjLnBId5CidpugZB+QYq7LPqB+mwl
JjV6g11zpeB2mtCK/1SCEbY+i501AdUHmsfyYBW0MtNvs+gT2F9wuMqiXoVK
/7AHhVkSpO6pUj81VSP0ht+YYq4EGyy6qOYENQbbHu04fkGMm4UhWjueGjln
L/R7z4zDdJ/fzkXLNeBEdO5LSRqHp42oN+iYBuaxGZvtBsfwYsohlGzTwKwk
sIbR/g4hzkdXCI0IxHu065ytGMV07YpcgzACM9rYvTzWCEYFlsnMEgINybNb
/BOGcd+PybVQEZisqQ618h9CIOduo6GVFjvsT1SnrBMhs+HS+HdxWsRahidF
6A/Cetcifb8KLeI4A+aTw28RnVflWDKhRWDdSKL34wGExkgHTZeRMOZ4uGWl
CcD2+XixIIBEwkeilh/Uj8TzjPX2qSSoDyNGNmv64KJZ9UX0iMS1i+f7BVM9
kHwqPXVxmIQ5J8/n3m9/IPl6814HfQrRGaUPb5vw8Zzr9Ur2EwUfk946Tmkn
eiOv0K75UsDO9JsedjwY7s7g2MVRoAcvbGa2caErdhvjZ1D4BzKyV5c=
    "]], LineBox[CompressedData["
1:eJwlkX0w1HkAxjdXrYRmrjlxSVRK7TTE6brCI70cUpcL26WRTipzkVRa12mk
t+1lC0laJZVWb2rvsh2mfI9YkiOb9zas9bqWFrtr7e7v12numXnmmWc+/z2P
w68Hf440YTAYfpP+kv9LBf6NL5rAzln+I/zPw1gYbr+I0T+BA7NXSNyNQ5ha
HVjd7abHVfbHVwMaJWIevnTzTtRjy5tdc94pB9HlJ944s1yPghGPcyYyBTpD
dyyFqQHMlSM6vmQA6cXpaxv9DDC/FZP5vLQftoY9Kyu5BrDY6XV7n/bhgoil
sqwwwMc3Z11dZi+iOYE3BLQBoRK+hHmyBz7bm7O57kYEOLxKYe3rRqu5TPgs
ygj+95KK4E1y+FxZ9doqy4ibVJrizvIunGe9tSh6Y4R/OnWfZSmDs36+RZrG
CNPQrdfmtXVAKqpMvmVHIWX7/Ae16R9xqqviaPN6CtLs8sq7AR9QuGbM1WM/
Bacg3gnJlFbUhf+yuYpLIWyHV2ZGQRPKReeyOQIKlubXbJ0iG1AbK9voX0oh
g1Xm989sCTQ13fmrWykYbci8FSfroN7xW/KPwxRsTcvMG5urMRIlL45h0Njj
bSLrYInxLDn52tNZNFqSgkIrEkvhqYrNnGZLQ7g4Tj6aVQRt4HBqnCONVcs2
cDt/EMLL7WCmmkWDcbTivGp7FpwFz80uOtPwrk/ewos9TYbam664u0xy3uuf
vLvziE8te456OQ0XbHg4PVhEThd/2yp2muzKBTelohLysiki+Kk9jUt3e95J
Z5QTbkt10ONvaNzczJe0vagiSt6S/hImDeuyQs6R3f8S9ZFj+xVaCpcTmV9n
Ta0nheyX8c5yCurVKs+mkPdE9+m94UoNhVFrrodrXiNZk+HrZPl8cq/IO4VH
Nc1k+pS5R55kUIipNqTsW9tGYmzOZEcfo5DT9vZj7QUp6VKI8oOCKfgwPbVx
9e2ks+Ds8B4XCuml2mLehU7yl+NS9R3Tyb9KVzhUPZIRL3Ht9VntRpzJ96wK
eNNFwm/76f4UGjFntFf9uUdOFi0QJPCSjLAPY9qIGT0kZ2dJuWDzJJe5NJ2y
6SULzorFJtZGsPO3Mexc+ohwSCIUdBhQkrArJ2F9PxGHsMev5xrge7dDezxk
gJS/ux0o3WvAWG/qCbO9CjLXal1RwmIDtnHHh80OD5LBpMtR8XI9mKc6vSIS
lST23mB7yy09XB+pBBOnh4j9VTTlBesxP8Iut+D8MFmsXRegMNODfr1M//vF
T2S1vPWPvFcTwIEZH2w2qEhhbkhXb/QEpvd7WMvLVMQztvo74dwJFCinmVpg
hNQsWhs1s1KHpELl/YtFI0TqQAkZsTqkHm602uY6StL8n3AyrXTYP+r4iP1w
lPB9r+/7UDwOZmhfG89ujJgufBsm2TmOvhT5VkXqGKnx9OScNWoxNaBEtvsr
NXFrHpg2ha9FO5mRNhCnJiyboZRN7lrc+zskI75TTR43ZLQcrNXA0cI7iN6k
IUtoTv2xSA0qwg9FxIs0JMzkUG60Xo33ugeXG2y1hDPzSX4oT41zzwoaLJO1
5MUWwfEAOzX+A5hugQM=
    "]], {InsetBox[
     GraphicsBox[
      {Thickness[0.023315458148752622`], 
       {Thickness[0.010212170669153649`], 
        FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYvc1R5cz3JByOAMG+g4wfnLsHTdmCwOHN225
3UbVkqj82aJw/kwQqBR14HZTLWWKQvCfJC68ZrIfwfe7ODHm32czON9Aa6Xw
BRNzOP/ThoDsWebmDm4g+2eIwPkan1RezuoUdnBoenR8xmszh8/7Pm5NDxN0
MDEGgmYzB/sSx9rTczgx+H+/lT6YY2jmcKB7X5PJYm44X7hyUslZFgE4vz+i
25+xQMhB9UnzvLNVCD7M/TA+zH/yuxbsS/UTgvsfbN8dHjgfbJ8yFwYfFr5L
bi1/bNjM45AAkr+h75CeBgRtQnA+OHx/C8P5CiD78kTh/B3BVhH/l0vC+ejx
BwCdI8dC
         "]]}, 
       {Thickness[0.010212170669153649`], JoinForm[{"Miter", 10.}], 
        JoinedCurveBox[{{{0, 2, 0}}}, {{{2.1921899999999996`, 11.2531}, {
         7.5570299999999975`, 11.2531}}},
         CurveClosed->{0}], 
        FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4pr7P24Za8s4aHxSeTnrJJuDiTEISMP5913j
HWcJQvmerA5f9n3cmr5NygGsrJjBIT0NCNykHPyfeF4yFf5nD5b/JunwHwTq
/9i3KrCrnikRh/MPdO9rMlEWg/MjVCNkzv3hhvNtSxxrT8fwOTSL17JmujE4
rBXS4Uu/J+jA48jnNeMlq8NBkH5mYYg8GwfEvZslHc6AgI6QA8w/YHeUicD5
D0D+uCgB54e8vfxxxkNZB3WQvzQlHDptPHelLVJwkN+1YF8qnzCcD/bfM244
H+YOsL6XMnA+2P3yknA+xHwxiLqTnHD+eZA7ebjgfJj5MH5vRLc/owGfQyXI
nd3icD44vD9LwPlgd+pJOSy5tfyxYTOPg0jlpJKzLNJw82F8sLwzJ5wPDhcx
BL9wecmGf+c5HObMBIKfUg4xoPio4XJwX3N0OcMPWQcGEHDgh8TDP3mHN225
3UbVQnD+LJA+SzE4Hxw/zRIOa8DxJgPnw8IfxgfHm7AoxLxoMai8oMNskHk3
hSHuZuaDh2fNi6Zf0yy/2KOE9//39jB/wPjo6RkAXnpIiA==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}}}, {CompressedData["
1:eJxTTMoPSmViYGDQAWIQfXzXjl42Az0H5WuPghl8lBxg/HBOsXbjeiWH2t9W
Bec4EPyU2DtuzD904fwt5j8OpZxC8PW1VgpfOKLrsEZIhy89T8lBpMfrFcsW
XYeV315WnHFQcjC12Rs0rVHX4Y6m7Jr/mxUd/oOBjoP7mqPLGSwUHbY7ND06
XoHgQ8zXxuCDzVugBOd/WLRe4ewPZbh75yxS3vlnuZrDUZB/Jug5GINAsSZO
fnoaECzTdPjz9vUBy2Qk/rfSB3MCEXyZ5S889OQR/BkzgUBSzyEz/0PrySma
Dj9A+pn1oOEIld+p65AMCjcLDQf3/bWyFuq6Do8ixLdfbFCDuz/wlnRN4iYV
OP8vyN6JCHlRcDhqOIiD6ClaDhkg+7ZoOciB3GOvAedPaW+NuhyjCudX3/9x
y7hayeFp4sJrJv3qcP4TED9fBc4XrpxUcrZFCcJfrQwJ7xMKDgkhQeoLXqrC
+R4g97urw/ngcH6uAYl/f0VI+qjQgscPWP1xLYe9+TVvZ6YqOvicYLedXaqN
qj9dB84H65+hC+fD0iM4vpgR6ROWXgEd4jSF
          "], CompressedData["
1:eJxTTMoPSmViYGAQAWIQ7b6/VtYiXcvBfc3R5Qwayg4NLEf7Dcs1HKrv/7hl
nK3oUPNpQ0D2LjWIvIWiQ2b+h9aTX1ThfAOtlcIXUlTgfJHKSSVnvyhD9M9W
gvPvaMqu+b9YGc7XVZT/kjNNxeHYrh29bAUqDhkgc6+oOcguf+GhJ6/qMH0C
f5UZt4ZDC6//+imsahB7p2g6mNnsDZrmqO7gf3FizD9nLQc5kHp7DTjfHCSf
qIXBT4m948ZcoQ7ng+2Zr+qwQS9vMWOMloOJMRB8Vobzu208d6U1KcPVp6eB
gLIDengBAJbxgWk=
          "]}], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYtvKiBWmusYOCrsW7Ev1E3eA8fsiuv0ZCxD8
NBBoE3ewB/H/GkH4bhIOS+7v45vz2NDBfc3R5Qw7ZBy8T7DbznY1dCg/vM11
5l9FOP/C1bA3+tVqcP5/ENiv5cDtplrKdMrQ4QwI5Og5SM+L0zwtYOxwsG15
+KkmA7j9G/XyFjPOQfD/fCt9MGchgg82ZxWCP30Cf5XZbgOHx4kLr5nIG0PM
PWDgsBjkXmEE/wlI/r0RnJ8ce8eNmcPI4UXxVtHfr/UdIsW3X2SoM3T48fb1
AcvDug4nDzutzXxn4LDF/MehlC5th+dZ2t+mrzVwOL5rRy+bgSacD/MvjN/C
679+SquKw23pmkSjqwYO/LEB942eKzp83hCQPSsdGn4S8hD1vEYO/aDwvyDp
oK+1UvjCFyMHE2Mg+CwGdz+MD/MfjA/zv8YnlZezOBHxB4tfAKSEzY4=
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4lvSNYlGquYOLbz+66eoqjjA+B77a2Ut3FUc
uNxUS5mkzB1SYu+4MUeoONT9tio4x4Hg16LxwfQPMzhfYuoVzoxPZg5mNnuD
pjki+KZQ/hkQeGPmoKso/yXHTMVB4y3vPoObZg4q1x4FM9xRdogQ336RYZ6Z
Q7eN5660Q0oOMQqOH5NlzBzc1xxdzmChCLG/whTOPwB0droKgl+yVfT3aTlT
B+HKSSVnjyD4K7+9rDjjoATnr0DjP3CNd5y1UcmhkeVov6G6qcPe/Jq3M78q
ORxsWx5+isnMYbtD06PjNzQdvuy81fWX1RzOdwRSM6wRfEg4YPKPH3Zam2mn
Bedv0ctbzFij5XBD6JPjeTcEH+wePjR5MTNU+TozhwBQxG3Sddhi/uNQShc0
fBn14HxwOPMg+CI9Xq9YTBB8Fs4u+eQ+PQefE+y2s1PNHB6AAv6AnoPMvDjN
0w4IPli9FoI/EwRemjoc37Wjl22DnoOJMRBcNoW4748uJD2lmsLdC46/GBM4
3+/ixJh/ygi+2pPmeWe5MPlgdwgg+LDwPAUKRzkEH2xeMIIPDh8/UzjfQGul
8IUpJg4JIUHqCzhVIPrrTBzuaMqu+e+sDInPUhMHZVD640HwYekPxp8B8vdO
RUh6uGQCSW8nFBwK13TfzigwhfNtKyNWmPaawfmw/LVWSIcv/Z+yA3r+AwCl
0oQz
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4udZ2t+mn7VyuHA17I1+tZoDjO+xv1bWQl3D
ocfrFYvJRisHc5u9QdMeajksub+Pb46wlcOTxIXXTPJ1IepzLR1mggCngUMa
CLRZOEjPi9M8fcDA4dOGgOxZ6Qh+tILjx+QYBD9CfPtFBj8Lh+kT+KvMdiP4
3G6qpUyrEPw/30ofzFmI4G/Uy1vMOMfAIRLEr7Nw2ADi5xg4fAbZN93SQWb5
Cw+9+XoOPifYbWebWkHc+VcLzn8EMqhBDc6vvP/jlrG1EtS/lg4xqhEy52Rk
HbaY/ziUkmXhUAOSfy0Otx/iTwS/L6Lbn7EAwVfYtWBfqh+Cr/FJ5eUsTnG4
/02MgeCzGDx8YHywv3oQfBBlXGzpsF5Ihy9dTsrBpjJihelfS4desH1yDmdA
oMfKIR3knjJFePyB+deUHdDjFwC2s8jp
         "]], 
        FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
         3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYCYvumR8dndNs7bNDLW8y4R8ehZKvo79N+CH79
b6uCcx72DiycXfLJeToO6m959xlY2jtsN/9xKGWVtsPSFx56/xXtHf6DQLy2
w9edt7r+ito7PIgQ337RQdvhz7fSB3Ma7eB8sPpEBP8LSD2rLZwPohj47BxO
HHZamymn62BTGbHCVNfOYasD0KERug69wSUq0+vtHGbMBIKbuhD3zrNzkJkX
p3laQM8hIfaOG7OEvcPxXTt62T7oOcD857G/VtbiuD6c732C3Xb2VAM4/zTI
vjpDhxSQ/hN2DvpaK4UviBg5mBgDwWVbOL8WFB4vbOB8sHv9bBwOty0PP5Vk
COeD5bcYoPJDDBy2gMJtlo1DI8vRfkN3AwcfkDu2Ivhg/9xD8MHuk7Z1ADk/
PQXBB6tbhyYvYggJl502cD44vBci+KpPmuedvWXjAPKW8WKoe+Og+q8YOoSD
+PsQ/CX39/HNKbaD88HxedHOAWTNTEsEHxaeML5oj9crlin6DkdA4eJkB/F3
lh4kXcXYQtRN1IH4P9XGISP/Q+vJKVrw8IoPCVJfkIngm9vsDZqWiOCD09t/
TYcDIPOD7OF89PQMADVqRCA=
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCwB2IQrT9hwQ/De04OLbz+66eoqjjA+GY2e4OmOao4uKqW
Ms264eSQEnvHjTlCxcH82tFckwsIvn3To+MzDiP49/fxzTE+5OSwQS9vMaON
isP+WlmL9D1ODh5rji5neKHssPNW19/U5U4O1fd/3DKereQw+Rtb/IweJwd3
kLyFooPqk+Z5Z4MQ/OUvPPT+ayL4TxIXXjNRh+o/jeBXgvjWSnB+p43nrrQg
BB+s/4SSQ3CJyvT/Bk4O6WkgoOzweUNA9qzvTg5bHYAe2aEPkf/hBNF3Xt+h
MmKF6dnfTg5/vpU+mPMRwb8u9MnxPJsBnH+4bXn4KSUDh98xuUf/vSKePwXk
/yVOEHeIGzh4n2C3nT3XyUFfa6XwBREov9UJEg6CBg48wGhKLXByiFZw/JjM
Y+Cwuvt2BkO4k8NMEOCEusfYycH/4sSYf8wG8PDr9nrFYsKI4E9pb426PEcf
zgfbl6LvcFu6JtHIFMEHh4cHgh8hvv0iQx+CD47Pfmj4GCL4M0Du+akH5yeA
0scNPXh8bzX/cShllZ6DMQh0Q9XP1IPb/whkkYOmgzzQm2dUnRxMQOouazoc
17SadPq/o0NG/ofWk1u0HObb6FyZtQ3BB9snjuCD02e2g8OLLO1v02vV4XxY
+oTx1wrp8KXzKTncBNm/1wGaXhQcWBZPsmKUdYTzxade4czIQvDB/lnjCHH/
TkWHdmC0Gl1xdLijKbvmf7ESJD88cnTgjw24b6SuCMkPKk5w/WD3+yH4tb+t
Cs5VIPhvePcZzJzl5HD6DBDoKDpsBLl7C1T+hyJE/pQTxPztSvD8+xSUfvkR
+RmWvwEqRL1k
          "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQbQwCtx0d1grp8KXPU3ZoXx5+yugKlG+H4JuAFSo7
8Pivn5J6wNHBfc3R5QwnlBwSD1/WTl3o6OA8oVkoTUvJIZvz54L0ZKi8haJD
t9crFhNFBH/nra6/qc8d4Pw13bczGI47OLxftF7hLIcSnC9SOankbIgynD9j
An+VWbeKg+qT5nlnPzk4SEy9wpnBpO7gfYLddjavowMTZ5d88jt1B+FPjufT
bB0dtjs0PTpeoenweUNA9qx6Rwf/ixNj/jlrOcy30bkyaxuCD3avsBOcL+/4
MfmMqhPE3FINOL/ut1XBOQ8EvxbKnwkCik4OM0D0T3UH82tHc00UnODuQQ9f
AOj5lZk=
          "]}], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4rbl4aeM1rg4tPD6r5+iquIA43vsr5W1cFdx
mGejc2XWMheHlNg7bswRKg6R4tsvMsxD8CPQ+D4n2G1nT0XwVZ80zzs7ycXB
zGZv0DRHFQcVKN8UymcAgQkuDrqK8l9yzFQcdCcs+GHY5uKgcu1RMMMdZQc3
1VKmWRkuDt02nrvSDik5nNC0mnRa3cXBfc3R5QwWihD7rznD+RURK0zPrkbw
Q0pUpv9f4ewgXDmp5OwRBH/lt5cVZxyU4PwVaPwHrvGOszYqOdyUrkk0Wuvs
sDe/5u3Mr0oOf2Jyj/6TcnHY7tD06PgNTYcp39jiZ8xB8Hfe6vqbuh3B9wKF
x1FM/vHDTmsz7bTg/C16eYsZa7QcWBZPsmLci+CD3bMATV4VTT7CxSHgFtCh
m3QdSraK/j4dBw1fRj04/wwI8CD4Ij1er1hMEHwWzi755D49hwPAaE/3cXF4
AArYA3oOy1546P23RPDB6vUQ/DQQ4AP6Z9eOXrYNeg4mxkDADHXfH12HdlB6
OuMMdy84/twRfHtgsMzQRvBXd9/OYJDH5MvMi9M8LYDgw8Kz/rdVwTkNBB9E
zXBG8MHhcwDB3wgyN8XZISEkSH0Bp4pDLUh/hLPDHU3ZNf+dlSHxGeLsoAxK
fzwIPiz9wfgzZgLBTkWH36D00ARNbycUHC7mx7Ofu4jgW1w7mmuS4ALnw/LX
WiEdvvR/yg7o+Q8AWMGB4Q==
         "]]}},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.35734055921100777`],
      ImageSize->{42.88857783312578, 23.824707347447074`},
      PlotRange->{{0., 42.89}, {0., 
       23.830000000000002`}}], {-0.725667776096297, 0.7364398728585324}, {
     Center, Top}], 
    {Dashing[{Small, Small}], 
     LineBox[{{-0.007522251520170279, 1.461212497860766}, {-0.725667776096297,
       0.7364398728585324}}]}}},
  ImageSize->202,
  PlotRange->{{-1.6, 1.2}, {-0.5, 2.}}]], "Output",
 CellChangeTimes->{3.940483318985416*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"1a97c0b6-7c79-43e0-bea4-a011d54bf745"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"save", "[", "mamikonSimple", "]"}]], "Input",
 CellChangeTimes->{{3.938403074199584*^9, 3.9384030817798023`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"f03489e9-6945-489a-a585-a626341f6179"]
},
WindowSize->{Full, Full},
WindowMargins->{{Automatic, 230}, {10, Automatic}},
CellContext->Notebook,
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"7e8dc301-cd46-417d-8fe9-77295c781b1e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 344, 9, 30, "Input",ExpressionUUID->"28cc3812-0bcd-4984-92e6-29fcfa706be9"],
Cell[905, 31, 1018, 28, 52, "Input",ExpressionUUID->"c4031930-a700-4f7d-80f1-68c965c9e86b"],
Cell[1926, 61, 1540, 41, 94, "Input",ExpressionUUID->"374128b3-b035-4297-93de-2bd89c1dc3fc"],
Cell[CellGroupData[{
Cell[3491, 106, 214, 3, 30, "Input",ExpressionUUID->"4c2a5a38-cfe0-47c3-b3c5-ecbe6a433f6f"],
Cell[3708, 111, 567, 11, 34, "Output",ExpressionUUID->"1dbe2930-3738-4b9b-9f19-2a8bf4764343"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4312, 127, 446, 11, 30, "Input",ExpressionUUID->"3a94fbb0-35d9-4e0b-96e3-42eca0b860f8"],
Cell[4761, 140, 501, 7, 34, "Output",ExpressionUUID->"58fa3ad2-ab84-4695-a231-6ca56745e475"]
}, Open  ]],
Cell[5277, 150, 601, 17, 52, "Input",ExpressionUUID->"72ab431a-3f36-44fd-9a2b-04d05845e1bb"],
Cell[5881, 169, 1245, 31, 94, "Input",ExpressionUUID->"26d3bf76-0940-4d74-b20c-2fe836845eee"],
Cell[CellGroupData[{
Cell[7151, 204, 709, 19, 52, "Input",ExpressionUUID->"3f8dd5b1-0af1-4115-bfcf-ced8b4df6cca"],
Cell[7863, 225, 625, 10, 34, "Output",ExpressionUUID->"6ff4be8a-58b9-454e-a68e-71f6536ed6ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8525, 240, 7243, 192, 451, "Input",ExpressionUUID->"72176402-dbc6-47c7-b8a4-95c2ef906a4e"],
Cell[15771, 434, 94987, 1769, 174, "Output",ExpressionUUID->"ac9cf769-71b4-4365-9d40-a1e999f58d56"]
}, Open  ]],
Cell[110773, 2206, 408, 6, 30, "Input",ExpressionUUID->"577c7a9d-4a25-44bb-8f31-6f9364eef5ba"],
Cell[111184, 2214, 1294, 31, 94, "Input",ExpressionUUID->"ecdbfe9d-5820-4745-b7c7-25ed94e79709"],
Cell[CellGroupData[{
Cell[112503, 2249, 18216, 419, 1333, "Input",ExpressionUUID->"72a07151-6d24-4310-8b41-61d7619d613e"],
Cell[130722, 2670, 86433, 1560, 239, "Output",ExpressionUUID->"dc0f02fe-850e-4865-acc3-db47cc7eabc2"]
}, Open  ]],
Cell[217170, 4233, 210, 3, 30, "Input",ExpressionUUID->"6a8de36b-94ab-4577-ae88-be5e8f97445c"],
Cell[CellGroupData[{
Cell[217405, 4240, 13571, 308, 997, "Input",ExpressionUUID->"ca7c2987-b849-4b3a-bdf6-419ee72beff7"],
Cell[230979, 4550, 46823, 853, 197, "Output",ExpressionUUID->"1a97c0b6-7c79-43e0-bea4-a011d54bf745"]
}, Open  ]],
Cell[277817, 5406, 216, 3, 30, "Input",ExpressionUUID->"f03489e9-6945-489a-a585-a626341f6179"]
}
]
*)



==> images/DiscreteHallway.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    276870,       5174]
NotebookOptionsPosition[    275607,       5145]
NotebookOutlinePosition[    276027,       5162]
CellTagsIndexPosition[    275984,       5159]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"<<", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<Setup.m\>\""}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.9147940621891537`*^9, 3.914794068800672*^9}, {
   3.9147966796420717`*^9, 3.9147967104879713`*^9}, {3.91479693001945*^9, 
   3.914796932179502*^9}, {3.9201043239226723`*^9, 3.9201043252919292`*^9}, 
   3.930969097207136*^9, {3.936435576340576*^9, 3.9364355824138613`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"d180c2cf-9348-4c5f-9b66-91b9f2d59450"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"d", "=", "1.6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eps", "=", "0.6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"delta", "=", "0.4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gap", "=", "0.15"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"slantLeg", "=", "1.3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"slantB", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"-", "gap"}]}], "}"}], "+", 
    RowBox[{"slantLeg", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Cos", "[", "delta", "]"}], ",", 
       RowBox[{"-", 
        RowBox[{"Sin", "[", "delta", "]"}]}]}], "}"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"slantA", "=", 
   RowBox[{"slantB", "+", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Sec", "[", "delta", "]"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plotRange", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "d"}], "-", "eps", "-", "0.3"}], ",", 
        RowBox[{"2", "+", "eps"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "d"}], "-", "eps"}], ",", 
        RowBox[{"1", "+", "eps"}]}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Tan", "[", "delta", "]"}], 
    RowBox[{"(", 
     RowBox[{"g", "-", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"Tan", "[", 
         RowBox[{
          RowBox[{"(", "delta", ")"}], "/", "2"}], "]"}]}], ")"}]}], ")"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{
    RowBox[{"gap", "/", 
     RowBox[{"Tan", "[", "delta", "]"}]}], "+", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"Tan", "[", 
       RowBox[{"delta", "/", "2"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fig1", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AbsoluteThickness", "[", "0.8", "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "d"}], ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              RowBox[{"-", "d"}]}], "}"}]}], "}"}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "d"}], ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"-", "d"}]}], "}"}]}], "}"}], "]"}]}], 
        "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", 
            RowBox[{"\"\<a_K(t)\>\"", ",", 
             RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", "d"}]}], "}"}], ",", "Top"}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", 
            RowBox[{"\"\<\\\\vec{b}_K(t)\>\"", ",", 
             RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "d"}]}], "}"}], ",", "Top"}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", 
            RowBox[{"\"\<c_K(t)\>\"", ",", 
             RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "d"}], ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"30", ",", "Center"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", 
            RowBox[{"\"\<\\\\vec{d}_K(t)\>\"", ",", 
             RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "d"}], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"30", ",", "Center"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", 
            RowBox[{"\"\<\\\\mathbf{y}_K(t)\>\"", ",", 
             RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "5"}], ",", "Center"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", 
            RowBox[{"\"\<\\\\mathbf{x}_K(t)\>\"", ",", 
             RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "5"}], ",", "Center"}], "}"}]}], "]"}]}], 
        "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{"slantA", ",", 
            RowBox[{"slantA", "+", 
             RowBox[{"2.5", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"Cos", "[", "delta", "]"}]}], ",", 
                RowBox[{"Sin", "[", "delta", "]"}]}], "}"}]}]}]}], "}"}], 
          "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{"slantB", ",", 
            RowBox[{"slantB", "+", 
             RowBox[{"2.5", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"Cos", "[", "delta", "]"}]}], ",", 
                RowBox[{"Sin", "[", "delta", "]"}]}], "}"}]}]}]}], "}"}], 
          "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", 
            RowBox[{"\"\<c_K(t-\\\\delta)\>\"", ",", 
             RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", "slantA", 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "5"}], ",", "Center"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", 
            RowBox[{"\"\<d_K(t-\\\\delta)\>\"", ",", 
             RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", "slantB", 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "5"}], ",", "Center"}], "}"}]}], "]"}]}], 
        "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"White", ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "gap"}], "*", 
                 RowBox[{"Cot", "[", "delta", "]"}]}], ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "gap"}], "*", 
                 RowBox[{"Cot", "[", "delta", "]"}]}], ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "-", "g"}], ",", "1"}], "}"}]}], "}"}], "]"}], 
           ",", "\[IndentingNewLine]", "Black", ",", 
           RowBox[{"Dashing", "[", 
            RowBox[{"{", 
             RowBox[{"0", ",", "Tiny"}], "}"}], "]"}], ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "gap"}], "*", 
                 RowBox[{"Cot", "[", "delta", "]"}]}], ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "gap"}], "*", 
                 RowBox[{"Cot", "[", "delta", "]"}]}], ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "-", "g"}], ",", "1"}], "}"}]}], "}"}], "]"}]}], 
          "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"Orange", ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", 
                RowBox[{"-", "gap"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}]}], "}"}], "]"}], ",", 
           RowBox[{"Point", "[", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"-", "gap"}]}], "}"}], "]"}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"Green", ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "gap"}], "*", 
                 RowBox[{"Cot", "[", "delta", "]"}]}], ",", "0"}], "}"}]}], 
             "}"}], "]"}], ",", 
           RowBox[{"Point", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "gap"}], "*", 
               RowBox[{"Cot", "[", "delta", "]"}]}], ",", "0"}], "}"}], 
            "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"Blue", ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "-", "g"}], ",", "1"}], "}"}]}], "}"}], "]"}], 
           ",", 
           RowBox[{"Point", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "-", "g"}], ",", "1"}], "}"}], "]"}]}], "}"}], ",",
          "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", 
            RowBox[{"\"\<g_K^-(t)\>\"", ",", 
             RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", 
              RowBox[{"g", "/", "2"}]}], ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Center", ",", 
             RowBox[{"-", "4"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
         
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], "]"}]}], "\[IndentingNewLine]", 
        "}"}]}], "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"PlotRange", "->", "plotRange"}], ",", "\[IndentingNewLine]", 
     RowBox[{"ImageSize", "->", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", 
        RowBox[{"width", "/", "2"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Magnify", "[", 
  RowBox[{"fig1", ",", "2"}], "]"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwdz2tIkwEUBuCvtUxmQ+a0jchWQvfI0Dnmss1Np+kcixhlXlaaWpFgTPdn
ZKstNGyJtzBHRonFRhTZTDRlqXRBJxU4t2lemmIxc4Fa/nChfe/34/D8eDmH
9+wpLDtdTCMIgk8OfLh0Y8yjCEiXc9UzsGLp+i/IGDatQm5OxTrMbHlHqTtr
pXlJ1ay3dKj5+5MJI8Xy7dDCNPBg9hO2CLpm/D0TpC1nfAPQ1l/6CRoVXW5Y
ONI2Aa3hYh/ksVPnoZkoW4NBVt8GLFGc2vyN9MGLiFuwe+sgZSaRXwW9sfpq
eMB+pR4eOfHIAidb/Y5J9Ox29kPt0pshKGMd90BzlMMHvxezF6Gb//QPbPu3
N3SKdHwgGA3T8g7ugrNVYzGw7nJ7ItS09oqhOylDCsPNTDk0Dg9kUHtXk8rh
45qgDo7kc+371QEp7f0lypWhLxtC0jj3FJFISmzihUBhQ0cYnHXdCYcvn3Mi
IN/r4sBG39whqDN9PQq9o9UCKHHPi6Hnc7MEah1MORx8xkiDPXdlWZQFBWq4
s5N5UUSao6QXQZGy94eEtCu3dBH6DXUrsLHSQqnv1wUhI/bVlmRSW1MoF27j
3KNUOcbPS0mL+GGFULR8O1JGapeq4mBTu0UAs17rU2HIXMNJuEMYr4DJ0zH3
4bHU2mYYOnvNCtcO11JOa+kdsFN0zg6NtpiEFPyrqkiBAqc+Ha6OpiuhyHEz
D/6ujtJQuWqhBBpLovXQlRishBd6RkyQ5zTXQHXCvnq4zjJ8oO70LXyEi/Hl
vPnsgFSu1eyG/wGtPZ3z
  "],
 CellLabel->"In[13]:=",ExpressionUUID->"6788797c-994d-44e1-9272-d3a4bccdc286"],

Cell[BoxData[
 StyleBox[
  GraphicsBox[
   {AbsoluteThickness[
    0.8], {LineBox[{{-1.6, 1}, {1, 1}, {1, -1.6}}], 
     LineBox[{{-1.6, 0}, {0, 0}, {0, -1.6}}]}, {InsetBox[
      GraphicsBox[
       {Thickness[0.03602305475504323], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQB2IQDQYOgg5f9n3cmn5NwmFnsFXEf3YoXwzB/w8G4g7q
n1RezsoUcNAA0ZriDge69zWZPOZzUNi1YF/qO1GH5beWPzZk5obIc4o4yGwU
m8/0gA3OXwKSd2aG86NVI2TO2TA6VN3/cct4tSicfxBkrrMEnN8f0e3PuEHK
YavXBos5P5kd1grp8KXPk3dITQOCZawOlSD9uxUg+hZzOOzJr3k701XJoUW8
ljXzGI/Dim8vK84IKDu8acvtNpIWgPOD317+OINRGM5vVWBXPTNF2KHbxnNX
mpMinL8XZJ6ookMLlL8HyjcxBoJiYYg7jik47ACFV7ow3D3o4QsAlAuZ4g==

          "], CompressedData["
1:eJxTTMoPSmViYGDQB2IQ7bbm6HKGCEkHkcpJJWefSDrA+DGqETLnZKQcqu7/
uGWsLemg/knl5SxPKYedwVYR/59LwPkHu/c1mTQj+O4g/RUSDvdd4x1nCUpB
xaHymZIOIW8vf5yxUNyhL6Lbn/GCmEMlyPzTYg4aIHlOEYi9f0Tg/C/7Pm5N
3yYM5zOAwAJhiH4DUVS+gBicb2IMBMLiDsEg+w5C5SeIO+wAuV9dxCENBNwk
If5hF3X4DwLzZSD2rBRzOAMCcxQdFHYt2JfKJw7xV4YSnD8TBDqVUOVvKEHs
nSzmkA4yX0wZYt5LUTgf7P9GETgf5p4V315WnAlQgvpDxKH88DbXmbxKDq0K
7KpnpghD3afkIAyKpxQhhweg8G1UdnjTltttJC0A5y+5tfyxoTMbnM+q/4vr
Es93e+cJzUJpXgpwPix+YHxIOIs6SG8Um8+0gAESX5rCDrYljrWn57DB+WD/
FXPD+WB90/gdzoLCi0cUGp6CUH+KQdODIDTdQOOxUxiuH+z+2yJwPjjcdcRQ
5a3FIfZ+FoaEG5sE1BxRiPxuCai94vD0C7Z3ByI9w9I3AEO/NIg=
          "]}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
         "], CompressedData["
1:eJxlln9MU1cUx4tlm9BCnfJj0Nb3nu0rr9QYpYQhmdthhoGog63GEdE51xXG
3AJukCkU90OETVjAuR/UEX8lS0eG/IgyHXFAxow4wWhYnGNkNeIWcSMqI6ab
DNZ773v3xvYm74/Pu/ede+6533POE14ufd6lVqlUYYGnIfDMCzzqiH2cc5kV
yrzlnbONGlBYmxmd21yiBeeWsWfUfonyHBo+xi3HTN/OZEvQnduZ3rJLCyWl
d/aej5HnJ7SwVOCmX7+SBJvFAsPFmWiyvliEQsTuBEg89KL1Qr4I/fW976eO
J0CCzH0yp9gD44AIjQX1eWH5ieCe6szf3iNCcVFg1CbCjW1Hr6TetsAQGusM
sHbwkVVffCoB13Ok19W+GN4LP9u4It4KqciOg4PBgaePl/xmBd2WfF9KEk++
L02G28c6+OGdPBi8N3OWcTbCH/BwDq1/0kbsN/CwDtmvsMFX9yZ2DjUxxvZ+
5mHmXsW1lh02qH9iTU/RFE/83WQDDxoRArUXzM0y432GkuH4wqXRxbOyvS7G
eL9YxvhcI1bKehS/MsYd4o09h9Zb4VrW1syDYQI8N6p3b0thjP3wSNSfH5E/
uxn/O/ln/0on41tvdcfet4XyCxFxdfY+HiaC+FzP6Y8eXi7R+H3epKtM2y7R
+J583P/9K/skWLTr4/LhGh52388ouzgowTBa72b89sA3WZ71jLF9HQ9VKL6V
EomfhyPne1Mi59vPEf04JPir9o36lEKO6hXrazVH9J0uQQza38zB8uTWRZfM
sr9aDrLbznpVNwVQ4REHFcgPo4nY7+KgFekATPBdqXvS4+IhB63PMdHz1UTl
dXziMlOObci9FX6SMY7veCjb8b3y8E8QG5E+fWYa/+sF8acuH2GM820jY+yP
30TvG+ui3UT1gXV7agllnN9PCZRXN+1ZWDTKU3vKvSpc5fOP2r9mjONRFsrK
dwor58XvDzPGeXOdMT63U6CMdfJTKGM/c4M4gyd5ekkg9SJNnv9BgF+txrY5
NQ8+FJcdHKlfK3XgRuexcbR+Yd3oOVrvslA8rxooEx0xxvv8oQ9hLB/QUPaO
esdXqDVyXdST90WRpA46DZSx/vyMcb6fMEJNfPVDJbWRcNqRUTCXvRime+92
F38WSXRrECjj+ykU6Ho8PyZQe/j+45dQxnFLZkx0HcpYJ+9oKD9w3jTGYyjO
fwuU76B7u8oYx/8oY6yHrQIkTZknDn6olfNQnm/VUh2LaP48Yxf2L4rylyi+
A1E0HtjeGh3ZXxLAMTlyt1lYQPTlEMg9Vz1K9MkLcj3Rke/PyPnfH0PibzdD
JYrr2segGtWj+RZoQ/nSu0CuNxZYVZ5ZfcGgI/XtNQv5/t1oyoauuMPzXgpi
nrHST7Ebv4g0PuGoP7czzumrNqbXMVb6aTAr+lP6K8lzDbyK+vUGkd6v0m8V
fqDfBvh31C/zLFRPpN5aqN6IvSTKB+r2bho5I1H+D/czidp79vL+zbPjjHF9
nGas/I8Es/K/8j9G5I7j
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sX39/HNETZyKFhesuHfeUYHGN//ieclU2Em
OP8/CNgzOSwB8R8bOjCAwAFmB2431VKmUwYOR7r3NZks5nHYoJe3mFHHwKFV
gV31zBRROL83otufcYIcnH8GBHqUHQrXdN/O2GDgMGMmEFiqOzSyHO03/G7o
4H9Luibxkibcfn2tlcIXWLTg/OO7dvSyCSD4DyLEt19UQPB/vH19wNJZy8H7
BLvtbFYjBxbOLvlkPy2Ie38Zwvlg+asI/snDTmsz3xk4bHdoenR8h4bD/lpZ
i/QUA4cTIPsmqDnEhwSpL1ipD3FnuIrDnEXKO/+o6zucBfnnjyKcD/MvjC9S
Oank7BIphxaQvnJ9hx3BVhH/00UdQM5m8DNweOAa7zhro4CD/8WJMf8+GzgE
gML/MpvD9An8VWa3DR1AwTNTkhHufhgf5j8YH+b/ZvFa1kw3BB8WvwAYictg

         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYoemR8dncJs5iFROKjn7RNIBxt8RbBXxX13K
oWBN9+0MBjMH9U8qL2d5Sjk8SVx4zeS9KU7+qcNOazPvIfh1v60Kzt0wdYhR
jZA5JyPlUIvGNzEGgsumDulpQMAm5TAhuERl+n5Th4eu8Y6zAiUdDtTKWqS3
mDqsE9LhS5cTdzjYtjz8FJOpgwbIfE4RiP3xJnC+2pPmeWe5EPyb0jWJRqwm
Dge69zWZKIvC+W/acruNpMUcbqDxYfJg9/0Rc3iRpf1tOq8JJHxaxB003vLu
M3hp4rA3v+btzKVKDjEKjh+T35jC+SteeOj9VzSD88HhYYfJr77/45YxtzKc
/2HReoWzHsoOtpURK0x1EfxbIPd8NYXz7UDyf01Q5VNNHeSWAy2uV3OQmRen
ebrA1IGFs0s++RyCPxMEbiL4jyLEt19kUIfzL1wNe6Mfre6wUS9vMaOPqcMG
VWBA9qo7NLIc7TdUR/DB6gUQfAYQuGDiMKW9NepyjTrEnp0mkHg/oQZJT94I
94Ljz8kYzt9i/uNQCheC3+P1isXkoxEGv/TwNteZd5XgfFh4GmitFL7AYgzn
g82zQvDB4WOKiK/pE/irzKqNHc6AwBpJiP4UY4fgt5c/zlCUgMRnjLHDA1D6
2ygO58PSH4x/FqSfRxSSHnYaQ9K7prDDDaFPjufDTOD8Jff38c0pNoXzYfnr
y76PW9OnIfIbLP8BADLYhLM=
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYp+LE2P+bbZ06I3o9mecIOcA49/RlF3z/7OC
w+cNAdmzpls6rBXS4Utfp+zA5aZayvTLwmGDXt5iRhs1Bz+Q+mALh/8gcF/D
4QwI5Jg7sHB2ySf7aTlEiG+/yOCH4B9sWx5+ygnBP1Ara5FuYu7w4+3rA5bO
CP4DkEYFBP/4rh29bAIIvr7WSuELLFB+CpS/RNMhEmRfnYXDq+Ktor+z1R02
gtwpY+ngMqFZKO2UMpz/pi2322i2HJzfB/K/gBjUvxYOL2ofZ5/P4XWQmRen
eTrA3EH9k8rLWZzMcPvB/rVngvP9n3heMhVG8AuWl2z4d54Rzm8Wr2XNdGOE
+38mCEgywsMHxpeYeoUzowjBB9ORFhD3FbA7LLm/j2/OYwuoewQcjEGg2NIh
DQTaRODxB+a7STqgxy8A2JPHJg==
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{27.75978082191781, 15.14319302615193},
       PlotRange->{{0., 27.759999999999998`}, {0., 15.139999999999999`}}], {1, -1.6},
       Top], InsetBox[
      GraphicsBox[
       {Thickness[0.03746721618583739], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ1IGYC4v6Ibn/GACmHOYuUd/5R13WA8Ws+bQjIjtJ1
+LLv49b0b5IOLSxH+w3LdR0euMY7ztoo6WBiDASTofJlEg4nDjutzfyn67Aj
2Criv7qEg66i/JecaXoO6WlAwCbhMGMmENzUcxCpnFRy9om4g/v+WlkLdn2H
g937mkwOiztsMf9xKMVLHyKvguCHvL38ccZDMTgfZMzMSDEHkR6vVywmCL7s
8hceevf14PwzILBGzyFGNULm3BwxhxZe//VTVPUg7i4Wd1ir+qR5Xq+ug/8T
z0umwYxw/twTk5dkL/tvD+O/qH2cfX7NHwy++NQrnBlKCP6U9taoy3t0HESb
ZKYYXP4P58PMh/EZQOCAGJzvsebocgYLqPvrdRzcQPwZIpDw2qkN50+fwF9l
lo3gB9ySrkk00ob474+Iw38w0HI4C/J3jiicD/bvZQQfbD+DmIO5zd6gaYra
Dgq7FuxL9RODxjfUvBhxhx9vXx+wZNaBhGOPhAMLZ5d8cp6OQx8ofUyQdGgA
pYftOpD4YZRy2OrQ9Oj4DR14+gHH1ysEH5a+AAY9FVg=
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, {CompressedData["
1:eJxTTMoPSmViYGDQBGIQHaUaIXNuj6jDGRDgUXCA8Y1BQFjJwQREFws7PHCN
d5zVqOyQngYEagJw/nXe22Kp27jh/IAnnpdMJ7M7hHOKtRv3KznwOPJ5zXjJ
6rBWSIcvXU7J4cu+j1vTw3gcmnn9109p1XB4Ufs4+3wOj8MmvbzFjHM0HGbM
BAEeh1OHndZm7kPwqz9tCMi+heAH3JKuSRTSdFD/pPJyVic3Tj7Y/ZvZHHQV
5b/kfNOA8I1ZHaTnxWme/qDhcLB7X5PJY2aHFpB7nmpAwsGHyeE/CNzXcOiP
6PZnNGBwyMj/0HryiobD3BOTl2Sr/bd/mrjwmsl5BD8hJEh9QSaC//db6YM5
hhqQcCxmcIDx/UHhE8wI54PD6zIrBh/s/3/qcH4qKNyPIfiyy1946M1Xd7Ar
caw9LcPqcOFq2Bv932oOS24tf2x4mAXi32lqkPhaxuSww6Hp0fEKFYj/zvyw
B5uXJuOwQXqb7qk33+0h/paG8+V3LdiX2icF579py+02+i0J54Pjs07UYbvX
Bos5Pxkg4a4pDA9vGL9VgV31TIkAnA9LX+5rji5n2CHpgJ7+APpEHgQ=
          "], CompressedData["
1:eJxTTMoPSmViYGAQAWIQXXn/xy3jbgGHncFWEf/bJRwOdO9rMnnM55AGAmpi
Dl/2fdyafo3LQeOTystZnCIQ+iQbnL/Va4PFnJ/McP5BsH4GB481R5czSIjC
+TDzYfw3bbndRr8lHdLB9jA6PHCNd5x1UcohWjVC5tweJodUkPgzWYclt5Y/
NjzM4rBGSIcv/Z2Cw4SIbn/GDywO1SB3SytC3KvM5bDi28uKMwLKDv0geQEB
OB+s758gnP8fBO4LOXxYtF7hrIQSnH9HU3bN/88KcH4NyPzT8g7ClZNKzi4R
hLsPPbwA09aXVw==
          "]}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
         "], CompressedData["
1:eJxllg1MU1cUx4tlc9BKmQIF2r4P2r5aNUaBOCHTHeYciDrrIEr82OaAInML
uEEmWNiHAk4w4L5CHXFqoh0JOojiB9mQjbnABONC4jZmBkvdB27ESYgh08F6
73333tje5OXl9+575557zv+c++SXS54v1Go0mrDA1RC4ZgWu8IiDYv5iB5T6
ytqnG3VAWZ8Rld1crIeC7Tef1U4pjDVojHJuOWG99CBTgc7s9uUtFXooLvmn
pj9GnR/TwyJZnHz1hh222fPM1x5EQVbbFZ9mpxW2IvYkwGf3xvYMuKzQU9/9
bqqf82WVU9D4wAqNefUbwlyJ8EzTvrnuLisUuQOjNhFu7Th+I/WODQbQWGeG
dX2zV3zykQJi17HuwjMCvBN+pXGp0QGpyE6OCN/1Pn26+BcHGLa7RpIdEvjR
9yXz4c6Jz6XBPRJYfH9mLRadhA9I5P2VTmK/QYK1yH65k/jZxBnb+0GC/+6V
j7bsdkL9k2u63BMS7J1od+3a4gQvGhEys0e5X+VmlfE6A/Ph9NxFUUXTqr0O
zni9WM7JaF9DDsbmoy84r5Zybrff2nd0vQNGV7+YcSRMho3DJs+OZM7YD6/y
sH/VnP8d/6snLZ/z7Tc6Y+8vDOXNEXF1KZclGAvivq6Lhx5dorD4NTcZKpft
Ulh8zz0x9XXBQQXmVbxfNrhfgur76aXX+hQYRO97OL/Ze361dz1nbN8ggQfF
t1Ih8fOKZH+vK2R/h0USnxwF/q59rT55q8j0ivW1SiT6Xq5ADFrfJsKSBa3z
rttUf/UiHEK6uy4S3WvioBz5YZGJ/Q4RWpEOQIYvSzzj3kIJMpG+s2S2P/I8
ifFNp6Vt5ixnrG9/KOP7UCjjfY8ksfjj9Y9xxnWxiTP2Z0pm+ca6OCMzfWDd
XpAYz6DxlsC4RpptHzhnYfbw82rOk913O4s2cc4dH7rb/Ks5hKkeKNP9tiF7
Ky2McR6+4Yz3863A2D5hGzvSKobwKtQXsoM4XQIXWu+4SOwsk8CB5t8T4WeU
B60EIyguu02kf6UZwDMyNZyy0MT6F9aNycT6HY7nj/GMv8I64oyWcf9uDGEs
H9Ax9g37/Eu1OrUvGol/7khiLz+eMckfZ9zHzibAfmPVI8W1kXAxJz1vJjOR
5OHjSFIHaQJjfD8vsPfx/CWR2cP5N0qMcdwWcKa6DmaiEx1jul8aZ8rYvz9E
xrRuKNM6pIz10C2oedITfxMEMt+qJ+eEViB57udciP2bw/gkim/vHBYPbG+N
gay/UYAcpAs5GgrQZ6cEkue9jxN9ZghqPzGQe4Va/z0xpA5TkqAS6WRtPFSh
fvSYTfU7Wu03NlhRllF11Wwg/e0VG/n+7SjG5o64T2e9FMQSZ3qeYjd+srL4
kPrlHI3yV8eZnp/BTPVHGefvKR2pt1wryy89byk/dN4G+Dd0Xm6wMT2Rfmtj
etuJzv9cO+MP62q2DH2hMCbnmcLsPff94W3Tfs6xDdm3wyc50/+RYKb/K/8D
CSiGWA==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sX39/HNETZ0KFhesuHfeUYHGN//ieclU2Em
OP8/CNgzOSwB8R8bODCAwAFmB9Eer1csU/QdjnTvazJZzOOQEHvHjTlCz6FV
gV31zBRROL83otufcYIcnH8GBHqUHZ5EiG+/mKDvMGMmEFiqOzSyHO03/G7g
4H9Luibxkibcfn2tlcIXWLTg/OO7dvSyCSD4D0DmKCD4P96+PmDprOXgfYLd
djaroQMLZ5d8sp+WA7ebainTLwM4Hyx/FcGf0t4adfmOvsN2h6ZHx3doONT/
tio4d0LP4QTIvglqDvEhQeoLVupC3Bmu4jBnkfLOP+q6DmdB/vmjCOfD/Avj
i1ROKjm7RMqhBaSvXNdhR7BVxP90UYcNenmLGefoOTxwjXectVEAov65vkMA
KPwvszlMn8BfZXbbwAEUPDMlGeHuh/Fh/oPxYf5vFq9lzXRD8GHxCwA2xM1i

         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4hUvPPT+fzRxEKmcVHL2iaQDjL8j2Criv7qU
ww2hT47nn5k4qH9SeTnLU8rB5wS77eyruPkGWiuFLxxB8J8kLrxmst/EIUY1
QuacDCZ/JgjsNHFITwMCNimHrztvdf1dauLw0DXecVagpIPqk+Z5Z7NMHNYJ
6fCly4k7aLzl3Wfw0thBA2Q+p4iDN8h+VwS/x+sVi8lHIzjfvunR8RmvjRwO
dO9rMlEWhfPftOV2G0mL4eSD3fdHzMH/4sSYf5+NIOHTIu7QH1yiMv28scPe
/Jq3M5cqORxsWx5+6pIJnM/nv35KKocpnA8ODxVMfvX9H7eMuZXh/A+L1iuc
9VB2WHJ/H98cYQTfAeSe2yao8o+NUeW9TRzklgMjrl7NoZHlaL9huIkDC2eX
fPI5BB8czjcR/EcR4tsvMqjD+Reuhr3Rj1Z3kJh6hTPDyMRhAyjge9UdXmRp
f5vOi+CD1X83hvPB8bbN2GFKe2vU5Rp1BwYQWGDsUPfbquDcCTUHkLP+GyLc
qw6KP00jOF96Xpzm6Q+GcP7nDQHZs65j8ksPb3OdeVcJzoeF5/QJ/FVmrxF8
sHkKRnA+OHykEfH151vpgzmJRg5nQGCNJES/t5FD8NvLH2coSkDi08nI4QEo
/W0Uh/Nh6Q/GPwvSzyMKSQ/zjSDpXVPYwb4yYoWprTGcz+WmWsoUZQLnw/LX
l30ft6ZPQ+Q3WP4DAJz2lLA=
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4i3mPw6lzLJw6I3o9mecIOcA49/RlF3z/7OC
Q6T49osMdRYOa4V0+NLXKTsUrOm+nfHA3GGDXt5iRhs1iHorc4f/IHBfw8HE
GAiCzRxYOLvkk/20HA7UylqkmyD4Gm959xloIviqT5rnnZUyc/jx9vUBS2cE
/0EE0GIFBP/4rh29bAIIvr7WSuELLFoOaiC+F5S/RBNiX4q5w6viraK/s9Ud
xKde4cxgsnBwmdAslHZKGc5/05bbbTRbDs7vA/lfQAzqX3OHF7WPs8/n8Do0
shztNzQ3c1D/pPJyFicz3H6wf+2Z4Hz/J56XTIUR/ILlJRv+nWeE85vFa1kz
3Rjh/p8JApKM8PCB8et+WxWci0DwGUDAwRzivgJ2Bx431VKmU+ZQ9whA1EVa
OKSBQJsIPP7AfDdJB/T4BQAI0sXq
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.29694899343484604`],
       ImageSize->{26.68926525529265, 16.640936488169363`},
       PlotRange->{{0., 26.69}, {0., 16.64}}], {0, -1.6}, Top], InsetBox[
      GraphicsBox[
       {Thickness[0.037383177570093455`], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4jQwEHOA0BIOML76J5WXs1ZKOIS8vfxxhqKY
QzCIfijh0KrArnrmiyicb2IMBJcR/B3BVhH/j4s6fNn3cWv6NQmHg937mkyS
RR0euMY7ziqUgNAThSD6Nos4tIjXsmYe43HQANnHKeLwovZx9vkcTjh/JghE
MqPJMzoo7FqwL3WdGJwPsx/GPwMCOVIO3I58XjNeMkHs3SgHcZcYm4P7mqPL
GW4oOEhvFJvPlMDhsPLby4ozDxQdZEB8BV6HFSC+gLLDZ5D6MEE4fyfIf88R
/DZQeISIOOzJr3k7k1UZYr6ZqAPIe8bCSg4MIJAgAueD/fNTGM6PUY2QORcj
7BDOKdZufF4R4i4JqPxmRYdokPwcIYh8PIIvXDmp5CwLgn9HU3bN/8kKDumg
6HMThrgvQMHhTVtut5G0CJwPDkdNUVT5aDGI/w8g+J02nrvSFimiym9QgvsX
HJ6Nyg7V93/cMvYWhPPB4c7DDuez6v/iusTz3V752qNghhgFOB/szwopOB+c
ThaLOTSD0oMbAyT9aQo7/AcBe044H+ZfGB+WXiHpUNwBPT0DABDyNHs=
         "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
         "], CompressedData["
1:eJxllg1MU1cUx4tlc9BKmQIF2r4P2r5aNUaBOCHTHeYciDrrIEr82OaAInML
uEEmWNiHAk4w4L5CHXFqoh0JOojiB9mQjbnABONC4jZmBkvdB27ESYgh08F6
73333tje5OXl9+575557zv+c++SXS54v1Go0mrDA1RC4ZgWu8IiDYv5iB5T6
ytqnG3VAWZ8Rld1crIeC7Tef1U4pjDVojHJuOWG99CBTgc7s9uUtFXooLvmn
pj9GnR/TwyJZnHz1hh222fPM1x5EQVbbFZ9mpxW2IvYkwGf3xvYMuKzQU9/9
bqqf82WVU9D4wAqNefUbwlyJ8EzTvrnuLisUuQOjNhFu7Th+I/WODQbQWGeG
dX2zV3zykQJi17HuwjMCvBN+pXGp0QGpyE6OCN/1Pn26+BcHGLa7RpIdEvjR
9yXz4c6Jz6XBPRJYfH9mLRadhA9I5P2VTmK/QYK1yH65k/jZxBnb+0GC/+6V
j7bsdkL9k2u63BMS7J1od+3a4gQvGhEys0e5X+VmlfE6A/Ph9NxFUUXTqr0O
zni9WM7JaF9DDsbmoy84r5Zybrff2nd0vQNGV7+YcSRMho3DJs+OZM7YD6/y
sH/VnP8d/6snLZ/z7Tc6Y+8vDOXNEXF1KZclGAvivq6Lhx5dorD4NTcZKpft
Ulh8zz0x9XXBQQXmVbxfNrhfgur76aXX+hQYRO97OL/Ze361dz1nbN8ggQfF
t1Ih8fOKZH+vK2R/h0USnxwF/q59rT55q8j0ivW1SiT6Xq5ADFrfJsKSBa3z
rttUf/UiHEK6uy4S3WvioBz5YZGJ/Q4RWpEOQIYvSzzj3kIJMpG+s2S2P/I8
ifFNp6Vt5ixnrG9/KOP7UCjjfY8ksfjj9Y9xxnWxiTP2Z0pm+ca6OCMzfWDd
XpAYz6DxlsC4RpptHzhnYfbw82rOk913O4s2cc4dH7rb/Ks5hKkeKNP9tiF7
Ky2McR6+4Yz3863A2D5hGzvSKobwKtQXsoM4XQIXWu+4SOwsk8CB5t8T4WeU
B60EIyguu02kf6UZwDMyNZyy0MT6F9aNycT6HY7nj/GMv8I64oyWcf9uDGEs
H9Ax9g37/Eu1OrUvGol/7khiLz+eMckfZ9zHzibAfmPVI8W1kXAxJz1vJjOR
5OHjSFIHaQJjfD8vsPfx/CWR2cP5N0qMcdwWcKa6DmaiEx1jul8aZ8rYvz9E
xrRuKNM6pIz10C2oedITfxMEMt+qJ+eEViB57udciP2bw/gkim/vHBYPbG+N
gay/UYAcpAs5GgrQZ6cEkue9jxN9ZghqPzGQe4Va/z0xpA5TkqAS6WRtPFSh
fvSYTfU7Wu03NlhRllF11Wwg/e0VG/n+7SjG5o64T2e9FMQSZ3qeYjd+srL4
kPrlHI3yV8eZnp/BTPVHGefvKR2pt1wryy89byk/dN4G+Dd0Xm6wMT2Rfmtj
etuJzv9cO+MP62q2DH2hMCbnmcLsPff94W3Tfs6xDdm3wyc50/+RYKb/K/8D
CSiGWA==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sX39/HNETZ0KFhesuHfeUYHGN//ieclU2Em
OP8/CNgzOSwB8R8bODCAwAFmB9Eer1csU/QdjnTvazJZzOOQEHvHjTlCz6FV
gV31zBRROL83otufcYIcnH8GBHqUHZ5EiG+/mKDvMGMmEFiqOzSyHO03/G7g
4H9Luibxkibcfn2tlcIXWLTg/OO7dvSyCSD4D0DmKCD4P96+PmDprOXgfYLd
djaroQMLZ5d8sp+WA7ebainTLwM4Hyx/FcGf0t4adfmOvsN2h6ZHx3doONT/
tio4d0LP4QTIvglqDvEhQeoLVupC3Bmu4jBnkfLOP+q6DmdB/vmjCOfD/Avj
i1ROKjm7RMqhBaSvXNdhR7BVxP90UYcNenmLGefoOTxwjXectVEAov65vkMA
KPwvszlMn8BfZXbbwAEUPDMlGeHuh/Fh/oPxYf5vFq9lzXRD8GHxCwA2xM1i

         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYoemR8dncJs6iFROKjn7RNIBxt8RbBXxX13K
oWBN9+0MBlMH9U8qL2d5Sjk8SVx4zeS9CU7+qcNOazPvIfh1v60Kzt0wcYhR
jZA5JyPlUIvGNzEGgssmDulpQMAm5TAhuERl+n4Th4eu8Y6zAiUdDtTKWqS3
mDisE9LhS5cTdzjYtjz8FJOJgwbIfE4RiP3xxnC++pPmeWe5EPyb0jWJRqzG
Dge69zWZKIvC+W/acruNpMUcbqDxYfJg9/0Rc3iepf1tOq8xJHxaxB003vLu
M3hp7LA3v+btzKVKDjEKjh+T35jA+SteeOj9VzSF88HhYYfJr77/45YxtzKc
/2HReoWzHsoOtpURK0x1EfxbIPd8NYHz7UHyf41R5VNNHOSWAy2uV3OQmRen
ebrAxIGFs0s++RyCPxMEbiL4jyLEt19kUIfzL1wNe6Mfre6wUS9vMaOPicMG
VWBA9qo7NLIc7TdUR/DB6gUQfAYQuGDsMKW9NepyjTrEnp3GkHg/oQZJT94I
94Ljz8kIzt9i/uNQCheC3+P1isXkoyEGv/TwNteZd5XgfFh4GmitFL7AYgTn
g82zQvBvg8LHFBFf0yfwV5lVGzmcAYE1khD9KUYOwW8vf5yhKOEQDYrPGCOH
B6D0t1EczoelPxj/LEg/j6iDOig97DSCpHdNYYcbQp8cz4cZw/lL7u/jm1Ns
AufD8teXfR+3pk9D5DdY/gMAzg+EeA==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYr+LE2P+bbZw6I3o9mecIOcA49/RlF3z/7OC
w+cNAdmzpls4rBXS4Utfp+zA5aZayvTL3GGDXt5iRhs1iPpgc4f/IHBfw+EM
COSYObBwdskn+2k5RIhvv8jgh+AfbFsefsoJwT9QK2uRbmLm8OPt6wOWzgj+
A5BGBQT/+K4dvWwCCL6+1krhCyxQfgqUv0TTIRJkX525w6viraK/s9UdNoLc
KWPh4DKhWSjtlDKc/6Ytt9tothyc3wfyv4CYwxewf80dXtQ+zj6fw+sgMy9O
83SAmYP6J5WXsziZ4faD/WvPBOf7P/G8ZCqM4BcsL9nw7zwjnN8sXsua6cYI
9/9MEJBkhIcPjC8x9QpnRhGCD6YjzSHuK2B3WHJ/H9+cx+ZQ9wg4GINAsYVD
Ggi0icDjD8x3k3RAj18Awy3HEA==
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{26.74507596513076, 15.14319302615193},
       PlotRange->{{0., 26.75}, {0., 15.139999999999999`}}], {-1.6, 1}, {
      30, Center}], InsetBox[
      GraphicsBox[
       {Thickness[0.036101083032490974`], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ1IGYC4rVCOnzpfYoOcxYp7/yjrusA49d82hCQHaXr
8MA13nFWoqJDC8vRfsNyXYdwTrF2Y3tFBxNjIJis63AfJL9QweHEYae1mf90
HZwnNAulVSk46CrKf8mZpucwEwQyFRxmgOibeg4fFq1XOBuh4OC+v1bWgl3f
wX3N0eUMHgoOW8x/HErx0oeY91EezpfftWBf6joEPyUNCNTkHUR6vF6xmCD4
sstfeOjd14Pzz4DAGj0H9U8qL2dlyju08Pqvn6Kq5/AfBOQVHNaqPmme16vr
8GXfx63pZYKo/G0CcH5vRLc/4wd+DL741CucGUoI/pT21qjLe3Qcgt9e/jjj
oACcDzMfxge7q0cezhepnFRylgXq/nooP0UWEl47teH86RP4q8yyEfyAW9I1
iUbaEP+dlIX4678WRJ+lHJwPpuYj+GD7z8g5mNvsDZqmqO3wpi2320haHhrf
2g7CIPNFFBx+vH19wJJZx+E0OBwVHFg4u+ST83Qg6UNP0aEBlB626zjwxwbc
N0pXdNjq0PTo+A0dePoBx9crBB+WvgAUSheV
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCwB2IQ7bbm6HKGCEkHkcpJJWefSDrA+DGqETLnZKQcqu7/
uGWsLemg/knl5SxPKYedwVYR/59LwPkHu/c1mTQj+O4g/RUSDvdd4x1nCUpB
xaHymZIOIW8vf5yxUNyhL6Lbn/GCmEMlyPzTYg4aIHlOEYi9f0Tg/C/7Pm5N
3yYM5zOAwAJhiH4DUVS+gBicv1ZIhy/dDsEH69cUd1DYtWBf6jthhzQwkHA4
AHK/spRDM6//+imtGg7yIHk9KYdNenmLGedoQMLFRcrh1GGntZn7EPzqTxsC
sm8h+AG3pGsShTQd1oDs3SdJkO8P5YP93y3usBFk3x8NBxNjIAgWd9BVlP+S
8w3KnyzmID0vTvP0Bw2IP16KOrSA3PtUw2EdyDw5UYf/IHAf6h4WEYeM/A+t
J69owMPvaeLCaybnEfyEkCD1BZkI/t9vpQ/mGGpAw1EEzgeH1zoEH6z+mhic
D47Ph2KQ8PmnDuengoL3GIJvoLVS+MISdXh8N7Ac7TcsV4fEzwExaHyow+0v
P7zNdSavkkOrArvqmSnCEP/NV3IQBvkvRcjhASh9NSo7vGnL7TaSFoDzl9xa
/tjQmQ3OZ9X/xXWJ57u984RmoTQvBTgflj5hfEg4iDpIbxSbz7SAAZJeNYUd
bEsca0/PYYPzwfFRzA3ng/VN43c4ewYIeEQh+YNdEOLvRjFofhCE5htoOuwU
husHu/+2CJwPMuaMjhiqvLU4xN7Pwg7poGBik4CaIwqR3y0BtVccnn/B9u5A
5GdY/gYAtm+hug==
          "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQDQYOgg5f9n3cmn5NwmFnsFXEf3YoXwzB/w8G4g7q
n1RezsoUcNAA0ZriDge69zWZPOZzUNi1YF/qO1GH5beWPzZk5obIc4o4yGwU
m8/0gA3OXwKSd2aG86NVI2TO2TA6VN3/cct4tSicfxBkrrMEnN8f0e3PuEHK
YavXBos5P5kd1grp8KXPk3dITQOCZawOlSD9uxUg+hZzOOzJr3k701XJoUW8
ljXzGI/Dim8vK84IKDu8acvtNpIWgPOD317+OINRGM5vVWBXPTNF2KHbxnNX
mpMinL8XZJ6ookMLlL8HyjcxBoJiYYg7jik47ACFV7ow3D3o4QsAlAuZ4g==

          "]}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
         "], CompressedData["
1:eJxlln9MU1cUx4tlm9BCnfJj0Nb3nu0rr9QYpYQhmdthhoGog63GEdE51xXG
3AJukCkU90OETVjAuR/UEX8lS0eG/IgyHXFAxow4wWhYnGNkNeIWcSMqI6ab
DNZ773v3xvYm74/Pu/ede+6533POE14ufd6lVqlUYYGnIfDMCzzqiH2cc5kV
yrzlnbONGlBYmxmd21yiBeeWsWfUfonyHBo+xi3HTN/OZEvQnduZ3rJLCyWl
d/aej5HnJ7SwVOCmX7+SBJvFAsPFmWiyvliEQsTuBEg89KL1Qr4I/fW976eO
J0CCzH0yp9gD44AIjQX1eWH5ieCe6szf3iNCcVFg1CbCjW1Hr6TetsAQGusM
sHbwkVVffCoB13Ok19W+GN4LP9u4It4KqciOg4PBgaePl/xmBd2WfF9KEk++
L02G28c6+OGdPBi8N3OWcTbCH/BwDq1/0kbsN/CwDtmvsMFX9yZ2DjUxxvZ+
5mHmXsW1lh02qH9iTU/RFE/83WQDDxoRArUXzM0y432GkuH4wqXRxbOyvS7G
eL9YxvhcI1bKehS/MsYd4o09h9Zb4VrW1syDYQI8N6p3b0thjP3wSNSfH5E/
uxn/O/ln/0on41tvdcfet4XyCxFxdfY+HiaC+FzP6Y8eXi7R+H3epKtM2y7R
+J583P/9K/skWLTr4/LhGh52388ouzgowTBa72b89sA3WZ71jLF9HQ9VKL6V
EomfhyPne1Mi59vPEf04JPir9o36lEKO6hXrazVH9J0uQQza38zB8uTWRZfM
sr9aDrLbznpVNwVQ4REHFcgPo4nY7+KgFekATPBdqXvS4+IhB63PMdHz1UTl
dXziMlOObci9FX6SMY7veCjb8b3y8E8QG5E+fWYa/+sF8acuH2GM820jY+yP
30TvG+ui3UT1gXV7agllnN9PCZRXN+1ZWDTKU3vKvSpc5fOP2r9mjONRFsrK
dwor58XvDzPGeXOdMT63U6CMdfJTKGM/c4M4gyd5ekkg9SJNnv9BgF+txrY5
NQ8+FJcdHKlfK3XgRuexcbR+Yd3oOVrvslA8rxooEx0xxvv8oQ9hLB/QUPaO
esdXqDVyXdST90WRpA46DZSx/vyMcb6fMEJNfPVDJbWRcNqRUTCXvRime+92
F38WSXRrECjj+ykU6Ho8PyZQe/j+45dQxnFLZkx0HcpYJ+9oKD9w3jTGYyjO
fwuU76B7u8oYx/8oY6yHrQIkTZknDn6olfNQnm/VUh2LaP48Yxf2L4rylyi+
A1E0HtjeGh3ZXxLAMTlyt1lYQPTlEMg9Vz1K9MkLcj3Rke/PyPnfH0PibzdD
JYrr2segGtWj+RZoQ/nSu0CuNxZYVZ5ZfcGgI/XtNQv5/t1oyoauuMPzXgpi
nrHST7Ebv4g0PuGoP7czzumrNqbXMVb6aTAr+lP6K8lzDbyK+vUGkd6v0m8V
fqDfBvh31C/zLFRPpN5aqN6IvSTKB+r2bho5I1H+D/czidp79vL+zbPjjHF9
nGas/I8Es/K/8j9G5I7j
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sX39/HNETZyKFhesuHfeUYHGN//ieclU2Em
OP8/CNgzOSwB8R8bOjCAwAFmB2431VKmUwYOR7r3NZks5nHYoJe3mFHHwKFV
gV31zBRROL83otufcYIcnH8GBHqUHQrXdN/O2GDgMGMmEFiqOzSyHO03/G7o
4H9Luibxkibcfn2tlcIXWLTg/OO7dvSyCSD4DyLEt19UQPB/vH19wNJZy8H7
BLvtbFYjBxbOLvlkPy2Ie38Zwvlg+asI/snDTmsz3xk4bHdoenR8h4bD/lpZ
i/QUA4cTIPsmqDnEhwSpL1ipD3FnuIrDnEXKO/+o6zucBfnnjyKcD/MvjC9S
Oank7BIphxaQvnJ9hx3BVhH/00UdQM5m8DNweOAa7zhro4CD/8WJMf8+GzgE
gML/MpvD9An8VWa3DR1AwTNTkhHufhgf5j8YH+b/ZvFa1kw3BB8WvwAYictg

         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYoemR8dncJs5iFROKjn7RNIBxt8RbBXxX13K
oWBN9+0MBjMH9U8qL2d5Sjk8SVx4zeS9KU7+qcNOazPvIfh1v60Kzt0wdYhR
jZA5JyPlUIvGNzEGgsumDulpQMAm5TAhuERl+n5Th4eu8Y6zAiUdDtTKWqS3
mDqsE9LhS5cTdzjYtjz8FJOpgwbIfE4RiP3xJnC+2pPmeWe5EPyb0jWJRqwm
Dge69zWZKIvC+W/acruNpMUcbqDxYfJg9/0Rc3iRpf1tOq8JJHxaxB003vLu
M3hp4rA3v+btzKVKDjEKjh+T35jC+SteeOj9VzSD88HhYYfJr77/45YxtzKc
/2HReoWzHsoOtpURK0x1EfxbIPd8NYXz7UDyf01Q5VNNHeSWAy2uV3OQmRen
ebrA1IGFs0s++RyCPxMEbiL4jyLEt19kUIfzL1wNe6Mfre6wUS9vMaOPqcMG
VWBA9qo7NLIc7TdUR/DB6gUQfAYQuGDiMKW9NepyjTrEnp0mkHg/oQZJT94I
94Ljz8kYzt9i/uNQCheC3+P1isXkoxEGv/TwNteZd5XgfFh4GmitFL7AYgzn
g82zQvDB4WOKiK/pE/irzKqNHc6AwBpJiP4UY4fgt5c/zlCUgMRnjLHDA1D6
2ygO58PSH4x/FqSfRxSSHnYaQ9K7prDDDaFPjufDTOD8Jff38c0pNoXzYfnr
y76PW9OnIfIbLP8BADLYhLM=
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4i3mPw6lzLJ06I3o9mecIOcA49/RlF3z/7OC
Q6T49osMdZYOa4V0+NLXKTsUrOm+nfHAwmGDXt5iRhs1iHorC4f/IHBfw8HE
GAiCzR1YOLvkk/20HA7UylqkmyD4Gm959xloIviqT5rnnZUyd/jx9vUBS2cE
/0EE0GIFBP/4rh29bAIIvr7WSuELLFoOaiC+F5S/RNNhP8i+FAuHV8VbRX9n
qzuIT73CmcFk6eAyoVko7ZQynP+mLbfbaLYcnN8H8r+AGNS/Fg4vah9nn8/h
dWhkOdpvaG7uoP5J5eUsTma4/WD/2jPB+f5PPC+ZCiP4BctLNvw7zwjnN4vX
sma6McL9PxMEJBnh4QPj1/22KjgXgeBD7LGAuK+A3YHbTbWU6ZQF1D0CEHWR
lg5pINAmAo8/MN9N0gE9fgGp9ssB
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.29694899343484604`],
       ImageSize->{27.702724782067246`, 16.640936488169363`},
       PlotRange->{{0., 27.7}, {0., 16.64}}], {-1.6, 0}, {30, Center}], 
     InsetBox[
      GraphicsBox[
       {Thickness[0.03492839678658749], 
        FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIzIGYC4or7P24Zc8s6/AeB+UoOMH6njeeutEnKDmdA
oEfaQSA24L5Ru7LDeiEdvvQ4BP+Ba7zjrImScP6OYKuI/8dF4fphfJj56HyR
ykklZ5+IY/DT04AgDMHfk1/zdqarksPB7n1NJofFHe5oyq75r6zk4LHm6HKG
HeIOxiAgrAR1j5CD/K4F+1L5JB1kNorNZ3rACTf/Ou9tsdRtfBh8mHtnzAQB
Hrh/bEsca0/PYYPzQc5KU2OB88HKZzLC+eDwOvPDHsavedH0a5rlF3uY+TA+
zH4wXf8fzhcG+ZdFAGqusMOXfR+3pk/jh/hLUBjinhg+h0pQPJ0WdHhR+zj7
/BteiD4XQQf/J56XTIV5IPRkqD/tof6v54CYJ8YM50erRsic28ME5/dHdPsz
bmCE8yHhw+DQJF7LmsnGCQn/xwwOdiB3yHA6aHxSeTmrkxniDh0uOH/JreWP
DZt54XywvWYCEHU5jA4HQOYoCzqw6P/iutTz1x7GnwXytuQPOB8Sf5/tYfph
fIg5vHC+OsgeT06HB34vE/7O/20PCT9WuH9h/ILlJRv++XPB+SUgPj8/JFxl
eBzA5mQKOESAwuUPP4R/UhKe3sDRyyMFSW/FSpD0YimFkX9gfACSraA+
         "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
         "], CompressedData["
1:eJxllg1MFEcUxw+hNXAHZxXB0sOdu+XYuwUUgQo2UB8aC54aKZhK/GgpEZC2
SpNiinpUIgIlYIDGD7B+tUavRKxnI7UhCpdSA0axGmqbUhIpNCmgpEBaSiuB
3szszqR3k2wuv5vZN++9+b83a8wtyszz1Wg0Pu6n1v3Mcz/fP3rj6fJnMrzv
KHbO1mlBZV1qkK2xUAfL5eZFD77jfA+PFs67i8Yr7gTL0GpzJp3er4PE5FuZ
J3610vkRHcyMPXGtumCFHeZsw/2ZICjE6xMk2I7Z/iIMvxM1dTJcAldN++GE
Ic4dCmvwyJGgLrtms09GGKR3lIYnVUlQkO8elWHgXLb3gs9NC/VrowGWHP/B
f3euDELb+fa8L5fC5ocNO2aHZEiId48sAU7W6w+svBwF+p0Zj+MkRN9PjoY/
Pr+KekoQDH/QuvjZE4U/RnAMr9fGUPu1CEKx/TUx8MXUSMm9es7E3k8IujrX
XCl8NQZqkte35U8iSMP+SjHQhIe/kdnz5EaFyW9TNFxZGB1UMIugG9v7iDOJ
bzCK8Rwe5zj/jvOXwtk+6cx4NywKBta9lXrKxwiCYzh92ZzMmOQxX2b+kPxs
4NzV9s3R52M534DDg13TVi/e6h9SFd+BvPhYVcW23hkry9+unf2v+SbJLL+H
/G7Xrdgqw6L9nxT3HEGwsXt+yqfHZejB6+2cP+z8el3TJs7Evh5RPaTJSt4E
MOD4VivxNQg0P4IMTyv31MRtF5heib7WClTffjIE4/0jBJiZ2jdwekLxVyfQ
/6+LVIeaELieOP3trtEIav+aAE7zb+VnA81wq8g+1pSHqL6DzSy+1/tesr8d
F8l4MDv0xsMyzt04v05vxnKN7/XmUazPy5Es/2T/PZz/wfUmco4l9Wtm5/0A
1/dBM9PHJlwf5RGMadwiY6Jrh4nZE38czNLUck5rue3QlHAm55TizaoeVFbj
Jfbe40zWXeVM0h4rMiZxfObNa+vLF+bbPPgVBPvwfmdEqvOVynyDCL9Yw1vm
fBHcxOdWYaT9a5We1m2ukfUvYmebkfU7sm8SYpyN+1i/wJjo7ZA3kzhAy9jR
5xha4auFP9snWgtOCEodBih9kvM43i8dMSa/lxAcCS19rrAyAJpxHxpHip0A
mvcRE2NyPhaRrSfzzSKz14/zMMR5AT7vvzlT/UZ4MY1Dy1iN91+sP1/OxD+X
yJjUyUXOLVhnezkTPUSLIE1GjJyq1lF/fzbR+WYd1eV9E5jx/B3OecS/QMYX
cX47A1k+iL31err/XybIGuudaDQuUPqDSPvDwReoPsdMSj/R0/erlfp3BSt9
IBIOPJ7ui9+wBGy4Hz2SaBztqj0LpBSnlt416KEM97dEC32vLIix4VrIuXk5
How4q/cpCeuSxPJD65fz4lrbqN8Wzur96cmq/lQmfq7Wwsv4vjZK7HzV+1bl
/923bv4K35cGC9PTUtJvLUxv1J6Vcc6WTOl8tcyY3mcys2c4+6b1rpPzAO6P
Ls7q94gnq98r/wEShJG+
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYm431VKmX0YOBctLNvw7z+gA4/s/8bxkKswE
5/8HAXso/5SRAwMIHGB2KFzTfTtjg6HDke59TSaLeRzEp17hzBAydGhVYFc9
M0UUzu+N6PZnnCAH558BgR5lh+tCnxzPTzN0mDETCCzVHZ5naX+bfhdo/y3p
msRLmnD79bVWCl9g0YLzj+/a0csmgOA/iBDfflEBwf/x9vUBS2cthw16eYsZ
3xg5sHB2ySf7aTkUgNz7AMHfCJLfg+CD7bli6LDdoenR8R0aDupPmued9TJ0
OAGyb4Kaw/QJ/FVmuw0cGlmO9huGqzhsMf9xKKXKwOEsyD9/FOF8mH9hfJHK
SSVnl0g5LH/hofd/oYHDjmCriP/pog77a2Ut0k0MHR64xjvO2igAUX/L0CEA
FP6X2Rz+fCt9MOegkQMoeGZKMsLdD+PD/Afjw/zfLF7LmumG4MPiFwByZssN

         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4hUvPPT+fzRzEKmcVHL2iaQDjL8j2Criv7qU
ww2hT47nn5k5qH9SeTnLU8rB5wS77eyruPkGWiuFLxxB8J8kLrxmst/MIUY1
QuacDCZ/JgjsNHNITwMCNimHrztvdf1daubw0DXecVagpIPqk+Z5Z7PMHNYJ
6fCly4k7aLzl3Wfw0tRBA2Q+p4iDF8h+VwS/x+sVi8lHEzjfoenR8RmvTRwO
dO9rMlEWhfPftOV2G0mL4eSD3fdHzMHv4sSYf59NIOHTIu7QF1yiMv28qcPe
/Jq3M5cqORxsWx5+6pIZnM/nv35KKoc5nA8ODxVMfvX9H7eMuZXh/A+L1iuc
9VB2WHJ/H98cYQQf7J7bZqjyj01R5b3NHOSWAyOuXs2hkeVov2G4mQMLZ5d8
8jkEHxzONxH8RxHi2y8yqMP5F66GvdGPVneQmHqFM8PIzGEDKOB71R1eZGl/
m86L4IPVfzeF80HRlrbN1GFKe2vU5Rp1BwYQWGDqUPfbquDcCTVIejJEuBcc
f5omcL7MvDjN0x+M4fwvGwKyZ13H5Jce3uY6864SnA8LzxkT+KvMXiP4YPMU
TOB8cPhII+Lrz7fSB3MSTRzOgMAaSYh+bxOH4LeXP85QlIDEp5OJwwNQ+tso
DufD0h+Mfxakn0cUkh7mm0DSu6awg11lxApTW1M4n8tNtZQpygzOh+WvL/s+
bk2fhshvsPwHAHIplSk=
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4i3mPw6lzLJy6I3o9mecIOcA49/RlF3z/7OC
Q7j49osMdVYOa4V0+NLXKTvkr+m+nfHA0mGDXt5iRhs1iHorS4f/IHBfw8EY
BIItHFg4u+ST/bQc9tfKWqSbIPjqb3n3GWgi+KpPmuedlbJw+PH29QFLZwT/
QQTQYgUE//iuHb1sAgi+vtZK4QssWg5qIL4XlL9EE2JfiqXDq+Ktor+z1R3E
p17hzGCycnCZ0CyUdkoZzn/TltttNFsOzu8D+V9AzCES7F9Lhxe1j7PP5/A6
NLIc7Tc0t3BQ/6TychYnM9x+sH/tmeB8/yeel0yFEfyC5SUb/p1nhPObxWtZ
M90Y4f6fCQKSjPDwgfHrflsVnItA8CH2WELcV8DuwOGmWsp0yhLqHgGHGSB1
kVYOaSDQJgKPPzDfTdIBPX4BvEzLFA==
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{28.633773349937734`, 15.14319302615193},
       PlotRange->{{0., 28.630000000000003`}, {0., 
        15.139999999999999`}}], {1, 1}, {-5, Center}], InsetBox[
      GraphicsBox[
       {Thickness[0.03492839678658749], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYCJAQEYCbAZofqYyVCDLE6MOcSYTy1zBptf
AGcWAkc=
         "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4ukzgSBS1mEmGAg7wPhrhXT40utEHUQqJ5Wc
dZGC89sV2FXPXBFycF1zdDlDhZxDb0S3P+MHcYh+TSWHs2eAIEfCwRgEipUc
HrjGO866KOHwHwTmK0H1yWDwO208d6VNUobrF4gNuG/UrgyxX0Uczg96e/nj
DEdRVHkWEbh+GB9m/pu23G6j2wj+jmCriP/HRR1ua8qu+d+M4CtfexTMEIPJ
7wP5b4Io3H9gulIUEh5ySg7CIPuWCDqAnH3mjbyD/xPPS6aTueD2NYjXsma6
8WHwYe4Fi9vzwP2z5Nbyx4bObHD+we59TSaPmeH8aNUImXM2jHD+Nq8NFnN+
/rCH8Vn0f3Fd4vliDzMfxofZ3wy2nwHuHrB9zHwOB8D2yDgULi/Z8K+fyaHq
/o9bxtliEPlmRoj/zohC3cMATw8vax9nn9f5bI/Oh6UnsH3HGB36QeG4Qdgh
ABQ+wSxwPliejQPOjwH5r4YLnh5hfJj5YPed54Dzb/DeFkv9xubwZd/Hrenb
EHxIOhDDyQenC2kxiHsms0P0l4k53AelV0MBiHsKpB1MQOlYWBRuH1iftTAG
H+ZejU8qL2d5isD9A5EXh/PdweldAs5XB6k/KQnnQ9KVDJyPnj8BEtyT/A==

         "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
         "], CompressedData["
1:eJxllg1MFEcUxw+hNXAHZxXB0sOdu+XYuwUUgQo2UB8aC54aKZhK/GgpEZC2
SpNiinpUIgIlYIDGD7B+tUavRKxnI7UhCpdSA0axGmqbUhIpNCmgpEBaSiuB
3szszqR3k2wuv5vZN++9+b83a8wtyszz1Wg0Pu6n1v3Mcz/fP3rj6fJnMrzv
KHbO1mlBZV1qkK2xUAfL5eZFD77jfA+PFs67i8Yr7gTL0GpzJp3er4PE5FuZ
J3610vkRHcyMPXGtumCFHeZsw/2ZICjE6xMk2I7Z/iIMvxM1dTJcAldN++GE
Ic4dCmvwyJGgLrtms09GGKR3lIYnVUlQkO8elWHgXLb3gs9NC/VrowGWHP/B
f3euDELb+fa8L5fC5ocNO2aHZEiId48sAU7W6w+svBwF+p0Zj+MkRN9PjoY/
Pr+KekoQDH/QuvjZE4U/RnAMr9fGUPu1CEKx/TUx8MXUSMm9es7E3k8IujrX
XCl8NQZqkte35U8iSMP+SjHQhIe/kdnz5EaFyW9TNFxZGB1UMIugG9v7iDOJ
bzCK8Rwe5zj/jvOXwtk+6cx4NywKBta9lXrKxwiCYzh92ZzMmOQxX2b+kPxs
4NzV9s3R52M534DDg13TVi/e6h9SFd+BvPhYVcW23hkry9+unf2v+SbJLL+H
/G7Xrdgqw6L9nxT3HEGwsXt+yqfHZejB6+2cP+z8el3TJs7Evh5RPaTJSt4E
MOD4VivxNQg0P4IMTyv31MRtF5heib7WClTffjIE4/0jBJiZ2jdwekLxVyfQ
/6+LVIeaELieOP3trtEIav+aAE7zb+VnA81wq8g+1pSHqL6DzSy+1/tesr8d
F8l4MDv0xsMyzt04v05vxnKN7/XmUazPy5Es/2T/PZz/wfUmco4l9Wtm5/0A
1/dBM9PHJlwf5RGMadwiY6Jrh4nZE38czNLUck5rue3QlHAm55TizaoeVFbj
Jfbe40zWXeVM0h4rMiZxfObNa+vLF+bbPPgVBPvwfmdEqvOVynyDCL9Yw1vm
fBHcxOdWYaT9a5We1m2ukfUvYmebkfU7sm8SYpyN+1i/wJjo7ZA3kzhAy9jR
5xha4auFP9snWgtOCEodBih9kvM43i8dMSa/lxAcCS19rrAyAJpxHxpHip0A
mvcRE2NyPhaRrSfzzSKz14/zMMR5AT7vvzlT/UZ4MY1Dy1iN91+sP1/OxD+X
yJjUyUXOLVhnezkTPUSLIE1GjJyq1lF/fzbR+WYd1eV9E5jx/B3OecS/QMYX
cX47A1k+iL31err/XybIGuudaDQuUPqDSPvDwReoPsdMSj/R0/erlfp3BSt9
IBIOPJ7ui9+wBGy4Hz2SaBztqj0LpBSnlt416KEM97dEC32vLIix4VrIuXk5
How4q/cpCeuSxPJD65fz4lrbqN8Wzur96cmq/lQmfq7Wwsv4vjZK7HzV+1bl
/923bv4K35cGC9PTUtJvLUxv1J6Vcc6WTOl8tcyY3mcys2c4+6b1rpPzAO6P
Ls7q94gnq98r/wEShJG+
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYm431VKmX0YOBctLNvw7z+gA4/s/8bxkKswE
5/8HAXso/5SRAwMIHGB2KFzTfTtjg6HDke59TSaLeRzEp17hzBAydGhVYFc9
M0UUzu+N6PZnnCAH558BgR5lh+tCnxzPTzN0mDETCCzVHZ5naX+bfhdo/y3p
msRLmnD79bVWCl9g0YLzj+/a0csmgOA/iBDfflEBwf/x9vUBS2cthw16eYsZ
3xg5sHB2ySf7aTkUgNz7AMHfCJLfg+CD7bli6LDdoenR8R0aDupPmued9TJ0
OAGyb4Kaw/QJ/FVmuw0cGlmO9huGqzhsMf9xKKXKwOEsyD9/FOF8mH9hfJHK
SSVnl0g5LH/hofd/oYHDjmCriP/pog77a2Ut0k0MHR64xjvO2igAUX/L0CEA
FP6X2Rz+fCt9MOegkQMoeGZKMsLdD+PD/Afjw/zfLF7LmumG4MPiFwByZssN

         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4hUvPPT+fzRzEKmcVHL2iaQDjL8j2Criv7qU
ww2hT47nn5k5qH9SeTnLU8rB5wS77eyruPkGWiuFLxxB8J8kLrxmst/MIUY1
QuacDCZ/JgjsNHNITwMCNimHrztvdf1daubw0DXecVagpIPqk+Z5Z7PMHNYJ
6fCly4k7aLzl3Wfw0tRBA2Q+p4iDF8h+VwS/x+sVi8lHEzjfoenR8RmvTRwO
dO9rMlEWhfPftOV2G0mL4eSD3fdHzMHv4sSYf59NIOHTIu7QF1yiMv28qcPe
/Jq3M5cqORxsWx5+6pIZnM/nv35KKoc5nA8ODxVMfvX9H7eMuZXh/A+L1iuc
9VB2WHJ/H98cYQQf7J7bZqjyj01R5b3NHOSWAyOuXs2hkeVov2G4mQMLZ5d8
8jkEHxzONxH8RxHi2y8yqMP5F66GvdGPVneQmHqFM8PIzGEDKOB71R1eZGl/
m86L4IPVfzeF80HRlrbN1GFKe2vU5Rp1BwYQWGDqUPfbquDcCTVIejJEuBcc
f5omcL7MvDjN0x+M4fwvGwKyZ13H5Jce3uY6864SnA8LzxkT+KvMXiP4YPMU
TOB8cPhII+Lrz7fSB3MSTRzOgMAaSYh+bxOH4LeXP85QlIDEp5OJwwNQ+tso
DufD0h+Mfxakn0cUkh7mm0DSu6awg11lxApTW1M4n8tNtZQpygzOh+WvL/s+
bk2fhshvsPwHAHIplSk=
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4i3mPw6lzLJy6I3o9mecIOcA49/RlF3z/7OC
Q7j49osMdVYOa4V0+NLXKTvkr+m+nfHA0mGDXt5iRhs1iHorS4f/IHBfw8EY
BIItHFg4u+ST/bQc9tfKWqSbIPjqb3n3GWgi+KpPmuedlbJw+PH29QFLZwT/
QQTQYgUE//iuHb1sAgi+vtZK4QssWg5qIL4XlL9EE2JfiqXDq+Ktor+z1R3E
p17hzGCycnCZ0CyUdkoZzn/TltttNFsOzu8D+V9AzCES7F9Lhxe1j7PP5/A6
NLIc7Tc0t3BQ/6TychYnM9x+sH/tmeB8/yeel0yFEfyC5SUb/p1nhPObxWtZ
M90Y4f6fCQKSjPDwgfHrflsVnItA8CH2WELcV8DuwOGmWsp0yhLqHgGHGSB1
kVYOaSDQJgKPPzDfTdIBPX4BvEzLFA==
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{28.633773349937734`, 15.14319302615193},
       PlotRange->{{0., 28.630000000000003`}, {0., 
        15.139999999999999`}}], {0, 0}, {-5, Center}]}, {
     LineBox[{{1.1973792922037507`, 0.4294605833819929}, {-1.105273192803462, 
      1.4030064391536192`}}], 
     LineBox[{{1.1973792922037507`, -0.6562438450012458}, {-1.105273192803462,
       0.31730201077038056`}}], InsetBox[
      GraphicsBox[
       {Thickness[0.02207505518763797], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4jQwEHOA0BIOML76J5WXs1ZKOIS8vfxxhqKY
QzCIfijh0KrArnrmiyicb2IMBJcR/B3BVhH/j4s6fNn3cWv6NQmHg937mkyS
RR0euMY7ziqUgNAThSD6Nos4tIjXsmYe43HQANnHKeLwovZx9vkcTjh/JghE
MqPJMzoo7FqwL3WdGJwPsx/GPwMCOVIO3I58XjNeMkHs3SgHcZcYm4P7mqPL
GW4oOEhvFJvPlMDhsPLby4ozDxQdZEB8BV6HFSC+gLLDZ5D6MEE4fyfIf88R
/DZQeISIOOzJr3k7k1UZYr6ZqAPIe8bCSg4MIJAgAueD/fNTGM6PUY2QORcj
7BDOKdZufF4R4i4JqPxmRYdokPwcIYh8PIIvXDmp5CwLgn9HU3bN/8kKDumg
6HMThrgvQMHhTVtut5G0CJwPDkdNUVT5aDGI/w8g+J02nrvSFimiym9QgvsX
HJ6Nyg7V93/cMvYWhPPB4c7DDuez6v/iusTz3V752qNghhgFOB/szwopOB+c
ThaLOTSD0oMbAyT9aQo7/AcBe044H+ZfGB+WXiHpUNwBPT0DABDyNHs=
         "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
         "], CompressedData["
1:eJxllg1MU1cUx4tlc9BKmQIF2r4P2r5aNUaBOCHTHeYciDrrIEr82OaAInML
uEEmWNiHAk4w4L5CHXFqoh0JOojiB9mQjbnABONC4jZmBkvdB27ESYgh08F6
73333tje5OXl9+575557zv+c++SXS54v1Go0mrDA1RC4ZgWu8IiDYv5iB5T6
ytqnG3VAWZ8Rld1crIeC7Tef1U4pjDVojHJuOWG99CBTgc7s9uUtFXooLvmn
pj9GnR/TwyJZnHz1hh222fPM1x5EQVbbFZ9mpxW2IvYkwGf3xvYMuKzQU9/9
bqqf82WVU9D4wAqNefUbwlyJ8EzTvrnuLisUuQOjNhFu7Th+I/WODQbQWGeG
dX2zV3zykQJi17HuwjMCvBN+pXGp0QGpyE6OCN/1Pn26+BcHGLa7RpIdEvjR
9yXz4c6Jz6XBPRJYfH9mLRadhA9I5P2VTmK/QYK1yH65k/jZxBnb+0GC/+6V
j7bsdkL9k2u63BMS7J1od+3a4gQvGhEys0e5X+VmlfE6A/Ph9NxFUUXTqr0O
zni9WM7JaF9DDsbmoy84r5Zybrff2nd0vQNGV7+YcSRMho3DJs+OZM7YD6/y
sH/VnP8d/6snLZ/z7Tc6Y+8vDOXNEXF1KZclGAvivq6Lhx5dorD4NTcZKpft
Ulh8zz0x9XXBQQXmVbxfNrhfgur76aXX+hQYRO97OL/Ze361dz1nbN8ggQfF
t1Ih8fOKZH+vK2R/h0USnxwF/q59rT55q8j0ivW1SiT6Xq5ADFrfJsKSBa3z
rttUf/UiHEK6uy4S3WvioBz5YZGJ/Q4RWpEOQIYvSzzj3kIJMpG+s2S2P/I8
ifFNp6Vt5ixnrG9/KOP7UCjjfY8ksfjj9Y9xxnWxiTP2Z0pm+ca6OCMzfWDd
XpAYz6DxlsC4RpptHzhnYfbw82rOk913O4s2cc4dH7rb/Ks5hKkeKNP9tiF7
Ky2McR6+4Yz3863A2D5hGzvSKobwKtQXsoM4XQIXWu+4SOwsk8CB5t8T4WeU
B60EIyguu02kf6UZwDMyNZyy0MT6F9aNycT6HY7nj/GMv8I64oyWcf9uDGEs
H9Ax9g37/Eu1OrUvGol/7khiLz+eMckfZ9zHzibAfmPVI8W1kXAxJz1vJjOR
5OHjSFIHaQJjfD8vsPfx/CWR2cP5N0qMcdwWcKa6DmaiEx1jul8aZ8rYvz9E
xrRuKNM6pIz10C2oedITfxMEMt+qJ+eEViB57udciP2bw/gkim/vHBYPbG+N
gay/UYAcpAs5GgrQZ6cEkue9jxN9ZghqPzGQe4Va/z0xpA5TkqAS6WRtPFSh
fvSYTfU7Wu03NlhRllF11Wwg/e0VG/n+7SjG5o64T2e9FMQSZ3qeYjd+srL4
kPrlHI3yV8eZnp/BTPVHGefvKR2pt1wryy89byk/dN4G+Dd0Xm6wMT2Rfmtj
etuJzv9cO+MP62q2DH2hMCbnmcLsPff94W3Tfs6xDdm3wyc50/+RYKb/K/8D
CSiGWA==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sX39/HNETZ0KFhesuHfeUYHGN//ieclU2Em
OP8/CNgzOSwB8R8bODCAwAFmB9Eer1csU/QdjnTvazJZzOOQEHvHjTlCz6FV
gV31zBRROL83otufcYIcnH8GBHqUHZ5EiG+/mKDvMGMmEFiqOzSyHO03/G7g
4H9Luibxkibcfn2tlcIXWLTg/OO7dvSyCSD4D0DmKCD4P96+PmDprOXgfYLd
djaroQMLZ5d8sp+WA7ebainTLwM4Hyx/FcGf0t4adfmOvsN2h6ZHx3doONT/
tio4d0LP4QTIvglqDvEhQeoLVupC3Bmu4jBnkfLOP+q6DmdB/vmjCOfD/Avj
i1ROKjm7RMqhBaSvXNdhR7BVxP90UYcNenmLGefoOTxwjXectVEAov65vkMA
KPwvszlMn8BfZXbbwAEUPDMlGeHuh/Fh/oPxYf5vFq9lzXRD8GHxCwA2xM1i

         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYoemR8dncJs6iFROKjn7RNIBxt8RbBXxX13K
oWBN9+0MBlMH9U8qL2d5Sjk8SVx4zeS9CU7+qcNOazPvIfh1v60Kzt0wcYhR
jZA5JyPlUIvGNzEGgssmDulpQMAm5TAhuERl+n4Th4eu8Y6zAiUdDtTKWqS3
mDisE9LhS5cTdzjYtjz8FJOJgwbIfE4RiP3xxnC++pPmeWe5EPyb0jWJRqzG
Dge69zWZKIvC+W/acruNpMUcbqDxYfJg9/0Rc3iepf1tOq8xJHxaxB003vLu
M3hp7LA3v+btzKVKDjEKjh+T35jA+SteeOj9VzSF88HhYYfJr77/45YxtzKc
/2HReoWzHsoOtpURK0x1EfxbIPd8NYHz7UHyf41R5VNNHOSWAy2uV3OQmRen
ebrAxIGFs0s++RyCPxMEbiL4jyLEt19kUIfzL1wNe6Mfre6wUS9vMaOPicMG
VWBA9qo7NLIc7TdUR/DB6gUQfAYQuGDsMKW9NepyjTrEnp3GkHg/oQZJT94I
94Ljz8kIzt9i/uNQCheC3+P1isXkoyEGv/TwNteZd5XgfFh4GmitFL7AYgTn
g82zQvBvg8LHFBFf0yfwV5lVGzmcAYE1khD9KUYOwW8vf5yhKOEQDYrPGCOH
B6D0t1EczoelPxj/LEg/j6iDOig97DSCpHdNYYcbQp8cz4cZw/lL7u/jm1Ns
AufD8teXfR+3pk9D5DdY/gMAzg+EeA==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {1, 3, 3}}}, {{{31.635900000000007`, 7.65156}, {
         31.635900000000007`, 7.87031}, {31.42809999999999, 7.87031}, {
         31.273399999999995`, 7.87031}, {25.2766, 7.87031}, {
         25.121899999999993`, 7.87031}, {24.914099999999998`, 7.87031}, {
         24.914099999999998`, 7.65156}, {24.914099999999998`, 
         7.431249999999999}, {25.121899999999993`, 7.431249999999999}, {
         25.2766, 7.431249999999999}, {31.273399999999995`, 
         7.431249999999999}, {31.42809999999999, 7.431249999999999}, {
         31.635900000000007`, 7.431249999999999}, {31.635900000000007`, 
         7.65156}}}], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, {CompressedData["
1:eJxdlHtIFFEYxdcHmJUEWiqttutzZ8gSX1FmdOZeemeWRWwg1FarRT6id6QE
SQXZHyoVui21JWWQoVRmFq6GrD18lFRb2R+WSaVpoUmYpubduztDXRiGHzN8
93znO/eGbM9JNbqrVKpVkw97L7TbsuILKdIi9EFtZjVa2DJT9J3KKohVB+OI
/kZCaxnFzvTJdX2OzI7/pmtl/rBsq2QyaBF4/pX3rqsUdTm5/aXVWvysWr/H
dJmCFub7pk8NQUNe8MKMcxRxbPmF4kD1rNHmQxR+R4sPtA6F4vho4t629RR6
b//TcfVhiOjOv9TqS5E7OFloJBwZTIeVYEOHOtdwO1LmF68390U/1Mns0NGl
Q8HqXs/4RwTJ7UVp4x4C/Aal5+k2ggm2NALqmZ4Wghqc6HqsFzCv0DIcYyfI
90mpPHfS+b2bICGpLvXCFQEBrO4gwbNGcmu3VUD515XzJ9wotm1K1VmeCrzu
DIVrO86MGVMo379RQClbRymOsX5mC+g2XLHHV1IYme4mHTK9f1sy7lB06QNq
2ht0GGL+1Sj8brLt2DqFo5neNoVf5mz1avtIYb4aVvvni4770Esx9uvgB3OM
AEtS1CvTd4pKZmyyAEPjy7nGAYpPTEeOwq7+Xezqh22j+kyxgPnhJuIyq2d3
5UHk+q45+0sU+TyyKZ/XPhHM5pLFCq954rXk4jyFHX5pKJpZvUxRnr9jP4OI
mwXvd6kmCKJCNEOZm0Xuf49znktFnrc3RNbzz7w7BWikgR0t1QS352eXuZkF
VLF3BUEsy+NGgefP4pzvuA6jaVm2cRPBfYdwhWedZcFSeKT/W8Mij0jsZ3lu
InwelnCu5wfBTJbvnWHy/gVJqx6kx4bx/vMI9+leKOdkgsON95aV+oRiRcRB
d9MUgmOdwx1x6hDkMX1vJZzUekW03NXAs6w40c0m8fMZGYwtbD5WCSUsZ4uC
0M7yUCtxP9aq/+XM2TIPWQeqM+yBXEeThOUVtnKVPgCPxcTi5k7JeR/48/Pg
SaB9YLEa183k54EQ6AbDe0yiHxy2FCnsuB+mUZldeXDV///++QskoQ0f
          "], CompressedData["
1:eJxTTMoPSmViYGCQBWIQ/WAf3xxjK2eH9DQgOCblsPNW199UeWcHkcpJJWdb
xB2yOX8uSH/t5LBGSIcv/Z+wQ4/XKxaTiQh+cInK9P8RCP58G50rs/ScHM6e
AQIeUYffMblH/0k5OYC4Z3rEHD5vCMiexe/k4Lbm6HKGCKj53E4OB7v3NZk4
S8D5fRHd/owGknA+WH+OlIP41CucGUJODibGQLBZ2mF/raxFuoyTw5yZQPBT
Bm7/frB58g7qT5rnnfVyclC+9iiY4YyCA0ibcbOTw21N2TX/DytC/L3MCUKH
KTm4qpYyzboAte+MkoP3CXbb2X+dHJwnNAul/VJyWP7CQ+8/o7ND6eFtrjPv
KjlM/sYWP0PG2aEcxOdVcogQ336RwczZgT824L6RuaKDKsh+J2eIfi8FhzXd
tzMY3J0dQt5e/jjjobwDr//6Kakezg4BIL4igg+WT5SD8x+4xjvOMpR1aF8e
fsrIxdnhy76PW9O/STugxx8A45TDvA==
          "]}], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4mUvPPT+z3R16I3o9mecIOcA49/RlF3z/7OC
Q0XECtOz3a4Oa4V0+NLXKTuwLJ5kxWjr6rBBL28xo40aRP1LF4f/IHBfwyEN
BMpcHFg4u+ST/bQc1nTfzmBIR/ATD1/WTk1E8B/s45tjHOXi8OPt6wOWzgj+
gwjx7RcVEPzju3b0sgkg+PpaK4UvsED5RVD+Ek2Iff9dHF4VbxX9na3uADKG
wc/VwWVCs1DaKWU4/01bbrfRbDk4vw/kfwExiH+5XR1e1D7OPp/D68Drv35K
aoaLg/onlZezOJnh9oP9a88E5/s/8bxkKozgFywv2fDvPCOc3yxey5rpxgj3
/0wQkGSEhw+M3+P1isWkEsE/AwJvXCDuK2B3uJgfz37O0BXqHgGIukpXSLi3
icDjD8x3k3RAj18AGdTPbg==
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{45.30275466998754, 15.14319302615193},
       PlotRange->{{0., 45.3}, {0., 
        15.139999999999999`}}], {1.1973792922037507, 0.4294605833819929}, {-5,
        Center}], InsetBox[
      GraphicsBox[
       {Thickness[0.021616947686986594`], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCwB2IQ7bbm6HKGCEkHkcpJJWefSDrA+DGqETLnZKQcqu7/
uGWsLemg/knl5SxPKYedwVYR/59LwPkHu/c1mTQj+O4g/RUSDvdd4x1nCUpB
xaHymZIOIW8vf5yxUNyhL6Lbn/GCmEMlyPzTYg4aIHlOEYi9f0Tg/C/7Pm5N
3yYM5zOAwAJhiH4DUVS+gBicv1ZIhy/dDsEH69cUd1DYtWBf6jthhzQwkHA4
AHK/spRDM6//+imtGg7yIHk9KYdNenmLGedoQMLFRcrh1GGntZn7EPzqTxsC
sm8h+AG3pGsShTQd1oDs3SdJkO8P5YP93y3usBFk3x8NBxNjIAgWd9BVlP+S
8w3KnyzmID0vTvP0Bw2IP16KOrSA3PtUw2EdyDw5UYf/IHAf6h4WEYeM/A+t
J69owMPvaeLCaybnEfyEkCD1BZkI/t9vpQ/mGGpAw1EEzgeH1zoEH6z+mhic
D47Ph2KQ8PmnDuengoL3GIJvoLVS+MISdXh8N7Ac7TcsV4fEzwExaHyow+0v
P7zNdSavkkOrArvqmSnCEP/NV3IQBvkvRcjhASh9NSo7vGnL7TaSFoDzl9xa
/tjQmQ3OZ9X/xXWJ57u984RmoTQvBTgflj5hfEg4iDpIbxSbz7SAAZJeNYUd
bEsca0/PYYPzwfFRzA3ng/VN43c4ewYIeEQh+YNdEOLvRjFofhCE5htoOuwU
husHu/+2CJwPMuaMjhiqvLU4xN7Pwg7poGBik4CaIwqR3y0BtVccnn/B9u5A
5GdY/gYAtm+hug==
          "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQDQYOgg5f9n3cmn5NwmFnsFXEf3YoXwzB/w8G4g7q
n1RezsoUcNAA0ZriDge69zWZPOZzUNi1YF/qO1GH5beWPzZk5obIc4o4yGwU
m8/0gA3OXwKSd2aG86NVI2TO2TA6VN3/cct4tSicfxBkrrMEnN8f0e3PuEHK
YavXBos5P5kd1grp8KXPk3dITQOCZawOlSD9uxUg+hZzOOzJr3k701XJoUW8
ljXzGI/Dim8vK84IKDu8acvtNpIWgPOD317+OINRGM5vVWBXPTNF2KHbxnNX
mpMinL8XZJ6ookMLlL8HyjcxBoJiYYg7jik47ACFV7ow3D3o4QsAlAuZ4g==

          "]}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
         "], CompressedData["
1:eJxlln9MU1cUx4tlm9BCnfJj0Nb3nu0rr9QYpYQhmdthhoGog63GEdE51xXG
3AJukCkU90OETVjAuR/UEX8lS0eG/IgyHXFAxow4wWhYnGNkNeIWcSMqI6ab
DNZ773v3xvYm74/Pu/ede+6533POE14ufd6lVqlUYYGnIfDMCzzqiH2cc5kV
yrzlnbONGlBYmxmd21yiBeeWsWfUfonyHBo+xi3HTN/OZEvQnduZ3rJLCyWl
d/aej5HnJ7SwVOCmX7+SBJvFAsPFmWiyvliEQsTuBEg89KL1Qr4I/fW976eO
J0CCzH0yp9gD44AIjQX1eWH5ieCe6szf3iNCcVFg1CbCjW1Hr6TetsAQGusM
sHbwkVVffCoB13Ok19W+GN4LP9u4It4KqciOg4PBgaePl/xmBd2WfF9KEk++
L02G28c6+OGdPBi8N3OWcTbCH/BwDq1/0kbsN/CwDtmvsMFX9yZ2DjUxxvZ+
5mHmXsW1lh02qH9iTU/RFE/83WQDDxoRArUXzM0y432GkuH4wqXRxbOyvS7G
eL9YxvhcI1bKehS/MsYd4o09h9Zb4VrW1syDYQI8N6p3b0thjP3wSNSfH5E/
uxn/O/ln/0on41tvdcfet4XyCxFxdfY+HiaC+FzP6Y8eXi7R+H3epKtM2y7R
+J583P/9K/skWLTr4/LhGh52388ouzgowTBa72b89sA3WZ71jLF9HQ9VKL6V
EomfhyPne1Mi59vPEf04JPir9o36lEKO6hXrazVH9J0uQQza38zB8uTWRZfM
sr9aDrLbznpVNwVQ4REHFcgPo4nY7+KgFekATPBdqXvS4+IhB63PMdHz1UTl
dXziMlOObci9FX6SMY7veCjb8b3y8E8QG5E+fWYa/+sF8acuH2GM820jY+yP
30TvG+ui3UT1gXV7agllnN9PCZRXN+1ZWDTKU3vKvSpc5fOP2r9mjONRFsrK
dwor58XvDzPGeXOdMT63U6CMdfJTKGM/c4M4gyd5ekkg9SJNnv9BgF+txrY5
NQ8+FJcdHKlfK3XgRuexcbR+Yd3oOVrvslA8rxooEx0xxvv8oQ9hLB/QUPaO
esdXqDVyXdST90WRpA46DZSx/vyMcb6fMEJNfPVDJbWRcNqRUTCXvRime+92
F38WSXRrECjj+ykU6Ho8PyZQe/j+45dQxnFLZkx0HcpYJ+9oKD9w3jTGYyjO
fwuU76B7u8oYx/8oY6yHrQIkTZknDn6olfNQnm/VUh2LaP48Yxf2L4rylyi+
A1E0HtjeGh3ZXxLAMTlyt1lYQPTlEMg9Vz1K9MkLcj3Rke/PyPnfH0PibzdD
JYrr2segGtWj+RZoQ/nSu0CuNxZYVZ5ZfcGgI/XtNQv5/t1oyoauuMPzXgpi
nrHST7Ebv4g0PuGoP7czzumrNqbXMVb6aTAr+lP6K8lzDbyK+vUGkd6v0m8V
fqDfBvh31C/zLFRPpN5aqN6IvSTKB+r2bho5I1H+D/czidp79vL+zbPjjHF9
nGas/I8Es/K/8j9G5I7j
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sX39/HNETZyKFhesuHfeUYHGN//ieclU2Em
OP8/CNgzOSwB8R8bOjCAwAFmB2431VKmUwYOR7r3NZks5nHYoJe3mFHHwKFV
gV31zBRROL83otufcYIcnH8GBHqUHQrXdN/O2GDgMGMmEFiqOzSyHO03/G7o
4H9Luibxkibcfn2tlcIXWLTg/OO7dvSyCSD4DyLEt19UQPB/vH19wNJZy8H7
BLvtbFYjBxbOLvlkPy2Ie38Zwvlg+asI/snDTmsz3xk4bHdoenR8h4bD/lpZ
i/QUA4cTIPsmqDnEhwSpL1ipD3FnuIrDnEXKO/+o6zucBfnnjyKcD/MvjC9S
Oank7BIphxaQvnJ9hx3BVhH/00UdQM5m8DNweOAa7zhro4CD/8WJMf8+GzgE
gML/MpvD9An8VWa3DR1AwTNTkhHufhgf5j8YH+b/ZvFa1kw3BB8WvwAYictg

         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYoemR8dncJs5iFROKjn7RNIBxt8RbBXxX13K
oWBN9+0MBjMH9U8qL2d5Sjk8SVx4zeS9KU7+qcNOazPvIfh1v60Kzt0wdYhR
jZA5JyPlUIvGNzEGgsumDulpQMAm5TAhuERl+n5Th4eu8Y6zAiUdDtTKWqS3
mDqsE9LhS5cTdzjYtjz8FJOpgwbIfE4RiP3xJnC+2pPmeWe5EPyb0jWJRqwm
Dge69zWZKIvC+W/acruNpMUcbqDxYfJg9/0Rc3iRpf1tOq8JJHxaxB003vLu
M3hp4rA3v+btzKVKDjEKjh+T35jC+SteeOj9VzSD88HhYYfJr77/45YxtzKc
/2HReoWzHsoOtpURK0x1EfxbIPd8NYXz7UDyf01Q5VNNHeSWAy2uV3OQmRen
ebrA1IGFs0s++RyCPxMEbiL4jyLEt19kUIfzL1wNe6Mfre6wUS9vMaOPqcMG
VWBA9qo7NLIc7TdUR/DB6gUQfAYQuGDiMKW9NepyjTrEnp0mkHg/oQZJT94I
94Ljz8kYzt9i/uNQCheC3+P1isXkoxEGv/TwNteZd5XgfFh4GmitFL7AYgzn
g82zQvDB4WOKiK/pE/irzKqNHc6AwBpJiP4UY4fgt5c/zlCUgMRnjLHDA1D6
2ygO58PSH4x/FqSfRxSSHnYaQ9K7prDDDaFPjufDTOD8Jff38c0pNoXzYfnr
y76PW9OnIfIbLP8BADLYhLM=
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {1, 3, 3}}}, {{{32.6359, 7.65156}, {32.6359, 7.87031}, {
         32.42809999999999, 7.87031}, {32.2734, 7.87031}, {26.2766, 
         7.87031}, {26.121899999999997`, 7.87031}, {25.914100000000005`, 
         7.87031}, {25.914100000000005`, 7.65156}, {25.914100000000005`, 
         7.431249999999999}, {26.121899999999997`, 7.431249999999999}, {
         26.2766, 7.431249999999999}, {32.2734, 7.431249999999999}, {
         32.42809999999999, 7.431249999999999}, {32.6359, 
         7.431249999999999}, {32.6359, 7.65156}}}], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, {CompressedData["
1:eJxdlGtIFFEYhtdLiaESXlJczXXVnZkulrqWitHbnDGytIvdNlBsxVUjzRBF
RENItB/2o6SLbktsBdkPu0l2Mdwks6tKdhGyH5kFZSmUiZiW5vHszmAfDMPD
MOd83/u+54RmFaaZnFUqVfLsQ9/57r+tuS4S0iMMQT0WNVS0FksYrimojVYH
o6n2fZ7KX0J2zmxdXipzFy0PjcwDSZkbzEYNUp66rTvnJ6GtsGKkoUWDiM9V
57u9JZATVd45i0IxemP7QbObhBhaPlo0ft0UOTNE4FNWV9w9psXNyEOXnB4R
GNyXHIt5EAaD/51eVQ1BBf1xMhwNtKIIdvSrK4zNOplfvt0zvOo+J3PA6Tfu
eYMc2o8Ex+XqCVJ7T6ZPu/BIiihxNscRzNAK4fGL9rOe4A6ODj4x8Njf8Xq5
KZmgynPb9VPVPMbo970EsYltaWcu8NhC5zMRPO8Qrx6w8Xg/20Z0CcH+XWmc
9RkPPZ2rSuFhT9vqhof2/Tt4ptswQTmdJ5BnfWolmKi+jzmcT1zxxqyTMEgH
b+ego/otU9hjti3TaoWNtN8NCi+4VJfgtFuC5WLYvT9fOOZHhoS/4yUDlige
rwoz3XqMEq5TY1J5nBpfmFmfLeGT8UKfvlBhx/wOdsxzfPM3V/0+CWuoHk4C
eul6yY48CKy/AInNlyAwPz7a/SoSUNziN/XimsKVUwmHe6wKz+lVR/CCrpcv
yP7P7WcUMGDzssQUEawIDRnL3yPgHdU/w+7negEc1WszkfuZ5/cHHjuLw8/O
8ATNNGcWns0dQhBNfdvJs/z52v2d5rDqhHUiyovgLs1HvcJ+c0IoPDnyvT3e
RcfyHE+YH9Zwlv8sAl+a7+wwef/axOTWnOgwNv8PEbnU/9taxu0iSjtuJzV4
alFmuBLbXS6i/MNEf4w6FDdofykiqjVuEV23QrC2r7NAHyey86kLZv5Eiain
uscHwZXmYaXI9EhRz+f8QJnHbD9bcvsCmF/xIjY2dTaqDP6YSi/onE4T7ffB
EnZeSkVoWq0201Zfdh5aRHCj4UNmwQcP6HlzJTLP3Q+VCjvy4Fj///vnH6vx
7yk=
          "], CompressedData["
1:eJxTTMoPSmViYGCQBWIQLfLJ8XzaWmeH9DQgOCbl8IZ3n8HMSc4OIpWTSs62
iDvMt9G5MivO2WGNkA5f+j9hh/21shbpLAh++/LwU0ZnnOD8y/nx7OcWOjmc
PQMEPKIO+hMW/DDsc3IAcc/0iDmoPmmed7bJycFtzdHlDBFQ8+ucHA5272sy
cZaA8/siuv0ZDSThfLD+HCkH7xPstrNbnRxMjIFgs7TD5w0B2bP6nRzmzASC
nzJw+/eDzZN3iBTffpFhn5OD8rVHwQxnFCD+/ObkcFtTds3/w4oOIG0zJaH+
D1NyqIhYYXrW2Rli3xklh/rfVgXnCpwdnCc0C6X9UnK4LV2TaFTq7FB6eJvr
zLtKDic0rSad7nd2KAfxeZUcerxesZisdHbgjw24b2Su6BABsn8bVL+XgsOD
fXxzjHc5O4S8vfxxxkN5B4emR8dn7HZ2CADxFRF8sHyiHJz/wDXecZahrMPO
W11/U7c7O3zZ93Fr+jdpB/T4AwBQ2s/T
          "]}], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4mUvPPT+S7o59EZ0+zNOkHOA8e9oyq75/1nB
oSJihelZbjeHtUI6fOnrlB1YFk+yYtzr6rBBL28xo40aRH2mq8N/ELiv4ZAG
At9cHFg4u+ST/bQc1nTfzmB4juAnHr6snfoQwX+wj2+O8S0Xhx9vXx+wdEbw
H0SIb7+ogOAf37Wjl00AwdfXWil8gQXK/wTlL9GE2Ffv6vCqeKvo72x1B5Ax
DOdcHVwmNAulnVKG89+05XYbzZaD8/tA/hcQg/i329XhRe3j7PM5vA68/uun
pL5wcVD/pPJyFicz3H6wf+2Z4Hz/J56XTIUR/ILlJRv+nWeE85vFa1kz3Rjh
/p8JApKM8PCB8Xu8XrGY/ETwz4BADtR9BewOF/Pj2c9tdIW6RwCi7qcrJNzb
RODxB+a7STqgxy8AjW7W9g==
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{46.260403486924034`, 15.14319302615193},
       PlotRange->{{0., 46.260000000000005`}, {0., 
        15.139999999999999`}}], {1.1973792922037507, -0.6562438450012458}, \
{-5, Center}]}, {{
      {GrayLevel[1], 
       LineBox[{{-0.35478336300586655`, 0}, {-0.35478336300586655`, 
          1}, {-0.15207332749719393`, 1}}]}, 
      {GrayLevel[0], Dashing[{0, Tiny}], 
       LineBox[{{-0.35478336300586655`, 0}, {-0.35478336300586655`, 
          1}, {-0.15207332749719393`, 1}}]}}, 
     {RGBColor[1, 0.5, 0], LineBox[{{0, -0.15}, {0, 0}}], 
      PointBox[{0, -0.15}]}, 
     {RGBColor[0, 1, 0], LineBox[{{0, 0}, {-0.35478336300586655`, 0}}], 
      PointBox[{-0.35478336300586655`, 0}]}, 
     {RGBColor[0, 0, 1], LineBox[{{1, 1}, {-0.15207332749719393`, 1}}], 
      PointBox[{-0.15207332749719393`, 1}]}, InsetBox[
      GraphicsBox[
       {Thickness[0.036683785766691124`], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQBWIQ/R8E7gs59EV0+zMaSDoYg8BmIYdo1QiZczUSEHoO
VD5AwkH9k8rLWZxCDhlpQLBMHCJvI+Dw0DXecVagqEOLeC1r5jEehzdtud1G
1SIO588AAQ8XnH+we1+TiTI7nM/jyOc1I5PFgQEEFojC+WB7VkrA+euFdPjS
/0k5nAGbxw6h38hD7P/D4XBHU3bN/88KEH2d3A7hnGLtxvpKDmD/1fM7rPj2
suKMgLLDTDAQhPND3l7+OKNRBM43AflfWNSh28ZzV5qTIpy/EiSvoOjwAOTP
jyIQ+qKCA3r4AQBjaItl
          "], CompressedData["
1:eJxTTMoPSmViYGAwAmIQrfFJ5eWsTmGH9DQgWCbgcPYMEORIOIRzirUb6ys5
yO9asC+1T8LBGASKEfyZINCJm+++5uhyhhtKDg9c4x1nCUpAzBdTdgDblykO
579py+02ihaD86NUI2TO7RF12Jtf83bmUiWI/GxRh/LD21xn8io57Ay2ivjP
Luqw8tvLijMblBzOgIEwxJ5GZYg7Zgqi8TnhfJmNYvOZEv7ag82rVYDzwcbk
SMH5HmD3izrEgNxjwwI1Rxgi/4ATzlcHhx8fnP9538et6WGCDibg8BJ1CH57
+eMMRSGHNgV21TMhYhB+oiCUFobzq+//uGXsDTVPU9BhrZAOX3qckEMlSLxb
wGF/974mk8f8EP+7Czj0RnT7M27gdTgAEk/mdbAvcaw9PYcLov8kpwMDGLA7
9IHUFbDB+WCqgQXOB+u7wwjnizbJTDEI/m//ovZx9nkddof10tt0T735ZX8Q
bD+7Q7N4LWumG4PDS5D8Gg6H7V4bLOb8ZIC4Q5kbzrcFmSvDA+cvubX8sWEz
r8OF38euz7sJNf8Nn8MWsPxvON8iSdeO9cB3OB9sj85nex5HPq8Zmrxw/nKQ
ec5ccH4aOP2yQePvlz0k3lih7mRxgPGFKyeVnGURgPO/gOLrmxAkHfXwOKDn
BwDRa1O4
          "]}], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {1, 3, 3}}}, {{{12.1234, 11.410899999999998`}, {12.1234, 
         11.585899999999999`}, {11.956299999999999`, 11.585899999999999`}, {
         11.8484, 11.585899999999999`}, {7.454689999999999, 
         11.585899999999999`}, {7.34844, 11.585899999999999`}, {7.17969, 
         11.585899999999999`}, {7.17969, 11.410899999999998`}, {7.17969, 
         11.2344}, {7.34844, 11.2344}, {7.454689999999999, 11.2344}, {11.8484,
          11.2344}, {11.956299999999999`, 11.2344}, {12.1234, 11.2344}, {
         12.1234, 11.410899999999998`}}}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
         "], CompressedData["
1:eJx1lg9MlGUcx4+DYW4EywO8933vupfjzvfuNEYcGbrl+yNnEGpH4Yz8k9lx
kkFDEprSwZYO2cRSIx0YY2Jb5AKhAQpk6FKTFM3CKRkLGmScyVJjjLzDi+d5
7n2edbee7d27z57n/f2e3/f5Pb/fm/Bm0SuucJVKFTb77Jt91LNP+Ny9BmeS
BTI7HRede2Zkhd3jux4eXuKX8zYOvRA+LVFWoTHCuP5YYrcvQ4Lr3u9uNrzm
l7cW3av8PlYCuSS9/LJOBYsSDJOFNxbA/txqR1iyGvD6fBNM9t7vzI/XAN/w
uvVytgk2mHN1V90a4II4xT47akxgeWDyHPFowP2gLbugxwR4H2IsjG1uvJH6
lxm2oHE7Dlb1zXnu00MSdOcszfVnaOGDiAv7n55vgX407mrh0rnnW7b+aoEu
NP8HB6Po+yIr7BievmWv5kHXNJ6ZZLAR/pKHi2j9Mhukon2088R+qQ3u7nmn
OuVrxthehgC+qdKR+mIbtM5bFJ1fIZD9rrMR/80Ctfd/jN/9VqLP4YC9rxiv
RP7iGGN9BiyUBaTfNsat5rHdDastRM96AV6+Jbg3pzCuw0Oi/rE+FYwfTvx5
domT8Z3tnXHehaGc0XyhSaUVwBPEfT1dH0YmS1S/2gMxZYsLJKpvx7PT3+bt
leBsde+u1M94qPAu3Xa1L7C+hnGVOMfcn8oY2+/iiL5lEtjx4Eh870pQhuwv
5Ig+ORJUou8ntaDk63oU/5AWcH6nSdCMzqtXC8m245prJgnyUT59riV+xkWy
H3sMlJ47uaJObyT2V3JwfMqzox+MELvz45IreTxZn2mk8X1T5J6ocyVSHrLq
m/3tjLHd0VD2oyELIfzq3Pgq+3Ai1R/7P8oY73stY7yfaSM97xYU5wkjzY+Y
jdnDKacSKBM/ImWsW4eB2sPfVzDG69YyXjMxcL/2tydDWMkHhZV4se7LDJSx
jucZY9mdImUNmr8eyoaeo72upCCO5uELpM81kegSGZg/L0I22kcjB8MrNqUf
KdaDp3y04IdCNbhx3uhp/cL3XNDTeofjGOQpn0F5u5wx9nObC+E8/PZRbhFO
PnWp0Cfjc/FxgfzyyvgeOHnK5PwYk3skQOGhN4rTtntlUnd04Bh78adnarwy
1l0nUn4fxbNepOvx/JBI7eHzn59AefmB3fO22BiT/A1lFy64M5T/E+9ixjjf
/xYp3zvWKl4ZZIz1b2SM83uTCKey2tLqd/rJfqMC891+eQStDxOhA83/w5jU
MRUofPPxX+JdUypQ9MD33a0G7N8iwiCafy+c5FeOCFHp0Vm11khyn0QxUIfV
5H06oFd7VECHRJJHY09AOapHj5nhI9Tf2iIC9cYMxU0lbY8calLf3jYTP+1h
lMn5BHEOY6Wf4rB+NlF9IlB/PsE480y5Pq2KsdJPg1nJPy6I30L9eo2Jnq/S
bxVW+q3Cv6N+6TDTfCL11kzzjdhbQPmTqsp1A6clyjO4n0nU3ks/HtzwaJRx
3L6sOxGTjJX/kWBW/lf+BQxz69Q=
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sX39/HNmWzoULC8ZMO/84wOML7/E89LpsJM
cP5/ELBnclgC4icbOjCAwAFmB2431VImLwOHI937mkwW8zgkxN5xY47Qd2hV
YFc9M0UUzu+N6PZnnCAH558BgR5lh8I13bczDAwcZswEAkt1h0aWo/2G5UD7
b0nXJF7ShNuvr7VS+AKLFpx/fNeOXjYBBP9BhPj2iwoI/o+3rw9YOms5eJ9g
t53daujAwtkln+ynBXFvFYIPlg9F8E8edlqbmWfgsN2h6dHxHRoO9b+tCs6d
0Hc4AbJvgppDfEiQ+oKVehB3hqs4zFmkvPOPup7DWZB//ijC+TD/wvgilZNK
zi6RcmgB+0/PYUewVcT/dFGHDXp5ixnn6Ds8cI13nLVRwMH/4sSYf8UGDgGg
8L/M5jB9An+VWbShAyh4Zkoywt0P48P8B+PD/N8sXsua6Ybgw+IXALm4zco=

         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYoemR8dndJs6iFROKjn7RNIBxt8RbBXxX13K
oWBN9+2MBlMH9U8qL2d5Sjk8SVx4zSQfN//UYae1mXEIft1vq4JzEaYOMaoR
MudkpBxq0fgmxkAQbOqQngYEbFIOE4JLVKbbmzo8dI13nBUo6XCgVtYincXU
YZ2QDl+6nLjDwbbl4aeaTBw0QOZzikDsv28M56s/aZ53tgvBvyldk2jUauxw
oHtfk4myKJz/pi2320hazOEGGh8mD3bfHzGHF1na36b3GkPCp0XcQeMt7z6D
TBOHvfk1b2cuVXKIUXD8mJxjCueveOGh938hgg8Oj32Y/Or7P24ZcyvD+R8W
rVc466HsYFsZscJ0LYJ/C+SeUgTfDiRfa4Iq/9TEQW450OJ6NQeZeXGapz+Y
OLBwdsknn0PwZ4LATQT/UYT49osM6nD+hathb/Sj1R026uUtZjxj4rBBFRiQ
veoOjSxH+w2XI/hg9RMQfAYQCDBxmNLeGnW5Rh1ij6UJJN5PqEHS02ljuHvB
8XfICM7fYv7jUEoXgt/j9YrFpBCTX3p4m+vMu0pwPiw8DbRWCl9oQfDB5u1C
8G+DwmerMZw/fQJ/ldlvI4czILBGEqL/iZFD8NvLH2coSjhEg+LzjpHDA1D6
2ygO58PSH4x/FqSfRxSSHiyNIeldU9jhhtAnx/PXEPwl9/fxzflsAufD8teX
fR+3pk9D5DdY/gMA+iePCw==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYr+LE2P+GVs69EZ0+zNOkHOA8e9oyq75/1nB
4fOGgOxZ4pYOa4V0+NLXKTtwuamWMlVZOGzQy1vMaKMGUX/Z3OE/CNzXcDgD
Am/MHFg4u+ST/bQcIsS3X2Q4h+AfbFsefuoQgn+gVtYifYuZw4+3rw9YOiP4
D0AaFRD847t29LIJIPj6WiuFL7BA+U+g/CWaDpEg+/6ZO7wq3ir6O1vdYSPI
nXMsHFwmNAulnVKG89+05XYbzZaD8/tA/hcQg/rXwuFF7ePs8zm8DjLz4jRP
XzBzUP+k8nIWJzPcfrB/7ZngfP8nnpdMhRH8guUlG/6dZ4Tzm8VrWTPdGOH+
nwkCkozw8IHxJaZe4cz4hOCD6ZvmEPcVsDssub+Pb06yBdQ9Ag7GIPDZwiEN
BNpE4PEH5rtJOqDHLwB1ts6X
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.3262512390540632],
       ImageSize->{27.26511581569116, 15.146331257783313`},
       PlotRange->{{0., 27.259999999999998`}, {0., 
        15.15}}], {0.42396333625140303, 1}, {Center, -4}]}, {PointBox[{1, 1}],
      PointBox[{0, 0}]}},
   ImageSize->{Automatic, 202},
   PlotRange->{{-2.5, 2.6}, {-2.2, 1.6}}],
  StripOnInput->False,
  Magnification->2 Inherited]], "Output",
 CellChangeTimes->{{3.936492432093614*^9, 3.936492497171955*^9}, {
   3.936492534386745*^9, 3.936492574641088*^9}, 3.936492631057976*^9, {
   3.936492661247312*^9, 3.9364926814666243`*^9}, 3.93649305688626*^9, {
   3.93649308862761*^9, 3.9364931116302834`*^9}, {3.936516800995624*^9, 
   3.9365168397256327`*^9}, {3.9389206955660753`*^9, 3.938920709020824*^9}},
 CellLabel->"Out[23]=",ExpressionUUID->"f9000cf6-a84c-4c98-bec9-44d07a73d463"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"slantLeg", "=", "1.4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"slantA", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{
       RowBox[{"Sec", "[", "delta", "]"}], "-", "gap"}]}], "}"}], "+", 
    RowBox[{"slantLeg", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"-", "delta"}], "]"}], ",", 
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"-", "delta"}], "]"}]}]}], "}"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"slantB", "=", 
   RowBox[{"slantA", "-", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Sin", "[", 
       RowBox[{"-", "delta"}], "]"}], ",", 
      RowBox[{"Cos", "[", 
       RowBox[{"-", "delta"}], "]"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"slantA", "=", 
   RowBox[{"slantB", "+", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Sec", "[", "delta", "]"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "gap"}], "/", 
     RowBox[{"Tan", "[", "delta", "]"}]}], "+", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"Tan", "[", 
       RowBox[{"delta", "/", "2"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fig2", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{"slantA", ",", 
            RowBox[{"slantA", "-", 
             RowBox[{"2.4", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Cos", "[", 
                 RowBox[{"-", "delta"}], "]"}], ",", 
                RowBox[{"-", 
                 RowBox[{"Sin", "[", 
                  RowBox[{"-", "delta"}], "]"}]}]}], "}"}]}]}]}], "}"}], 
          "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{"slantB", ",", 
            RowBox[{"slantB", "-", 
             RowBox[{"2.4", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Cos", "[", 
                 RowBox[{"-", "delta"}], "]"}], ",", 
                RowBox[{"-", 
                 RowBox[{"Sin", "[", 
                  RowBox[{"-", "delta"}], "]"}]}]}], "}"}]}]}]}], "}"}], 
          "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", 
            RowBox[{"\"\<c_K(t+\\\\delta)\>\"", ",", 
             RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", 
           RowBox[{"slantA", "-", 
            RowBox[{"2.4", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Cos", "[", 
                RowBox[{"-", "delta"}], "]"}], ",", 
               RowBox[{"-", 
                RowBox[{"Sin", "[", 
                 RowBox[{"-", "delta"}], "]"}]}]}], "}"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"48", ",", "Top"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", 
            RowBox[{"\"\<d_K(t+\\\\delta)\>\"", ",", 
             RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", 
           RowBox[{"slantB", "-", 
            RowBox[{"2.4", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Cos", "[", 
                RowBox[{"-", "delta"}], "]"}], ",", 
               RowBox[{"-", 
                RowBox[{"Sin", "[", 
                 RowBox[{"-", "delta"}], "]"}]}]}], "}"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"48", ",", "Top"}], "}"}]}], "]"}]}], 
        "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "d"}], ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              RowBox[{"-", "d"}]}], "}"}]}], "}"}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "d"}], ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"-", "d"}]}], "}"}]}], "}"}], "]"}]}], 
        "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Blue", ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "-", "g"}], ",", "1"}], "}"}]}], "}"}], "]"}]}], 
          "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"Orange", ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", 
                RowBox[{"-", "gap"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}]}], "}"}], "]"}], ",", 
           RowBox[{"Point", "[", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"-", "gap"}]}], "}"}], "]"}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"White", ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"gap", "*", 
                 RowBox[{"Cot", "[", "delta", "]"}]}], ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "-", "g"}], ",", "1"}], "}"}]}], "}"}], "]"}], 
           ",", "\[IndentingNewLine]", "Black", ",", 
           RowBox[{"Dashing", "[", 
            RowBox[{"{", 
             RowBox[{"0", ",", "Tiny"}], "}"}], "]"}], ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"gap", "*", 
                 RowBox[{"Cot", "[", "delta", "]"}]}], ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"gap", "*", 
                 RowBox[{"Cot", "[", "delta", "]"}]}], ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "-", "g"}], ",", "1"}], "}"}]}], "}"}], "]"}], 
           ",", "\[IndentingNewLine]", "Blue", ",", 
           RowBox[{"Point", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "-", "g"}], ",", "1"}], "}"}], "]"}]}], "}"}], ",",
          "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"Green", ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"gap", "*", 
                 RowBox[{"Cot", "[", "delta", "]"}]}], ",", "0"}], "}"}]}], 
             "}"}], "]"}], ",", 
           RowBox[{"Point", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"gap", "*", 
               RowBox[{"Cot", "[", "delta", "]"}]}], ",", "0"}], "}"}], 
            "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", 
            RowBox[{"\"\<g_K^+(t)\>\"", ",", 
             RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", 
              RowBox[{"g", "/", "2"}]}], ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Center", ",", "18"}], "}"}]}], "]"}]}], 
        "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", 
            RowBox[{"\"\<a_K(t)\>\"", ",", 
             RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", "d"}]}], "}"}], ",", "Top"}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", 
            RowBox[{"\"\<\\\\vec{b}_K(t)\>\"", ",", 
             RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "d"}]}], "}"}], ",", "Top"}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", 
            RowBox[{"\"\<c_K(t)\>\"", ",", 
             RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "d"}], ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"30", ",", "Center"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", 
            RowBox[{"\"\<\\\\vec{d}_K(t)\>\"", ",", 
             RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "d"}], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"30", ",", "Center"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", 
            RowBox[{"\"\<\\\\mathbf{y}_K(t)\>\"", ",", 
             RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "5"}], ",", "0"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", 
            RowBox[{"\"\<\\\\mathbf{x}_K(t)\>\"", ",", 
             RowBox[{"Magnification", "->", "1"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"20", ",", 
             RowBox[{"-", "3"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
         
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], "]"}]}], "\[IndentingNewLine]", 
        "}"}]}], "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"PlotRange", "->", "plotRange"}], ",", "\[IndentingNewLine]", 
     RowBox[{"ImageSize", "->", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", 
        RowBox[{"width", "/", "2"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Magnify", "[", 
  RowBox[{"fig2", ",", "2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.932089204987398*^9, 3.932089214288254*^9}, {
   3.9320893172094812`*^9, 3.9320893336573*^9}, {3.932089817523889*^9, 
   3.9320898810667267`*^9}, {3.9364356195632153`*^9, 3.936435621705585*^9}, {
   3.936471553729105*^9, 3.936471554482193*^9}, {3.9364738929943867`*^9, 
   3.936473894250321*^9}, {3.936473945784047*^9, 3.9364739484364033`*^9}, {
   3.936484993612007*^9, 3.9364849950342293`*^9}, {3.9364850455549393`*^9, 
   3.936485142465445*^9}, {3.936485296692047*^9, 3.936485327231408*^9}, 
   3.936485366336154*^9, {3.936485434865138*^9, 3.936485489271659*^9}, {
   3.936485526243932*^9, 3.936485534370309*^9}, {3.9364855796355333`*^9, 
   3.9364856103338537`*^9}, {3.9364900823307037`*^9, 
   3.9364902413743057`*^9}, {3.936490283638197*^9, 3.936490305759178*^9}, {
   3.9364903727770967`*^9, 3.936490423702569*^9}, {3.936490502584334*^9, 
   3.9364906400656223`*^9}, {3.936490697356797*^9, 3.936490738579854*^9}, {
   3.936490780678524*^9, 3.936490791342202*^9}, {3.9364908264053907`*^9, 
   3.936490827055854*^9}, {3.9364909679991417`*^9, 3.936490985061754*^9}, {
   3.93651629998536*^9, 3.936516485233286*^9}, {3.936516516498021*^9, 
   3.936516556907961*^9}, {3.936516596695093*^9, 3.9365167220358458`*^9}, {
   3.938920720371696*^9, 3.938920810987793*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"a908bb51-08e9-4324-af20-8770b24476c6"],

Cell[BoxData[
 StyleBox[
  GraphicsBox[{{
     LineBox[{{1.6789037339126895`, 1.645533541995703}, {-0.5316426516942345, 
      0.7109295204549417}}], 
     LineBox[{{1.6789037339126895`, 
      0.5598291136124642}, {-0.5316426516942345, -0.37477490792829693`}}], 
     InsetBox[
      GraphicsBox[
       {Thickness[0.022158209616662972`], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4jQwEHOA0BIOML76J5WXs1ZKOIS8vfxxhqKY
QzCIfijh0KrArnrmiyicb2IMBJcR/B3BVhH/j4s6fNn3cWv6NQmHg937mkyS
RR0euMY7ziqUgNAThSD6Nos4tIjXsmYe43HQANnHKeLwovZx9vkcTjh/JghE
MqPJMzoo7FqwL3WdGJwPsx/GPwMCOVIO3I58XjNeMkHs3SgHcZcYm4P7mqPL
GW4oOEhvFJvPlMDhsPLby4ozDxQdZEB8BV6HFSC+gLLDZ5D6MEE4fyfIf88R
/DZQeISIOOzJr3k7k1UZYr6ZqAPIe8bCSg4MIJAgAueD/fNTGM6PUY2QORcj
7BDOKdZufF4R4i4JqPxmRYdokPwcIYh8PIIvXDmp5CwLgn9HU3bN/8kKDumg
6HMThrgvQMHhTVtut5G0CJwPDkdNUVT5aDGI/w8g+J02nrvSFimiym9QgvsX
HJ6Nyg7V93/cMvYWhPPB4c7DDuez6v/iusTz3V752qNghhgFOB/szwopOB+c
ThaLOTSD0oMbAyT9aQo7/AcBe044H+ZfGB+WXiHpUNwBPT0DABDyNHs=
         "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
         "], CompressedData["
1:eJxllg1MU1cUx4tlc9BKmQIF2r4P2r5aNUaBOCHTHeYciDrrIEr82OaAInML
uEEmWNiHAk4w4L5CHXFqoh0JOojiB9mQjbnABONC4jZmBkvdB27ESYgh08F6
73333tje5OXl9+575557zv+c++SXS54v1Go0mrDA1RC4ZgWu8IiDYv5iB5T6
ytqnG3VAWZ8Rld1crIeC7Tef1U4pjDVojHJuOWG99CBTgc7s9uUtFXooLvmn
pj9GnR/TwyJZnHz1hh222fPM1x5EQVbbFZ9mpxW2IvYkwGf3xvYMuKzQU9/9
bqqf82WVU9D4wAqNefUbwlyJ8EzTvrnuLisUuQOjNhFu7Th+I/WODQbQWGeG
dX2zV3zykQJi17HuwjMCvBN+pXGp0QGpyE6OCN/1Pn26+BcHGLa7RpIdEvjR
9yXz4c6Jz6XBPRJYfH9mLRadhA9I5P2VTmK/QYK1yH65k/jZxBnb+0GC/+6V
j7bsdkL9k2u63BMS7J1od+3a4gQvGhEys0e5X+VmlfE6A/Ph9NxFUUXTqr0O
zni9WM7JaF9DDsbmoy84r5Zybrff2nd0vQNGV7+YcSRMho3DJs+OZM7YD6/y
sH/VnP8d/6snLZ/z7Tc6Y+8vDOXNEXF1KZclGAvivq6Lhx5dorD4NTcZKpft
Ulh8zz0x9XXBQQXmVbxfNrhfgur76aXX+hQYRO97OL/Ze361dz1nbN8ggQfF
t1Ih8fOKZH+vK2R/h0USnxwF/q59rT55q8j0ivW1SiT6Xq5ADFrfJsKSBa3z
rttUf/UiHEK6uy4S3WvioBz5YZGJ/Q4RWpEOQIYvSzzj3kIJMpG+s2S2P/I8
ifFNp6Vt5ixnrG9/KOP7UCjjfY8ksfjj9Y9xxnWxiTP2Z0pm+ca6OCMzfWDd
XpAYz6DxlsC4RpptHzhnYfbw82rOk913O4s2cc4dH7rb/Ks5hKkeKNP9tiF7
Ky2McR6+4Yz3863A2D5hGzvSKobwKtQXsoM4XQIXWu+4SOwsk8CB5t8T4WeU
B60EIyguu02kf6UZwDMyNZyy0MT6F9aNycT6HY7nj/GMv8I64oyWcf9uDGEs
H9Ax9g37/Eu1OrUvGol/7khiLz+eMckfZ9zHzibAfmPVI8W1kXAxJz1vJjOR
5OHjSFIHaQJjfD8vsPfx/CWR2cP5N0qMcdwWcKa6DmaiEx1jul8aZ8rYvz9E
xrRuKNM6pIz10C2oedITfxMEMt+qJ+eEViB57udciP2bw/gkim/vHBYPbG+N
gay/UYAcpAs5GgrQZ6cEkue9jxN9ZghqPzGQe4Va/z0xpA5TkqAS6WRtPFSh
fvSYTfU7Wu03NlhRllF11Wwg/e0VG/n+7SjG5o64T2e9FMQSZ3qeYjd+srL4
kPrlHI3yV8eZnp/BTPVHGefvKR2pt1wryy89byk/dN4G+Dd0Xm6wMT2Rfmtj
etuJzv9cO+MP62q2DH2hMCbnmcLsPff94W3Tfs6xDdm3wyc50/+RYKb/K/8D
CSiGWA==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sX39/HNETZ0KFhesuHfeUYHGN//ieclU2Em
OP8/CNgzOSwB8R8bODCAwAFmB9Eer1csU/QdjnTvazJZzOOQEHvHjTlCz6FV
gV31zBRROL83otufcYIcnH8GBHqUHZ5EiG+/mKDvMGMmEFiqOzSyHO03/G7g
4H9Luibxkibcfn2tlcIXWLTg/OO7dvSyCSD4D0DmKCD4P96+PmDprOXgfYLd
djaroQMLZ5d8sp+WA7ebainTLwM4Hyx/FcGf0t4adfmOvsN2h6ZHx3doONT/
tio4d0LP4QTIvglqDvEhQeoLVupC3Bmu4jBnkfLOP+q6DmdB/vmjCOfD/Avj
i1ROKjm7RMqhBaSvXNdhR7BVxP90UYcNenmLGefoOTxwjXectVEAov65vkMA
KPwvszlMn8BfZXbbwAEUPDMlGeHuh/Fh/oPxYf5vFq9lzXRD8GHxCwA2xM1i

         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYoemR8dncJs6iFROKjn7RNIBxt8RbBXxX13K
oWBN9+0MBlMH9U8qL2d5Sjk8SVx4zeS9CU7+qcNOazPvIfh1v60Kzt0wcYhR
jZA5JyPlUIvGNzEGgssmDulpQMAm5TAhuERl+n4Th4eu8Y6zAiUdDtTKWqS3
mDisE9LhS5cTdzjYtjz8FJOJgwbIfE4RiP3xxnC++pPmeWe5EPyb0jWJRqzG
Dge69zWZKIvC+W/acruNpMUcbqDxYfJg9/0Rc3iepf1tOq8xJHxaxB003vLu
M3hp7LA3v+btzKVKDjEKjh+T35jA+SteeOj9VzSF88HhYYfJr77/45YxtzKc
/2HReoWzHsoOtpURK0x1EfxbIPd8NYHz7UHyf41R5VNNHOSWAy2uV3OQmRen
ebrAxIGFs0s++RyCPxMEbiL4jyLEt19kUIfzL1wNe6Mfre6wUS9vMaOPicMG
VWBA9qo7NLIc7TdUR/DB6gUQfAYQuGDsMKW9NepyjTrEnp3GkHg/oQZJT94I
94Ljz8kIzt9i/uNQCheC3+P1isXkoyEGv/TwNteZd5XgfFh4GmitFL7AYgTn
g82zQvBvg8LHFBFf0yfwV5lVGzmcAYE1khD9KUYOwW8vf5yhKOEQDYrPGCOH
B6D0t1EczoelPxj/LEg/j6iDOig97DSCpHdNYYcbQp8cz4cZw/lL7u/jm1Ns
AufD8teXfR+3pk9D5DdY/gMAzg+EeA==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJFIGYC4g8bArJnHbd36I3o9mecIOcA44tUTio5myIP
4U9H8J9maX+bnovg+1ycGPMv2QaD38Lrv37KUVU4PzP/Q+tJETU4f8ZMIKhU
c+jxesViYojg2zc9Oj7jtzUGv+YT0CFSCD7MfBgfZr/41CucGZ8s4Hy1J83z
zp5C8JNj77gxz8Dkv2nL7TaaLYcqf0QWwj+B4KOYD+Sj2I/EXyukw5c+TxDO
D357+eMMRgT/y76PW9PNBBxOHHZam6lnA+fDwged36rArnrmC4IPMx8l/IH2
o8QPkK+vtVL4whQEHyV+kfiw+AcAjLHxJQ==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, {CompressedData["
1:eJxdlGlIVFEUx8eyxKg+pKU0mjNu7z3acGZsEaP/u5eiQltMbIJCpxw11Cai
PSNKymj6ULagNtiYkUFGJS5tjsJgmVtKZmUfFDOyjWgSaa+5XWcedeDx+L33
7jvn/M//Xu0mS5J5jEqlWu6+2P1C/Kzukl0UG6KMIR02NQx6d+RTvD+aa9Wp
Q9HvmGzTH6dIz3DH5RlebmMxUePl/iWpcolJg4Pf47Z1HKOot+R9KK7RwBhU
16U6SkFP5k/JmKBF1GB+afs+CpZGHxCO5+o8k24jRcDewh3tw+EYNJX1GOZT
GP2nFegbImBd8dbX8JUgz3Vjdfa3SJ73EsGaXvfCqmgvdz5JeT/3ruDl4LPd
/lkDAj67l5VUECR2ndrwa6yIPcYrse1XCX6zCBN5PVUEdTg88MAo4vTI+NSi
ewT5k1ZdP3NEhMDetxDExtcnnSsTcYD194ygxUmubXGIYJ+ZhwjSkpME+0MR
mUynEYU18qfNbbGU53eKULFIo9jP+pkuIqHZb9H5sxRmtu6+gC5Lql9HMcUA
E65RwHqmX6nCrMyicoXPsHqrFV7Q05RraKawXYy4/eO1wOfRSfFzZGe/LUbE
uPLCOJ8nFNdZ44kimqW4wtanFC+Z7haFPf172NNP44HQBZltFPOYHj4SfNn/
6j1+kHh91tH+4iT+PJnyeW2XUDG0bM5vrcI352wt9wlUOIzpNY6ila3Lkbzz
/5vPJCHAJT/KeEUwSxs2nJMiYSLTv3N0noslrpeDeOv5Z959Igoq1rXobARV
LK9NRBDzSSGBjvlxrcj9VzA6318CTM7HM82HCG79bUzhqSdYYQp/+/CuceHY
aO7na4TPwx7J/d9DEMj8nR7hzW+NX34nQxfB+08n3De14ZwNBLudtUuKJ4Wj
0voiS/VRxv6+L716tZbPqUHGEY1fVFt1GLL9v9ozr8p8f0aHooHN55KMomJ3
LAzBfOYHu8z1SFD/yznTvTzs+FST2RPMn1fKWFrZVKEyBmH2SfuXmPvy6Hkw
je+HtzI0d+wO88pA7i+RQHBFvimRAvh+261wHzsfXAp7/OD5///nzx9RIwvF

          "], CompressedData["
1:eJxTTMoPSmViYGCQBWIQ7a5ayjRLwdkhPQ0Ijkk5yDt+TD7D6uwgUjmp5GyL
uMPF/Hj2cxedHNYI6fCl/xN2+LwhIHtWOYK/81bX31R7BJ918SQrRlEnh7Nn
gIBH1CHx8GXtVEYnBxD3TI+YQ4T49osM3xwd3NYcXc4QATX/o6PDwe59TSbO
EnB+X0S3P6OBJJwP1p8j5VD726rg3A9HBxNjINgs7aD6pHneWSYnhzkzgeCn
DNz+/WDz5B16vF6xmBg6OShfexTMcEbBAaRsZqaTw21N2TX/DytC3eUE8X+Y
ksPq7tsZDNuh7j2j5LBRL28x4xMnB+cJzUJpv5QceP3XT0l94eRQenib68y7
Sg6/Y3KP/mNydigH8XmVHPbXylqkyzg78McG3DcyV3ToBtmv6QzR76XgIPzJ
8XyarrNDyNvLH2c8lHco3ir6+7Ses0MAiK+I4IPlE+Xg/Aeu8Y6zDGUd3vDu
M5ip5ezwZd/HrenfpB3Q4w8AyxnJxA==
          "]}], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4pvSNYlGva4OvRHd/owT5Bxg/Duasmv+f1Zw
WNN9O4Oh3tVhrZAOX/o6ZQeLa0dzTQxcHTbo5S1mtFGDqL/r4vAfBO5rOMwE
gUwXBxbOLvlkPy2HB/v45hhHIfhTvrHFzwhB8EU+OZ5P83Vx+PH29QFLZwT/
QYT49osKCP7xXTt62QQQfH2tlcIXWLQchED8VCh/iSbEvk8uDq+Kt4r+zlZ3
6PF6xWLi6OrgMqFZKO2UMpz/pi2322i2HJzfB/K/gBjEv/9dHF7UPs4+n8Pr
4ND06PiMaBcH9U8qL2dxMsPtB/vXngnO93/ieclUGMEvWF6y4d95Rji/WbyW
NdONEe5/cDhJMsLDB8Y/UCtrkZ6D4DOAwAMXiPsK2B1YFk+yYlR1hbpHwOEM
COS4OqSBQJsIPP7AfDdJB/T4BQCzUsjy
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{45.1252801992528, 15.14319302615193},
       PlotRange->{{0., 45.13}, {0., 
        15.139999999999999`}}], {-0.5316426516942345, 0.7109295204549417}, {
      48, Top}], InsetBox[
      GraphicsBox[
       {Thickness[0.021701388888888888`], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCwB2IQ7bbm6HKGCEkHkcpJJWefSDrA+DGqETLnZKQcqu7/
uGWsLemg/knl5SxPKYedwVYR/59LwPkHu/c1mTQj+O4g/RUSDvdd4x1nCUpB
xaHymZIOIW8vf5yxUNyhL6Lbn/GCmEMlyPzTYg4aIHlOEYi9f0Tg/C/7Pm5N
3yYM5zOAwAJhiH4DUVS+gBicv1ZIhy/dDsEH69cUd1DYtWBf6jthhzQwkHA4
AHK/spRDM6//+imtGg7yIHk9KYdNenmLGedoQMLFRcrh1GGntZn7EPzqTxsC
sm8h+AG3pGsShTQd1oDs3SdJkO8P5YP93y3usBFk3x8NBxNjIAgWd9BVlP+S
8w3KnyzmID0vTvP0Bw2IP16KOrSA3PtUw2EdyDw5UYf/IHAf6h4WEYeM/A+t
J69owMPvaeLCaybnEfyEkCD1BZkI/t9vpQ/mGGpAw1EEzgeH1zoEH6z+mhic
D47Ph2KQ8PmnDuengoL3GIJvoLVS+MISdXh8N7Ac7TcsV4fEzwExaHyow+0v
P7zNdSavkkOrArvqmSnCEP/NV3IQBvkvRcjhASh9NSo7vGnL7TaSFoDzl9xa
/tjQmQ3OZ9X/xXWJ57u984RmoTQvBTgflj5hfEg4iDpIbxSbz7SAAZJeNYUd
bEsca0/PYYPzwfFRzA3ng/VN43c4ewYIeEQh+YNdEOLvRjFofhCE5htoOuwU
husHu/+2CJwPMuaMjhiqvLU4xN7Pwg7poGBik4CaIwqR3y0BtVccnn/B9u5A
5GdY/gYAtm+hug==
          "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQDQYOgg5f9n3cmn5NwmFnsFXEf3YoXwzB/w8G4g7q
n1RezsoUcNAA0ZriDge69zWZPOZzUNi1YF/qO1GH5beWPzZk5obIc4o4yGwU
m8/0gA3OXwKSd2aG86NVI2TO2TA6VN3/cct4tSicfxBkrrMEnN8f0e3PuEHK
YavXBos5P5kd1grp8KXPk3dITQOCZawOlSD9uxUg+hZzOOzJr3k701XJoUW8
ljXzGI/Dim8vK84IKDu8acvtNpIWgPOD317+OINRGM5vVWBXPTNF2KHbxnNX
mpMinL8XZJ6ookMLlL8HyjcxBoJiYYg7jik47ACFV7ow3D3o4QsAlAuZ4g==

          "]}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
         "], CompressedData["
1:eJxlln9MU1cUx4tlm9BCnfJj0Nb3nu0rr9QYpYQhmdthhoGog63GEdE51xXG
3AJukCkU90OETVjAuR/UEX8lS0eG/IgyHXFAxow4wWhYnGNkNeIWcSMqI6ab
DNZ773v3xvYm74/Pu/ede+6533POE14ufd6lVqlUYYGnIfDMCzzqiH2cc5kV
yrzlnbONGlBYmxmd21yiBeeWsWfUfonyHBo+xi3HTN/OZEvQnduZ3rJLCyWl
d/aej5HnJ7SwVOCmX7+SBJvFAsPFmWiyvliEQsTuBEg89KL1Qr4I/fW976eO
J0CCzH0yp9gD44AIjQX1eWH5ieCe6szf3iNCcVFg1CbCjW1Hr6TetsAQGusM
sHbwkVVffCoB13Ok19W+GN4LP9u4It4KqciOg4PBgaePl/xmBd2WfF9KEk++
L02G28c6+OGdPBi8N3OWcTbCH/BwDq1/0kbsN/CwDtmvsMFX9yZ2DjUxxvZ+
5mHmXsW1lh02qH9iTU/RFE/83WQDDxoRArUXzM0y432GkuH4wqXRxbOyvS7G
eL9YxvhcI1bKehS/MsYd4o09h9Zb4VrW1syDYQI8N6p3b0thjP3wSNSfH5E/
uxn/O/ln/0on41tvdcfet4XyCxFxdfY+HiaC+FzP6Y8eXi7R+H3epKtM2y7R
+J583P/9K/skWLTr4/LhGh52388ouzgowTBa72b89sA3WZ71jLF9HQ9VKL6V
EomfhyPne1Mi59vPEf04JPir9o36lEKO6hXrazVH9J0uQQza38zB8uTWRZfM
sr9aDrLbznpVNwVQ4REHFcgPo4nY7+KgFekATPBdqXvS4+IhB63PMdHz1UTl
dXziMlOObci9FX6SMY7veCjb8b3y8E8QG5E+fWYa/+sF8acuH2GM820jY+yP
30TvG+ui3UT1gXV7agllnN9PCZRXN+1ZWDTKU3vKvSpc5fOP2r9mjONRFsrK
dwor58XvDzPGeXOdMT63U6CMdfJTKGM/c4M4gyd5ekkg9SJNnv9BgF+txrY5
NQ8+FJcdHKlfK3XgRuexcbR+Yd3oOVrvslA8rxooEx0xxvv8oQ9hLB/QUPaO
esdXqDVyXdST90WRpA46DZSx/vyMcb6fMEJNfPVDJbWRcNqRUTCXvRime+92
F38WSXRrECjj+ykU6Ho8PyZQe/j+45dQxnFLZkx0HcpYJ+9oKD9w3jTGYyjO
fwuU76B7u8oYx/8oY6yHrQIkTZknDn6olfNQnm/VUh2LaP48Yxf2L4rylyi+
A1E0HtjeGh3ZXxLAMTlyt1lYQPTlEMg9Vz1K9MkLcj3Rke/PyPnfH0PibzdD
JYrr2segGtWj+RZoQ/nSu0CuNxZYVZ5ZfcGgI/XtNQv5/t1oyoauuMPzXgpi
nrHST7Ebv4g0PuGoP7czzumrNqbXMVb6aTAr+lP6K8lzDbyK+vUGkd6v0m8V
fqDfBvh31C/zLFRPpN5aqN6IvSTKB+r2bho5I1H+D/czidp79vL+zbPjjHF9
nGas/I8Es/K/8j9G5I7j
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sX39/HNETZyKFhesuHfeUYHGN//ieclU2Em
OP8/CNgzOSwB8R8bOjCAwAFmB2431VKmUwYOR7r3NZks5nHYoJe3mFHHwKFV
gV31zBRROL83otufcYIcnH8GBHqUHQrXdN/O2GDgMGMmEFiqOzSyHO03/G7o
4H9Luibxkibcfn2tlcIXWLTg/OO7dvSyCSD4DyLEt19UQPB/vH19wNJZy8H7
BLvtbFYjBxbOLvlkPy2Ie38Zwvlg+asI/snDTmsz3xk4bHdoenR8h4bD/lpZ
i/QUA4cTIPsmqDnEhwSpL1ipD3FnuIrDnEXKO/+o6zucBfnnjyKcD/MvjC9S
Oank7BIphxaQvnJ9hx3BVhH/00UdQM5m8DNweOAa7zhro4CD/8WJMf8+GzgE
gML/MpvD9An8VWa3DR1AwTNTkhHufhgf5j8YH+b/ZvFa1kw3BB8WvwAYictg

         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYoemR8dncJs5iFROKjn7RNIBxt8RbBXxX13K
oWBN9+0MBjMH9U8qL2d5Sjk8SVx4zeS9KU7+qcNOazPvIfh1v60Kzt0wdYhR
jZA5JyPlUIvGNzEGgsumDulpQMAm5TAhuERl+n5Th4eu8Y6zAiUdDtTKWqS3
mDqsE9LhS5cTdzjYtjz8FJOpgwbIfE4RiP3xJnC+2pPmeWe5EPyb0jWJRqwm
Dge69zWZKIvC+W/acruNpMUcbqDxYfJg9/0Rc3iRpf1tOq8JJHxaxB003vLu
M3hp4rA3v+btzKVKDjEKjh+T35jC+SteeOj9VzSD88HhYYfJr77/45YxtzKc
/2HReoWzHsoOtpURK0x1EfxbIPd8NYXz7UDyf01Q5VNNHeSWAy2uV3OQmRen
ebrA1IGFs0s++RyCPxMEbiL4jyLEt19kUIfzL1wNe6Mfre6wUS9vMaOPqcMG
VWBA9qo7NLIc7TdUR/DB6gUQfAYQuGDiMKW9NepyjTrEnp0mkHg/oQZJT94I
94Ljz8kYzt9i/uNQCheC3+P1isXkoxEGv/TwNteZd5XgfFh4GmitFL7AYgzn
g82zQvDB4WOKiK/pE/irzKqNHc6AwBpJiP4UY4fgt5c/zlCUgMRnjLHDA1D6
2ygO58PSH4x/FqSfRxSSHnYaQ9K7prDDDaFPjufDTOD8Jff38c0pNoXzYfnr
y76PW9OnIfIbLP8BADLYhLM=
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJFIGYC4oqIFaZnkx0ceiO6/RknyDnA+CKVk0rOpshD
+N4IfvFW0d+nzRB8n4sTY/4l22LwW3j91085qgrnZ+Z/aD0pogbnz5gJBJVq
Dj1er1hMDBF8+6ZHx2f8tsHg13zaEJAtheDDzIfxYfaLT73CmfHJEs5XedI8
7+wpBD859o4b8wxM/pu23G6j2XKo8kdkHVJA/BMIPor5QD6K/Uj8tUI6fOnz
BOH84LeXP85gRPC/7Pu4Nd1MwOHEYae1mXq2cD4sfND5rQrsqme+IPgw81HC
H2g/SvzA3OuF4KPELxIfFv8A+DzsTg==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, {CompressedData["
1:eJxdlGtIFFEUx9e0zF4f1LJazdVdnRl8RLtrqVj9nTuKipZZ2QaCbbVqqW1E
T7KCxPpgH0os1JZaE9IPhiU+ysgE6emjJBMqIjGhl33IxMyee/fuzlAHhuE3
M3fOOf/zvzdkuzXLMkOlUqU6Lnq/nBA5WDNJkBNmCuy3qWE0OMJTwtip4nK9
OgjDnQtshjkSduY54uoymXtpzNPIPJyUm1hj1uD4j/i9/bMl3LGWfK5u1cAU
0D6gmiWBnC31zZsTgrDR0kt90wQ0jcEvFC/UJWb9awK/IxX7+yZCMWquHTK2
E5h8Fp023NXiTNpHL+MRgpLx65mF0zqWV0ew4aVjYXO4zE+fZ48tv83JvPj8
oE/BCIevjmU1HEHGwLmc3548DpsaYvoiCP7QCOZZPXqCdpwceWDiUTk5K7cq
gaB0/vqmyjIeHH2fRhCTcCfrQi2PY7Q/E8HjbvHark4e9DNLAcG2TVmc/RGP
fKrTQYU1iV929La68nfzUNEYJjhK+1nKI/2h9+qLCyVY6Lr7HAasud79SySM
UOG6OGyl+i1TmJZZpVXYWa9R4dihe8XGFAm2K9pbP99xbB6ZEn5NHhi2reAx
s64i3mOzhCbaeAaPh0J8Rc8WCW+p7laF3f272d1P17Gg2Px0CSupHh4CvOj/
Vrv9ILD65kqsv3iBPR90zWufgIb3KdF/ahW+Eb2nzqNSYadeZQQ9dF2RIM/f
mc8swG888UmehSAyJHiiKFvAPKp/pmueawWm1xoi1/PPvN/wOF2/5bE+kKCZ
5rXxCKA+8SXQUz9u5Jn/vF3z/c3B3P0swuJBcNPZmMILnYUpPP35U1ecZzjz
cxRh87DrmP+zCfypv3dq5fzlCakdeXot639UZL5pC2XcIuJQd1tS9fxQNJa/
KlBZRRx9M/XSoA5hc1orokzjHdbbEoxCn+/2/AiR7c/wINyl89GJqKp2RFwg
VlE/aESmR7r6Xy5aKvNE55fW/KHF7HmkiOTGe/UqUwCiztqnViSLrvNgEdsP
u0VoOuydlnX+OEH91SCCG9d9qBH82H77prDzfNhHZHb7wf3//8+fvxi+93M=

          "], CompressedData["
1:eJxTTMoPSmViYGCQBWIQ7a5ayjRrgbNDehoQHJNyUHD8mHym1dlBpHJSydkW
cYeL+fHs5wKdHdYI6fCl/xN2+LwhIHvWdyc4f+etrr+p+xF81sWTrBinOjmc
PQMEPKIOiYcva6c2OjmAuGd6xBwixLdfZChzcnBbc3Q5QwTU/EInh4Pd+5pM
nCXg/L6Ibn9GA0k4H6w/R8qh9rdVwbkKJwcTYyDYLO2g+qR53tkmJ4c5M4Hg
pwzc/v1g8+QderxesZhsdHJQvvYomOGMggNI2cyXTg63NWXX/D+sCDGXB+r/
MCWHNd23MxjMnSHiZ5QcNurlLWZMcXZwntAslPZLyYHXf/2U1Axnh9LD21xn
3lVy+B2Te/Rfk7NDOYjPq+RwoFbWIn2OswN/bMB9I3NFiP0rofq9FBxEPjme
T1vr7BDy9vLHGQ/lHUq2iv4+vc7ZIQDEV0TwwfKJcnD+A9d4x1mGsg5vePcZ
zFzl7PBl38et6d+kHdDjDwCL6s5W
          "]}], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYh7/9VNSGdwceiO6/RknyDnA+Hc0Zdf8/6zg
8GAf3xzjT64Oa4V0+NLXKTvkcP5ckL7Y1WGDXt5iRhs1iPoAV4f/IHBfw+EM
CNxxcWDh7JJP9tNyEPnkeD7tLIJ/QtNq0unjCL6bainTrAMuDj/evj5g6Yzg
P4gQ335RAcE/vmtHL5sAgq+vtVL4AouWgyuIfwPKX6LpIASyL9XV4VXxVtHf
2eoOB2plLdK3uDq4TGgWSjulDOe/acvtNpotB+f3gfwvIAbxb5Grw4vax9nn
c3gdSoDGnD7n4qD+SeXlLE5muP1g/9ozwfn+TzwvmQoj+AXLSzb8O88I5zeL
17JmujHC/T8TBCQZ4eED43/aEJA96z6Cb2IMBMFQ9xWwO1hcO5prMsMV6h4B
BwYQeODqkAYCbSLw+APz3SQd0OMXADQrxfQ=
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{46.08292901618929, 15.14319302615193},
       PlotRange->{{0., 46.08}, {0., 
        15.139999999999999`}}], {-0.5316426516942345, -0.37477490792829693}, {
      48, Top}]}, {LineBox[{{-1.6, 1}, {1, 1}, {1, -1.6}}], 
     LineBox[{{-1.6, 0}, {0, 0}, {0, -1.6}}]}, {
     {RGBColor[0, 0, 1], LineBox[{{1, 1}, {0.15207332749719416`, 1}}]}, 
     {RGBColor[1, 0.5, 0], LineBox[{{0, -0.15}, {0, 0}}], 
      PointBox[{0, -0.15}]}, {
      {GrayLevel[1], 
       LineBox[{{0.35478336300586655`, 1}, {0.15207332749719416`, 1}}]}, 
      {GrayLevel[0], Dashing[{0, Tiny}], 
       LineBox[{{0.35478336300586655`, 0}, {0.35478336300586655`, 1}, {
         0.15207332749719416`, 1}}], 
       {RGBColor[0, 0, 1], PointBox[{0.15207332749719416`, 1}]}}}, 
     {RGBColor[0, 1, 0], LineBox[{{0, 0}, {0.35478336300586655`, 0}}], 
      PointBox[{0.35478336300586655`, 0}]}, InsetBox[
      GraphicsBox[
       {Thickness[0.036683785766691124`], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQBWIQ/R8E7gs59EV0+zMaSDoYg8BmIYdo1QiZczUSEHoO
VD5AwkH9k8rLWZxCDhlpQLBMHCJvI+Dw0DXecVagqEOLeC1r5jEehzdtud1G
1SIO588AAQ8XnH+we1+TiTI7nM/jyOc1I5PFgQEEFojC+WB7VkrA+euFdPjS
/0k5nAGbxw6h38hD7P/D4XBHU3bN/88KEH2d3A7hnGLtxvpKDmD/1fM7rPj2
suKMgLLDTDAQhPND3l7+OKNRBM43AflfWNSh28ZzV5qTIpy/EiSvoOjwAOTP
jyIQ+qKCA3r4AQBjaItl
          "], CompressedData["
1:eJxTTMoPSmViYGAwAmIQrfFJ5eWsTmGH9DQgWCbgcPYMEORIOIRzirUb6ys5
yO9asC+1T8LBGASKEfyZINCJm+++5uhyhhtKDg9c4x1nCUpAzBdTdgDblykO
579py+02ihaD86NUI2TO7RF12Jtf83bmUiWI/GxRh/LD21xn8io57Ay2ivjP
Luqw8tvLijMblBzOgIEwxJ5GZYg7Zgqi8TnhfJmNYvOZEv7ag82rVYDzwcbk
SMH5HmD3izrEgNxjwwI1Rxgi/4ATzlcHhx8fnP9538et6WGCDibg8BJ1CH57
+eMMRSGHNgV21TMhYhB+oiCUFobzq+//uGXsDTVPU9BhrZAOX3qckEMlSLxb
wGF/974mk8f8EP+7Czj0RnT7M27gdTgAEk/mdbAvcaw9PYcLov8kpwMDGLA7
9IHUFbDB+WCqgQXOB+u7wwjnizbJTDEI/m//ovZx9nkddof10tt0T735ZX8Q
bD+7Q7N4LWumG4PDS5D8Gg6H7V4bLOb8ZIC4Q5kbzrcFmSvDA+cvubX8sWEz
r8OF38euz7sJNf8Nn8MWsPxvON8iSdeO9cB3OB9sj85nex5HPq8Zmrxw/nKQ
ec5ccH4aOP2yQePvlz0k3lih7mRxgPGFKyeVnGURgPO/gOLrmxAkHfXwOKDn
BwDRa1O4
          "]}], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJFIGYC4sz8D60nt2g4BNySrkm8pOYA478q3ir6W1vd
4dRhp7WZcQj+nEXKO/+oI/gzQWClMgafhbNLPnmdNpyvr7VS+MITBP/81bA3
+tY6DgwgEIDg782veTvzqxIGH6YfxoeZD+PD7N8RbBXx/7kMnD8DZF8lgi+/
a8G+1HPSGHyY/2H8lNg7bswVanD9MD7MfBgfZj86H0IrwvnhnGLtxvsR/A+L
1iuczVCE+x/Gh4UPOh+mH8aHmQ/jw+yHxQ+MD4s/GB8Wv+h8mP8B1YXvGQ==

         "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
         "], CompressedData["
1:eJx1lg9MlGUcx4+DYW4EywO8933vupfjzvfuNEYcGbrl+yNnEGpH4Yz8k9lx
kkFDEprSwZYO2cRSIx0YY2Jb5AKhAQpk6FKTFM3CKRkLGmScyVJjjLzDi+d5
7n2edbee7d27z57n/f2e3/f5Pb/fm/Bm0SuucJVKFTb77Jt91LNP+Ny9BmeS
BTI7HRede2Zkhd3jux4eXuKX8zYOvRA+LVFWoTHCuP5YYrcvQ4Lr3u9uNrzm
l7cW3av8PlYCuSS9/LJOBYsSDJOFNxbA/txqR1iyGvD6fBNM9t7vzI/XAN/w
uvVytgk2mHN1V90a4II4xT47akxgeWDyHPFowP2gLbugxwR4H2IsjG1uvJH6
lxm2oHE7Dlb1zXnu00MSdOcszfVnaOGDiAv7n55vgX407mrh0rnnW7b+aoEu
NP8HB6Po+yIr7BievmWv5kHXNJ6ZZLAR/pKHi2j9Mhukon2088R+qQ3u7nmn
OuVrxthehgC+qdKR+mIbtM5bFJ1fIZD9rrMR/80Ctfd/jN/9VqLP4YC9rxiv
RP7iGGN9BiyUBaTfNsat5rHdDastRM96AV6+Jbg3pzCuw0Oi/rE+FYwfTvx5
domT8Z3tnXHehaGc0XyhSaUVwBPEfT1dH0YmS1S/2gMxZYsLJKpvx7PT3+bt
leBsde+u1M94qPAu3Xa1L7C+hnGVOMfcn8oY2+/iiL5lEtjx4Eh870pQhuwv
5Ig+ORJUou8ntaDk63oU/5AWcH6nSdCMzqtXC8m245prJgnyUT59riV+xkWy
H3sMlJ47uaJObyT2V3JwfMqzox+MELvz45IreTxZn2mk8X1T5J6ocyVSHrLq
m/3tjLHd0VD2oyELIfzq3Pgq+3Ai1R/7P8oY73stY7yfaSM97xYU5wkjzY+Y
jdnDKacSKBM/ImWsW4eB2sPfVzDG69YyXjMxcL/2tydDWMkHhZV4se7LDJSx
jucZY9mdImUNmr8eyoaeo72upCCO5uELpM81kegSGZg/L0I22kcjB8MrNqUf
KdaDp3y04IdCNbhx3uhp/cL3XNDTeofjGOQpn0F5u5wx9nObC+E8/PZRbhFO
PnWp0Cfjc/FxgfzyyvgeOHnK5PwYk3skQOGhN4rTtntlUnd04Bh78adnarwy
1l0nUn4fxbNepOvx/JBI7eHzn59AefmB3fO22BiT/A1lFy64M5T/E+9ixjjf
/xYp3zvWKl4ZZIz1b2SM83uTCKey2tLqd/rJfqMC891+eQStDxOhA83/w5jU
MRUofPPxX+JdUypQ9MD33a0G7N8iwiCafy+c5FeOCFHp0Vm11khyn0QxUIfV
5H06oFd7VECHRJJHY09AOapHj5nhI9Tf2iIC9cYMxU0lbY8calLf3jYTP+1h
lMn5BHEOY6Wf4rB+NlF9IlB/PsE480y5Pq2KsdJPg1nJPy6I30L9eo2Jnq/S
bxVW+q3Cv6N+6TDTfCL11kzzjdhbQPmTqsp1A6clyjO4n0nU3ks/HtzwaJRx
3L6sOxGTjJX/kWBW/lf+BQxz69Q=
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sX39/HNmWzoULC8ZMO/84wOML7/E89LpsJM
cP5/ELBnclgC4icbOjCAwAFmB2431VImLwOHI937mkwW8zgkxN5xY47Qd2hV
YFc9M0UUzu+N6PZnnCAH558BgR5lh8I13bczDAwcZswEAkt1h0aWo/2G5UD7
b0nXJF7ShNuvr7VS+AKLFpx/fNeOXjYBBP9BhPj2iwoI/o+3rw9YOms5eJ9g
t53daujAwtkln+ynBXFvFYIPlg9F8E8edlqbmWfgsN2h6dHxHRoO9b+tCs6d
0Hc4AbJvgppDfEiQ+oKVehB3hqs4zFmkvPOPup7DWZB//ijC+TD/wvgilZNK
zi6RcmgB+0/PYUewVcT/dFGHDXp5ixnn6Ds8cI13nLVRwMH/4sSYf8UGDgGg
8L/M5jB9An+VWbShAyh4Zkoywt0P48P8B+PD/N8sXsua6Ybgw+IXALm4zco=

         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYoemR8dndJs6iFROKjn7RNIBxt8RbBXxX13K
oWBN9+2MBlMH9U8qL2d5Sjk8SVx4zSQfN//UYae1mXEIft1vq4JzEaYOMaoR
MudkpBxq0fgmxkAQbOqQngYEbFIOE4JLVKbbmzo8dI13nBUo6XCgVtYincXU
YZ2QDl+6nLjDwbbl4aeaTBw0QOZzikDsv28M56s/aZ53tgvBvyldk2jUauxw
oHtfk4myKJz/pi2320hazOEGGh8mD3bfHzGHF1na36b3GkPCp0XcQeMt7z6D
TBOHvfk1b2cuVXKIUXD8mJxjCueveOGh938hgg8Oj32Y/Or7P24ZcyvD+R8W
rVc466HsYFsZscJ0LYJ/C+SeUgTfDiRfa4Iq/9TEQW450OJ6NQeZeXGapz+Y
OLBwdsknn0PwZ4LATQT/UYT49osM6nD+hathb/Sj1R026uUtZjxj4rBBFRiQ
veoOjSxH+w2XI/hg9RMQfAYQCDBxmNLeGnW5Rh1ij6UJJN5PqEHS02ljuHvB
8XfICM7fYv7jUEoXgt/j9YrFpBCTX3p4m+vMu0pwPiw8DbRWCl9oQfDB5u1C
8G+DwmerMZw/fQJ/ldlvI4czILBGEqL/iZFD8NvLH2coSjhEg+LzjpHDA1D6
2ygO58PSH4x/FqSfRxSSHiyNIeldU9jhhtAnx/PXEPwl9/fxzflsAufD8teX
fR+3pk9D5DdY/gMA+iePCw==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYr+LE2P+GVs69EZ0+zNOkHOA8e9oyq75/1nB
4fOGgOxZ4pYOa4V0+NLXKTtwuamWMlVZOGzQy1vMaKMGUX/Z3OE/CNzXcDgD
Am/MHFg4u+ST/bQcIsS3X2Q4h+AfbFsefuoQgn+gVtYifYuZw4+3rw9YOiP4
D0AaFRD847t29LIJIPj6WiuFL7BA+U+g/CWaDpEg+/6ZO7wq3ir6O1vdYSPI
nXMsHFwmNAulnVKG89+05XYbzZaD8/tA/hcQg/rXwuFF7ePs8zm8DjLz4jRP
XzBzUP+k8nIWJzPcfrB/7ZngfP8nnpdMhRH8guUlG/6dZ4Tzm8VrWTPdGOH+
nwkCkozw8IHxJaZe4cz4hOCD6ZvmEPcVsDssub+Pb06yBdQ9Ag7GIPDZwiEN
BNpE4PEH5rtJOqDHLwB1ts6X
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.3248272077266339],
       ImageSize->{27.26511581569116, 15.21273225404732},
       PlotRange->{{0., 27.259999999999998`}, {0., 
        15.209999999999999`}}], {0.5760366637485971, 1}, {Center, 18}]}, {
     InsetBox[
      GraphicsBox[
       {Thickness[0.03602305475504323], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQB2IQDQYOgg5f9n3cmn5NwmFnsFXEf3YoXwzB/w8G4g7q
n1RezsoUcNAA0ZriDge69zWZPOZzUNi1YF/qO1GH5beWPzZk5obIc4o4yGwU
m8/0gA3OXwKSd2aG86NVI2TO2TA6VN3/cct4tSicfxBkrrMEnN8f0e3PuEHK
YavXBos5P5kd1grp8KXPk3dITQOCZawOlSD9uxUg+hZzOOzJr3k701XJoUW8
ljXzGI/Dim8vK84IKDu8acvtNpIWgPOD317+OINRGM5vVWBXPTNF2KHbxnNX
mpMinL8XZJ6ookMLlL8HyjcxBoJiYYg7jik47ACFV7ow3D3o4QsAlAuZ4g==

          "], CompressedData["
1:eJxTTMoPSmViYGDQB2IQ7bbm6HKGCEkHkcpJJWefSDrA+DGqETLnZKQcqu7/
uGWsLemg/knl5SxPKYedwVYR/59LwPkHu/c1mTQj+O4g/RUSDvdd4x1nCUpB
xaHymZIOIW8vf5yxUNyhL6Lbn/GCmEMlyPzTYg4aIHlOEYi9f0Tg/C/7Pm5N
3yYM5zOAwAJhiH4DUVS+gBicb2IMBMLiDsEg+w5C5SeIO+wAuV9dxCENBNwk
If5hF3X4DwLzZSD2rBRzOAMCcxQdFHYt2JfKJw7xV4YSnD8TBDqVUOVvKEHs
nSzmkA4yX0wZYt5LUTgf7P9GETgf5p4V315WnAlQgvpDxKH88DbXmbxKDq0K
7KpnpghD3afkIAyKpxQhhweg8G1UdnjTltttJC0A5y+5tfyxoTMbnM+q/4vr
Es93e+cJzUJpXgpwPix+YHxIOIs6SG8Um8+0gAESX5rCDrYljrWn57DB+WD/
FXPD+WB90/gdzoLCi0cUGp6CUH+KQdODIDTdQOOxUxiuH+z+2yJwPjjcdcRQ
5a3FIfZ+FoaEG5sE1BxRiPxuCai94vD0C7Z3ByI9w9I3AEO/NIg=
          "]}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
         "], CompressedData["
1:eJxlln9MU1cUx4tlm9BCnfJj0Nb3nu0rr9QYpYQhmdthhoGog63GEdE51xXG
3AJukCkU90OETVjAuR/UEX8lS0eG/IgyHXFAxow4wWhYnGNkNeIWcSMqI6ab
DNZ773v3xvYm74/Pu/ede+6533POE14ufd6lVqlUYYGnIfDMCzzqiH2cc5kV
yrzlnbONGlBYmxmd21yiBeeWsWfUfonyHBo+xi3HTN/OZEvQnduZ3rJLCyWl
d/aej5HnJ7SwVOCmX7+SBJvFAsPFmWiyvliEQsTuBEg89KL1Qr4I/fW976eO
J0CCzH0yp9gD44AIjQX1eWH5ieCe6szf3iNCcVFg1CbCjW1Hr6TetsAQGusM
sHbwkVVffCoB13Ok19W+GN4LP9u4It4KqciOg4PBgaePl/xmBd2WfF9KEk++
L02G28c6+OGdPBi8N3OWcTbCH/BwDq1/0kbsN/CwDtmvsMFX9yZ2DjUxxvZ+
5mHmXsW1lh02qH9iTU/RFE/83WQDDxoRArUXzM0y432GkuH4wqXRxbOyvS7G
eL9YxvhcI1bKehS/MsYd4o09h9Zb4VrW1syDYQI8N6p3b0thjP3wSNSfH5E/
uxn/O/ln/0on41tvdcfet4XyCxFxdfY+HiaC+FzP6Y8eXi7R+H3epKtM2y7R
+J583P/9K/skWLTr4/LhGh52388ouzgowTBa72b89sA3WZ71jLF9HQ9VKL6V
EomfhyPne1Mi59vPEf04JPir9o36lEKO6hXrazVH9J0uQQza38zB8uTWRZfM
sr9aDrLbznpVNwVQ4REHFcgPo4nY7+KgFekATPBdqXvS4+IhB63PMdHz1UTl
dXziMlOObci9FX6SMY7veCjb8b3y8E8QG5E+fWYa/+sF8acuH2GM820jY+yP
30TvG+ui3UT1gXV7agllnN9PCZRXN+1ZWDTKU3vKvSpc5fOP2r9mjONRFsrK
dwor58XvDzPGeXOdMT63U6CMdfJTKGM/c4M4gyd5ekkg9SJNnv9BgF+txrY5
NQ8+FJcdHKlfK3XgRuexcbR+Yd3oOVrvslA8rxooEx0xxvv8oQ9hLB/QUPaO
esdXqDVyXdST90WRpA46DZSx/vyMcb6fMEJNfPVDJbWRcNqRUTCXvRime+92
F38WSXRrECjj+ykU6Ho8PyZQe/j+45dQxnFLZkx0HcpYJ+9oKD9w3jTGYyjO
fwuU76B7u8oYx/8oY6yHrQIkTZknDn6olfNQnm/VUh2LaP48Yxf2L4rylyi+
A1E0HtjeGh3ZXxLAMTlyt1lYQPTlEMg9Vz1K9MkLcj3Rke/PyPnfH0PibzdD
JYrr2segGtWj+RZoQ/nSu0CuNxZYVZ5ZfcGgI/XtNQv5/t1oyoauuMPzXgpi
nrHST7Ebv4g0PuGoP7czzumrNqbXMVb6aTAr+lP6K8lzDbyK+vUGkd6v0m8V
fqDfBvh31C/zLFRPpN5aqN6IvSTKB+r2bho5I1H+D/czidp79vL+zbPjjHF9
nGas/I8Es/K/8j9G5I7j
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sX39/HNETZyKFhesuHfeUYHGN//ieclU2Em
OP8/CNgzOSwB8R8bOjCAwAFmB2431VKmUwYOR7r3NZks5nHYoJe3mFHHwKFV
gV31zBRROL83otufcYIcnH8GBHqUHQrXdN/O2GDgMGMmEFiqOzSyHO03/G7o
4H9Luibxkibcfn2tlcIXWLTg/OO7dvSyCSD4DyLEt19UQPB/vH19wNJZy8H7
BLvtbFYjBxbOLvlkPy2Ie38Zwvlg+asI/snDTmsz3xk4bHdoenR8h4bD/lpZ
i/QUA4cTIPsmqDnEhwSpL1ipD3FnuIrDnEXKO/+o6zucBfnnjyKcD/MvjC9S
Oank7BIphxaQvnJ9hx3BVhH/00UdQM5m8DNweOAa7zhro4CD/8WJMf8+GzgE
gML/MpvD9An8VWa3DR1AwTNTkhHufhgf5j8YH+b/ZvFa1kw3BB8WvwAYictg

         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYoemR8dncJs5iFROKjn7RNIBxt8RbBXxX13K
oWBN9+0MBjMH9U8qL2d5Sjk8SVx4zeS9KU7+qcNOazPvIfh1v60Kzt0wdYhR
jZA5JyPlUIvGNzEGgsumDulpQMAm5TAhuERl+n5Th4eu8Y6zAiUdDtTKWqS3
mDqsE9LhS5cTdzjYtjz8FJOpgwbIfE4RiP3xJnC+2pPmeWe5EPyb0jWJRqwm
Dge69zWZKIvC+W/acruNpMUcbqDxYfJg9/0Rc3iRpf1tOq8JJHxaxB003vLu
M3hp4rA3v+btzKVKDjEKjh+T35jC+SteeOj9VzSD88HhYYfJr77/45YxtzKc
/2HReoWzHsoOtpURK0x1EfxbIPd8NYXz7UDyf01Q5VNNHeSWAy2uV3OQmRen
ebrA1IGFs0s++RyCPxMEbiL4jyLEt19kUIfzL1wNe6Mfre6wUS9vMaOPqcMG
VWBA9qo7NLIc7TdUR/DB6gUQfAYQuGDiMKW9NepyjTrEnp0mkHg/oQZJT94I
94Ljz8kYzt9i/uNQCheC3+P1isXkoxEGv/TwNteZd5XgfFh4GmitFL7AYgzn
g82zQvDB4WOKiK/pE/irzKqNHc6AwBpJiP4UY4fgt5c/zlCUgMRnjLHDA1D6
2ygO58PSH4x/FqSfRxSSHnYaQ9K7prDDDaFPjufDTOD8Jff38c0pNoXzYfnr
y76PW9OnIfIbLP8BADLYhLM=
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYp+LE2P+bbZ06I3o9mecIOcA49/RlF3z/7OC
w+cNAdmzpls6rBXS4Utfp+zA5aZayvTLwmGDXt5iRhs1Bz+Q+mALh/8gcF/D
4QwI5Jg7sHB2ySf7aTlEiG+/yOCH4B9sWx5+ygnBP1Ara5FuYu7w4+3rA5bO
CP4DkEYFBP/4rh29bAIIvr7WSuELLFB+CpS/RNMhEmRfnYXDq+Ktor+z1R02
gtwpY+ngMqFZKO2UMpz/pi2322i2HJzfB/K/gBjUvxYOL2ofZ5/P4XWQmRen
eTrA3EH9k8rLWZzMcPvB/rVngvP9n3heMhVG8AuWl2z4d54Rzm8Wr2XNdGOE
+38mCEgywsMHxpeYeoUzowjBB9ORFhD3FbA7LLm/j2/OYwuoewQcjEGg2NIh
DQTaRODxB+a7STqgxy8A2JPHJg==
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{27.75978082191781, 15.14319302615193},
       PlotRange->{{0., 27.759999999999998`}, {0., 15.139999999999999`}}], {1, -1.6},
       Top], InsetBox[
      GraphicsBox[
       {Thickness[0.03746721618583739], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ1IGYC4v6Ibn/GACmHOYuUd/5R13WA8Ws+bQjIjtJ1
+LLv49b0b5IOLSxH+w3LdR0euMY7ztoo6WBiDASTofJlEg4nDjutzfyn67Aj
2Criv7qEg66i/JecaXoO6WlAwCbhMGMmENzUcxCpnFRy9om4g/v+WlkLdn2H
g937mkwOiztsMf9xKMVLHyKvguCHvL38ccZDMTgfZMzMSDEHkR6vVywmCL7s
8hceevf14PwzILBGzyFGNULm3BwxhxZe//VTVPUg7i4Wd1ir+qR5Xq+ug/8T
z0umwYxw/twTk5dkL/tvD+O/qH2cfX7NHwy++NQrnBlKCP6U9taoy3t0HESb
ZKYYXP4P58PMh/EZQOCAGJzvsebocgYLqPvrdRzcQPwZIpDw2qkN50+fwF9l
lo3gB9ySrkk00ob474+Iw38w0HI4C/J3jiicD/bvZQQfbD+DmIO5zd6gaYra
Dgq7FuxL9RODxjfUvBhxhx9vXx+wZNaBhGOPhAMLZ5d8cp6OQx8ofUyQdGgA
pYftOpD4YZRy2OrQ9Oj4DR14+gHH1ysEH5a+AAY9FVg=
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, {CompressedData["
1:eJxTTMoPSmViYGDQBGIQHaUaIXNuj6jDGRDgUXCA8Y1BQFjJwQREFws7PHCN
d5zVqOyQngYEagJw/nXe22Kp27jh/IAnnpdMJ7M7hHOKtRv3KznwOPJ5zXjJ
6rBWSIcvXU7J4cu+j1vTw3gcmnn9109p1XB4Ufs4+3wOj8MmvbzFjHM0HGbM
BAEeh1OHndZm7kPwqz9tCMi+heAH3JKuSRTSdFD/pPJyVic3Tj7Y/ZvZHHQV
5b/kfNOA8I1ZHaTnxWme/qDhcLB7X5PJY2aHFpB7nmpAwsGHyeE/CNzXcOiP
6PZnNGBwyMj/0HryiobD3BOTl2Sr/bd/mrjwmsl5BD8hJEh9QSaC//db6YM5
hhqQcCxmcIDx/UHhE8wI54PD6zIrBh/s/3/qcH4qKNyPIfiyy1946M1Xd7Ar
caw9LcPqcOFq2Bv932oOS24tf2x4mAXi32lqkPhaxuSww6Hp0fEKFYj/zvyw
B5uXJuOwQXqb7qk33+0h/paG8+V3LdiX2icF579py+02+i0J54Pjs07UYbvX
Bos5Pxkg4a4pDA9vGL9VgV31TIkAnA9LX+5rji5n2CHpgJ7+APpEHgQ=
          "], CompressedData["
1:eJxTTMoPSmViYGAQAWIQXXn/xy3jbgGHncFWEf/bJRwOdO9rMnnM55AGAmpi
Dl/2fdyafo3LQeOTystZnCIQ+iQbnL/Va4PFnJ/McP5BsH4GB481R5czSIjC
+TDzYfw3bbndRr8lHdLB9jA6PHCNd5x1UcohWjVC5tweJodUkPgzWYclt5Y/
NjzM4rBGSIcv/Z2Cw4SIbn/GDywO1SB3SytC3KvM5bDi28uKMwLKDv0geQEB
OB+s758gnP8fBO4LOXxYtF7hrIQSnH9HU3bN/88KcH4NyPzT8g7ClZNKzi4R
hLsPPbwA09aXVw==
          "]}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
         "], CompressedData["
1:eJxllg1MU1cUx4tlc9BKmQIF2r4P2r5aNUaBOCHTHeYciDrrIEr82OaAInML
uEEmWNiHAk4w4L5CHXFqoh0JOojiB9mQjbnABONC4jZmBkvdB27ESYgh08F6
73333tje5OXl9+575557zv+c++SXS54v1Go0mrDA1RC4ZgWu8IiDYv5iB5T6
ytqnG3VAWZ8Rld1crIeC7Tef1U4pjDVojHJuOWG99CBTgc7s9uUtFXooLvmn
pj9GnR/TwyJZnHz1hh222fPM1x5EQVbbFZ9mpxW2IvYkwGf3xvYMuKzQU9/9
bqqf82WVU9D4wAqNefUbwlyJ8EzTvrnuLisUuQOjNhFu7Th+I/WODQbQWGeG
dX2zV3zykQJi17HuwjMCvBN+pXGp0QGpyE6OCN/1Pn26+BcHGLa7RpIdEvjR
9yXz4c6Jz6XBPRJYfH9mLRadhA9I5P2VTmK/QYK1yH65k/jZxBnb+0GC/+6V
j7bsdkL9k2u63BMS7J1od+3a4gQvGhEys0e5X+VmlfE6A/Ph9NxFUUXTqr0O
zni9WM7JaF9DDsbmoy84r5Zybrff2nd0vQNGV7+YcSRMho3DJs+OZM7YD6/y
sH/VnP8d/6snLZ/z7Tc6Y+8vDOXNEXF1KZclGAvivq6Lhx5dorD4NTcZKpft
Ulh8zz0x9XXBQQXmVbxfNrhfgur76aXX+hQYRO97OL/Ze361dz1nbN8ggQfF
t1Ih8fOKZH+vK2R/h0USnxwF/q59rT55q8j0ivW1SiT6Xq5ADFrfJsKSBa3z
rttUf/UiHEK6uy4S3WvioBz5YZGJ/Q4RWpEOQIYvSzzj3kIJMpG+s2S2P/I8
ifFNp6Vt5ixnrG9/KOP7UCjjfY8ksfjj9Y9xxnWxiTP2Z0pm+ca6OCMzfWDd
XpAYz6DxlsC4RpptHzhnYfbw82rOk913O4s2cc4dH7rb/Ks5hKkeKNP9tiF7
Ky2McR6+4Yz3863A2D5hGzvSKobwKtQXsoM4XQIXWu+4SOwsk8CB5t8T4WeU
B60EIyguu02kf6UZwDMyNZyy0MT6F9aNycT6HY7nj/GMv8I64oyWcf9uDGEs
H9Ax9g37/Eu1OrUvGol/7khiLz+eMckfZ9zHzibAfmPVI8W1kXAxJz1vJjOR
5OHjSFIHaQJjfD8vsPfx/CWR2cP5N0qMcdwWcKa6DmaiEx1jul8aZ8rYvz9E
xrRuKNM6pIz10C2oedITfxMEMt+qJ+eEViB57udciP2bw/gkim/vHBYPbG+N
gay/UYAcpAs5GgrQZ6cEkue9jxN9ZghqPzGQe4Va/z0xpA5TkqAS6WRtPFSh
fvSYTfU7Wu03NlhRllF11Wwg/e0VG/n+7SjG5o64T2e9FMQSZ3qeYjd+srL4
kPrlHI3yV8eZnp/BTPVHGefvKR2pt1wryy89byk/dN4G+Dd0Xm6wMT2Rfmtj
etuJzv9cO+MP62q2DH2hMCbnmcLsPff94W3Tfs6xDdm3wyc50/+RYKb/K/8D
CSiGWA==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sX39/HNETZ0KFhesuHfeUYHGN//ieclU2Em
OP8/CNgzOSwB8R8bODCAwAFmB9Eer1csU/QdjnTvazJZzOOQEHvHjTlCz6FV
gV31zBRROL83otufcYIcnH8GBHqUHZ5EiG+/mKDvMGMmEFiqOzSyHO03/G7g
4H9Luibxkibcfn2tlcIXWLTg/OO7dvSyCSD4D0DmKCD4P96+PmDprOXgfYLd
djaroQMLZ5d8sp+WA7ebainTLwM4Hyx/FcGf0t4adfmOvsN2h6ZHx3doONT/
tio4d0LP4QTIvglqDvEhQeoLVupC3Bmu4jBnkfLOP+q6DmdB/vmjCOfD/Avj
i1ROKjm7RMqhBaSvXNdhR7BVxP90UYcNenmLGefoOTxwjXectVEAov65vkMA
KPwvszlMn8BfZXbbwAEUPDMlGeHuh/Fh/oPxYf5vFq9lzXRD8GHxCwA2xM1i

         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4hUvPPT+fzRxEKmcVHL2iaQDjL8j2Criv7qU
ww2hT47nn5k4qH9SeTnLU8rB5wS77eyruPkGWiuFLxxB8J8kLrxmst/EIUY1
QuacDCZ/JgjsNHFITwMCNimHrztvdf1dauLw0DXecVagpIPqk+Z5Z7NMHNYJ
6fCly4k7aLzl3Wfw0thBA2Q+p4iDN8h+VwS/x+sVi8lHIzjfvunR8RmvjRwO
dO9rMlEWhfPftOV2G0mL4eSD3fdHzMH/4sSYf5+NIOHTIu7QH1yiMv28scPe
/Jq3M5cqORxsWx5+6pIJnM/nv35KKocpnA8ODxVMfvX9H7eMuZXh/A+L1iuc
9VB2WHJ/H98cYQTfAeSe2yao8o+NUeW9TRzklgMjrl7NoZHlaL9huIkDC2eX
fPI5BB8czjcR/EcR4tsvMqjD+Reuhr3Rj1Z3kJh6hTPDyMRhAyjge9UdXmRp
f5vOi+CD1X83hvPB8bbN2GFKe2vU5Rp1BwYQWGDsUPfbquDcCTUHkLP+GyLc
qw6KP00jOF96Xpzm6Q+GcP7nDQHZs65j8ksPb3OdeVcJzoeF5/QJ/FVmrxF8
sHkKRnA+OHykEfH151vpgzmJRg5nQGCNJES/t5FD8NvLH2coSkDi08nI4QEo
/W0Uh/Nh6Q/GPwvSzyMKSQ/zjSDpXVPYwb4yYoWprTGcz+WmWsoUZQLnw/LX
l30ft6ZPQ+Q3WP4DAJz2lLA=
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4i3mPw6lzLJw6I3o9mecIOcA49/RlF3z/7OC
Q6T49osMdRYOa4V0+NLXKTsUrOm+nfHA3GGDXt5iRhs1iHorc4f/IHBfw8HE
GAiCzRxYOLvkk/20HA7UylqkmyD4Gm959xloIviqT5rnnZUyc/jx9vUBS2cE
/0EE0GIFBP/4rh29bAIIvr7WSuELLFoOaiC+F5S/RBNiX4q5w6viraK/s9Ud
xKde4cxgsnBwmdAslHZKGc5/05bbbTRbDs7vA/lfQAzqX3OHF7WPs8/n8Do0
shztNzQ3c1D/pPJyFicz3H6wf+2Z4Hz/J56XTIUR/ILlJRv+nWeE85vFa1kz
3Rjh/p8JApKM8PCB8et+WxWci0DwGUDAwRzivgJ2Bx431VKmU+ZQ9whA1EVa
OKSBQJsIPP7AfDdJB/T4BQAI0sXq
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.29694899343484604`],
       ImageSize->{26.68926525529265, 16.640936488169363`},
       PlotRange->{{0., 26.69}, {0., 16.64}}], {0, -1.6}, Top], InsetBox[
      GraphicsBox[
       {Thickness[0.037383177570093455`], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4jQwEHOA0BIOML76J5WXs1ZKOIS8vfxxhqKY
QzCIfijh0KrArnrmiyicb2IMBJcR/B3BVhH/j4s6fNn3cWv6NQmHg937mkyS
RR0euMY7ziqUgNAThSD6Nos4tIjXsmYe43HQANnHKeLwovZx9vkcTjh/JghE
MqPJMzoo7FqwL3WdGJwPsx/GPwMCOVIO3I58XjNeMkHs3SgHcZcYm4P7mqPL
GW4oOEhvFJvPlMDhsPLby4ozDxQdZEB8BV6HFSC+gLLDZ5D6MEE4fyfIf88R
/DZQeISIOOzJr3k7k1UZYr6ZqAPIe8bCSg4MIJAgAueD/fNTGM6PUY2QORcj
7BDOKdZufF4R4i4JqPxmRYdokPwcIYh8PIIvXDmp5CwLgn9HU3bN/8kKDumg
6HMThrgvQMHhTVtut5G0CJwPDkdNUVT5aDGI/w8g+J02nrvSFimiym9QgvsX
HJ6Nyg7V93/cMvYWhPPB4c7DDuez6v/iusTz3V752qNghhgFOB/szwopOB+c
ThaLOTSD0oMbAyT9aQo7/AcBe044H+ZfGB+WXiHpUNwBPT0DABDyNHs=
         "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
         "], CompressedData["
1:eJxllg1MU1cUx4tlc9BKmQIF2r4P2r5aNUaBOCHTHeYciDrrIEr82OaAInML
uEEmWNiHAk4w4L5CHXFqoh0JOojiB9mQjbnABONC4jZmBkvdB27ESYgh08F6
73333tje5OXl9+575557zv+c++SXS54v1Go0mrDA1RC4ZgWu8IiDYv5iB5T6
ytqnG3VAWZ8Rld1crIeC7Tef1U4pjDVojHJuOWG99CBTgc7s9uUtFXooLvmn
pj9GnR/TwyJZnHz1hh222fPM1x5EQVbbFZ9mpxW2IvYkwGf3xvYMuKzQU9/9
bqqf82WVU9D4wAqNefUbwlyJ8EzTvrnuLisUuQOjNhFu7Th+I/WODQbQWGeG
dX2zV3zykQJi17HuwjMCvBN+pXGp0QGpyE6OCN/1Pn26+BcHGLa7RpIdEvjR
9yXz4c6Jz6XBPRJYfH9mLRadhA9I5P2VTmK/QYK1yH65k/jZxBnb+0GC/+6V
j7bsdkL9k2u63BMS7J1od+3a4gQvGhEys0e5X+VmlfE6A/Ph9NxFUUXTqr0O
zni9WM7JaF9DDsbmoy84r5Zybrff2nd0vQNGV7+YcSRMho3DJs+OZM7YD6/y
sH/VnP8d/6snLZ/z7Tc6Y+8vDOXNEXF1KZclGAvivq6Lhx5dorD4NTcZKpft
Ulh8zz0x9XXBQQXmVbxfNrhfgur76aXX+hQYRO97OL/Ze361dz1nbN8ggQfF
t1Ih8fOKZH+vK2R/h0USnxwF/q59rT55q8j0ivW1SiT6Xq5ADFrfJsKSBa3z
rttUf/UiHEK6uy4S3WvioBz5YZGJ/Q4RWpEOQIYvSzzj3kIJMpG+s2S2P/I8
ifFNp6Vt5ixnrG9/KOP7UCjjfY8ksfjj9Y9xxnWxiTP2Z0pm+ca6OCMzfWDd
XpAYz6DxlsC4RpptHzhnYfbw82rOk913O4s2cc4dH7rb/Ks5hKkeKNP9tiF7
Ky2McR6+4Yz3863A2D5hGzvSKobwKtQXsoM4XQIXWu+4SOwsk8CB5t8T4WeU
B60EIyguu02kf6UZwDMyNZyy0MT6F9aNycT6HY7nj/GMv8I64oyWcf9uDGEs
H9Ax9g37/Eu1OrUvGol/7khiLz+eMckfZ9zHzibAfmPVI8W1kXAxJz1vJjOR
5OHjSFIHaQJjfD8vsPfx/CWR2cP5N0qMcdwWcKa6DmaiEx1jul8aZ8rYvz9E
xrRuKNM6pIz10C2oedITfxMEMt+qJ+eEViB57udciP2bw/gkim/vHBYPbG+N
gay/UYAcpAs5GgrQZ6cEkue9jxN9ZghqPzGQe4Va/z0xpA5TkqAS6WRtPFSh
fvSYTfU7Wu03NlhRllF11Wwg/e0VG/n+7SjG5o64T2e9FMQSZ3qeYjd+srL4
kPrlHI3yV8eZnp/BTPVHGefvKR2pt1wryy89byk/dN4G+Dd0Xm6wMT2Rfmtj
etuJzv9cO+MP62q2DH2hMCbnmcLsPff94W3Tfs6xDdm3wyc50/+RYKb/K/8D
CSiGWA==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sX39/HNETZ0KFhesuHfeUYHGN//ieclU2Em
OP8/CNgzOSwB8R8bODCAwAFmB9Eer1csU/QdjnTvazJZzOOQEHvHjTlCz6FV
gV31zBRROL83otufcYIcnH8GBHqUHZ5EiG+/mKDvMGMmEFiqOzSyHO03/G7g
4H9Luibxkibcfn2tlcIXWLTg/OO7dvSyCSD4D0DmKCD4P96+PmDprOXgfYLd
djaroQMLZ5d8sp+WA7ebainTLwM4Hyx/FcGf0t4adfmOvsN2h6ZHx3doONT/
tio4d0LP4QTIvglqDvEhQeoLVupC3Bmu4jBnkfLOP+q6DmdB/vmjCOfD/Avj
i1ROKjm7RMqhBaSvXNdhR7BVxP90UYcNenmLGefoOTxwjXectVEAov65vkMA
KPwvszlMn8BfZXbbwAEUPDMlGeHuh/Fh/oPxYf5vFq9lzXRD8GHxCwA2xM1i

         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYoemR8dncJs6iFROKjn7RNIBxt8RbBXxX13K
oWBN9+0MBlMH9U8qL2d5Sjk8SVx4zeS9CU7+qcNOazPvIfh1v60Kzt0wcYhR
jZA5JyPlUIvGNzEGgssmDulpQMAm5TAhuERl+n4Th4eu8Y6zAiUdDtTKWqS3
mDisE9LhS5cTdzjYtjz8FJOJgwbIfE4RiP3xxnC++pPmeWe5EPyb0jWJRqzG
Dge69zWZKIvC+W/acruNpMUcbqDxYfJg9/0Rc3iepf1tOq8xJHxaxB003vLu
M3hp7LA3v+btzKVKDjEKjh+T35jA+SteeOj9VzSF88HhYYfJr77/45YxtzKc
/2HReoWzHsoOtpURK0x1EfxbIPd8NYHz7UHyf41R5VNNHOSWAy2uV3OQmRen
ebrAxIGFs0s++RyCPxMEbiL4jyLEt19kUIfzL1wNe6Mfre6wUS9vMaOPicMG
VWBA9qo7NLIc7TdUR/DB6gUQfAYQuGDsMKW9NepyjTrEnp3GkHg/oQZJT94I
94Ljz8kIzt9i/uNQCheC3+P1isXkoyEGv/TwNteZd5XgfFh4GmitFL7AYgTn
g82zQvBvg8LHFBFf0yfwV5lVGzmcAYE1khD9KUYOwW8vf5yhKOEQDYrPGCOH
B6D0t1EczoelPxj/LEg/j6iDOig97DSCpHdNYYcbQp8cz4cZw/lL7u/jm1Ns
AufD8teXfR+3pk9D5DdY/gMAzg+EeA==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYr+LE2P+bbZw6I3o9mecIOcA49/RlF3z/7OC
w+cNAdmzpls4rBXS4Utfp+zA5aZayvTL3GGDXt5iRhs1iPpgc4f/IHBfw+EM
COSYObBwdskn+2k5RIhvv8jgh+AfbFsefsoJwT9QK2uRbmLm8OPt6wOWzgj+
A5BGBQT/+K4dvWwCCL6+1krhCyxQfgqUv0TTIRJkX525w6viraK/s9UdNoLc
KWPh4DKhWSjtlDKc/6Ytt9tothyc3wfyv4CYwxewf80dXtQ+zj6fw+sgMy9O
83SAmYP6J5WXsziZ4faD/WvPBOf7P/G8ZCqM4BcsL9nw7zwjnN8sXsua6cYI
9/9MEJBkhIcPjC8x9QpnRhGCD6YjzSHuK2B3WHJ/H9+cx+ZQ9wg4GINAsYVD
Ggi0icDjD8x3k3RAj18Awy3HEA==
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{26.74507596513076, 15.14319302615193},
       PlotRange->{{0., 26.75}, {0., 15.139999999999999`}}], {-1.6, 1}, {
      30, Center}], InsetBox[
      GraphicsBox[
       {Thickness[0.036101083032490974`], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ1IGYC4rVCOnzpfYoOcxYp7/yjrusA49d82hCQHaXr
8MA13nFWoqJDC8vRfsNyXYdwTrF2Y3tFBxNjIJis63AfJL9QweHEYae1mf90
HZwnNAulVSk46CrKf8mZpucwEwQyFRxmgOibeg4fFq1XOBuh4OC+v1bWgl3f
wX3N0eUMHgoOW8x/HErx0oeY91EezpfftWBf6joEPyUNCNTkHUR6vF6xmCD4
sstfeOjd14Pzz4DAGj0H9U8qL2dlyju08Pqvn6Kq5/AfBOQVHNaqPmme16vr
8GXfx63pZYKo/G0CcH5vRLc/4wd+DL741CucGUoI/pT21qjLe3Qcgt9e/jjj
oACcDzMfxge7q0cezhepnFRylgXq/nooP0UWEl47teH86RP4q8yyEfyAW9I1
iUbaEP+dlIX4678WRJ+lHJwPpuYj+GD7z8g5mNvsDZqmqO3wpi2320haHhrf
2g7CIPNFFBx+vH19wJJZx+E0OBwVHFg4u+ST83Qg6UNP0aEBlB626zjwxwbc
N0pXdNjq0PTo+A0dePoBx9crBB+WvgAUSheV
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCwB2IQ7bbm6HKGCEkHkcpJJWefSDrA+DGqETLnZKQcqu7/
uGWsLemg/knl5SxPKYedwVYR/59LwPkHu/c1mTQj+O4g/RUSDvdd4x1nCUpB
xaHymZIOIW8vf5yxUNyhL6Lbn/GCmEMlyPzTYg4aIHlOEYi9f0Tg/C/7Pm5N
3yYM5zOAwAJhiH4DUVS+gBicv1ZIhy/dDsEH69cUd1DYtWBf6jthhzQwkHA4
AHK/spRDM6//+imtGg7yIHk9KYdNenmLGedoQMLFRcrh1GGntZn7EPzqTxsC
sm8h+AG3pGsShTQd1oDs3SdJkO8P5YP93y3usBFk3x8NBxNjIAgWd9BVlP+S
8w3KnyzmID0vTvP0Bw2IP16KOrSA3PtUw2EdyDw5UYf/IHAf6h4WEYeM/A+t
J69owMPvaeLCaybnEfyEkCD1BZkI/t9vpQ/mGGpAw1EEzgeH1zoEH6z+mhic
D47Ph2KQ8PmnDuengoL3GIJvoLVS+MISdXh8N7Ac7TcsV4fEzwExaHyow+0v
P7zNdSavkkOrArvqmSnCEP/NV3IQBvkvRcjhASh9NSo7vGnL7TaSFoDzl9xa
/tjQmQ3OZ9X/xXWJ57u984RmoTQvBTgflj5hfEg4iDpIbxSbz7SAAZJeNYUd
bEsca0/PYYPzwfFRzA3ng/VN43c4ewYIeEQh+YNdEOLvRjFofhCE5htoOuwU
husHu/+2CJwPMuaMjhiqvLU4xN7Pwg7poGBik4CaIwqR3y0BtVccnn/B9u5A
5GdY/gYAtm+hug==
          "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQDQYOgg5f9n3cmn5NwmFnsFXEf3YoXwzB/w8G4g7q
n1RezsoUcNAA0ZriDge69zWZPOZzUNi1YF/qO1GH5beWPzZk5obIc4o4yGwU
m8/0gA3OXwKSd2aG86NVI2TO2TA6VN3/cct4tSicfxBkrrMEnN8f0e3PuEHK
YavXBos5P5kd1grp8KXPk3dITQOCZawOlSD9uxUg+hZzOOzJr3k701XJoUW8
ljXzGI/Dim8vK84IKDu8acvtNpIWgPOD317+OINRGM5vVWBXPTNF2KHbxnNX
mpMinL8XZJ6ookMLlL8HyjcxBoJiYYg7jik47ACFV7ow3D3o4QsAlAuZ4g==

          "]}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
         "], CompressedData["
1:eJxlln9MU1cUx4tlm9BCnfJj0Nb3nu0rr9QYpYQhmdthhoGog63GEdE51xXG
3AJukCkU90OETVjAuR/UEX8lS0eG/IgyHXFAxow4wWhYnGNkNeIWcSMqI6ab
DNZ773v3xvYm74/Pu/ede+6533POE14ufd6lVqlUYYGnIfDMCzzqiH2cc5kV
yrzlnbONGlBYmxmd21yiBeeWsWfUfonyHBo+xi3HTN/OZEvQnduZ3rJLCyWl
d/aej5HnJ7SwVOCmX7+SBJvFAsPFmWiyvliEQsTuBEg89KL1Qr4I/fW976eO
J0CCzH0yp9gD44AIjQX1eWH5ieCe6szf3iNCcVFg1CbCjW1Hr6TetsAQGusM
sHbwkVVffCoB13Ok19W+GN4LP9u4It4KqciOg4PBgaePl/xmBd2WfF9KEk++
L02G28c6+OGdPBi8N3OWcTbCH/BwDq1/0kbsN/CwDtmvsMFX9yZ2DjUxxvZ+
5mHmXsW1lh02qH9iTU/RFE/83WQDDxoRArUXzM0y432GkuH4wqXRxbOyvS7G
eL9YxvhcI1bKehS/MsYd4o09h9Zb4VrW1syDYQI8N6p3b0thjP3wSNSfH5E/
uxn/O/ln/0on41tvdcfet4XyCxFxdfY+HiaC+FzP6Y8eXi7R+H3epKtM2y7R
+J583P/9K/skWLTr4/LhGh52388ouzgowTBa72b89sA3WZ71jLF9HQ9VKL6V
EomfhyPne1Mi59vPEf04JPir9o36lEKO6hXrazVH9J0uQQza38zB8uTWRZfM
sr9aDrLbznpVNwVQ4REHFcgPo4nY7+KgFekATPBdqXvS4+IhB63PMdHz1UTl
dXziMlOObci9FX6SMY7veCjb8b3y8E8QG5E+fWYa/+sF8acuH2GM820jY+yP
30TvG+ui3UT1gXV7agllnN9PCZRXN+1ZWDTKU3vKvSpc5fOP2r9mjONRFsrK
dwor58XvDzPGeXOdMT63U6CMdfJTKGM/c4M4gyd5ekkg9SJNnv9BgF+txrY5
NQ8+FJcdHKlfK3XgRuexcbR+Yd3oOVrvslA8rxooEx0xxvv8oQ9hLB/QUPaO
esdXqDVyXdST90WRpA46DZSx/vyMcb6fMEJNfPVDJbWRcNqRUTCXvRime+92
F38WSXRrECjj+ykU6Ho8PyZQe/j+45dQxnFLZkx0HcpYJ+9oKD9w3jTGYyjO
fwuU76B7u8oYx/8oY6yHrQIkTZknDn6olfNQnm/VUh2LaP48Yxf2L4rylyi+
A1E0HtjeGh3ZXxLAMTlyt1lYQPTlEMg9Vz1K9MkLcj3Rke/PyPnfH0PibzdD
JYrr2segGtWj+RZoQ/nSu0CuNxZYVZ5ZfcGgI/XtNQv5/t1oyoauuMPzXgpi
nrHST7Ebv4g0PuGoP7czzumrNqbXMVb6aTAr+lP6K8lzDbyK+vUGkd6v0m8V
fqDfBvh31C/zLFRPpN5aqN6IvSTKB+r2bho5I1H+D/czidp79vL+zbPjjHF9
nGas/I8Es/K/8j9G5I7j
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sX39/HNETZyKFhesuHfeUYHGN//ieclU2Em
OP8/CNgzOSwB8R8bOjCAwAFmB2431VKmUwYOR7r3NZks5nHYoJe3mFHHwKFV
gV31zBRROL83otufcYIcnH8GBHqUHQrXdN/O2GDgMGMmEFiqOzSyHO03/G7o
4H9Luibxkibcfn2tlcIXWLTg/OO7dvSyCSD4DyLEt19UQPB/vH19wNJZy8H7
BLvtbFYjBxbOLvlkPy2Ie38Zwvlg+asI/snDTmsz3xk4bHdoenR8h4bD/lpZ
i/QUA4cTIPsmqDnEhwSpL1ipD3FnuIrDnEXKO/+o6zucBfnnjyKcD/MvjC9S
Oank7BIphxaQvnJ9hx3BVhH/00UdQM5m8DNweOAa7zhro4CD/8WJMf8+GzgE
gML/MpvD9An8VWa3DR1AwTNTkhHufhgf5j8YH+b/ZvFa1kw3BB8WvwAYictg

         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYoemR8dncJs5iFROKjn7RNIBxt8RbBXxX13K
oWBN9+0MBjMH9U8qL2d5Sjk8SVx4zeS9KU7+qcNOazPvIfh1v60Kzt0wdYhR
jZA5JyPlUIvGNzEGgsumDulpQMAm5TAhuERl+n5Th4eu8Y6zAiUdDtTKWqS3
mDqsE9LhS5cTdzjYtjz8FJOpgwbIfE4RiP3xJnC+2pPmeWe5EPyb0jWJRqwm
Dge69zWZKIvC+W/acruNpMUcbqDxYfJg9/0Rc3iRpf1tOq8JJHxaxB003vLu
M3hp4rA3v+btzKVKDjEKjh+T35jC+SteeOj9VzSD88HhYYfJr77/45YxtzKc
/2HReoWzHsoOtpURK0x1EfxbIPd8NYXz7UDyf01Q5VNNHeSWAy2uV3OQmRen
ebrA1IGFs0s++RyCPxMEbiL4jyLEt19kUIfzL1wNe6Mfre6wUS9vMaOPqcMG
VWBA9qo7NLIc7TdUR/DB6gUQfAYQuGDiMKW9NepyjTrEnp0mkHg/oQZJT94I
94Ljz8kYzt9i/uNQCheC3+P1isXkoxEGv/TwNteZd5XgfFh4GmitFL7AYgzn
g82zQvDB4WOKiK/pE/irzKqNHc6AwBpJiP4UY4fgt5c/zlCUgMRnjLHDA1D6
2ygO58PSH4x/FqSfRxSSHnYaQ9K7prDDDaFPjufDTOD8Jff38c0pNoXzYfnr
y76PW9OnIfIbLP8BADLYhLM=
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4i3mPw6lzLJ06I3o9mecIOcA49/RlF3z/7OC
Q6T49osMdZYOa4V0+NLXKTsUrOm+nfHAwmGDXt5iRhs1iHorC4f/IHBfw8HE
GAiCzR1YOLvkk/20HA7UylqkmyD4Gm959xloIviqT5rnnZUyd/jx9vUBS2cE
/0EE0GIFBP/4rh29bAIIvr7WSuELLFoOaiC+F5S/RNNhP8i+FAuHV8VbRX9n
qzuIT73CmcFk6eAyoVko7ZQynP+mLbfbaLYcnN8H8r+AGNS/Fg4vah9nn8/h
dWhkOdpvaG7uoP5J5eUsTma4/WD/2jPB+f5PPC+ZCiP4BctLNvw7zwjnN4vX
sma6McL9PxMEJBnh4QPj1/22KjgXgeBD7LGAuK+A3YHbTbWU6ZQF1D0CEHWR
lg5pINAmAo8/MN9N0gE9fgGp9ssB
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.29694899343484604`],
       ImageSize->{27.702724782067246`, 16.640936488169363`},
       PlotRange->{{0., 27.7}, {0., 16.64}}], {-1.6, 0}, {30, Center}], 
     InsetBox[
      GraphicsBox[
       {Thickness[0.03492839678658749], 
        FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIzIGYC4or7P24Zc8s6/AeB+UoOMH6njeeutEnKDmdA
oEfaQSA24L5Ru7LDeiEdvvQ4BP+Ba7zjrImScP6OYKuI/8dF4fphfJj56HyR
ykklZ5+IY/DT04AgDMHfk1/zdqarksPB7n1NJofFHe5oyq75r6zk4LHm6HKG
HeIOxiAgrAR1j5CD/K4F+1L5JB1kNorNZ3rACTf/Ou9tsdRtfBh8mHtnzAQB
Hrh/bEsca0/PYYPzQc5KU2OB88HKZzLC+eDwOvPDHsavedH0a5rlF3uY+TA+
zH4wXf8fzhcG+ZdFAGqusMOXfR+3pk/jh/hLUBjinhg+h0pQPJ0WdHhR+zj7
/BteiD4XQQf/J56XTIV5IPRkqD/tof6v54CYJ8YM50erRsic28ME5/dHdPsz
bmCE8yHhw+DQJF7LmsnGCQn/xwwOdiB3yHA6aHxSeTmrkxniDh0uOH/JreWP
DZt54XywvWYCEHU5jA4HQOYoCzqw6P/iutTz1x7GnwXytuQPOB8Sf5/tYfph
fIg5vHC+OsgeT06HB34vE/7O/20PCT9WuH9h/ILlJRv++XPB+SUgPj8/JFxl
eBzA5mQKOESAwuUPP4R/UhKe3sDRyyMFSW/FSpD0YimFkX9gfACSraA+
         "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
         "], CompressedData["
1:eJxllg1MFEcUxw+hNXAHZxXB0sOdu+XYuwUUgQo2UB8aC54aKZhK/GgpEZC2
SpNiinpUIgIlYIDGD7B+tUavRKxnI7UhCpdSA0axGmqbUhIpNCmgpEBaSiuB
3szszqR3k2wuv5vZN++9+b83a8wtyszz1Wg0Pu6n1v3Mcz/fP3rj6fJnMrzv
KHbO1mlBZV1qkK2xUAfL5eZFD77jfA+PFs67i8Yr7gTL0GpzJp3er4PE5FuZ
J3610vkRHcyMPXGtumCFHeZsw/2ZICjE6xMk2I7Z/iIMvxM1dTJcAldN++GE
Ic4dCmvwyJGgLrtms09GGKR3lIYnVUlQkO8elWHgXLb3gs9NC/VrowGWHP/B
f3euDELb+fa8L5fC5ocNO2aHZEiId48sAU7W6w+svBwF+p0Zj+MkRN9PjoY/
Pr+KekoQDH/QuvjZE4U/RnAMr9fGUPu1CEKx/TUx8MXUSMm9es7E3k8IujrX
XCl8NQZqkte35U8iSMP+SjHQhIe/kdnz5EaFyW9TNFxZGB1UMIugG9v7iDOJ
bzCK8Rwe5zj/jvOXwtk+6cx4NywKBta9lXrKxwiCYzh92ZzMmOQxX2b+kPxs
4NzV9s3R52M534DDg13TVi/e6h9SFd+BvPhYVcW23hkry9+unf2v+SbJLL+H
/G7Xrdgqw6L9nxT3HEGwsXt+yqfHZejB6+2cP+z8el3TJs7Evh5RPaTJSt4E
MOD4VivxNQg0P4IMTyv31MRtF5heib7WClTffjIE4/0jBJiZ2jdwekLxVyfQ
/6+LVIeaELieOP3trtEIav+aAE7zb+VnA81wq8g+1pSHqL6DzSy+1/tesr8d
F8l4MDv0xsMyzt04v05vxnKN7/XmUazPy5Es/2T/PZz/wfUmco4l9Wtm5/0A
1/dBM9PHJlwf5RGMadwiY6Jrh4nZE38czNLUck5rue3QlHAm55TizaoeVFbj
Jfbe40zWXeVM0h4rMiZxfObNa+vLF+bbPPgVBPvwfmdEqvOVynyDCL9Yw1vm
fBHcxOdWYaT9a5We1m2ukfUvYmebkfU7sm8SYpyN+1i/wJjo7ZA3kzhAy9jR
5xha4auFP9snWgtOCEodBih9kvM43i8dMSa/lxAcCS19rrAyAJpxHxpHip0A
mvcRE2NyPhaRrSfzzSKz14/zMMR5AT7vvzlT/UZ4MY1Dy1iN91+sP1/OxD+X
yJjUyUXOLVhnezkTPUSLIE1GjJyq1lF/fzbR+WYd1eV9E5jx/B3OecS/QMYX
cX47A1k+iL31err/XybIGuudaDQuUPqDSPvDwReoPsdMSj/R0/erlfp3BSt9
IBIOPJ7ui9+wBGy4Hz2SaBztqj0LpBSnlt416KEM97dEC32vLIix4VrIuXk5
How4q/cpCeuSxPJD65fz4lrbqN8Wzur96cmq/lQmfq7Wwsv4vjZK7HzV+1bl
/923bv4K35cGC9PTUtJvLUxv1J6Vcc6WTOl8tcyY3mcys2c4+6b1rpPzAO6P
Ls7q94gnq98r/wEShJG+
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYm431VKmX0YOBctLNvw7z+gA4/s/8bxkKswE
5/8HAXso/5SRAwMIHGB2KFzTfTtjg6HDke59TSaLeRzEp17hzBAydGhVYFc9
M0UUzu+N6PZnnCAH558BgR5lh+tCnxzPTzN0mDETCCzVHZ5naX+bfhdo/y3p
msRLmnD79bVWCl9g0YLzj+/a0csmgOA/iBDfflEBwf/x9vUBS2cthw16eYsZ
3xg5sHB2ySf7aTkUgNz7AMHfCJLfg+CD7bli6LDdoenR8R0aDupPmued9TJ0
OAGyb4Kaw/QJ/FVmuw0cGlmO9huGqzhsMf9xKKXKwOEsyD9/FOF8mH9hfJHK
SSVnl0g5LH/hofd/oYHDjmCriP/pog77a2Ut0k0MHR64xjvO2igAUX/L0CEA
FP6X2Rz+fCt9MOegkQMoeGZKMsLdD+PD/Afjw/zfLF7LmumG4MPiFwByZssN

         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4hUvPPT+fzRzEKmcVHL2iaQDjL8j2Criv7qU
ww2hT47nn5k5qH9SeTnLU8rB5wS77eyruPkGWiuFLxxB8J8kLrxmst/MIUY1
QuacDCZ/JgjsNHNITwMCNimHrztvdf1daubw0DXecVagpIPqk+Z5Z7PMHNYJ
6fCly4k7aLzl3Wfw0tRBA2Q+p4iDF8h+VwS/x+sVi8lHEzjfoenR8RmvTRwO
dO9rMlEWhfPftOV2G0mL4eSD3fdHzMHv4sSYf59NIOHTIu7QF1yiMv28qcPe
/Jq3M5cqORxsWx5+6pIZnM/nv35KKoc5nA8ODxVMfvX9H7eMuZXh/A+L1iuc
9VB2WHJ/H98cYQQf7J7bZqjyj01R5b3NHOSWAyOuXs2hkeVov2G4mQMLZ5d8
8jkEHxzONxH8RxHi2y8yqMP5F66GvdGPVneQmHqFM8PIzGEDKOB71R1eZGl/
m86L4IPVfzeF80HRlrbN1GFKe2vU5Rp1BwYQWGDqUPfbquDcCTVIejJEuBcc
f5omcL7MvDjN0x+M4fwvGwKyZ13H5Jce3uY6864SnA8LzxkT+KvMXiP4YPMU
TOB8cPhII+Lrz7fSB3MSTRzOgMAaSYh+bxOH4LeXP85QlIDEp5OJwwNQ+tso
DufD0h+Mfxakn0cUkh7mm0DSu6awg11lxApTW1M4n8tNtZQpygzOh+WvL/s+
bk2fhshvsPwHAHIplSk=
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4i3mPw6lzLJy6I3o9mecIOcA49/RlF3z/7OC
Q7j49osMdVYOa4V0+NLXKTvkr+m+nfHA0mGDXt5iRhs1iHorS4f/IHBfw8EY
BIItHFg4u+ST/bQc9tfKWqSbIPjqb3n3GWgi+KpPmuedlbJw+PH29QFLZwT/
QQTQYgUE//iuHb1sAgi+vtZK4QssWg5qIL4XlL9EE2JfiqXDq+Ktor+z1R3E
p17hzGCycnCZ0CyUdkoZzn/TltttNFsOzu8D+V9AzCES7F9Lhxe1j7PP5/A6
NLIc7Tc0t3BQ/6TychYnM9x+sH/tmeB8/yeel0yFEfyC5SUb/p1nhPObxWtZ
M90Y4f6fCQKSjPDwgfHrflsVnItA8CH2WELcV8DuwOGmWsp0yhLqHgGHGSB1
kVYOaSDQJgKPPzDfTdIBPX4BvEzLFA==
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{28.633773349937734`, 15.14319302615193},
       PlotRange->{{0., 28.630000000000003`}, {0., 
        15.139999999999999`}}], {1, 1}, {-5, 0}], InsetBox[
      GraphicsBox[
       {Thickness[0.03492839678658749], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYCJAQEYCbAZofqYyVCDLE6MOcSYTy1zBptf
AGcWAkc=
         "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4ukzgSBS1mEmGAg7wPhrhXT40utEHUQqJ5Wc
dZGC89sV2FXPXBFycF1zdDlDhZxDb0S3P+MHcYh+TSWHs2eAIEfCwRgEipUc
HrjGO866KOHwHwTmK0H1yWDwO208d6VNUobrF4gNuG/UrgyxX0Uczg96e/nj
DEdRVHkWEbh+GB9m/pu23G6j2wj+jmCriP/HRR1ua8qu+d+M4CtfexTMEIPJ
7wP5b4Io3H9gulIUEh5ySg7CIPuWCDqAnH3mjbyD/xPPS6aTueD2NYjXsma6
8WHwYe4Fi9vzwP2z5Nbyx4bObHD+we59TSaPmeH8aNUImXM2jHD+Nq8NFnN+
/rCH8Vn0f3Fd4vliDzMfxofZ3wy2nwHuHrB9zHwOB8D2yDgULi/Z8K+fyaHq
/o9bxtliEPlmRoj/zohC3cMATw8vax9nn9f5bI/Oh6UnsH3HGB36QeG4Qdgh
ABQ+wSxwPliejQPOjwH5r4YLnh5hfJj5YPed54Dzb/DeFkv9xubwZd/Hrenb
EHxIOhDDyQenC2kxiHsms0P0l4k53AelV0MBiHsKpB1MQOlYWBRuH1iftTAG
H+ZejU8qL2d5isD9A5EXh/PdweldAs5XB6k/KQnnQ9KVDJyPnj8BEtyT/A==

         "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
         "], CompressedData["
1:eJxllg1MFEcUxw+hNXAHZxXB0sOdu+XYuwUUgQo2UB8aC54aKZhK/GgpEZC2
SpNiinpUIgIlYIDGD7B+tUavRKxnI7UhCpdSA0axGmqbUhIpNCmgpEBaSiuB
3szszqR3k2wuv5vZN++9+b83a8wtyszz1Wg0Pu6n1v3Mcz/fP3rj6fJnMrzv
KHbO1mlBZV1qkK2xUAfL5eZFD77jfA+PFs67i8Yr7gTL0GpzJp3er4PE5FuZ
J3610vkRHcyMPXGtumCFHeZsw/2ZICjE6xMk2I7Z/iIMvxM1dTJcAldN++GE
Ic4dCmvwyJGgLrtms09GGKR3lIYnVUlQkO8elWHgXLb3gs9NC/VrowGWHP/B
f3euDELb+fa8L5fC5ocNO2aHZEiId48sAU7W6w+svBwF+p0Zj+MkRN9PjoY/
Pr+KekoQDH/QuvjZE4U/RnAMr9fGUPu1CEKx/TUx8MXUSMm9es7E3k8IujrX
XCl8NQZqkte35U8iSMP+SjHQhIe/kdnz5EaFyW9TNFxZGB1UMIugG9v7iDOJ
bzCK8Rwe5zj/jvOXwtk+6cx4NywKBta9lXrKxwiCYzh92ZzMmOQxX2b+kPxs
4NzV9s3R52M534DDg13TVi/e6h9SFd+BvPhYVcW23hkry9+unf2v+SbJLL+H
/G7Xrdgqw6L9nxT3HEGwsXt+yqfHZejB6+2cP+z8el3TJs7Evh5RPaTJSt4E
MOD4VivxNQg0P4IMTyv31MRtF5heib7WClTffjIE4/0jBJiZ2jdwekLxVyfQ
/6+LVIeaELieOP3trtEIav+aAE7zb+VnA81wq8g+1pSHqL6DzSy+1/tesr8d
F8l4MDv0xsMyzt04v05vxnKN7/XmUazPy5Es/2T/PZz/wfUmco4l9Wtm5/0A
1/dBM9PHJlwf5RGMadwiY6Jrh4nZE38czNLUck5rue3QlHAm55TizaoeVFbj
Jfbe40zWXeVM0h4rMiZxfObNa+vLF+bbPPgVBPvwfmdEqvOVynyDCL9Yw1vm
fBHcxOdWYaT9a5We1m2ukfUvYmebkfU7sm8SYpyN+1i/wJjo7ZA3kzhAy9jR
5xha4auFP9snWgtOCEodBih9kvM43i8dMSa/lxAcCS19rrAyAJpxHxpHip0A
mvcRE2NyPhaRrSfzzSKz14/zMMR5AT7vvzlT/UZ4MY1Dy1iN91+sP1/OxD+X
yJjUyUXOLVhnezkTPUSLIE1GjJyq1lF/fzbR+WYd1eV9E5jx/B3OecS/QMYX
cX47A1k+iL31err/XybIGuudaDQuUPqDSPvDwReoPsdMSj/R0/erlfp3BSt9
IBIOPJ7ui9+wBGy4Hz2SaBztqj0LpBSnlt416KEM97dEC32vLIix4VrIuXk5
How4q/cpCeuSxPJD65fz4lrbqN8Wzur96cmq/lQmfq7Wwsv4vjZK7HzV+1bl
/923bv4K35cGC9PTUtJvLUxv1J6Vcc6WTOl8tcyY3mcys2c4+6b1rpPzAO6P
Ls7q94gnq98r/wEShJG+
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYm431VKmX0YOBctLNvw7z+gA4/s/8bxkKswE
5/8HAXso/5SRAwMIHGB2KFzTfTtjg6HDke59TSaLeRzEp17hzBAydGhVYFc9
M0UUzu+N6PZnnCAH558BgR5lh+tCnxzPTzN0mDETCCzVHZ5naX+bfhdo/y3p
msRLmnD79bVWCl9g0YLzj+/a0csmgOA/iBDfflEBwf/x9vUBS2cthw16eYsZ
3xg5sHB2ySf7aTkUgNz7AMHfCJLfg+CD7bli6LDdoenR8R0aDupPmued9TJ0
OAGyb4Kaw/QJ/FVmuw0cGlmO9huGqzhsMf9xKKXKwOEsyD9/FOF8mH9hfJHK
SSVnl0g5LH/hofd/oYHDjmCriP/pog77a2Ut0k0MHR64xjvO2igAUX/L0CEA
FP6X2Rz+fCt9MOegkQMoeGZKMsLdD+PD/Afjw/zfLF7LmumG4MPiFwByZssN

         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4hUvPPT+fzRzEKmcVHL2iaQDjL8j2Criv7qU
ww2hT47nn5k5qH9SeTnLU8rB5wS77eyruPkGWiuFLxxB8J8kLrxmst/MIUY1
QuacDCZ/JgjsNHNITwMCNimHrztvdf1daubw0DXecVagpIPqk+Z5Z7PMHNYJ
6fCly4k7aLzl3Wfw0tRBA2Q+p4iDF8h+VwS/x+sVi8lHEzjfoenR8RmvTRwO
dO9rMlEWhfPftOV2G0mL4eSD3fdHzMHv4sSYf59NIOHTIu7QF1yiMv28qcPe
/Jq3M5cqORxsWx5+6pIZnM/nv35KKoc5nA8ODxVMfvX9H7eMuZXh/A+L1iuc
9VB2WHJ/H98cYQQf7J7bZqjyj01R5b3NHOSWAyOuXs2hkeVov2G4mQMLZ5d8
8jkEHxzONxH8RxHi2y8yqMP5F66GvdGPVneQmHqFM8PIzGEDKOB71R1eZGl/
m86L4IPVfzeF80HRlrbN1GFKe2vU5Rp1BwYQWGDqUPfbquDcCTVIejJEuBcc
f5omcL7MvDjN0x+M4fwvGwKyZ13H5Jce3uY6864SnA8LzxkT+KvMXiP4YPMU
TOB8cPhII+Lrz7fSB3MSTRzOgMAaSYh+bxOH4LeXP85QlIDEp5OJwwNQ+tso
DufD0h+Mfxakn0cUkh7mm0DSu6awg11lxApTW1M4n8tNtZQpygzOh+WvL/s+
bk2fhshvsPwHAHIplSk=
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4i3mPw6lzLJy6I3o9mecIOcA49/RlF3z/7OC
Q7j49osMdVYOa4V0+NLXKTvkr+m+nfHA0mGDXt5iRhs1iHorS4f/IHBfw8EY
BIItHFg4u+ST/bQc9tfKWqSbIPjqb3n3GWgi+KpPmuedlbJw+PH29QFLZwT/
QQTQYgUE//iuHb1sAgi+vtZK4QssWg5qIL4XlL9EE2JfiqXDq+Ktor+z1R3E
p17hzGCycnCZ0CyUdkoZzn/TltttNFsOzu8D+V9AzCES7F9Lhxe1j7PP5/A6
NLIc7Tc0t3BQ/6TychYnM9x+sH/tmeB8/yeel0yFEfyC5SUb/p1nhPObxWtZ
M90Y4f6fCQKSjPDwgfHrflsVnItA8CH2WELcV8DuwOGmWsp0yhLqHgGHGSB1
kVYOaSDQJgKPPzDfTdIBPX4BvEzLFA==
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{28.633773349937734`, 15.14319302615193},
       PlotRange->{{0., 28.630000000000003`}, {0., 
        15.139999999999999`}}], {0, 0}, {20, -3}], PointBox[{1, 1}], 
     PointBox[{0, 0}]}},
   ImageSize->{Automatic, 202},
   PlotRange->{{-2.5, 2.6}, {-2.2, 1.6}}],
  StripOnInput->False,
  Magnification->2 Inherited]], "Output",
 CellChangeTimes->{{3.932089212713245*^9, 3.932089215541853*^9}, {
   3.932089318201685*^9, 3.93208933405418*^9}, {3.9320898183018713`*^9, 
   3.9320898378300962`*^9}, {3.932089873547324*^9, 3.93208988125912*^9}, 
   3.936435623794018*^9, 3.9364715547773533`*^9, 3.936471603231276*^9, 
   3.9364716879063587`*^9, 3.936471718522484*^9, 3.936473894481998*^9, 
   3.936473949003701*^9, {3.936485067385291*^9, 3.9364851427362947`*^9}, {
   3.936485288688655*^9, 3.9364853666252403`*^9}, {3.936485405496879*^9, 
   3.936485437569537*^9}, {3.9364854719934387`*^9, 3.936485489609837*^9}, {
   3.936485528150146*^9, 3.936485544045745*^9}, {3.936485584475964*^9, 
   3.936485610657013*^9}, 3.9364900887181053`*^9, 3.936490118773093*^9, {
   3.936490149309647*^9, 3.936490241624239*^9}, {3.936490287963134*^9, 
   3.93649030596763*^9}, {3.936490381985585*^9, 3.936490424106658*^9}, {
   3.9364905136343412`*^9, 3.9364907013180723`*^9}, {3.936490731963167*^9, 
   3.936490738807781*^9}, {3.936490782234984*^9, 3.9364907916203737`*^9}, 
   3.9364908274515*^9, 3.936490910236333*^9, {3.936490968506504*^9, 
   3.936490985404438*^9}, 3.936492243563572*^9, 3.936493058326477*^9, {
   3.93649308968161*^9, 3.936493112929776*^9}, {3.9365163004999*^9, 
   3.936516304158634*^9}, {3.936516341906967*^9, 3.936516485593273*^9}, 
   3.936516526417036*^9, 3.936516557274907*^9, {3.93651660062278*^9, 
   3.9365167223079147`*^9}, {3.9365168045904427`*^9, 3.93651684191371*^9}, {
   3.9389207318427153`*^9, 3.938920811245586*^9}},
 CellLabel->"Out[93]=",ExpressionUUID->"2f0336f4-3a63-4b55-afe1-1232150e2ad3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"legComputation", "=", 
   RowBox[{"GraphicsRow", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"fig1", ",", "fig2"}], "}"}], ",", 
     RowBox[{"ImageSize", "->", "width"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.932089920268217*^9, 3.932089956561903*^9}, {
  3.936435654038969*^9, 3.936435654748042*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"599c88c4-f8d1-4069-bbd6-03ab6dee9c6a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Magnify", "[", 
  RowBox[{"legComputation", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.936435657553348*^9, 3.936435658503772*^9}, {
  3.936516582972138*^9, 3.936516584979472*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"a9d2a549-69a1-4693-9db0-5c9c1ab58f7f"],

Cell[BoxData[
 StyleBox[
  GraphicsBox[{{}, {InsetBox[
      GraphicsBox[
       {AbsoluteThickness[
        0.8], {LineBox[{{-1.6, 1}, {1, 1}, {1, -1.6}}], 
         LineBox[{{-1.6, 0}, {0, 0}, {0, -1.6}}]}, {InsetBox[
          GraphicsBox[
           {Thickness[0.03602305475504323], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}}, {{1, 4, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQB2IQDQYOgg5f9n3cmn5NwmFnsFXEf3YoXwzB/w8G4g7q
n1RezsoUcNAA0ZriDge69zWZPOZzUNi1YF/qO1GH5beWPzZk5obIc4o4yGwU
m8/0gA3OXwKSd2aG86NVI2TO2TA6VN3/cct4tSicfxBkrrMEnN8f0e3PuEHK
YavXBos5P5kd1grp8KXPk3dITQOCZawOlSD9uxUg+hZzOOzJr3k701XJoUW8
ljXzGI/Dim8vK84IKDu8acvtNpIWgPOD317+OINRGM5vVWBXPTNF2KHbxnNX
mpMinL8XZJ6ookMLlL8HyjcxBoJiYYg7jik47ACFV7ow3D3o4QsAlAuZ4g==

              "], CompressedData["
1:eJxTTMoPSmViYGDQB2IQ7bbm6HKGCEkHkcpJJWefSDrA+DGqETLnZKQcqu7/
uGWsLemg/knl5SxPKYedwVYR/59LwPkHu/c1mTQj+O4g/RUSDvdd4x1nCUpB
xaHymZIOIW8vf5yxUNyhL6Lbn/GCmEMlyPzTYg4aIHlOEYi9f0Tg/C/7Pm5N
3yYM5zOAwAJhiH4DUVS+gBicb2IMBMLiDsEg+w5C5SeIO+wAuV9dxCENBNwk
If5hF3X4DwLzZSD2rBRzOAMCcxQdFHYt2JfKJw7xV4YSnD8TBDqVUOVvKEHs
nSzmkA4yX0wZYt5LUTgf7P9GETgf5p4V315WnAlQgvpDxKH88DbXmbxKDq0K
7KpnpghD3afkIAyKpxQhhweg8G1UdnjTltttJC0A5y+5tfyxoTMbnM+q/4vr
Es93e+cJzUJpXgpwPix+YHxIOIs6SG8Um8+0gAESX5rCDrYljrWn57DB+WD/
FXPD+WB90/gdzoLCi0cUGp6CUH+KQdODIDTdQOOxUxiuH+z+2yJwPjjcdcRQ
5a3FIfZ+FoaEG5sE1BxRiPxuCai94vD0C7Z3ByI9w9I3AEO/NIg=
              "]}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
             "], CompressedData["
1:eJxlln9MU1cUx4tlm9BCnfJj0Nb3nu0rr9QYpYQhmdthhoGog63GEdE51xXG
3AJukCkU90OETVjAuR/UEX8lS0eG/IgyHXFAxow4wWhYnGNkNeIWcSMqI6ab
DNZ773v3xvYm74/Pu/ede+6533POE14ufd6lVqlUYYGnIfDMCzzqiH2cc5kV
yrzlnbONGlBYmxmd21yiBeeWsWfUfonyHBo+xi3HTN/OZEvQnduZ3rJLCyWl
d/aej5HnJ7SwVOCmX7+SBJvFAsPFmWiyvliEQsTuBEg89KL1Qr4I/fW976eO
J0CCzH0yp9gD44AIjQX1eWH5ieCe6szf3iNCcVFg1CbCjW1Hr6TetsAQGusM
sHbwkVVffCoB13Ok19W+GN4LP9u4It4KqciOg4PBgaePl/xmBd2WfF9KEk++
L02G28c6+OGdPBi8N3OWcTbCH/BwDq1/0kbsN/CwDtmvsMFX9yZ2DjUxxvZ+
5mHmXsW1lh02qH9iTU/RFE/83WQDDxoRArUXzM0y432GkuH4wqXRxbOyvS7G
eL9YxvhcI1bKehS/MsYd4o09h9Zb4VrW1syDYQI8N6p3b0thjP3wSNSfH5E/
uxn/O/ln/0on41tvdcfet4XyCxFxdfY+HiaC+FzP6Y8eXi7R+H3epKtM2y7R
+J583P/9K/skWLTr4/LhGh52388ouzgowTBa72b89sA3WZ71jLF9HQ9VKL6V
EomfhyPne1Mi59vPEf04JPir9o36lEKO6hXrazVH9J0uQQza38zB8uTWRZfM
sr9aDrLbznpVNwVQ4REHFcgPo4nY7+KgFekATPBdqXvS4+IhB63PMdHz1UTl
dXziMlOObci9FX6SMY7veCjb8b3y8E8QG5E+fWYa/+sF8acuH2GM820jY+yP
30TvG+ui3UT1gXV7agllnN9PCZRXN+1ZWDTKU3vKvSpc5fOP2r9mjONRFsrK
dwor58XvDzPGeXOdMT63U6CMdfJTKGM/c4M4gyd5ekkg9SJNnv9BgF+txrY5
NQ8+FJcdHKlfK3XgRuexcbR+Yd3oOVrvslA8rxooEx0xxvv8oQ9hLB/QUPaO
esdXqDVyXdST90WRpA46DZSx/vyMcb6fMEJNfPVDJbWRcNqRUTCXvRime+92
F38WSXRrECjj+ykU6Ho8PyZQe/j+45dQxnFLZkx0HcpYJ+9oKD9w3jTGYyjO
fwuU76B7u8oYx/8oY6yHrQIkTZknDn6olfNQnm/VUh2LaP48Yxf2L4rylyi+
A1E0HtjeGh3ZXxLAMTlyt1lYQPTlEMg9Vz1K9MkLcj3Rke/PyPnfH0PibzdD
JYrr2segGtWj+RZoQ/nSu0CuNxZYVZ5ZfcGgI/XtNQv5/t1oyoauuMPzXgpi
nrHST7Ebv4g0PuGoP7czzumrNqbXMVb6aTAr+lP6K8lzDbyK+vUGkd6v0m8V
fqDfBvh31C/zLFRPpN5aqN6IvSTKB+r2bho5I1H+D/czidp79vL+zbPjjHF9
nGas/I8Es/K/8j9G5I7j
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sX39/HNETZyKFhesuHfeUYHGN//ieclU2Em
OP8/CNgzOSwB8R8bOjCAwAFmB2431VKmUwYOR7r3NZks5nHYoJe3mFHHwKFV
gV31zBRROL83otufcYIcnH8GBHqUHQrXdN/O2GDgMGMmEFiqOzSyHO03/G7o
4H9Luibxkibcfn2tlcIXWLTg/OO7dvSyCSD4DyLEt19UQPB/vH19wNJZy8H7
BLvtbFYjBxbOLvlkPy2Ie38Zwvlg+asI/snDTmsz3xk4bHdoenR8h4bD/lpZ
i/QUA4cTIPsmqDnEhwSpL1ipD3FnuIrDnEXKO/+o6zucBfnnjyKcD/MvjC9S
Oank7BIphxaQvnJ9hx3BVhH/00UdQM5m8DNweOAa7zhro4CD/8WJMf8+GzgE
gML/MpvD9An8VWa3DR1AwTNTkhHufhgf5j8YH+b/ZvFa1kw3BB8WvwAYictg

             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYoemR8dncJs5iFROKjn7RNIBxt8RbBXxX13K
oWBN9+0MBjMH9U8qL2d5Sjk8SVx4zeS9KU7+qcNOazPvIfh1v60Kzt0wdYhR
jZA5JyPlUIvGNzEGgsumDulpQMAm5TAhuERl+n5Th4eu8Y6zAiUdDtTKWqS3
mDqsE9LhS5cTdzjYtjz8FJOpgwbIfE4RiP3xJnC+2pPmeWe5EPyb0jWJRqwm
Dge69zWZKIvC+W/acruNpMUcbqDxYfJg9/0Rc3iRpf1tOq8JJHxaxB003vLu
M3hp4rA3v+btzKVKDjEKjh+T35jC+SteeOj9VzSD88HhYYfJr77/45YxtzKc
/2HReoWzHsoOtpURK0x1EfxbIPd8NYXz7UDyf01Q5VNNHeSWAy2uV3OQmRen
ebrA1IGFs0s++RyCPxMEbiL4jyLEt19kUIfzL1wNe6Mfre6wUS9vMaOPqcMG
VWBA9qo7NLIc7TdUR/DB6gUQfAYQuGDiMKW9NepyjTrEnp0mkHg/oQZJT94I
94Ljz8kYzt9i/uNQCheC3+P1isXkoxEGv/TwNteZd5XgfFh4GmitFL7AYgzn
g82zQvDB4WOKiK/pE/irzKqNHc6AwBpJiP4UY4fgt5c/zlCUgMRnjLHDA1D6
2ygO58PSH4x/FqSfRxSSHnYaQ9K7prDDDaFPjufDTOD8Jff38c0pNoXzYfnr
y76PW9OnIfIbLP8BADLYhLM=
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYp+LE2P+bbZ06I3o9mecIOcA49/RlF3z/7OC
w+cNAdmzpls6rBXS4Utfp+zA5aZayvTLwmGDXt5iRhs1Bz+Q+mALh/8gcF/D
4QwI5Jg7sHB2ySf7aTlEiG+/yOCH4B9sWx5+ygnBP1Ara5FuYu7w4+3rA5bO
CP4DkEYFBP/4rh29bAIIvr7WSuELLFB+CpS/RNMhEmRfnYXDq+Ktor+z1R02
gtwpY+ngMqFZKO2UMpz/pi2322i2HJzfB/K/gBjUvxYOL2ofZ5/P4XWQmRen
eTrA3EH9k8rLWZzMcPvB/rVngvP9n3heMhVG8AuWl2z4d54Rzm8Wr2XNdGOE
+38mCEgywsMHxpeYeoUzowjBB9ORFhD3FbA7LLm/j2/OYwuoewQcjEGg2NIh
DQTaRODxB+a7STqgxy8A2JPHJg==
             "]]},
           AspectRatio->Automatic,
           BaselinePosition->Scaled[0.32631885041954006`],
           ImageSize->{27.75978082191781, 15.14319302615193},
           
           PlotRange->{{0., 27.759999999999998`}, {0., 
            15.139999999999999`}}], {1, -1.6}, Top], InsetBox[
          GraphicsBox[
           {Thickness[0.03746721618583739], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ1IGYC4v6Ibn/GACmHOYuUd/5R13WA8Ws+bQjIjtJ1
+LLv49b0b5IOLSxH+w3LdR0euMY7ztoo6WBiDASTofJlEg4nDjutzfyn67Aj
2Criv7qEg66i/JecaXoO6WlAwCbhMGMmENzUcxCpnFRy9om4g/v+WlkLdn2H
g937mkwOiztsMf9xKMVLHyKvguCHvL38ccZDMTgfZMzMSDEHkR6vVywmCL7s
8hceevf14PwzILBGzyFGNULm3BwxhxZe//VTVPUg7i4Wd1ir+qR5Xq+ug/8T
z0umwYxw/twTk5dkL/tvD+O/qH2cfX7NHwy++NQrnBlKCP6U9taoy3t0HESb
ZKYYXP4P58PMh/EZQOCAGJzvsebocgYLqPvrdRzcQPwZIpDw2qkN50+fwF9l
lo3gB9ySrkk00ob474+Iw38w0HI4C/J3jiicD/bvZQQfbD+DmIO5zd6gaYra
Dgq7FuxL9RODxjfUvBhxhx9vXx+wZNaBhGOPhAMLZ5d8cp6OQx8ofUyQdGgA
pYftOpD4YZRy2OrQ9Oj4DR14+gHH1ysEH5a+AAY9FVg=
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
              3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1,
               3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGDQBGIQHaUaIXNuj6jDGRDgUXCA8Y1BQFjJwQREFws7PHCN
d5zVqOyQngYEagJw/nXe22Kp27jh/IAnnpdMJ7M7hHOKtRv3KznwOPJ5zXjJ
6rBWSIcvXU7J4cu+j1vTw3gcmnn9109p1XB4Ufs4+3wOj8MmvbzFjHM0HGbM
BAEeh1OHndZm7kPwqz9tCMi+heAH3JKuSRTSdFD/pPJyVic3Tj7Y/ZvZHHQV
5b/kfNOA8I1ZHaTnxWme/qDhcLB7X5PJY2aHFpB7nmpAwsGHyeE/CNzXcOiP
6PZnNGBwyMj/0HryiobD3BOTl2Sr/bd/mrjwmsl5BD8hJEh9QSaC//db6YM5
hhqQcCxmcIDx/UHhE8wI54PD6zIrBh/s/3/qcH4qKNyPIfiyy1946M1Xd7Ar
caw9LcPqcOFq2Bv932oOS24tf2x4mAXi32lqkPhaxuSww6Hp0fEKFYj/zvyw
B5uXJuOwQXqb7qk33+0h/paG8+V3LdiX2icF579py+02+i0J54Pjs07UYbvX
Bos5Pxkg4a4pDA9vGL9VgV31TIkAnA9LX+5rji5n2CHpgJ7+APpEHgQ=
              "], CompressedData["
1:eJxTTMoPSmViYGAQAWIQXXn/xy3jbgGHncFWEf/bJRwOdO9rMnnM55AGAmpi
Dl/2fdyafo3LQeOTystZnCIQ+iQbnL/Va4PFnJ/McP5BsH4GB481R5czSIjC
+TDzYfw3bbndRr8lHdLB9jA6PHCNd5x1UcohWjVC5tweJodUkPgzWYclt5Y/
NjzM4rBGSIcv/Z2Cw4SIbn/GDywO1SB3SytC3KvM5bDi28uKMwLKDv0geQEB
OB+s758gnP8fBO4LOXxYtF7hrIQSnH9HU3bN/88KcH4NyPzT8g7ClZNKzi4R
hLsPPbwA09aXVw==
              "]}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
             "], CompressedData["
1:eJxllg1MU1cUx4tlc9BKmQIF2r4P2r5aNUaBOCHTHeYciDrrIEr82OaAInML
uEEmWNiHAk4w4L5CHXFqoh0JOojiB9mQjbnABONC4jZmBkvdB27ESYgh08F6
73333tje5OXl9+575557zv+c++SXS54v1Go0mrDA1RC4ZgWu8IiDYv5iB5T6
ytqnG3VAWZ8Rld1crIeC7Tef1U4pjDVojHJuOWG99CBTgc7s9uUtFXooLvmn
pj9GnR/TwyJZnHz1hh222fPM1x5EQVbbFZ9mpxW2IvYkwGf3xvYMuKzQU9/9
bqqf82WVU9D4wAqNefUbwlyJ8EzTvrnuLisUuQOjNhFu7Th+I/WODQbQWGeG
dX2zV3zykQJi17HuwjMCvBN+pXGp0QGpyE6OCN/1Pn26+BcHGLa7RpIdEvjR
9yXz4c6Jz6XBPRJYfH9mLRadhA9I5P2VTmK/QYK1yH65k/jZxBnb+0GC/+6V
j7bsdkL9k2u63BMS7J1od+3a4gQvGhEys0e5X+VmlfE6A/Ph9NxFUUXTqr0O
zni9WM7JaF9DDsbmoy84r5Zybrff2nd0vQNGV7+YcSRMho3DJs+OZM7YD6/y
sH/VnP8d/6snLZ/z7Tc6Y+8vDOXNEXF1KZclGAvivq6Lhx5dorD4NTcZKpft
Ulh8zz0x9XXBQQXmVbxfNrhfgur76aXX+hQYRO97OL/Ze361dz1nbN8ggQfF
t1Ih8fOKZH+vK2R/h0USnxwF/q59rT55q8j0ivW1SiT6Xq5ADFrfJsKSBa3z
rttUf/UiHEK6uy4S3WvioBz5YZGJ/Q4RWpEOQIYvSzzj3kIJMpG+s2S2P/I8
ifFNp6Vt5ixnrG9/KOP7UCjjfY8ksfjj9Y9xxnWxiTP2Z0pm+ca6OCMzfWDd
XpAYz6DxlsC4RpptHzhnYfbw82rOk913O4s2cc4dH7rb/Ks5hKkeKNP9tiF7
Ky2McR6+4Yz3863A2D5hGzvSKobwKtQXsoM4XQIXWu+4SOwsk8CB5t8T4WeU
B60EIyguu02kf6UZwDMyNZyy0MT6F9aNycT6HY7nj/GMv8I64oyWcf9uDGEs
H9Ax9g37/Eu1OrUvGol/7khiLz+eMckfZ9zHzibAfmPVI8W1kXAxJz1vJjOR
5OHjSFIHaQJjfD8vsPfx/CWR2cP5N0qMcdwWcKa6DmaiEx1jul8aZ8rYvz9E
xrRuKNM6pIz10C2oedITfxMEMt+qJ+eEViB57udciP2bw/gkim/vHBYPbG+N
gay/UYAcpAs5GgrQZ6cEkue9jxN9ZghqPzGQe4Va/z0xpA5TkqAS6WRtPFSh
fvSYTfU7Wu03NlhRllF11Wwg/e0VG/n+7SjG5o64T2e9FMQSZ3qeYjd+srL4
kPrlHI3yV8eZnp/BTPVHGefvKR2pt1wryy89byk/dN4G+Dd0Xm6wMT2Rfmtj
etuJzv9cO+MP62q2DH2hMCbnmcLsPff94W3Tfs6xDdm3wyc50/+RYKb/K/8D
CSiGWA==
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sX39/HNETZ0KFhesuHfeUYHGN//ieclU2Em
OP8/CNgzOSwB8R8bODCAwAFmB9Eer1csU/QdjnTvazJZzOOQEHvHjTlCz6FV
gV31zBRROL83otufcYIcnH8GBHqUHZ5EiG+/mKDvMGMmEFiqOzSyHO03/G7g
4H9Luibxkibcfn2tlcIXWLTg/OO7dvSyCSD4D0DmKCD4P96+PmDprOXgfYLd
djaroQMLZ5d8sp+WA7ebainTLwM4Hyx/FcGf0t4adfmOvsN2h6ZHx3doONT/
tio4d0LP4QTIvglqDvEhQeoLVupC3Bmu4jBnkfLOP+q6DmdB/vmjCOfD/Avj
i1ROKjm7RMqhBaSvXNdhR7BVxP90UYcNenmLGefoOTxwjXectVEAov65vkMA
KPwvszlMn8BfZXbbwAEUPDMlGeHuh/Fh/oPxYf5vFq9lzXRD8GHxCwA2xM1i

             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4hUvPPT+fzRxEKmcVHL2iaQDjL8j2Criv7qU
ww2hT47nn5k4qH9SeTnLU8rB5wS77eyruPkGWiuFLxxB8J8kLrxmst/EIUY1
QuacDCZ/JgjsNHFITwMCNimHrztvdf1dauLw0DXecVagpIPqk+Z5Z7NMHNYJ
6fCly4k7aLzl3Wfw0thBA2Q+p4iDN8h+VwS/x+sVi8lHIzjfvunR8RmvjRwO
dO9rMlEWhfPftOV2G0mL4eSD3fdHzMH/4sSYf5+NIOHTIu7QH1yiMv28scPe
/Jq3M5cqORxsWx5+6pIJnM/nv35KKocpnA8ODxVMfvX9H7eMuZXh/A+L1iuc
9VB2WHJ/H98cYQTfAeSe2yao8o+NUeW9TRzklgMjrl7NoZHlaL9huIkDC2eX
fPI5BB8czjcR/EcR4tsvMqjD+Reuhr3Rj1Z3kJh6hTPDyMRhAyjge9UdXmRp
f5vOi+CD1X83hvPB8bbN2GFKe2vU5Rp1BwYQWGDsUPfbquDcCTUHkLP+GyLc
qw6KP00jOF96Xpzm6Q+GcP7nDQHZs65j8ksPb3OdeVcJzoeF5/QJ/FVmrxF8
sHkKRnA+OHykEfH151vpgzmJRg5nQGCNJES/t5FD8NvLH2coSkDi08nI4QEo
/W0Uh/Nh6Q/GPwvSzyMKSQ/zjSDpXVPYwb4yYoWprTGcz+WmWsoUZQLnw/LX
l30ft6ZPQ+Q3WP4DAJz2lLA=
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4i3mPw6lzLJw6I3o9mecIOcA49/RlF3z/7OC
Q6T49osMdRYOa4V0+NLXKTsUrOm+nfHA3GGDXt5iRhs1iHorc4f/IHBfw8HE
GAiCzRxYOLvkk/20HA7UylqkmyD4Gm959xloIviqT5rnnZUyc/jx9vUBS2cE
/0EE0GIFBP/4rh29bAIIvr7WSuELLFoOaiC+F5S/RBNiX4q5w6viraK/s9Ud
xKde4cxgsnBwmdAslHZKGc5/05bbbTRbDs7vA/lfQAzqX3OHF7WPs8/n8Do0
shztNzQ3c1D/pPJyFicz3H6wf+2Z4Hz/J56XTIUR/ILlJRv+nWeE85vFa1kz
3Rjh/p8JApKM8PCB8et+WxWci0DwGUDAwRzivgJ2Bx431VKmU+ZQ9whA1EVa
OKSBQJsIPP7AfDdJB/T4BQAI0sXq
             "]]},
           AspectRatio->Automatic,
           BaselinePosition->Scaled[0.29694899343484604`],
           ImageSize->{26.68926525529265, 16.640936488169363`},
           PlotRange->{{0., 26.69}, {0., 16.64}}], {0, -1.6}, Top], InsetBox[
          GraphicsBox[
           {Thickness[0.037383177570093455`], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4jQwEHOA0BIOML76J5WXs1ZKOIS8vfxxhqKY
QzCIfijh0KrArnrmiyicb2IMBJcR/B3BVhH/j4s6fNn3cWv6NQmHg937mkyS
RR0euMY7ziqUgNAThSD6Nos4tIjXsmYe43HQANnHKeLwovZx9vkcTjh/JghE
MqPJMzoo7FqwL3WdGJwPsx/GPwMCOVIO3I58XjNeMkHs3SgHcZcYm4P7mqPL
GW4oOEhvFJvPlMDhsPLby4ozDxQdZEB8BV6HFSC+gLLDZ5D6MEE4fyfIf88R
/DZQeISIOOzJr3k7k1UZYr6ZqAPIe8bCSg4MIJAgAueD/fNTGM6PUY2QORcj
7BDOKdZufF4R4i4JqPxmRYdokPwcIYh8PIIvXDmp5CwLgn9HU3bN/8kKDumg
6HMThrgvQMHhTVtut5G0CJwPDkdNUVT5aDGI/w8g+J02nrvSFimiym9QgvsX
HJ6Nyg7V93/cMvYWhPPB4c7DDuez6v/iusTz3V752qNghhgFOB/szwopOB+c
ThaLOTSD0oMbAyT9aQo7/AcBe044H+ZfGB+WXiHpUNwBPT0DABDyNHs=
             "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
             "], CompressedData["
1:eJxllg1MU1cUx4tlc9BKmQIF2r4P2r5aNUaBOCHTHeYciDrrIEr82OaAInML
uEEmWNiHAk4w4L5CHXFqoh0JOojiB9mQjbnABONC4jZmBkvdB27ESYgh08F6
73333tje5OXl9+575557zv+c++SXS54v1Go0mrDA1RC4ZgWu8IiDYv5iB5T6
ytqnG3VAWZ8Rld1crIeC7Tef1U4pjDVojHJuOWG99CBTgc7s9uUtFXooLvmn
pj9GnR/TwyJZnHz1hh222fPM1x5EQVbbFZ9mpxW2IvYkwGf3xvYMuKzQU9/9
bqqf82WVU9D4wAqNefUbwlyJ8EzTvrnuLisUuQOjNhFu7Th+I/WODQbQWGeG
dX2zV3zykQJi17HuwjMCvBN+pXGp0QGpyE6OCN/1Pn26+BcHGLa7RpIdEvjR
9yXz4c6Jz6XBPRJYfH9mLRadhA9I5P2VTmK/QYK1yH65k/jZxBnb+0GC/+6V
j7bsdkL9k2u63BMS7J1od+3a4gQvGhEys0e5X+VmlfE6A/Ph9NxFUUXTqr0O
zni9WM7JaF9DDsbmoy84r5Zybrff2nd0vQNGV7+YcSRMho3DJs+OZM7YD6/y
sH/VnP8d/6snLZ/z7Tc6Y+8vDOXNEXF1KZclGAvivq6Lhx5dorD4NTcZKpft
Ulh8zz0x9XXBQQXmVbxfNrhfgur76aXX+hQYRO97OL/Ze361dz1nbN8ggQfF
t1Ih8fOKZH+vK2R/h0USnxwF/q59rT55q8j0ivW1SiT6Xq5ADFrfJsKSBa3z
rttUf/UiHEK6uy4S3WvioBz5YZGJ/Q4RWpEOQIYvSzzj3kIJMpG+s2S2P/I8
ifFNp6Vt5ixnrG9/KOP7UCjjfY8ksfjj9Y9xxnWxiTP2Z0pm+ca6OCMzfWDd
XpAYz6DxlsC4RpptHzhnYfbw82rOk913O4s2cc4dH7rb/Ks5hKkeKNP9tiF7
Ky2McR6+4Yz3863A2D5hGzvSKobwKtQXsoM4XQIXWu+4SOwsk8CB5t8T4WeU
B60EIyguu02kf6UZwDMyNZyy0MT6F9aNycT6HY7nj/GMv8I64oyWcf9uDGEs
H9Ax9g37/Eu1OrUvGol/7khiLz+eMckfZ9zHzibAfmPVI8W1kXAxJz1vJjOR
5OHjSFIHaQJjfD8vsPfx/CWR2cP5N0qMcdwWcKa6DmaiEx1jul8aZ8rYvz9E
xrRuKNM6pIz10C2oedITfxMEMt+qJ+eEViB57udciP2bw/gkim/vHBYPbG+N
gay/UYAcpAs5GgrQZ6cEkue9jxN9ZghqPzGQe4Va/z0xpA5TkqAS6WRtPFSh
fvSYTfU7Wu03NlhRllF11Wwg/e0VG/n+7SjG5o64T2e9FMQSZ3qeYjd+srL4
kPrlHI3yV8eZnp/BTPVHGefvKR2pt1wryy89byk/dN4G+Dd0Xm6wMT2Rfmtj
etuJzv9cO+MP62q2DH2hMCbnmcLsPff94W3Tfs6xDdm3wyc50/+RYKb/K/8D
CSiGWA==
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sX39/HNETZ0KFhesuHfeUYHGN//ieclU2Em
OP8/CNgzOSwB8R8bODCAwAFmB9Eer1csU/QdjnTvazJZzOOQEHvHjTlCz6FV
gV31zBRROL83otufcYIcnH8GBHqUHZ5EiG+/mKDvMGMmEFiqOzSyHO03/G7g
4H9Luibxkibcfn2tlcIXWLTg/OO7dvSyCSD4D0DmKCD4P96+PmDprOXgfYLd
djaroQMLZ5d8sp+WA7ebainTLwM4Hyx/FcGf0t4adfmOvsN2h6ZHx3doONT/
tio4d0LP4QTIvglqDvEhQeoLVupC3Bmu4jBnkfLOP+q6DmdB/vmjCOfD/Avj
i1ROKjm7RMqhBaSvXNdhR7BVxP90UYcNenmLGefoOTxwjXectVEAov65vkMA
KPwvszlMn8BfZXbbwAEUPDMlGeHuh/Fh/oPxYf5vFq9lzXRD8GHxCwA2xM1i

             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYoemR8dncJs6iFROKjn7RNIBxt8RbBXxX13K
oWBN9+0MBlMH9U8qL2d5Sjk8SVx4zeS9CU7+qcNOazPvIfh1v60Kzt0wcYhR
jZA5JyPlUIvGNzEGgssmDulpQMAm5TAhuERl+n4Th4eu8Y6zAiUdDtTKWqS3
mDisE9LhS5cTdzjYtjz8FJOJgwbIfE4RiP3xxnC++pPmeWe5EPyb0jWJRqzG
Dge69zWZKIvC+W/acruNpMUcbqDxYfJg9/0Rc3iepf1tOq8xJHxaxB003vLu
M3hp7LA3v+btzKVKDjEKjh+T35jA+SteeOj9VzSF88HhYYfJr77/45YxtzKc
/2HReoWzHsoOtpURK0x1EfxbIPd8NYHz7UHyf41R5VNNHOSWAy2uV3OQmRen
ebrAxIGFs0s++RyCPxMEbiL4jyLEt19kUIfzL1wNe6Mfre6wUS9vMaOPicMG
VWBA9qo7NLIc7TdUR/DB6gUQfAYQuGDsMKW9NepyjTrEnp3GkHg/oQZJT94I
94Ljz8kIzt9i/uNQCheC3+P1isXkoyEGv/TwNteZd5XgfFh4GmitFL7AYgTn
g82zQvBvg8LHFBFf0yfwV5lVGzmcAYE1khD9KUYOwW8vf5yhKOEQDYrPGCOH
B6D0t1EczoelPxj/LEg/j6iDOig97DSCpHdNYYcbQp8cz4cZw/lL7u/jm1Ns
AufD8teXfR+3pk9D5DdY/gMAzg+EeA==
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYr+LE2P+bbZw6I3o9mecIOcA49/RlF3z/7OC
w+cNAdmzpls4rBXS4Utfp+zA5aZayvTL3GGDXt5iRhs1iPpgc4f/IHBfw+EM
COSYObBwdskn+2k5RIhvv8jgh+AfbFsefsoJwT9QK2uRbmLm8OPt6wOWzgj+
A5BGBQT/+K4dvWwCCL6+1krhCyxQfgqUv0TTIRJkX525w6viraK/s9UdNoLc
KWPh4DKhWSjtlDKc/6Ytt9tothyc3wfyv4CYwxewf80dXtQ+zj6fw+sgMy9O
83SAmYP6J5WXsziZ4faD/WvPBOf7P/G8ZCqM4BcsL9nw7zwjnN8sXsua6cYI
9/9MEJBkhIcPjC8x9QpnRhGCD6YjzSHuK2B3WHJ/H9+cx+ZQ9wg4GINAsYVD
Ggi0icDjD8x3k3RAj18Awy3HEA==
             "]]},
           AspectRatio->Automatic,
           BaselinePosition->Scaled[0.32631885041954006`],
           ImageSize->{26.74507596513076, 15.14319302615193},
           PlotRange->{{0., 26.75}, {0., 15.139999999999999`}}], {-1.6, 1}, {
          30, Center}], InsetBox[
          GraphicsBox[
           {Thickness[0.036101083032490974`], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ1IGYC4rVCOnzpfYoOcxYp7/yjrusA49d82hCQHaXr
8MA13nFWoqJDC8vRfsNyXYdwTrF2Y3tFBxNjIJis63AfJL9QweHEYae1mf90
HZwnNAulVSk46CrKf8mZpucwEwQyFRxmgOibeg4fFq1XOBuh4OC+v1bWgl3f
wX3N0eUMHgoOW8x/HErx0oeY91EezpfftWBf6joEPyUNCNTkHUR6vF6xmCD4
sstfeOjd14Pzz4DAGj0H9U8qL2dlyju08Pqvn6Kq5/AfBOQVHNaqPmme16vr
8GXfx63pZYKo/G0CcH5vRLc/4wd+DL741CucGUoI/pT21qjLe3Qcgt9e/jjj
oACcDzMfxge7q0cezhepnFRylgXq/nooP0UWEl47teH86RP4q8yyEfyAW9I1
iUbaEP+dlIX4678WRJ+lHJwPpuYj+GD7z8g5mNvsDZqmqO3wpi2320haHhrf
2g7CIPNFFBx+vH19wJJZx+E0OBwVHFg4u+ST83Qg6UNP0aEBlB626zjwxwbc
N0pXdNjq0PTo+A0dePoBx9crBB+WvgAUSheV
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCwB2IQ7bbm6HKGCEkHkcpJJWefSDrA+DGqETLnZKQcqu7/
uGWsLemg/knl5SxPKYedwVYR/59LwPkHu/c1mTQj+O4g/RUSDvdd4x1nCUpB
xaHymZIOIW8vf5yxUNyhL6Lbn/GCmEMlyPzTYg4aIHlOEYi9f0Tg/C/7Pm5N
3yYM5zOAwAJhiH4DUVS+gBicv1ZIhy/dDsEH69cUd1DYtWBf6jthhzQwkHA4
AHK/spRDM6//+imtGg7yIHk9KYdNenmLGedoQMLFRcrh1GGntZn7EPzqTxsC
sm8h+AG3pGsShTQd1oDs3SdJkO8P5YP93y3usBFk3x8NBxNjIAgWd9BVlP+S
8w3KnyzmID0vTvP0Bw2IP16KOrSA3PtUw2EdyDw5UYf/IHAf6h4WEYeM/A+t
J69owMPvaeLCaybnEfyEkCD1BZkI/t9vpQ/mGGpAw1EEzgeH1zoEH6z+mhic
D47Ph2KQ8PmnDuengoL3GIJvoLVS+MISdXh8N7Ac7TcsV4fEzwExaHyow+0v
P7zNdSavkkOrArvqmSnCEP/NV3IQBvkvRcjhASh9NSo7vGnL7TaSFoDzl9xa
/tjQmQ3OZ9X/xXWJ57u984RmoTQvBTgflj5hfEg4iDpIbxSbz7SAAZJeNYUd
bEsca0/PYYPzwfFRzA3ng/VN43c4ewYIeEQh+YNdEOLvRjFofhCE5htoOuwU
husHu/+2CJwPMuaMjhiqvLU4xN7Pwg7poGBik4CaIwqR3y0BtVccnn/B9u5A
5GdY/gYAtm+hug==
              "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQDQYOgg5f9n3cmn5NwmFnsFXEf3YoXwzB/w8G4g7q
n1RezsoUcNAA0ZriDge69zWZPOZzUNi1YF/qO1GH5beWPzZk5obIc4o4yGwU
m8/0gA3OXwKSd2aG86NVI2TO2TA6VN3/cct4tSicfxBkrrMEnN8f0e3PuEHK
YavXBos5P5kd1grp8KXPk3dITQOCZawOlSD9uxUg+hZzOOzJr3k701XJoUW8
ljXzGI/Dim8vK84IKDu8acvtNpIWgPOD317+OINRGM5vVWBXPTNF2KHbxnNX
mpMinL8XZJ6ookMLlL8HyjcxBoJiYYg7jik47ACFV7ow3D3o4QsAlAuZ4g==

              "]}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
             "], CompressedData["
1:eJxlln9MU1cUx4tlm9BCnfJj0Nb3nu0rr9QYpYQhmdthhoGog63GEdE51xXG
3AJukCkU90OETVjAuR/UEX8lS0eG/IgyHXFAxow4wWhYnGNkNeIWcSMqI6ab
DNZ773v3xvYm74/Pu/ede+6533POE14ufd6lVqlUYYGnIfDMCzzqiH2cc5kV
yrzlnbONGlBYmxmd21yiBeeWsWfUfonyHBo+xi3HTN/OZEvQnduZ3rJLCyWl
d/aej5HnJ7SwVOCmX7+SBJvFAsPFmWiyvliEQsTuBEg89KL1Qr4I/fW976eO
J0CCzH0yp9gD44AIjQX1eWH5ieCe6szf3iNCcVFg1CbCjW1Hr6TetsAQGusM
sHbwkVVffCoB13Ok19W+GN4LP9u4It4KqciOg4PBgaePl/xmBd2WfF9KEk++
L02G28c6+OGdPBi8N3OWcTbCH/BwDq1/0kbsN/CwDtmvsMFX9yZ2DjUxxvZ+
5mHmXsW1lh02qH9iTU/RFE/83WQDDxoRArUXzM0y432GkuH4wqXRxbOyvS7G
eL9YxvhcI1bKehS/MsYd4o09h9Zb4VrW1syDYQI8N6p3b0thjP3wSNSfH5E/
uxn/O/ln/0on41tvdcfet4XyCxFxdfY+HiaC+FzP6Y8eXi7R+H3epKtM2y7R
+J583P/9K/skWLTr4/LhGh52388ouzgowTBa72b89sA3WZ71jLF9HQ9VKL6V
EomfhyPne1Mi59vPEf04JPir9o36lEKO6hXrazVH9J0uQQza38zB8uTWRZfM
sr9aDrLbznpVNwVQ4REHFcgPo4nY7+KgFekATPBdqXvS4+IhB63PMdHz1UTl
dXziMlOObci9FX6SMY7veCjb8b3y8E8QG5E+fWYa/+sF8acuH2GM820jY+yP
30TvG+ui3UT1gXV7agllnN9PCZRXN+1ZWDTKU3vKvSpc5fOP2r9mjONRFsrK
dwor58XvDzPGeXOdMT63U6CMdfJTKGM/c4M4gyd5ekkg9SJNnv9BgF+txrY5
NQ8+FJcdHKlfK3XgRuexcbR+Yd3oOVrvslA8rxooEx0xxvv8oQ9hLB/QUPaO
esdXqDVyXdST90WRpA46DZSx/vyMcb6fMEJNfPVDJbWRcNqRUTCXvRime+92
F38WSXRrECjj+ykU6Ho8PyZQe/j+45dQxnFLZkx0HcpYJ+9oKD9w3jTGYyjO
fwuU76B7u8oYx/8oY6yHrQIkTZknDn6olfNQnm/VUh2LaP48Yxf2L4rylyi+
A1E0HtjeGh3ZXxLAMTlyt1lYQPTlEMg9Vz1K9MkLcj3Rke/PyPnfH0PibzdD
JYrr2segGtWj+RZoQ/nSu0CuNxZYVZ5ZfcGgI/XtNQv5/t1oyoauuMPzXgpi
nrHST7Ebv4g0PuGoP7czzumrNqbXMVb6aTAr+lP6K8lzDbyK+vUGkd6v0m8V
fqDfBvh31C/zLFRPpN5aqN6IvSTKB+r2bho5I1H+D/czidp79vL+zbPjjHF9
nGas/I8Es/K/8j9G5I7j
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sX39/HNETZyKFhesuHfeUYHGN//ieclU2Em
OP8/CNgzOSwB8R8bOjCAwAFmB2431VKmUwYOR7r3NZks5nHYoJe3mFHHwKFV
gV31zBRROL83otufcYIcnH8GBHqUHQrXdN/O2GDgMGMmEFiqOzSyHO03/G7o
4H9Luibxkibcfn2tlcIXWLTg/OO7dvSyCSD4DyLEt19UQPB/vH19wNJZy8H7
BLvtbFYjBxbOLvlkPy2Ie38Zwvlg+asI/snDTmsz3xk4bHdoenR8h4bD/lpZ
i/QUA4cTIPsmqDnEhwSpL1ipD3FnuIrDnEXKO/+o6zucBfnnjyKcD/MvjC9S
Oank7BIphxaQvnJ9hx3BVhH/00UdQM5m8DNweOAa7zhro4CD/8WJMf8+GzgE
gML/MpvD9An8VWa3DR1AwTNTkhHufhgf5j8YH+b/ZvFa1kw3BB8WvwAYictg

             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYoemR8dncJs5iFROKjn7RNIBxt8RbBXxX13K
oWBN9+0MBjMH9U8qL2d5Sjk8SVx4zeS9KU7+qcNOazPvIfh1v60Kzt0wdYhR
jZA5JyPlUIvGNzEGgsumDulpQMAm5TAhuERl+n5Th4eu8Y6zAiUdDtTKWqS3
mDqsE9LhS5cTdzjYtjz8FJOpgwbIfE4RiP3xJnC+2pPmeWe5EPyb0jWJRqwm
Dge69zWZKIvC+W/acruNpMUcbqDxYfJg9/0Rc3iRpf1tOq8JJHxaxB003vLu
M3hp4rA3v+btzKVKDjEKjh+T35jC+SteeOj9VzSD88HhYYfJr77/45YxtzKc
/2HReoWzHsoOtpURK0x1EfxbIPd8NYXz7UDyf01Q5VNNHeSWAy2uV3OQmRen
ebrA1IGFs0s++RyCPxMEbiL4jyLEt19kUIfzL1wNe6Mfre6wUS9vMaOPqcMG
VWBA9qo7NLIc7TdUR/DB6gUQfAYQuGDiMKW9NepyjTrEnp0mkHg/oQZJT94I
94Ljz8kYzt9i/uNQCheC3+P1isXkoxEGv/TwNteZd5XgfFh4GmitFL7AYgzn
g82zQvDB4WOKiK/pE/irzKqNHc6AwBpJiP4UY4fgt5c/zlCUgMRnjLHDA1D6
2ygO58PSH4x/FqSfRxSSHnYaQ9K7prDDDaFPjufDTOD8Jff38c0pNoXzYfnr
y76PW9OnIfIbLP8BADLYhLM=
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4i3mPw6lzLJ06I3o9mecIOcA49/RlF3z/7OC
Q6T49osMdZYOa4V0+NLXKTsUrOm+nfHAwmGDXt5iRhs1iHorC4f/IHBfw8HE
GAiCzR1YOLvkk/20HA7UylqkmyD4Gm959xloIviqT5rnnZUyd/jx9vUBS2cE
/0EE0GIFBP/4rh29bAIIvr7WSuELLFoOaiC+F5S/RNNhP8i+FAuHV8VbRX9n
qzuIT73CmcFk6eAyoVko7ZQynP+mLbfbaLYcnN8H8r+AGNS/Fg4vah9nn8/h
dWhkOdpvaG7uoP5J5eUsTma4/WD/2jPB+f5PPC+ZCiP4BctLNvw7zwjnN4vX
sma6McL9PxMEJBnh4QPj1/22KjgXgeBD7LGAuK+A3YHbTbWU6ZQF1D0CEHWR
lg5pINAmAo8/MN9N0gE9fgGp9ssB
             "]]},
           AspectRatio->Automatic,
           BaselinePosition->Scaled[0.29694899343484604`],
           ImageSize->{27.702724782067246`, 16.640936488169363`},
           PlotRange->{{0., 27.7}, {0., 16.64}}], {-1.6, 0}, {30, Center}], 
         InsetBox[
          GraphicsBox[
           {Thickness[0.03492839678658749], 
            FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1,
              3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIzIGYC4or7P24Zc8s6/AeB+UoOMH6njeeutEnKDmdA
oEfaQSA24L5Ru7LDeiEdvvQ4BP+Ba7zjrImScP6OYKuI/8dF4fphfJj56HyR
ykklZ5+IY/DT04AgDMHfk1/zdqarksPB7n1NJofFHe5oyq75r6zk4LHm6HKG
HeIOxiAgrAR1j5CD/K4F+1L5JB1kNorNZ3rACTf/Ou9tsdRtfBh8mHtnzAQB
Hrh/bEsca0/PYYPzQc5KU2OB88HKZzLC+eDwOvPDHsavedH0a5rlF3uY+TA+
zH4wXf8fzhcG+ZdFAGqusMOXfR+3pk/jh/hLUBjinhg+h0pQPJ0WdHhR+zj7
/BteiD4XQQf/J56XTIV5IPRkqD/tof6v54CYJ8YM50erRsic28ME5/dHdPsz
bmCE8yHhw+DQJF7LmsnGCQn/xwwOdiB3yHA6aHxSeTmrkxniDh0uOH/JreWP
DZt54XywvWYCEHU5jA4HQOYoCzqw6P/iutTz1x7GnwXytuQPOB8Sf5/tYfph
fIg5vHC+OsgeT06HB34vE/7O/20PCT9WuH9h/ILlJRv++XPB+SUgPj8/JFxl
eBzA5mQKOESAwuUPP4R/UhKe3sDRyyMFSW/FSpD0YimFkX9gfACSraA+
             "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
             "], CompressedData["
1:eJxllg1MFEcUxw+hNXAHZxXB0sOdu+XYuwUUgQo2UB8aC54aKZhK/GgpEZC2
SpNiinpUIgIlYIDGD7B+tUavRKxnI7UhCpdSA0axGmqbUhIpNCmgpEBaSiuB
3szszqR3k2wuv5vZN++9+b83a8wtyszz1Wg0Pu6n1v3Mcz/fP3rj6fJnMrzv
KHbO1mlBZV1qkK2xUAfL5eZFD77jfA+PFs67i8Yr7gTL0GpzJp3er4PE5FuZ
J3610vkRHcyMPXGtumCFHeZsw/2ZICjE6xMk2I7Z/iIMvxM1dTJcAldN++GE
Ic4dCmvwyJGgLrtms09GGKR3lIYnVUlQkO8elWHgXLb3gs9NC/VrowGWHP/B
f3euDELb+fa8L5fC5ocNO2aHZEiId48sAU7W6w+svBwF+p0Zj+MkRN9PjoY/
Pr+KekoQDH/QuvjZE4U/RnAMr9fGUPu1CEKx/TUx8MXUSMm9es7E3k8IujrX
XCl8NQZqkte35U8iSMP+SjHQhIe/kdnz5EaFyW9TNFxZGB1UMIugG9v7iDOJ
bzCK8Rwe5zj/jvOXwtk+6cx4NywKBta9lXrKxwiCYzh92ZzMmOQxX2b+kPxs
4NzV9s3R52M534DDg13TVi/e6h9SFd+BvPhYVcW23hkry9+unf2v+SbJLL+H
/G7Xrdgqw6L9nxT3HEGwsXt+yqfHZejB6+2cP+z8el3TJs7Evh5RPaTJSt4E
MOD4VivxNQg0P4IMTyv31MRtF5heib7WClTffjIE4/0jBJiZ2jdwekLxVyfQ
/6+LVIeaELieOP3trtEIav+aAE7zb+VnA81wq8g+1pSHqL6DzSy+1/tesr8d
F8l4MDv0xsMyzt04v05vxnKN7/XmUazPy5Es/2T/PZz/wfUmco4l9Wtm5/0A
1/dBM9PHJlwf5RGMadwiY6Jrh4nZE38czNLUck5rue3QlHAm55TizaoeVFbj
Jfbe40zWXeVM0h4rMiZxfObNa+vLF+bbPPgVBPvwfmdEqvOVynyDCL9Yw1vm
fBHcxOdWYaT9a5We1m2ukfUvYmebkfU7sm8SYpyN+1i/wJjo7ZA3kzhAy9jR
5xha4auFP9snWgtOCEodBih9kvM43i8dMSa/lxAcCS19rrAyAJpxHxpHip0A
mvcRE2NyPhaRrSfzzSKz14/zMMR5AT7vvzlT/UZ4MY1Dy1iN91+sP1/OxD+X
yJjUyUXOLVhnezkTPUSLIE1GjJyq1lF/fzbR+WYd1eV9E5jx/B3OecS/QMYX
cX47A1k+iL31err/XybIGuudaDQuUPqDSPvDwReoPsdMSj/R0/erlfp3BSt9
IBIOPJ7ui9+wBGy4Hz2SaBztqj0LpBSnlt416KEM97dEC32vLIix4VrIuXk5
How4q/cpCeuSxPJD65fz4lrbqN8Wzur96cmq/lQmfq7Wwsv4vjZK7HzV+1bl
/923bv4K35cGC9PTUtJvLUxv1J6Vcc6WTOl8tcyY3mcys2c4+6b1rpPzAO6P
Ls7q94gnq98r/wEShJG+
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYm431VKmX0YOBctLNvw7z+gA4/s/8bxkKswE
5/8HAXso/5SRAwMIHGB2KFzTfTtjg6HDke59TSaLeRzEp17hzBAydGhVYFc9
M0UUzu+N6PZnnCAH558BgR5lh+tCnxzPTzN0mDETCCzVHZ5naX+bfhdo/y3p
msRLmnD79bVWCl9g0YLzj+/a0csmgOA/iBDfflEBwf/x9vUBS2cthw16eYsZ
3xg5sHB2ySf7aTkUgNz7AMHfCJLfg+CD7bli6LDdoenR8R0aDupPmued9TJ0
OAGyb4Kaw/QJ/FVmuw0cGlmO9huGqzhsMf9xKKXKwOEsyD9/FOF8mH9hfJHK
SSVnl0g5LH/hofd/oYHDjmCriP/pog77a2Ut0k0MHR64xjvO2igAUX/L0CEA
FP6X2Rz+fCt9MOegkQMoeGZKMsLdD+PD/Afjw/zfLF7LmumG4MPiFwByZssN

             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4hUvPPT+fzRzEKmcVHL2iaQDjL8j2Criv7qU
ww2hT47nn5k5qH9SeTnLU8rB5wS77eyruPkGWiuFLxxB8J8kLrxmst/MIUY1
QuacDCZ/JgjsNHNITwMCNimHrztvdf1daubw0DXecVagpIPqk+Z5Z7PMHNYJ
6fCly4k7aLzl3Wfw0tRBA2Q+p4iDF8h+VwS/x+sVi8lHEzjfoenR8RmvTRwO
dO9rMlEWhfPftOV2G0mL4eSD3fdHzMHv4sSYf59NIOHTIu7QF1yiMv28qcPe
/Jq3M5cqORxsWx5+6pIZnM/nv35KKoc5nA8ODxVMfvX9H7eMuZXh/A+L1iuc
9VB2WHJ/H98cYQQf7J7bZqjyj01R5b3NHOSWAyOuXs2hkeVov2G4mQMLZ5d8
8jkEHxzONxH8RxHi2y8yqMP5F66GvdGPVneQmHqFM8PIzGEDKOB71R1eZGl/
m86L4IPVfzeF80HRlrbN1GFKe2vU5Rp1BwYQWGDqUPfbquDcCTVIejJEuBcc
f5omcL7MvDjN0x+M4fwvGwKyZ13H5Jce3uY6864SnA8LzxkT+KvMXiP4YPMU
TOB8cPhII+Lrz7fSB3MSTRzOgMAaSYh+bxOH4LeXP85QlIDEp5OJwwNQ+tso
DufD0h+Mfxakn0cUkh7mm0DSu6awg11lxApTW1M4n8tNtZQpygzOh+WvL/s+
bk2fhshvsPwHAHIplSk=
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4i3mPw6lzLJy6I3o9mecIOcA49/RlF3z/7OC
Q7j49osMdVYOa4V0+NLXKTvkr+m+nfHA0mGDXt5iRhs1iHorS4f/IHBfw8EY
BIItHFg4u+ST/bQc9tfKWqSbIPjqb3n3GWgi+KpPmuedlbJw+PH29QFLZwT/
QQTQYgUE//iuHb1sAgi+vtZK4QssWg5qIL4XlL9EE2JfiqXDq+Ktor+z1R3E
p17hzGCycnCZ0CyUdkoZzn/TltttNFsOzu8D+V9AzCES7F9Lhxe1j7PP5/A6
NLIc7Tc0t3BQ/6TychYnM9x+sH/tmeB8/yeel0yFEfyC5SUb/p1nhPObxWtZ
M90Y4f6fCQKSjPDwgfHrflsVnItA8CH2WELcV8DuwOGmWsp0yhLqHgGHGSB1
kVYOaSDQJgKPPzDfTdIBPX4BvEzLFA==
             "]]},
           AspectRatio->Automatic,
           BaselinePosition->Scaled[0.32631885041954006`],
           ImageSize->{28.633773349937734`, 15.14319302615193},
           
           PlotRange->{{0., 28.630000000000003`}, {0., 
            15.139999999999999`}}], {1, 1}, {-5, Center}], InsetBox[
          GraphicsBox[
           {Thickness[0.03492839678658749], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYCJAQEYCbAZofqYyVCDLE6MOcSYTy1zBptf
AGcWAkc=
             "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4ukzgSBS1mEmGAg7wPhrhXT40utEHUQqJ5Wc
dZGC89sV2FXPXBFycF1zdDlDhZxDb0S3P+MHcYh+TSWHs2eAIEfCwRgEipUc
HrjGO866KOHwHwTmK0H1yWDwO208d6VNUobrF4gNuG/UrgyxX0Uczg96e/nj
DEdRVHkWEbh+GB9m/pu23G6j2wj+jmCriP/HRR1ua8qu+d+M4CtfexTMEIPJ
7wP5b4Io3H9gulIUEh5ySg7CIPuWCDqAnH3mjbyD/xPPS6aTueD2NYjXsma6
8WHwYe4Fi9vzwP2z5Nbyx4bObHD+we59TSaPmeH8aNUImXM2jHD+Nq8NFnN+
/rCH8Vn0f3Fd4vliDzMfxofZ3wy2nwHuHrB9zHwOB8D2yDgULi/Z8K+fyaHq
/o9bxtliEPlmRoj/zohC3cMATw8vax9nn9f5bI/Oh6UnsH3HGB36QeG4Qdgh
ABQ+wSxwPliejQPOjwH5r4YLnh5hfJj5YPed54Dzb/DeFkv9xubwZd/Hrenb
EHxIOhDDyQenC2kxiHsms0P0l4k53AelV0MBiHsKpB1MQOlYWBRuH1iftTAG
H+ZejU8qL2d5isD9A5EXh/PdweldAs5XB6k/KQnnQ9KVDJyPnj8BEtyT/A==

             "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
             "], CompressedData["
1:eJxllg1MFEcUxw+hNXAHZxXB0sOdu+XYuwUUgQo2UB8aC54aKZhK/GgpEZC2
SpNiinpUIgIlYIDGD7B+tUavRKxnI7UhCpdSA0axGmqbUhIpNCmgpEBaSiuB
3szszqR3k2wuv5vZN++9+b83a8wtyszz1Wg0Pu6n1v3Mcz/fP3rj6fJnMrzv
KHbO1mlBZV1qkK2xUAfL5eZFD77jfA+PFs67i8Yr7gTL0GpzJp3er4PE5FuZ
J3610vkRHcyMPXGtumCFHeZsw/2ZICjE6xMk2I7Z/iIMvxM1dTJcAldN++GE
Ic4dCmvwyJGgLrtms09GGKR3lIYnVUlQkO8elWHgXLb3gs9NC/VrowGWHP/B
f3euDELb+fa8L5fC5ocNO2aHZEiId48sAU7W6w+svBwF+p0Zj+MkRN9PjoY/
Pr+KekoQDH/QuvjZE4U/RnAMr9fGUPu1CEKx/TUx8MXUSMm9es7E3k8IujrX
XCl8NQZqkte35U8iSMP+SjHQhIe/kdnz5EaFyW9TNFxZGB1UMIugG9v7iDOJ
bzCK8Rwe5zj/jvOXwtk+6cx4NywKBta9lXrKxwiCYzh92ZzMmOQxX2b+kPxs
4NzV9s3R52M534DDg13TVi/e6h9SFd+BvPhYVcW23hkry9+unf2v+SbJLL+H
/G7Xrdgqw6L9nxT3HEGwsXt+yqfHZejB6+2cP+z8el3TJs7Evh5RPaTJSt4E
MOD4VivxNQg0P4IMTyv31MRtF5heib7WClTffjIE4/0jBJiZ2jdwekLxVyfQ
/6+LVIeaELieOP3trtEIav+aAE7zb+VnA81wq8g+1pSHqL6DzSy+1/tesr8d
F8l4MDv0xsMyzt04v05vxnKN7/XmUazPy5Es/2T/PZz/wfUmco4l9Wtm5/0A
1/dBM9PHJlwf5RGMadwiY6Jrh4nZE38czNLUck5rue3QlHAm55TizaoeVFbj
Jfbe40zWXeVM0h4rMiZxfObNa+vLF+bbPPgVBPvwfmdEqvOVynyDCL9Yw1vm
fBHcxOdWYaT9a5We1m2ukfUvYmebkfU7sm8SYpyN+1i/wJjo7ZA3kzhAy9jR
5xha4auFP9snWgtOCEodBih9kvM43i8dMSa/lxAcCS19rrAyAJpxHxpHip0A
mvcRE2NyPhaRrSfzzSKz14/zMMR5AT7vvzlT/UZ4MY1Dy1iN91+sP1/OxD+X
yJjUyUXOLVhnezkTPUSLIE1GjJyq1lF/fzbR+WYd1eV9E5jx/B3OecS/QMYX
cX47A1k+iL31err/XybIGuudaDQuUPqDSPvDwReoPsdMSj/R0/erlfp3BSt9
IBIOPJ7ui9+wBGy4Hz2SaBztqj0LpBSnlt416KEM97dEC32vLIix4VrIuXk5
How4q/cpCeuSxPJD65fz4lrbqN8Wzur96cmq/lQmfq7Wwsv4vjZK7HzV+1bl
/923bv4K35cGC9PTUtJvLUxv1J6Vcc6WTOl8tcyY3mcys2c4+6b1rpPzAO6P
Ls7q94gnq98r/wEShJG+
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYm431VKmX0YOBctLNvw7z+gA4/s/8bxkKswE
5/8HAXso/5SRAwMIHGB2KFzTfTtjg6HDke59TSaLeRzEp17hzBAydGhVYFc9
M0UUzu+N6PZnnCAH558BgR5lh+tCnxzPTzN0mDETCCzVHZ5naX+bfhdo/y3p
msRLmnD79bVWCl9g0YLzj+/a0csmgOA/iBDfflEBwf/x9vUBS2cthw16eYsZ
3xg5sHB2ySf7aTkUgNz7AMHfCJLfg+CD7bli6LDdoenR8R0aDupPmued9TJ0
OAGyb4Kaw/QJ/FVmuw0cGlmO9huGqzhsMf9xKKXKwOEsyD9/FOF8mH9hfJHK
SSVnl0g5LH/hofd/oYHDjmCriP/pog77a2Ut0k0MHR64xjvO2igAUX/L0CEA
FP6X2Rz+fCt9MOegkQMoeGZKMsLdD+PD/Afjw/zfLF7LmumG4MPiFwByZssN

             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4hUvPPT+fzRzEKmcVHL2iaQDjL8j2Criv7qU
ww2hT47nn5k5qH9SeTnLU8rB5wS77eyruPkGWiuFLxxB8J8kLrxmst/MIUY1
QuacDCZ/JgjsNHNITwMCNimHrztvdf1daubw0DXecVagpIPqk+Z5Z7PMHNYJ
6fCly4k7aLzl3Wfw0tRBA2Q+p4iDF8h+VwS/x+sVi8lHEzjfoenR8RmvTRwO
dO9rMlEWhfPftOV2G0mL4eSD3fdHzMHv4sSYf59NIOHTIu7QF1yiMv28qcPe
/Jq3M5cqORxsWx5+6pIZnM/nv35KKoc5nA8ODxVMfvX9H7eMuZXh/A+L1iuc
9VB2WHJ/H98cYQQf7J7bZqjyj01R5b3NHOSWAyOuXs2hkeVov2G4mQMLZ5d8
8jkEHxzONxH8RxHi2y8yqMP5F66GvdGPVneQmHqFM8PIzGEDKOB71R1eZGl/
m86L4IPVfzeF80HRlrbN1GFKe2vU5Rp1BwYQWGDqUPfbquDcCTVIejJEuBcc
f5omcL7MvDjN0x+M4fwvGwKyZ13H5Jce3uY6864SnA8LzxkT+KvMXiP4YPMU
TOB8cPhII+Lrz7fSB3MSTRzOgMAaSYh+bxOH4LeXP85QlIDEp5OJwwNQ+tso
DufD0h+Mfxakn0cUkh7mm0DSu6awg11lxApTW1M4n8tNtZQpygzOh+WvL/s+
bk2fhshvsPwHAHIplSk=
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4i3mPw6lzLJy6I3o9mecIOcA49/RlF3z/7OC
Q7j49osMdVYOa4V0+NLXKTvkr+m+nfHA0mGDXt5iRhs1iHorS4f/IHBfw8EY
BIItHFg4u+ST/bQc9tfKWqSbIPjqb3n3GWgi+KpPmuedlbJw+PH29QFLZwT/
QQTQYgUE//iuHb1sAgi+vtZK4QssWg5qIL4XlL9EE2JfiqXDq+Ktor+z1R3E
p17hzGCycnCZ0CyUdkoZzn/TltttNFsOzu8D+V9AzCES7F9Lhxe1j7PP5/A6
NLIc7Tc0t3BQ/6TychYnM9x+sH/tmeB8/yeel0yFEfyC5SUb/p1nhPObxWtZ
M90Y4f6fCQKSjPDwgfHrflsVnItA8CH2WELcV8DuwOGmWsp0yhLqHgGHGSB1
kVYOaSDQJgKPPzDfTdIBPX4BvEzLFA==
             "]]},
           AspectRatio->Automatic,
           BaselinePosition->Scaled[0.32631885041954006`],
           ImageSize->{28.633773349937734`, 15.14319302615193},
           
           PlotRange->{{0., 28.630000000000003`}, {0., 
            15.139999999999999`}}], {0, 0}, {-5, Center}]}, {
         LineBox[{{1.1973792922037507`, 
          0.4294605833819929}, {-1.105273192803462, 1.4030064391536192`}}], 
         LineBox[{{
          1.1973792922037507`, -0.6562438450012458}, {-1.105273192803462, 
          0.31730201077038056`}}], InsetBox[
          GraphicsBox[
           {Thickness[0.02207505518763797], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4jQwEHOA0BIOML76J5WXs1ZKOIS8vfxxhqKY
QzCIfijh0KrArnrmiyicb2IMBJcR/B3BVhH/j4s6fNn3cWv6NQmHg937mkyS
RR0euMY7ziqUgNAThSD6Nos4tIjXsmYe43HQANnHKeLwovZx9vkcTjh/JghE
MqPJMzoo7FqwL3WdGJwPsx/GPwMCOVIO3I58XjNeMkHs3SgHcZcYm4P7mqPL
GW4oOEhvFJvPlMDhsPLby4ozDxQdZEB8BV6HFSC+gLLDZ5D6MEE4fyfIf88R
/DZQeISIOOzJr3k7k1UZYr6ZqAPIe8bCSg4MIJAgAueD/fNTGM6PUY2QORcj
7BDOKdZufF4R4i4JqPxmRYdokPwcIYh8PIIvXDmp5CwLgn9HU3bN/8kKDumg
6HMThrgvQMHhTVtut5G0CJwPDkdNUVT5aDGI/w8g+J02nrvSFimiym9QgvsX
HJ6Nyg7V93/cMvYWhPPB4c7DDuez6v/iusTz3V752qNghhgFOB/szwopOB+c
ThaLOTSD0oMbAyT9aQo7/AcBe044H+ZfGB+WXiHpUNwBPT0DABDyNHs=
             "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
             "], CompressedData["
1:eJxllg1MU1cUx4tlc9BKmQIF2r4P2r5aNUaBOCHTHeYciDrrIEr82OaAInML
uEEmWNiHAk4w4L5CHXFqoh0JOojiB9mQjbnABONC4jZmBkvdB27ESYgh08F6
73333tje5OXl9+575557zv+c++SXS54v1Go0mrDA1RC4ZgWu8IiDYv5iB5T6
ytqnG3VAWZ8Rld1crIeC7Tef1U4pjDVojHJuOWG99CBTgc7s9uUtFXooLvmn
pj9GnR/TwyJZnHz1hh222fPM1x5EQVbbFZ9mpxW2IvYkwGf3xvYMuKzQU9/9
bqqf82WVU9D4wAqNefUbwlyJ8EzTvrnuLisUuQOjNhFu7Th+I/WODQbQWGeG
dX2zV3zykQJi17HuwjMCvBN+pXGp0QGpyE6OCN/1Pn26+BcHGLa7RpIdEvjR
9yXz4c6Jz6XBPRJYfH9mLRadhA9I5P2VTmK/QYK1yH65k/jZxBnb+0GC/+6V
j7bsdkL9k2u63BMS7J1od+3a4gQvGhEys0e5X+VmlfE6A/Ph9NxFUUXTqr0O
zni9WM7JaF9DDsbmoy84r5Zybrff2nd0vQNGV7+YcSRMho3DJs+OZM7YD6/y
sH/VnP8d/6snLZ/z7Tc6Y+8vDOXNEXF1KZclGAvivq6Lhx5dorD4NTcZKpft
Ulh8zz0x9XXBQQXmVbxfNrhfgur76aXX+hQYRO97OL/Ze361dz1nbN8ggQfF
t1Ih8fOKZH+vK2R/h0USnxwF/q59rT55q8j0ivW1SiT6Xq5ADFrfJsKSBa3z
rttUf/UiHEK6uy4S3WvioBz5YZGJ/Q4RWpEOQIYvSzzj3kIJMpG+s2S2P/I8
ifFNp6Vt5ixnrG9/KOP7UCjjfY8ksfjj9Y9xxnWxiTP2Z0pm+ca6OCMzfWDd
XpAYz6DxlsC4RpptHzhnYfbw82rOk913O4s2cc4dH7rb/Ks5hKkeKNP9tiF7
Ky2McR6+4Yz3863A2D5hGzvSKobwKtQXsoM4XQIXWu+4SOwsk8CB5t8T4WeU
B60EIyguu02kf6UZwDMyNZyy0MT6F9aNycT6HY7nj/GMv8I64oyWcf9uDGEs
H9Ax9g37/Eu1OrUvGol/7khiLz+eMckfZ9zHzibAfmPVI8W1kXAxJz1vJjOR
5OHjSFIHaQJjfD8vsPfx/CWR2cP5N0qMcdwWcKa6DmaiEx1jul8aZ8rYvz9E
xrRuKNM6pIz10C2oedITfxMEMt+qJ+eEViB57udciP2bw/gkim/vHBYPbG+N
gay/UYAcpAs5GgrQZ6cEkue9jxN9ZghqPzGQe4Va/z0xpA5TkqAS6WRtPFSh
fvSYTfU7Wu03NlhRllF11Wwg/e0VG/n+7SjG5o64T2e9FMQSZ3qeYjd+srL4
kPrlHI3yV8eZnp/BTPVHGefvKR2pt1wryy89byk/dN4G+Dd0Xm6wMT2Rfmtj
etuJzv9cO+MP62q2DH2hMCbnmcLsPff94W3Tfs6xDdm3wyc50/+RYKb/K/8D
CSiGWA==
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sX39/HNETZ0KFhesuHfeUYHGN//ieclU2Em
OP8/CNgzOSwB8R8bODCAwAFmB9Eer1csU/QdjnTvazJZzOOQEHvHjTlCz6FV
gV31zBRROL83otufcYIcnH8GBHqUHZ5EiG+/mKDvMGMmEFiqOzSyHO03/G7g
4H9Luibxkibcfn2tlcIXWLTg/OO7dvSyCSD4D0DmKCD4P96+PmDprOXgfYLd
djaroQMLZ5d8sp+WA7ebainTLwM4Hyx/FcGf0t4adfmOvsN2h6ZHx3doONT/
tio4d0LP4QTIvglqDvEhQeoLVupC3Bmu4jBnkfLOP+q6DmdB/vmjCOfD/Avj
i1ROKjm7RMqhBaSvXNdhR7BVxP90UYcNenmLGefoOTxwjXectVEAov65vkMA
KPwvszlMn8BfZXbbwAEUPDMlGeHuh/Fh/oPxYf5vFq9lzXRD8GHxCwA2xM1i

             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYoemR8dncJs6iFROKjn7RNIBxt8RbBXxX13K
oWBN9+0MBlMH9U8qL2d5Sjk8SVx4zeS9CU7+qcNOazPvIfh1v60Kzt0wcYhR
jZA5JyPlUIvGNzEGgssmDulpQMAm5TAhuERl+n4Th4eu8Y6zAiUdDtTKWqS3
mDisE9LhS5cTdzjYtjz8FJOJgwbIfE4RiP3xxnC++pPmeWe5EPyb0jWJRqzG
Dge69zWZKIvC+W/acruNpMUcbqDxYfJg9/0Rc3iepf1tOq8xJHxaxB003vLu
M3hp7LA3v+btzKVKDjEKjh+T35jA+SteeOj9VzSF88HhYYfJr77/45YxtzKc
/2HReoWzHsoOtpURK0x1EfxbIPd8NYHz7UHyf41R5VNNHOSWAy2uV3OQmRen
ebrAxIGFs0s++RyCPxMEbiL4jyLEt19kUIfzL1wNe6Mfre6wUS9vMaOPicMG
VWBA9qo7NLIc7TdUR/DB6gUQfAYQuGDsMKW9NepyjTrEnp3GkHg/oQZJT94I
94Ljz8kIzt9i/uNQCheC3+P1isXkoyEGv/TwNteZd5XgfFh4GmitFL7AYgTn
g82zQvBvg8LHFBFf0yfwV5lVGzmcAYE1khD9KUYOwW8vf5yhKOEQDYrPGCOH
B6D0t1EczoelPxj/LEg/j6iDOig97DSCpHdNYYcbQp8cz4cZw/lL7u/jm1Ns
AufD8teXfR+3pk9D5DdY/gMAzg+EeA==
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, {{{31.635900000000007`, 7.65156}, {
             31.635900000000007`, 7.87031}, {31.42809999999999, 7.87031}, {
             31.273399999999995`, 7.87031}, {25.2766, 7.87031}, {
             25.121899999999993`, 7.87031}, {24.914099999999998`, 7.87031}, {
             24.914099999999998`, 7.65156}, {24.914099999999998`, 
             7.431249999999999}, {25.121899999999993`, 7.431249999999999}, {
             25.2766, 7.431249999999999}, {31.273399999999995`, 
             7.431249999999999}, {31.42809999999999, 7.431249999999999}, {
             31.635900000000007`, 7.431249999999999}, {31.635900000000007`, 
             7.65156}}}], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxdlHtIFFEYxdcHmJUEWiqttutzZ8gSX1FmdOZeemeWRWwg1FarRT6id6QE
SQXZHyoVui21JWWQoVRmFq6GrD18lFRb2R+WSaVpoUmYpubduztDXRiGHzN8
93znO/eGbM9JNbqrVKpVkw97L7TbsuILKdIi9EFtZjVa2DJT9J3KKohVB+OI
/kZCaxnFzvTJdX2OzI7/pmtl/rBsq2QyaBF4/pX3rqsUdTm5/aXVWvysWr/H
dJmCFub7pk8NQUNe8MKMcxRxbPmF4kD1rNHmQxR+R4sPtA6F4vho4t629RR6
b//TcfVhiOjOv9TqS5E7OFloJBwZTIeVYEOHOtdwO1LmF68390U/1Mns0NGl
Q8HqXs/4RwTJ7UVp4x4C/Aal5+k2ggm2NALqmZ4Wghqc6HqsFzCv0DIcYyfI
90mpPHfS+b2bICGpLvXCFQEBrO4gwbNGcmu3VUD515XzJ9wotm1K1VmeCrzu
DIVrO86MGVMo379RQClbRymOsX5mC+g2XLHHV1IYme4mHTK9f1sy7lB06QNq
2ht0GGL+1Sj8brLt2DqFo5neNoVf5mz1avtIYb4aVvvni4770Esx9uvgB3OM
AEtS1CvTd4pKZmyyAEPjy7nGAYpPTEeOwq7+Xezqh22j+kyxgPnhJuIyq2d3
5UHk+q45+0sU+TyyKZ/XPhHM5pLFCq954rXk4jyFHX5pKJpZvUxRnr9jP4OI
mwXvd6kmCKJCNEOZm0Xuf49znktFnrc3RNbzz7w7BWikgR0t1QS352eXuZkF
VLF3BUEsy+NGgefP4pzvuA6jaVm2cRPBfYdwhWedZcFSeKT/W8Mij0jsZ3lu
InwelnCu5wfBTJbvnWHy/gVJqx6kx4bx/vMI9+leKOdkgsON95aV+oRiRcRB
d9MUgmOdwx1x6hDkMX1vJZzUekW03NXAs6w40c0m8fMZGYwtbD5WCSUsZ4uC
0M7yUCtxP9aq/+XM2TIPWQeqM+yBXEeThOUVtnKVPgCPxcTi5k7JeR/48/Pg
SaB9YLEa183k54EQ6AbDe0yiHxy2FCnsuB+mUZldeXDV///++QskoQ0f
              "], CompressedData["
1:eJxTTMoPSmViYGCQBWIQ/WAf3xxjK2eH9DQgOCblsPNW199UeWcHkcpJJWdb
xB2yOX8uSH/t5LBGSIcv/Z+wQ4/XKxaTiQh+cInK9P8RCP58G50rs/ScHM6e
AQIeUYffMblH/0k5OYC4Z3rEHD5vCMiexe/k4Lbm6HKGCKj53E4OB7v3NZk4
S8D5fRHd/owGknA+WH+OlIP41CucGUJODibGQLBZ2mF/raxFuoyTw5yZQPBT
Bm7/frB58g7qT5rnnfVyclC+9iiY4YyCA0ibcbOTw21N2TX/DytC/L3MCUKH
KTm4qpYyzboAte+MkoP3CXbb2X+dHJwnNAul/VJyWP7CQ+8/o7ND6eFtrjPv
KjlM/sYWP0PG2aEcxOdVcogQ336RwczZgT824L6RuaKDKsh+J2eIfi8FhzXd
tzMY3J0dQt5e/jjjobwDr//6Kakezg4BIL4igg+WT5SD8x+4xjvOMpR1aF8e
fsrIxdnhy76PW9O/STugxx8A45TDvA==
              "]}], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4mUvPPT+z3R16I3o9mecIOcA49/RlF3z/7OC
Q0XECtOz3a4Oa4V0+NLXKTuwLJ5kxWjr6rBBL28xo40aRP1LF4f/IHBfwyEN
BMpcHFg4u+ST/bQc1nTfzmBIR/ATD1/WTk1E8B/s45tjHOXi8OPt6wOWzgj+
gwjx7RcVEPzju3b0sgkg+PpaK4UvsED5RVD+Ek2Iff9dHF4VbxX9na3uADKG
wc/VwWVCs1DaKWU4/01bbrfRbDk4vw/kfwExiH+5XR1e1D7OPp/D68Drv35K
aoaLg/onlZezOJnh9oP9a88E5/s/8bxkKozgFywv2fDvPCOc3yxey5rpxgj3
/0wQkGSEhw+M3+P1isWkEsE/AwJvXCDuK2B3uJgfz37O0BXqHgGIukpXSLi3
icDjD8x3k3RAj18AGdTPbg==
             "]]},
           AspectRatio->Automatic,
           BaselinePosition->Scaled[0.32631885041954006`],
           ImageSize->{45.30275466998754, 15.14319302615193},
           
           PlotRange->{{0., 45.3}, {0., 
            15.139999999999999`}}], {1.1973792922037507, 0.4294605833819929}, \
{-5, Center}], InsetBox[
          GraphicsBox[
           {Thickness[0.021616947686986594`], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCwB2IQ7bbm6HKGCEkHkcpJJWefSDrA+DGqETLnZKQcqu7/
uGWsLemg/knl5SxPKYedwVYR/59LwPkHu/c1mTQj+O4g/RUSDvdd4x1nCUpB
xaHymZIOIW8vf5yxUNyhL6Lbn/GCmEMlyPzTYg4aIHlOEYi9f0Tg/C/7Pm5N
3yYM5zOAwAJhiH4DUVS+gBicv1ZIhy/dDsEH69cUd1DYtWBf6jthhzQwkHA4
AHK/spRDM6//+imtGg7yIHk9KYdNenmLGedoQMLFRcrh1GGntZn7EPzqTxsC
sm8h+AG3pGsShTQd1oDs3SdJkO8P5YP93y3usBFk3x8NBxNjIAgWd9BVlP+S
8w3KnyzmID0vTvP0Bw2IP16KOrSA3PtUw2EdyDw5UYf/IHAf6h4WEYeM/A+t
J69owMPvaeLCaybnEfyEkCD1BZkI/t9vpQ/mGGpAw1EEzgeH1zoEH6z+mhic
D47Ph2KQ8PmnDuengoL3GIJvoLVS+MISdXh8N7Ac7TcsV4fEzwExaHyow+0v
P7zNdSavkkOrArvqmSnCEP/NV3IQBvkvRcjhASh9NSo7vGnL7TaSFoDzl9xa
/tjQmQ3OZ9X/xXWJ57u984RmoTQvBTgflj5hfEg4iDpIbxSbz7SAAZJeNYUd
bEsca0/PYYPzwfFRzA3ng/VN43c4ewYIeEQh+YNdEOLvRjFofhCE5htoOuwU
husHu/+2CJwPMuaMjhiqvLU4xN7Pwg7poGBik4CaIwqR3y0BtVccnn/B9u5A
5GdY/gYAtm+hug==
              "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQDQYOgg5f9n3cmn5NwmFnsFXEf3YoXwzB/w8G4g7q
n1RezsoUcNAA0ZriDge69zWZPOZzUNi1YF/qO1GH5beWPzZk5obIc4o4yGwU
m8/0gA3OXwKSd2aG86NVI2TO2TA6VN3/cct4tSicfxBkrrMEnN8f0e3PuEHK
YavXBos5P5kd1grp8KXPk3dITQOCZawOlSD9uxUg+hZzOOzJr3k701XJoUW8
ljXzGI/Dim8vK84IKDu8acvtNpIWgPOD317+OINRGM5vVWBXPTNF2KHbxnNX
mpMinL8XZJ6ookMLlL8HyjcxBoJiYYg7jik47ACFV7ow3D3o4QsAlAuZ4g==

              "]}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
             "], CompressedData["
1:eJxlln9MU1cUx4tlm9BCnfJj0Nb3nu0rr9QYpYQhmdthhoGog63GEdE51xXG
3AJukCkU90OETVjAuR/UEX8lS0eG/IgyHXFAxow4wWhYnGNkNeIWcSMqI6ab
DNZ773v3xvYm74/Pu/ede+6533POE14ufd6lVqlUYYGnIfDMCzzqiH2cc5kV
yrzlnbONGlBYmxmd21yiBeeWsWfUfonyHBo+xi3HTN/OZEvQnduZ3rJLCyWl
d/aej5HnJ7SwVOCmX7+SBJvFAsPFmWiyvliEQsTuBEg89KL1Qr4I/fW976eO
J0CCzH0yp9gD44AIjQX1eWH5ieCe6szf3iNCcVFg1CbCjW1Hr6TetsAQGusM
sHbwkVVffCoB13Ok19W+GN4LP9u4It4KqciOg4PBgaePl/xmBd2WfF9KEk++
L02G28c6+OGdPBi8N3OWcTbCH/BwDq1/0kbsN/CwDtmvsMFX9yZ2DjUxxvZ+
5mHmXsW1lh02qH9iTU/RFE/83WQDDxoRArUXzM0y432GkuH4wqXRxbOyvS7G
eL9YxvhcI1bKehS/MsYd4o09h9Zb4VrW1syDYQI8N6p3b0thjP3wSNSfH5E/
uxn/O/ln/0on41tvdcfet4XyCxFxdfY+HiaC+FzP6Y8eXi7R+H3epKtM2y7R
+J583P/9K/skWLTr4/LhGh52388ouzgowTBa72b89sA3WZ71jLF9HQ9VKL6V
EomfhyPne1Mi59vPEf04JPir9o36lEKO6hXrazVH9J0uQQza38zB8uTWRZfM
sr9aDrLbznpVNwVQ4REHFcgPo4nY7+KgFekATPBdqXvS4+IhB63PMdHz1UTl
dXziMlOObci9FX6SMY7veCjb8b3y8E8QG5E+fWYa/+sF8acuH2GM820jY+yP
30TvG+ui3UT1gXV7agllnN9PCZRXN+1ZWDTKU3vKvSpc5fOP2r9mjONRFsrK
dwor58XvDzPGeXOdMT63U6CMdfJTKGM/c4M4gyd5ekkg9SJNnv9BgF+txrY5
NQ8+FJcdHKlfK3XgRuexcbR+Yd3oOVrvslA8rxooEx0xxvv8oQ9hLB/QUPaO
esdXqDVyXdST90WRpA46DZSx/vyMcb6fMEJNfPVDJbWRcNqRUTCXvRime+92
F38WSXRrECjj+ykU6Ho8PyZQe/j+45dQxnFLZkx0HcpYJ+9oKD9w3jTGYyjO
fwuU76B7u8oYx/8oY6yHrQIkTZknDn6olfNQnm/VUh2LaP48Yxf2L4rylyi+
A1E0HtjeGh3ZXxLAMTlyt1lYQPTlEMg9Vz1K9MkLcj3Rke/PyPnfH0PibzdD
JYrr2segGtWj+RZoQ/nSu0CuNxZYVZ5ZfcGgI/XtNQv5/t1oyoauuMPzXgpi
nrHST7Ebv4g0PuGoP7czzumrNqbXMVb6aTAr+lP6K8lzDbyK+vUGkd6v0m8V
fqDfBvh31C/zLFRPpN5aqN6IvSTKB+r2bho5I1H+D/czidp79vL+zbPjjHF9
nGas/I8Es/K/8j9G5I7j
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sX39/HNETZyKFhesuHfeUYHGN//ieclU2Em
OP8/CNgzOSwB8R8bOjCAwAFmB2431VKmUwYOR7r3NZks5nHYoJe3mFHHwKFV
gV31zBRROL83otufcYIcnH8GBHqUHQrXdN/O2GDgMGMmEFiqOzSyHO03/G7o
4H9Luibxkibcfn2tlcIXWLTg/OO7dvSyCSD4DyLEt19UQPB/vH19wNJZy8H7
BLvtbFYjBxbOLvlkPy2Ie38Zwvlg+asI/snDTmsz3xk4bHdoenR8h4bD/lpZ
i/QUA4cTIPsmqDnEhwSpL1ipD3FnuIrDnEXKO/+o6zucBfnnjyKcD/MvjC9S
Oank7BIphxaQvnJ9hx3BVhH/00UdQM5m8DNweOAa7zhro4CD/8WJMf8+GzgE
gML/MpvD9An8VWa3DR1AwTNTkhHufhgf5j8YH+b/ZvFa1kw3BB8WvwAYictg

             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYoemR8dncJs5iFROKjn7RNIBxt8RbBXxX13K
oWBN9+0MBjMH9U8qL2d5Sjk8SVx4zeS9KU7+qcNOazPvIfh1v60Kzt0wdYhR
jZA5JyPlUIvGNzEGgsumDulpQMAm5TAhuERl+n5Th4eu8Y6zAiUdDtTKWqS3
mDqsE9LhS5cTdzjYtjz8FJOpgwbIfE4RiP3xJnC+2pPmeWe5EPyb0jWJRqwm
Dge69zWZKIvC+W/acruNpMUcbqDxYfJg9/0Rc3iRpf1tOq8JJHxaxB003vLu
M3hp4rA3v+btzKVKDjEKjh+T35jC+SteeOj9VzSD88HhYYfJr77/45YxtzKc
/2HReoWzHsoOtpURK0x1EfxbIPd8NYXz7UDyf01Q5VNNHeSWAy2uV3OQmRen
ebrA1IGFs0s++RyCPxMEbiL4jyLEt19kUIfzL1wNe6Mfre6wUS9vMaOPqcMG
VWBA9qo7NLIc7TdUR/DB6gUQfAYQuGDiMKW9NepyjTrEnp0mkHg/oQZJT94I
94Ljz8kYzt9i/uNQCheC3+P1isXkoxEGv/TwNteZd5XgfFh4GmitFL7AYgzn
g82zQvDB4WOKiK/pE/irzKqNHc6AwBpJiP4UY4fgt5c/zlCUgMRnjLHDA1D6
2ygO58PSH4x/FqSfRxSSHnYaQ9K7prDDDaFPjufDTOD8Jff38c0pNoXzYfnr
y76PW9OnIfIbLP8BADLYhLM=
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, {{{32.6359, 7.65156}, {32.6359, 7.87031}, {
             32.42809999999999, 7.87031}, {32.2734, 7.87031}, {26.2766, 
             7.87031}, {26.121899999999997`, 7.87031}, {25.914100000000005`, 
             7.87031}, {25.914100000000005`, 7.65156}, {25.914100000000005`, 
             7.431249999999999}, {26.121899999999997`, 7.431249999999999}, {
             26.2766, 7.431249999999999}, {32.2734, 7.431249999999999}, {
             32.42809999999999, 7.431249999999999}, {32.6359, 
             7.431249999999999}, {32.6359, 7.65156}}}], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxdlGtIFFEYhtdLiaESXlJczXXVnZkulrqWitHbnDGytIvdNlBsxVUjzRBF
RENItB/2o6SLbktsBdkPu0l2Mdwks6tKdhGyH5kFZSmUiZiW5vHszmAfDMPD
MOd83/u+54RmFaaZnFUqVfLsQ9/57r+tuS4S0iMMQT0WNVS0FksYrimojVYH
o6n2fZ7KX0J2zmxdXipzFy0PjcwDSZkbzEYNUp66rTvnJ6GtsGKkoUWDiM9V
57u9JZATVd45i0IxemP7QbObhBhaPlo0ft0UOTNE4FNWV9w9psXNyEOXnB4R
GNyXHIt5EAaD/51eVQ1BBf1xMhwNtKIIdvSrK4zNOplfvt0zvOo+J3PA6Tfu
eYMc2o8Ex+XqCVJ7T6ZPu/BIiihxNscRzNAK4fGL9rOe4A6ODj4x8Njf8Xq5
KZmgynPb9VPVPMbo970EsYltaWcu8NhC5zMRPO8Qrx6w8Xg/20Z0CcH+XWmc
9RkPPZ2rSuFhT9vqhof2/Tt4ptswQTmdJ5BnfWolmKi+jzmcT1zxxqyTMEgH
b+ego/otU9hjti3TaoWNtN8NCi+4VJfgtFuC5WLYvT9fOOZHhoS/4yUDlige
rwoz3XqMEq5TY1J5nBpfmFmfLeGT8UKfvlBhx/wOdsxzfPM3V/0+CWuoHk4C
eul6yY48CKy/AInNlyAwPz7a/SoSUNziN/XimsKVUwmHe6wKz+lVR/CCrpcv
yP7P7WcUMGDzssQUEawIDRnL3yPgHdU/w+7negEc1WszkfuZ5/cHHjuLw8/O
8ATNNGcWns0dQhBNfdvJs/z52v2d5rDqhHUiyovgLs1HvcJ+c0IoPDnyvT3e
RcfyHE+YH9Zwlv8sAl+a7+wwef/axOTWnOgwNv8PEbnU/9taxu0iSjtuJzV4
alFmuBLbXS6i/MNEf4w6FDdofykiqjVuEV23QrC2r7NAHyey86kLZv5Eiain
uscHwZXmYaXI9EhRz+f8QJnHbD9bcvsCmF/xIjY2dTaqDP6YSi/onE4T7ffB
EnZeSkVoWq0201Zfdh5aRHCj4UNmwQcP6HlzJTLP3Q+VCjvy4Fj///vnH6vx
7yk=
              "], CompressedData["
1:eJxTTMoPSmViYGCQBWIQLfLJ8XzaWmeH9DQgOCbl8IZ3n8HMSc4OIpWTSs62
iDvMt9G5MivO2WGNkA5f+j9hh/21shbpLAh++/LwU0ZnnOD8y/nx7OcWOjmc
PQMEPKIO+hMW/DDsc3IAcc/0iDmoPmmed7bJycFtzdHlDBFQ8+ucHA5272sy
cZaA8/siuv0ZDSThfLD+HCkH7xPstrNbnRxMjIFgs7TD5w0B2bP6nRzmzASC
nzJw+/eDzZN3iBTffpFhn5OD8rVHwQxnFCD+/ObkcFtTds3/w4oOIG0zJaH+
D1NyqIhYYXrW2Rli3xklh/rfVgXnCpwdnCc0C6X9UnK4LV2TaFTq7FB6eJvr
zLtKDic0rSad7nd2KAfxeZUcerxesZisdHbgjw24b2Su6BABsn8bVL+XgsOD
fXxzjHc5O4S8vfxxxkN5B4emR8dn7HZ2CADxFRF8sHyiHJz/wDXecZahrMPO
W11/U7c7O3zZ93Fr+jdpB/T4AwBQ2s/T
              "]}], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4mUvPPT+S7o59EZ0+zNOkHOA8e9oyq75/1nB
oSJihelZbjeHtUI6fOnrlB1YFk+yYtzr6rBBL28xo40aRH2mq8N/ELiv4ZAG
At9cHFg4u+ST/bQc1nTfzmB4juAnHr6snfoQwX+wj2+O8S0Xhx9vXx+wdEbw
H0SIb7+ogOAf37Wjl00AwdfXWil8gQXK/wTlL9GE2Ffv6vCqeKvo72x1B5Ax
DOdcHVwmNAulnVKG89+05XYbzZaD8/tA/hcQg/i329XhRe3j7PM5vA68/uun
pL5wcVD/pPJyFicz3H6wf+2Z4Hz/J56XTIUR/ILlJRv+nWeE85vFa1kz3Rjh
/p8JApKM8PCB8Xu8XrGY/ETwz4BADtR9BewOF/Pj2c9tdIW6RwCi7qcrJNzb
RODxB+a7STqgxy8AjW7W9g==
             "]]},
           AspectRatio->Automatic,
           BaselinePosition->Scaled[0.32631885041954006`],
           ImageSize->{46.260403486924034`, 15.14319302615193},
           
           PlotRange->{{0., 46.260000000000005`}, {0., 
            15.139999999999999`}}], \
{1.1973792922037507, -0.6562438450012458}, {-5, Center}]}, {{
          {GrayLevel[1], 
           LineBox[{{-0.35478336300586655`, 0}, {-0.35478336300586655`, 
              1}, {-0.15207332749719393`, 1}}]}, 
          {GrayLevel[0], Dashing[{0, Tiny}], 
           LineBox[{{-0.35478336300586655`, 0}, {-0.35478336300586655`, 
              1}, {-0.15207332749719393`, 1}}]}}, 
         {RGBColor[1, 0.5, 0], LineBox[{{0, -0.15}, {0, 0}}], 
          PointBox[{0, -0.15}]}, 
         {RGBColor[0, 1, 0], LineBox[{{0, 0}, {-0.35478336300586655`, 0}}], 
          PointBox[{-0.35478336300586655`, 0}]}, 
         {RGBColor[0, 0, 1], LineBox[{{1, 1}, {-0.15207332749719393`, 1}}], 
          PointBox[{-0.15207332749719393`, 1}]}, InsetBox[
          GraphicsBox[
           {Thickness[0.036683785766691124`], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQBWIQ/R8E7gs59EV0+zMaSDoYg8BmIYdo1QiZczUSEHoO
VD5AwkH9k8rLWZxCDhlpQLBMHCJvI+Dw0DXecVagqEOLeC1r5jEehzdtud1G
1SIO588AAQ8XnH+we1+TiTI7nM/jyOc1I5PFgQEEFojC+WB7VkrA+euFdPjS
/0k5nAGbxw6h38hD7P/D4XBHU3bN/88KEH2d3A7hnGLtxvpKDmD/1fM7rPj2
suKMgLLDTDAQhPND3l7+OKNRBM43AflfWNSh28ZzV5qTIpy/EiSvoOjwAOTP
jyIQ+qKCA3r4AQBjaItl
              "], CompressedData["
1:eJxTTMoPSmViYGAwAmIQrfFJ5eWsTmGH9DQgWCbgcPYMEORIOIRzirUb6ys5
yO9asC+1T8LBGASKEfyZINCJm+++5uhyhhtKDg9c4x1nCUpAzBdTdgDblykO
579py+02ihaD86NUI2TO7RF12Jtf83bmUiWI/GxRh/LD21xn8io57Ay2ivjP
Luqw8tvLijMblBzOgIEwxJ5GZYg7Zgqi8TnhfJmNYvOZEv7ag82rVYDzwcbk
SMH5HmD3izrEgNxjwwI1Rxgi/4ATzlcHhx8fnP9538et6WGCDibg8BJ1CH57
+eMMRSGHNgV21TMhYhB+oiCUFobzq+//uGXsDTVPU9BhrZAOX3qckEMlSLxb
wGF/974mk8f8EP+7Czj0RnT7M27gdTgAEk/mdbAvcaw9PYcLov8kpwMDGLA7
9IHUFbDB+WCqgQXOB+u7wwjnizbJTDEI/m//ovZx9nkddof10tt0T735ZX8Q
bD+7Q7N4LWumG4PDS5D8Gg6H7V4bLOb8ZIC4Q5kbzrcFmSvDA+cvubX8sWEz
r8OF38euz7sJNf8Nn8MWsPxvON8iSdeO9cB3OB9sj85nex5HPq8Zmrxw/nKQ
ec5ccH4aOP2yQePvlz0k3lih7mRxgPGFKyeVnGURgPO/gOLrmxAkHfXwOKDn
BwDRa1O4
              "]}], 
            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, {{{12.1234, 11.410899999999998`}, {12.1234, 
             11.585899999999999`}, {11.956299999999999`, 
             11.585899999999999`}, {11.8484, 11.585899999999999`}, {
             7.454689999999999, 11.585899999999999`}, {7.34844, 
             11.585899999999999`}, {7.17969, 11.585899999999999`}, {7.17969, 
             11.410899999999998`}, {7.17969, 11.2344}, {7.34844, 11.2344}, {
             7.454689999999999, 11.2344}, {11.8484, 11.2344}, {
             11.956299999999999`, 11.2344}, {12.1234, 11.2344}, {12.1234, 
             11.410899999999998`}}}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
             "], CompressedData["
1:eJx1lg9MlGUcx4+DYW4EywO8933vupfjzvfuNEYcGbrl+yNnEGpH4Yz8k9lx
kkFDEprSwZYO2cRSIx0YY2Jb5AKhAQpk6FKTFM3CKRkLGmScyVJjjLzDi+d5
7n2edbee7d27z57n/f2e3/f5Pb/fm/Bm0SuucJVKFTb77Jt91LNP+Ny9BmeS
BTI7HRede2Zkhd3jux4eXuKX8zYOvRA+LVFWoTHCuP5YYrcvQ4Lr3u9uNrzm
l7cW3av8PlYCuSS9/LJOBYsSDJOFNxbA/txqR1iyGvD6fBNM9t7vzI/XAN/w
uvVytgk2mHN1V90a4II4xT47akxgeWDyHPFowP2gLbugxwR4H2IsjG1uvJH6
lxm2oHE7Dlb1zXnu00MSdOcszfVnaOGDiAv7n55vgX407mrh0rnnW7b+aoEu
NP8HB6Po+yIr7BievmWv5kHXNJ6ZZLAR/pKHi2j9Mhukon2088R+qQ3u7nmn
OuVrxthehgC+qdKR+mIbtM5bFJ1fIZD9rrMR/80Ctfd/jN/9VqLP4YC9rxiv
RP7iGGN9BiyUBaTfNsat5rHdDastRM96AV6+Jbg3pzCuw0Oi/rE+FYwfTvx5
domT8Z3tnXHehaGc0XyhSaUVwBPEfT1dH0YmS1S/2gMxZYsLJKpvx7PT3+bt
leBsde+u1M94qPAu3Xa1L7C+hnGVOMfcn8oY2+/iiL5lEtjx4Eh870pQhuwv
5Ig+ORJUou8ntaDk63oU/5AWcH6nSdCMzqtXC8m245prJgnyUT59riV+xkWy
H3sMlJ47uaJObyT2V3JwfMqzox+MELvz45IreTxZn2mk8X1T5J6ocyVSHrLq
m/3tjLHd0VD2oyELIfzq3Pgq+3Ai1R/7P8oY73stY7yfaSM97xYU5wkjzY+Y
jdnDKacSKBM/ImWsW4eB2sPfVzDG69YyXjMxcL/2tydDWMkHhZV4se7LDJSx
jucZY9mdImUNmr8eyoaeo72upCCO5uELpM81kegSGZg/L0I22kcjB8MrNqUf
KdaDp3y04IdCNbhx3uhp/cL3XNDTeofjGOQpn0F5u5wx9nObC+E8/PZRbhFO
PnWp0Cfjc/FxgfzyyvgeOHnK5PwYk3skQOGhN4rTtntlUnd04Bh78adnarwy
1l0nUn4fxbNepOvx/JBI7eHzn59AefmB3fO22BiT/A1lFy64M5T/E+9ixjjf
/xYp3zvWKl4ZZIz1b2SM83uTCKey2tLqd/rJfqMC891+eQStDxOhA83/w5jU
MRUofPPxX+JdUypQ9MD33a0G7N8iwiCafy+c5FeOCFHp0Vm11khyn0QxUIfV
5H06oFd7VECHRJJHY09AOapHj5nhI9Tf2iIC9cYMxU0lbY8calLf3jYTP+1h
lMn5BHEOY6Wf4rB+NlF9IlB/PsE480y5Pq2KsdJPg1nJPy6I30L9eo2Jnq/S
bxVW+q3Cv6N+6TDTfCL11kzzjdhbQPmTqsp1A6clyjO4n0nU3ks/HtzwaJRx
3L6sOxGTjJX/kWBW/lf+BQxz69Q=
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sX39/HNmWzoULC8ZMO/84wOML7/E89LpsJM
cP5/ELBnclgC4icbOjCAwAFmB2431VImLwOHI937mkwW8zgkxN5xY47Qd2hV
YFc9M0UUzu+N6PZnnCAH558BgR5lh8I13bczDAwcZswEAkt1h0aWo/2G5UD7
b0nXJF7ShNuvr7VS+AKLFpx/fNeOXjYBBP9BhPj2iwoI/o+3rw9YOms5eJ9g
t53daujAwtkln+ynBXFvFYIPlg9F8E8edlqbmWfgsN2h6dHxHRoO9b+tCs6d
0Hc4AbJvgppDfEiQ+oKVehB3hqs4zFmkvPOPup7DWZB//ijC+TD/wvgilZNK
zi6RcmgB+0/PYUewVcT/dFGHDXp5ixnn6Ds8cI13nLVRwMH/4sSYf8UGDgGg
8L/M5jB9An+VWbShAyh4Zkoywt0P48P8B+PD/N8sXsua6Ybgw+IXALm4zco=

             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYoemR8dndJs6iFROKjn7RNIBxt8RbBXxX13K
oWBN9+2MBlMH9U8qL2d5Sjk8SVx4zSQfN//UYae1mXEIft1vq4JzEaYOMaoR
MudkpBxq0fgmxkAQbOqQngYEbFIOE4JLVKbbmzo8dI13nBUo6XCgVtYincXU
YZ2QDl+6nLjDwbbl4aeaTBw0QOZzikDsv28M56s/aZ53tgvBvyldk2jUauxw
oHtfk4myKJz/pi2320hazOEGGh8mD3bfHzGHF1na36b3GkPCp0XcQeMt7z6D
TBOHvfk1b2cuVXKIUXD8mJxjCueveOGh938hgg8Oj32Y/Or7P24ZcyvD+R8W
rVc466HsYFsZscJ0LYJ/C+SeUgTfDiRfa4Iq/9TEQW450OJ6NQeZeXGapz+Y
OLBwdsknn0PwZ4LATQT/UYT49osM6nD+hathb/Sj1R026uUtZjxj4rBBFRiQ
veoOjSxH+w2XI/hg9RMQfAYQCDBxmNLeGnW5Rh1ij6UJJN5PqEHS02ljuHvB
8XfICM7fYv7jUEoXgt/j9YrFpBCTX3p4m+vMu0pwPiw8DbRWCl9oQfDB5u1C
8G+DwmerMZw/fQJ/ldlvI4czILBGEqL/iZFD8NvLH2coSjhEg+LzjpHDA1D6
2ygO58PSH4x/FqSfRxSSHiyNIeldU9jhhtAnx/PXEPwl9/fxzflsAufD8teX
fR+3pk9D5DdY/gMA+iePCw==
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYr+LE2P+GVs69EZ0+zNOkHOA8e9oyq75/1nB
4fOGgOxZ4pYOa4V0+NLXKTtwuamWMlVZOGzQy1vMaKMGUX/Z3OE/CNzXcDgD
Am/MHFg4u+ST/bQcIsS3X2Q4h+AfbFsefuoQgn+gVtYifYuZw4+3rw9YOiP4
D0AaFRD847t29LIJIPj6WiuFL7BA+U+g/CWaDpEg+/6ZO7wq3ir6O1vdYSPI
nXMsHFwmNAulnVKG89+05XYbzZaD8/tA/hcQg/rXwuFF7ePs8zm8DjLz4jRP
XzBzUP+k8nIWJzPcfrB/7ZngfP8nnpdMhRH8guUlG/6dZ4Tzm8VrWTPdGOH+
nwkCkozw8IHxJaZe4cz4hOCD6ZvmEPcVsDssub+Pb06yBdQ9Ag7GIPDZwiEN
BNpE4PEH5rtJOqDHLwB1ts6X
             "]]},
           AspectRatio->Automatic,
           BaselinePosition->Scaled[0.3262512390540632],
           ImageSize->{27.26511581569116, 15.146331257783313`},
           
           PlotRange->{{0., 27.259999999999998`}, {0., 
            15.15}}], {0.42396333625140303, 1}, {Center, -4}]}, {
         PointBox[{1, 1}], PointBox[{0, 0}]}},
       DisplayFunction->Identity,
       ImagePadding->{{0., 0.}, {0., 0.}},
       ImageSize->{Automatic, 202},
       PlotRange->{{-2.5, 2.6}, {-2.2, 1.6}}], {144.5894736842105, -106.05}, 
      ImageScaled[{0.5, 0.5}], {271.1052631578947, 202},
      BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
     InsetBox[
      GraphicsBox[{{
         LineBox[{{1.6789037339126895`, 
          1.645533541995703}, {-0.5316426516942345, 0.7109295204549417}}], 
         LineBox[{{1.6789037339126895`, 
          0.5598291136124642}, {-0.5316426516942345, -0.37477490792829693`}}],
          InsetBox[
          GraphicsBox[
           {Thickness[0.022158209616662972`], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4jQwEHOA0BIOML76J5WXs1ZKOIS8vfxxhqKY
QzCIfijh0KrArnrmiyicb2IMBJcR/B3BVhH/j4s6fNn3cWv6NQmHg937mkyS
RR0euMY7ziqUgNAThSD6Nos4tIjXsmYe43HQANnHKeLwovZx9vkcTjh/JghE
MqPJMzoo7FqwL3WdGJwPsx/GPwMCOVIO3I58XjNeMkHs3SgHcZcYm4P7mqPL
GW4oOEhvFJvPlMDhsPLby4ozDxQdZEB8BV6HFSC+gLLDZ5D6MEE4fyfIf88R
/DZQeISIOOzJr3k7k1UZYr6ZqAPIe8bCSg4MIJAgAueD/fNTGM6PUY2QORcj
7BDOKdZufF4R4i4JqPxmRYdokPwcIYh8PIIvXDmp5CwLgn9HU3bN/8kKDumg
6HMThrgvQMHhTVtut5G0CJwPDkdNUVT5aDGI/w8g+J02nrvSFimiym9QgvsX
HJ6Nyg7V93/cMvYWhPPB4c7DDuez6v/iusTz3V752qNghhgFOB/szwopOB+c
ThaLOTSD0oMbAyT9aQo7/AcBe044H+ZfGB+WXiHpUNwBPT0DABDyNHs=
             "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
             "], CompressedData["
1:eJxllg1MU1cUx4tlc9BKmQIF2r4P2r5aNUaBOCHTHeYciDrrIEr82OaAInML
uEEmWNiHAk4w4L5CHXFqoh0JOojiB9mQjbnABONC4jZmBkvdB27ESYgh08F6
73333tje5OXl9+575557zv+c++SXS54v1Go0mrDA1RC4ZgWu8IiDYv5iB5T6
ytqnG3VAWZ8Rld1crIeC7Tef1U4pjDVojHJuOWG99CBTgc7s9uUtFXooLvmn
pj9GnR/TwyJZnHz1hh222fPM1x5EQVbbFZ9mpxW2IvYkwGf3xvYMuKzQU9/9
bqqf82WVU9D4wAqNefUbwlyJ8EzTvrnuLisUuQOjNhFu7Th+I/WODQbQWGeG
dX2zV3zykQJi17HuwjMCvBN+pXGp0QGpyE6OCN/1Pn26+BcHGLa7RpIdEvjR
9yXz4c6Jz6XBPRJYfH9mLRadhA9I5P2VTmK/QYK1yH65k/jZxBnb+0GC/+6V
j7bsdkL9k2u63BMS7J1od+3a4gQvGhEys0e5X+VmlfE6A/Ph9NxFUUXTqr0O
zni9WM7JaF9DDsbmoy84r5Zybrff2nd0vQNGV7+YcSRMho3DJs+OZM7YD6/y
sH/VnP8d/6snLZ/z7Tc6Y+8vDOXNEXF1KZclGAvivq6Lhx5dorD4NTcZKpft
Ulh8zz0x9XXBQQXmVbxfNrhfgur76aXX+hQYRO97OL/Ze361dz1nbN8ggQfF
t1Ih8fOKZH+vK2R/h0USnxwF/q59rT55q8j0ivW1SiT6Xq5ADFrfJsKSBa3z
rttUf/UiHEK6uy4S3WvioBz5YZGJ/Q4RWpEOQIYvSzzj3kIJMpG+s2S2P/I8
ifFNp6Vt5ixnrG9/KOP7UCjjfY8ksfjj9Y9xxnWxiTP2Z0pm+ca6OCMzfWDd
XpAYz6DxlsC4RpptHzhnYfbw82rOk913O4s2cc4dH7rb/Ks5hKkeKNP9tiF7
Ky2McR6+4Yz3863A2D5hGzvSKobwKtQXsoM4XQIXWu+4SOwsk8CB5t8T4WeU
B60EIyguu02kf6UZwDMyNZyy0MT6F9aNycT6HY7nj/GMv8I64oyWcf9uDGEs
H9Ax9g37/Eu1OrUvGol/7khiLz+eMckfZ9zHzibAfmPVI8W1kXAxJz1vJjOR
5OHjSFIHaQJjfD8vsPfx/CWR2cP5N0qMcdwWcKa6DmaiEx1jul8aZ8rYvz9E
xrRuKNM6pIz10C2oedITfxMEMt+qJ+eEViB57udciP2bw/gkim/vHBYPbG+N
gay/UYAcpAs5GgrQZ6cEkue9jxN9ZghqPzGQe4Va/z0xpA5TkqAS6WRtPFSh
fvSYTfU7Wu03NlhRllF11Wwg/e0VG/n+7SjG5o64T2e9FMQSZ3qeYjd+srL4
kPrlHI3yV8eZnp/BTPVHGefvKR2pt1wryy89byk/dN4G+Dd0Xm6wMT2Rfmtj
etuJzv9cO+MP62q2DH2hMCbnmcLsPff94W3Tfs6xDdm3wyc50/+RYKb/K/8D
CSiGWA==
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sX39/HNETZ0KFhesuHfeUYHGN//ieclU2Em
OP8/CNgzOSwB8R8bODCAwAFmB9Eer1csU/QdjnTvazJZzOOQEHvHjTlCz6FV
gV31zBRROL83otufcYIcnH8GBHqUHZ5EiG+/mKDvMGMmEFiqOzSyHO03/G7g
4H9Luibxkibcfn2tlcIXWLTg/OO7dvSyCSD4D0DmKCD4P96+PmDprOXgfYLd
djaroQMLZ5d8sp+WA7ebainTLwM4Hyx/FcGf0t4adfmOvsN2h6ZHx3doONT/
tio4d0LP4QTIvglqDvEhQeoLVupC3Bmu4jBnkfLOP+q6DmdB/vmjCOfD/Avj
i1ROKjm7RMqhBaSvXNdhR7BVxP90UYcNenmLGefoOTxwjXectVEAov65vkMA
KPwvszlMn8BfZXbbwAEUPDMlGeHuh/Fh/oPxYf5vFq9lzXRD8GHxCwA2xM1i

             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYoemR8dncJs6iFROKjn7RNIBxt8RbBXxX13K
oWBN9+0MBlMH9U8qL2d5Sjk8SVx4zeS9CU7+qcNOazPvIfh1v60Kzt0wcYhR
jZA5JyPlUIvGNzEGgssmDulpQMAm5TAhuERl+n4Th4eu8Y6zAiUdDtTKWqS3
mDisE9LhS5cTdzjYtjz8FJOJgwbIfE4RiP3xxnC++pPmeWe5EPyb0jWJRqzG
Dge69zWZKIvC+W/acruNpMUcbqDxYfJg9/0Rc3iepf1tOq8xJHxaxB003vLu
M3hp7LA3v+btzKVKDjEKjh+T35jA+SteeOj9VzSF88HhYYfJr77/45YxtzKc
/2HReoWzHsoOtpURK0x1EfxbIPd8NYHz7UHyf41R5VNNHOSWAy2uV3OQmRen
ebrAxIGFs0s++RyCPxMEbiL4jyLEt19kUIfzL1wNe6Mfre6wUS9vMaOPicMG
VWBA9qo7NLIc7TdUR/DB6gUQfAYQuGDsMKW9NepyjTrEnp3GkHg/oQZJT94I
94Ljz8kIzt9i/uNQCheC3+P1isXkoyEGv/TwNteZd5XgfFh4GmitFL7AYgTn
g82zQvBvg8LHFBFf0yfwV5lVGzmcAYE1khD9KUYOwW8vf5yhKOEQDYrPGCOH
B6D0t1EczoelPxj/LEg/j6iDOig97DSCpHdNYYcbQp8cz4cZw/lL7u/jm1Ns
AufD8teXfR+3pk9D5DdY/gMAzg+EeA==
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 
             3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0,
              1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJFIGYC4g8bArJnHbd36I3o9mecIOcA44tUTio5myIP
4U9H8J9maX+bnovg+1ycGPMv2QaD38Lrv37KUVU4PzP/Q+tJETU4f8ZMIKhU
c+jxesViYojg2zc9Oj7jtzUGv+YT0CFSCD7MfBgfZr/41CucGZ8s4Hy1J83z
zp5C8JNj77gxz8Dkv2nL7TaaLYcqf0QWwj+B4KOYD+Sj2I/EXyukw5c+TxDO
D357+eMMRgT/y76PW9PNBBxOHHZam6lnA+fDwged36rArnrmC4IPMx8l/IH2
o8QPkK+vtVL4whQEHyV+kfiw+AcAjLHxJQ==
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxdlGlIVFEUx8eyxKg+pKU0mjNu7z3acGZsEaP/u5eiQltMbIJCpxw11Cai
PSNKymj6ULagNtiYkUFGJS5tjsJgmVtKZmUfFDOyjWgSaa+5XWcedeDx+L33
7jvn/M//Xu0mS5J5jEqlWu6+2P1C/Kzukl0UG6KMIR02NQx6d+RTvD+aa9Wp
Q9HvmGzTH6dIz3DH5RlebmMxUePl/iWpcolJg4Pf47Z1HKOot+R9KK7RwBhU
16U6SkFP5k/JmKBF1GB+afs+CpZGHxCO5+o8k24jRcDewh3tw+EYNJX1GOZT
GP2nFegbImBd8dbX8JUgz3Vjdfa3SJ73EsGaXvfCqmgvdz5JeT/3ruDl4LPd
/lkDAj67l5VUECR2ndrwa6yIPcYrse1XCX6zCBN5PVUEdTg88MAo4vTI+NSi
ewT5k1ZdP3NEhMDetxDExtcnnSsTcYD194ygxUmubXGIYJ+ZhwjSkpME+0MR
mUynEYU18qfNbbGU53eKULFIo9jP+pkuIqHZb9H5sxRmtu6+gC5Lql9HMcUA
E65RwHqmX6nCrMyicoXPsHqrFV7Q05RraKawXYy4/eO1wOfRSfFzZGe/LUbE
uPLCOJ8nFNdZ44kimqW4wtanFC+Z7haFPf172NNP44HQBZltFPOYHj4SfNn/
6j1+kHh91tH+4iT+PJnyeW2XUDG0bM5vrcI352wt9wlUOIzpNY6ila3Lkbzz
/5vPJCHAJT/KeEUwSxs2nJMiYSLTv3N0noslrpeDeOv5Z959Igoq1rXobARV
LK9NRBDzSSGBjvlxrcj9VzA6318CTM7HM82HCG79bUzhqSdYYQp/+/CuceHY
aO7na4TPwx7J/d9DEMj8nR7hzW+NX34nQxfB+08n3De14ZwNBLudtUuKJ4Wj
0voiS/VRxv6+L716tZbPqUHGEY1fVFt1GLL9v9ozr8p8f0aHooHN55KMomJ3
LAzBfOYHu8z1SFD/yznTvTzs+FST2RPMn1fKWFrZVKEyBmH2SfuXmPvy6Hkw
je+HtzI0d+wO88pA7i+RQHBFvimRAvh+261wHzsfXAp7/OD5///nzx9RIwvF

              "], CompressedData["
1:eJxTTMoPSmViYGCQBWIQ7a5ayjRLwdkhPQ0Ijkk5yDt+TD7D6uwgUjmp5GyL
uMPF/Hj2cxedHNYI6fCl/xN2+LwhIHtWOYK/81bX31R7BJ918SQrRlEnh7Nn
gIBH1CHx8GXtVEYnBxD3TI+YQ4T49osM3xwd3NYcXc4QATX/o6PDwe59TSbO
EnB+X0S3P6OBJJwP1p8j5VD726rg3A9HBxNjINgs7aD6pHneWSYnhzkzgeCn
DNz+/WDz5B16vF6xmBg6OShfexTMcEbBAaRsZqaTw21N2TX/DytC3eUE8X+Y
ksPq7tsZDNuh7j2j5LBRL28x4xMnB+cJzUJpv5QceP3XT0l94eRQenib68y7
Sg6/Y3KP/mNydigH8XmVHPbXylqkyzg78McG3DcyV3ToBtmv6QzR76XgIPzJ
8XyarrNDyNvLH2c8lHco3ir6+7Ses0MAiK+I4IPlE+Xg/Aeu8Y6zDGUd3vDu
M5ip5ezwZd/HrenfpB3Q4w8AyxnJxA==
              "]}], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4pvSNYlGva4OvRHd/owT5Bxg/Duasmv+f1Zw
WNN9O4Oh3tVhrZAOX/o6ZQeLa0dzTQxcHTbo5S1mtFGDqL/r4vAfBO5rOMwE
gUwXBxbOLvlkPy2HB/v45hhHIfhTvrHFzwhB8EU+OZ5P83Vx+PH29QFLZwT/
QYT49osKCP7xXTt62QQQfH2tlcIXWLQchED8VCh/iSbEvk8uDq+Kt4r+zlZ3
6PF6xWLi6OrgMqFZKO2UMpz/pi2322i2HJzfB/K/gBjEv/9dHF7UPs4+n8Pr
4ND06PiMaBcH9U8qL2dxMsPtB/vXngnO93/ieclUGMEvWF6y4d95Rji/WbyW
NdONEe5/cDhJMsLDB8Y/UCtrkZ6D4DOAwAMXiPsK2B1YFk+yYlR1hbpHwOEM
COS4OqSBQJsIPP7AfDdJB/T4BQCzUsjy
             "]]},
           AspectRatio->Automatic,
           BaselinePosition->Scaled[0.32631885041954006`],
           ImageSize->{45.1252801992528, 15.14319302615193},
           
           PlotRange->{{0., 45.13}, {0., 
            15.139999999999999`}}], \
{-0.5316426516942345, 0.7109295204549417}, {48, Top}], InsetBox[
          GraphicsBox[
           {Thickness[0.021701388888888888`], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCwB2IQ7bbm6HKGCEkHkcpJJWefSDrA+DGqETLnZKQcqu7/
uGWsLemg/knl5SxPKYedwVYR/59LwPkHu/c1mTQj+O4g/RUSDvdd4x1nCUpB
xaHymZIOIW8vf5yxUNyhL6Lbn/GCmEMlyPzTYg4aIHlOEYi9f0Tg/C/7Pm5N
3yYM5zOAwAJhiH4DUVS+gBicv1ZIhy/dDsEH69cUd1DYtWBf6jthhzQwkHA4
AHK/spRDM6//+imtGg7yIHk9KYdNenmLGedoQMLFRcrh1GGntZn7EPzqTxsC
sm8h+AG3pGsShTQd1oDs3SdJkO8P5YP93y3usBFk3x8NBxNjIAgWd9BVlP+S
8w3KnyzmID0vTvP0Bw2IP16KOrSA3PtUw2EdyDw5UYf/IHAf6h4WEYeM/A+t
J69owMPvaeLCaybnEfyEkCD1BZkI/t9vpQ/mGGpAw1EEzgeH1zoEH6z+mhic
D47Ph2KQ8PmnDuengoL3GIJvoLVS+MISdXh8N7Ac7TcsV4fEzwExaHyow+0v
P7zNdSavkkOrArvqmSnCEP/NV3IQBvkvRcjhASh9NSo7vGnL7TaSFoDzl9xa
/tjQmQ3OZ9X/xXWJ57u984RmoTQvBTgflj5hfEg4iDpIbxSbz7SAAZJeNYUd
bEsca0/PYYPzwfFRzA3ng/VN43c4ewYIeEQh+YNdEOLvRjFofhCE5htoOuwU
husHu/+2CJwPMuaMjhiqvLU4xN7Pwg7poGBik4CaIwqR3y0BtVccnn/B9u5A
5GdY/gYAtm+hug==
              "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQDQYOgg5f9n3cmn5NwmFnsFXEf3YoXwzB/w8G4g7q
n1RezsoUcNAA0ZriDge69zWZPOZzUNi1YF/qO1GH5beWPzZk5obIc4o4yGwU
m8/0gA3OXwKSd2aG86NVI2TO2TA6VN3/cct4tSicfxBkrrMEnN8f0e3PuEHK
YavXBos5P5kd1grp8KXPk3dITQOCZawOlSD9uxUg+hZzOOzJr3k701XJoUW8
ljXzGI/Dim8vK84IKDu8acvtNpIWgPOD317+OINRGM5vVWBXPTNF2KHbxnNX
mpMinL8XZJ6ookMLlL8HyjcxBoJiYYg7jik47ACFV7ow3D3o4QsAlAuZ4g==

              "]}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
             "], CompressedData["
1:eJxlln9MU1cUx4tlm9BCnfJj0Nb3nu0rr9QYpYQhmdthhoGog63GEdE51xXG
3AJukCkU90OETVjAuR/UEX8lS0eG/IgyHXFAxow4wWhYnGNkNeIWcSMqI6ab
DNZ773v3xvYm74/Pu/ede+6533POE14ufd6lVqlUYYGnIfDMCzzqiH2cc5kV
yrzlnbONGlBYmxmd21yiBeeWsWfUfonyHBo+xi3HTN/OZEvQnduZ3rJLCyWl
d/aej5HnJ7SwVOCmX7+SBJvFAsPFmWiyvliEQsTuBEg89KL1Qr4I/fW976eO
J0CCzH0yp9gD44AIjQX1eWH5ieCe6szf3iNCcVFg1CbCjW1Hr6TetsAQGusM
sHbwkVVffCoB13Ok19W+GN4LP9u4It4KqciOg4PBgaePl/xmBd2WfF9KEk++
L02G28c6+OGdPBi8N3OWcTbCH/BwDq1/0kbsN/CwDtmvsMFX9yZ2DjUxxvZ+
5mHmXsW1lh02qH9iTU/RFE/83WQDDxoRArUXzM0y432GkuH4wqXRxbOyvS7G
eL9YxvhcI1bKehS/MsYd4o09h9Zb4VrW1syDYQI8N6p3b0thjP3wSNSfH5E/
uxn/O/ln/0on41tvdcfet4XyCxFxdfY+HiaC+FzP6Y8eXi7R+H3epKtM2y7R
+J583P/9K/skWLTr4/LhGh52388ouzgowTBa72b89sA3WZ71jLF9HQ9VKL6V
EomfhyPne1Mi59vPEf04JPir9o36lEKO6hXrazVH9J0uQQza38zB8uTWRZfM
sr9aDrLbznpVNwVQ4REHFcgPo4nY7+KgFekATPBdqXvS4+IhB63PMdHz1UTl
dXziMlOObci9FX6SMY7veCjb8b3y8E8QG5E+fWYa/+sF8acuH2GM820jY+yP
30TvG+ui3UT1gXV7agllnN9PCZRXN+1ZWDTKU3vKvSpc5fOP2r9mjONRFsrK
dwor58XvDzPGeXOdMT63U6CMdfJTKGM/c4M4gyd5ekkg9SJNnv9BgF+txrY5
NQ8+FJcdHKlfK3XgRuexcbR+Yd3oOVrvslA8rxooEx0xxvv8oQ9hLB/QUPaO
esdXqDVyXdST90WRpA46DZSx/vyMcb6fMEJNfPVDJbWRcNqRUTCXvRime+92
F38WSXRrECjj+ykU6Ho8PyZQe/j+45dQxnFLZkx0HcpYJ+9oKD9w3jTGYyjO
fwuU76B7u8oYx/8oY6yHrQIkTZknDn6olfNQnm/VUh2LaP48Yxf2L4rylyi+
A1E0HtjeGh3ZXxLAMTlyt1lYQPTlEMg9Vz1K9MkLcj3Rke/PyPnfH0PibzdD
JYrr2segGtWj+RZoQ/nSu0CuNxZYVZ5ZfcGgI/XtNQv5/t1oyoauuMPzXgpi
nrHST7Ebv4g0PuGoP7czzumrNqbXMVb6aTAr+lP6K8lzDbyK+vUGkd6v0m8V
fqDfBvh31C/zLFRPpN5aqN6IvSTKB+r2bho5I1H+D/czidp79vL+zbPjjHF9
nGas/I8Es/K/8j9G5I7j
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sX39/HNETZyKFhesuHfeUYHGN//ieclU2Em
OP8/CNgzOSwB8R8bOjCAwAFmB2431VKmUwYOR7r3NZks5nHYoJe3mFHHwKFV
gV31zBRROL83otufcYIcnH8GBHqUHQrXdN/O2GDgMGMmEFiqOzSyHO03/G7o
4H9Luibxkibcfn2tlcIXWLTg/OO7dvSyCSD4DyLEt19UQPB/vH19wNJZy8H7
BLvtbFYjBxbOLvlkPy2Ie38Zwvlg+asI/snDTmsz3xk4bHdoenR8h4bD/lpZ
i/QUA4cTIPsmqDnEhwSpL1ipD3FnuIrDnEXKO/+o6zucBfnnjyKcD/MvjC9S
Oank7BIphxaQvnJ9hx3BVhH/00UdQM5m8DNweOAa7zhro4CD/8WJMf8+GzgE
gML/MpvD9An8VWa3DR1AwTNTkhHufhgf5j8YH+b/ZvFa1kw3BB8WvwAYictg

             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYoemR8dncJs5iFROKjn7RNIBxt8RbBXxX13K
oWBN9+0MBjMH9U8qL2d5Sjk8SVx4zeS9KU7+qcNOazPvIfh1v60Kzt0wdYhR
jZA5JyPlUIvGNzEGgsumDulpQMAm5TAhuERl+n5Th4eu8Y6zAiUdDtTKWqS3
mDqsE9LhS5cTdzjYtjz8FJOpgwbIfE4RiP3xJnC+2pPmeWe5EPyb0jWJRqwm
Dge69zWZKIvC+W/acruNpMUcbqDxYfJg9/0Rc3iRpf1tOq8JJHxaxB003vLu
M3hp4rA3v+btzKVKDjEKjh+T35jC+SteeOj9VzSD88HhYYfJr77/45YxtzKc
/2HReoWzHsoOtpURK0x1EfxbIPd8NYXz7UDyf01Q5VNNHeSWAy2uV3OQmRen
ebrA1IGFs0s++RyCPxMEbiL4jyLEt19kUIfzL1wNe6Mfre6wUS9vMaOPqcMG
VWBA9qo7NLIc7TdUR/DB6gUQfAYQuGDiMKW9NepyjTrEnp0mkHg/oQZJT94I
94Ljz8kYzt9i/uNQCheC3+P1isXkoxEGv/TwNteZd5XgfFh4GmitFL7AYgzn
g82zQvDB4WOKiK/pE/irzKqNHc6AwBpJiP4UY4fgt5c/zlCUgMRnjLHDA1D6
2ygO58PSH4x/FqSfRxSSHnYaQ9K7prDDDaFPjufDTOD8Jff38c0pNoXzYfnr
y76PW9OnIfIbLP8BADLYhLM=
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 
             3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0,
              1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJFIGYC4oqIFaZnkx0ceiO6/RknyDnA+CKVk0rOpshD
+N4IfvFW0d+nzRB8n4sTY/4l22LwW3j91085qgrnZ+Z/aD0pogbnz5gJBJVq
Dj1er1hMDBF8+6ZHx2f8tsHg13zaEJAtheDDzIfxYfaLT73CmfHJEs5XedI8
7+wpBD859o4b8wxM/pu23G6j2XKo8kdkHVJA/BMIPor5QD6K/Uj8tUI6fOnz
BOH84LeXP85gRPC/7Pu4Nd1MwOHEYae1mXq2cD4sfND5rQrsqme+IPgw81HC
H2g/SvzA3OuF4KPELxIfFv8A+DzsTg==
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxdlGtIFFEUx9e0zF4f1LJazdVdnRl8RLtrqVj9nTuKipZZ2QaCbbVqqW1E
T7KCxPpgH0os1JZaE9IPhiU+ysgE6emjJBMqIjGhl33IxMyee/fuzlAHhuE3
M3fOOf/zvzdkuzXLMkOlUqU6Lnq/nBA5WDNJkBNmCuy3qWE0OMJTwtip4nK9
OgjDnQtshjkSduY54uoymXtpzNPIPJyUm1hj1uD4j/i9/bMl3LGWfK5u1cAU
0D6gmiWBnC31zZsTgrDR0kt90wQ0jcEvFC/UJWb9awK/IxX7+yZCMWquHTK2
E5h8Fp023NXiTNpHL+MRgpLx65mF0zqWV0ew4aVjYXO4zE+fZ48tv83JvPj8
oE/BCIevjmU1HEHGwLmc3548DpsaYvoiCP7QCOZZPXqCdpwceWDiUTk5K7cq
gaB0/vqmyjIeHH2fRhCTcCfrQi2PY7Q/E8HjbvHark4e9DNLAcG2TVmc/RGP
fKrTQYU1iV929La68nfzUNEYJjhK+1nKI/2h9+qLCyVY6Lr7HAasud79SySM
UOG6OGyl+i1TmJZZpVXYWa9R4dihe8XGFAm2K9pbP99xbB6ZEn5NHhi2reAx
s64i3mOzhCbaeAaPh0J8Rc8WCW+p7laF3f272d1P17Gg2Px0CSupHh4CvOj/
Vrv9ILD65kqsv3iBPR90zWufgIb3KdF/ahW+Eb2nzqNSYadeZQQ9dF2RIM/f
mc8swG888UmehSAyJHiiKFvAPKp/pmueawWm1xoi1/PPvN/wOF2/5bE+kKCZ
5rXxCKA+8SXQUz9u5Jn/vF3z/c3B3P0swuJBcNPZmMILnYUpPP35U1ecZzjz
cxRh87DrmP+zCfypv3dq5fzlCakdeXot639UZL5pC2XcIuJQd1tS9fxQNJa/
KlBZRRx9M/XSoA5hc1orokzjHdbbEoxCn+/2/AiR7c/wINyl89GJqKp2RFwg
VlE/aESmR7r6Xy5aKvNE55fW/KHF7HmkiOTGe/UqUwCiztqnViSLrvNgEdsP
u0VoOuydlnX+OEH91SCCG9d9qBH82H77prDzfNhHZHb7wf3//8+fvxi+93M=

              "], CompressedData["
1:eJxTTMoPSmViYGCQBWIQ7a5ayjRrgbNDehoQHJNyUHD8mHym1dlBpHJSydkW
cYeL+fHs5wKdHdYI6fCl/xN2+LwhIHvWdyc4f+etrr+p+xF81sWTrBinOjmc
PQMEPKIOiYcva6c2OjmAuGd6xBwixLdfZChzcnBbc3Q5QwTU/EInh4Pd+5pM
nCXg/L6Ibn9GA0k4H6w/R8qh9rdVwbkKJwcTYyDYLO2g+qR53tkmJ4c5M4Hg
pwzc/v1g8+QderxesZhsdHJQvvYomOGMggNI2cyXTg63NWXX/D+sCDGXB+r/
MCWHNd23MxjMnSHiZ5QcNurlLWZMcXZwntAslPZLyYHXf/2U1Axnh9LD21xn
3lVy+B2Te/Rfk7NDOYjPq+RwoFbWIn2OswN/bMB9I3NFiP0rofq9FBxEPjme
T1vr7BDy9vLHGQ/lHUq2iv4+vc7ZIQDEV0TwwfKJcnD+A9d4x1mGsg5vePcZ
zFzl7PBl38et6d+kHdDjDwCL6s5W
              "]}], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYh7/9VNSGdwceiO6/RknyDnA+Hc0Zdf8/6zg
8GAf3xzjT64Oa4V0+NLXKTvkcP5ckL7Y1WGDXt5iRhs1iPoAV4f/IHBfw+EM
CNxxcWDh7JJP9tNyEPnkeD7tLIJ/QtNq0unjCL6bainTrAMuDj/evj5g6Yzg
P4gQ335RAcE/vmtHL5sAgq+vtVL4AouWgyuIfwPKX6LpIASyL9XV4VXxVtHf
2eoOB2plLdK3uDq4TGgWSjulDOe/acvtNpotB+f3gfwvIAbxb5Grw4vax9nn
c3gdSoDGnD7n4qD+SeXlLE5muP1g/9ozwfn+TzwvmQoj+AXLSzb8O88I5zeL
17JmujHC/T8TBCQZ4eED43/aEJA96z6Cb2IMBMFQ9xWwO1hcO5prMsMV6h4B
BwYQeODqkAYCbSLw+APz3SQd0OMXADQrxfQ=
             "]]},
           AspectRatio->Automatic,
           BaselinePosition->Scaled[0.32631885041954006`],
           ImageSize->{46.08292901618929, 15.14319302615193},
           
           PlotRange->{{0., 46.08}, {0., 
            15.139999999999999`}}], \
{-0.5316426516942345, -0.37477490792829693}, {48, Top}]}, {
         LineBox[{{-1.6, 1}, {1, 1}, {1, -1.6}}], 
         LineBox[{{-1.6, 0}, {0, 0}, {0, -1.6}}]}, {
         {RGBColor[0, 0, 1], LineBox[{{1, 1}, {0.15207332749719416`, 1}}]}, 
         {RGBColor[1, 0.5, 0], LineBox[{{0, -0.15}, {0, 0}}], 
          PointBox[{0, -0.15}]}, {
          {GrayLevel[1], 
           LineBox[{{0.35478336300586655`, 1}, {0.15207332749719416`, 1}}]}, 
          {GrayLevel[0], Dashing[{0, Tiny}], 
           LineBox[{{0.35478336300586655`, 0}, {0.35478336300586655`, 1}, {
             0.15207332749719416`, 1}}], 
           {RGBColor[0, 0, 1], PointBox[{0.15207332749719416`, 1}]}}}, 
         {RGBColor[0, 1, 0], LineBox[{{0, 0}, {0.35478336300586655`, 0}}], 
          PointBox[{0.35478336300586655`, 0}]}, InsetBox[
          GraphicsBox[
           {Thickness[0.036683785766691124`], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQBWIQ/R8E7gs59EV0+zMaSDoYg8BmIYdo1QiZczUSEHoO
VD5AwkH9k8rLWZxCDhlpQLBMHCJvI+Dw0DXecVagqEOLeC1r5jEehzdtud1G
1SIO588AAQ8XnH+we1+TiTI7nM/jyOc1I5PFgQEEFojC+WB7VkrA+euFdPjS
/0k5nAGbxw6h38hD7P/D4XBHU3bN/88KEH2d3A7hnGLtxvpKDmD/1fM7rPj2
suKMgLLDTDAQhPND3l7+OKNRBM43AflfWNSh28ZzV5qTIpy/EiSvoOjwAOTP
jyIQ+qKCA3r4AQBjaItl
              "], CompressedData["
1:eJxTTMoPSmViYGAwAmIQrfFJ5eWsTmGH9DQgWCbgcPYMEORIOIRzirUb6ys5
yO9asC+1T8LBGASKEfyZINCJm+++5uhyhhtKDg9c4x1nCUpAzBdTdgDblykO
579py+02ihaD86NUI2TO7RF12Jtf83bmUiWI/GxRh/LD21xn8io57Ay2ivjP
Luqw8tvLijMblBzOgIEwxJ5GZYg7Zgqi8TnhfJmNYvOZEv7ag82rVYDzwcbk
SMH5HmD3izrEgNxjwwI1Rxgi/4ATzlcHhx8fnP9538et6WGCDibg8BJ1CH57
+eMMRSGHNgV21TMhYhB+oiCUFobzq+//uGXsDTVPU9BhrZAOX3qckEMlSLxb
wGF/974mk8f8EP+7Czj0RnT7M27gdTgAEk/mdbAvcaw9PYcLov8kpwMDGLA7
9IHUFbDB+WCqgQXOB+u7wwjnizbJTDEI/m//ovZx9nkddof10tt0T735ZX8Q
bD+7Q7N4LWumG4PDS5D8Gg6H7V4bLOb8ZIC4Q5kbzrcFmSvDA+cvubX8sWEz
r8OF38euz7sJNf8Nn8MWsPxvON8iSdeO9cB3OB9sj85nex5HPq8Zmrxw/nKQ
ec5ccH4aOP2yQePvlz0k3lih7mRxgPGFKyeVnGURgPO/gOLrmxAkHfXwOKDn
BwDRa1O4
              "]}], 
            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 
             3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0,
              1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJFIGYC4sz8D60nt2g4BNySrkm8pOYA478q3ir6W1vd
4dRhp7WZcQj+nEXKO/+oI/gzQWClMgafhbNLPnmdNpyvr7VS+MITBP/81bA3
+tY6DgwgEIDg782veTvzqxIGH6YfxoeZD+PD7N8RbBXx/7kMnD8DZF8lgi+/
a8G+1HPSGHyY/2H8lNg7bswVanD9MD7MfBgfZj86H0IrwvnhnGLtxvsR/A+L
1iuczVCE+x/Gh4UPOh+mH8aHmQ/jw+yHxQ+MD4s/GB8Wv+h8mP8B1YXvGQ==

             "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
             "], CompressedData["
1:eJx1lg9MlGUcx4+DYW4EywO8933vupfjzvfuNEYcGbrl+yNnEGpH4Yz8k9lx
kkFDEprSwZYO2cRSIx0YY2Jb5AKhAQpk6FKTFM3CKRkLGmScyVJjjLzDi+d5
7n2edbee7d27z57n/f2e3/f5Pb/fm/Bm0SuucJVKFTb77Jt91LNP+Ny9BmeS
BTI7HRede2Zkhd3jux4eXuKX8zYOvRA+LVFWoTHCuP5YYrcvQ4Lr3u9uNrzm
l7cW3av8PlYCuSS9/LJOBYsSDJOFNxbA/txqR1iyGvD6fBNM9t7vzI/XAN/w
uvVytgk2mHN1V90a4II4xT47akxgeWDyHPFowP2gLbugxwR4H2IsjG1uvJH6
lxm2oHE7Dlb1zXnu00MSdOcszfVnaOGDiAv7n55vgX407mrh0rnnW7b+aoEu
NP8HB6Po+yIr7BievmWv5kHXNJ6ZZLAR/pKHi2j9Mhukon2088R+qQ3u7nmn
OuVrxthehgC+qdKR+mIbtM5bFJ1fIZD9rrMR/80Ctfd/jN/9VqLP4YC9rxiv
RP7iGGN9BiyUBaTfNsat5rHdDastRM96AV6+Jbg3pzCuw0Oi/rE+FYwfTvx5
domT8Z3tnXHehaGc0XyhSaUVwBPEfT1dH0YmS1S/2gMxZYsLJKpvx7PT3+bt
leBsde+u1M94qPAu3Xa1L7C+hnGVOMfcn8oY2+/iiL5lEtjx4Eh870pQhuwv
5Ig+ORJUou8ntaDk63oU/5AWcH6nSdCMzqtXC8m245prJgnyUT59riV+xkWy
H3sMlJ47uaJObyT2V3JwfMqzox+MELvz45IreTxZn2mk8X1T5J6ocyVSHrLq
m/3tjLHd0VD2oyELIfzq3Pgq+3Ai1R/7P8oY73stY7yfaSM97xYU5wkjzY+Y
jdnDKacSKBM/ImWsW4eB2sPfVzDG69YyXjMxcL/2tydDWMkHhZV4se7LDJSx
jucZY9mdImUNmr8eyoaeo72upCCO5uELpM81kegSGZg/L0I22kcjB8MrNqUf
KdaDp3y04IdCNbhx3uhp/cL3XNDTeofjGOQpn0F5u5wx9nObC+E8/PZRbhFO
PnWp0Cfjc/FxgfzyyvgeOHnK5PwYk3skQOGhN4rTtntlUnd04Bh78adnarwy
1l0nUn4fxbNepOvx/JBI7eHzn59AefmB3fO22BiT/A1lFy64M5T/E+9ixjjf
/xYp3zvWKl4ZZIz1b2SM83uTCKey2tLqd/rJfqMC891+eQStDxOhA83/w5jU
MRUofPPxX+JdUypQ9MD33a0G7N8iwiCafy+c5FeOCFHp0Vm11khyn0QxUIfV
5H06oFd7VECHRJJHY09AOapHj5nhI9Tf2iIC9cYMxU0lbY8calLf3jYTP+1h
lMn5BHEOY6Wf4rB+NlF9IlB/PsE480y5Pq2KsdJPg1nJPy6I30L9eo2Jnq/S
bxVW+q3Cv6N+6TDTfCL11kzzjdhbQPmTqsp1A6clyjO4n0nU3ks/HtzwaJRx
3L6sOxGTjJX/kWBW/lf+BQxz69Q=
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sX39/HNmWzoULC8ZMO/84wOML7/E89LpsJM
cP5/ELBnclgC4icbOjCAwAFmB2431VImLwOHI937mkwW8zgkxN5xY47Qd2hV
YFc9M0UUzu+N6PZnnCAH558BgR5lh8I13bczDAwcZswEAkt1h0aWo/2G5UD7
b0nXJF7ShNuvr7VS+AKLFpx/fNeOXjYBBP9BhPj2iwoI/o+3rw9YOms5eJ9g
t53daujAwtkln+ynBXFvFYIPlg9F8E8edlqbmWfgsN2h6dHxHRoO9b+tCs6d
0Hc4AbJvgppDfEiQ+oKVehB3hqs4zFmkvPOPup7DWZB//ijC+TD/wvgilZNK
zi6RcmgB+0/PYUewVcT/dFGHDXp5ixnn6Ds8cI13nLVRwMH/4sSYf8UGDgGg
8L/M5jB9An+VWbShAyh4Zkoywt0P48P8B+PD/N8sXsua6Ybgw+IXALm4zco=

             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYoemR8dndJs6iFROKjn7RNIBxt8RbBXxX13K
oWBN9+2MBlMH9U8qL2d5Sjk8SVx4zSQfN//UYae1mXEIft1vq4JzEaYOMaoR
MudkpBxq0fgmxkAQbOqQngYEbFIOE4JLVKbbmzo8dI13nBUo6XCgVtYincXU
YZ2QDl+6nLjDwbbl4aeaTBw0QOZzikDsv28M56s/aZ53tgvBvyldk2jUauxw
oHtfk4myKJz/pi2320hazOEGGh8mD3bfHzGHF1na36b3GkPCp0XcQeMt7z6D
TBOHvfk1b2cuVXKIUXD8mJxjCueveOGh938hgg8Oj32Y/Or7P24ZcyvD+R8W
rVc466HsYFsZscJ0LYJ/C+SeUgTfDiRfa4Iq/9TEQW450OJ6NQeZeXGapz+Y
OLBwdsknn0PwZ4LATQT/UYT49osM6nD+hathb/Sj1R026uUtZjxj4rBBFRiQ
veoOjSxH+w2XI/hg9RMQfAYQCDBxmNLeGnW5Rh1ij6UJJN5PqEHS02ljuHvB
8XfICM7fYv7jUEoXgt/j9YrFpBCTX3p4m+vMu0pwPiw8DbRWCl9oQfDB5u1C
8G+DwmerMZw/fQJ/ldlvI4czILBGEqL/iZFD8NvLH2coSjhEg+LzjpHDA1D6
2ygO58PSH4x/FqSfRxSSHiyNIeldU9jhhtAnx/PXEPwl9/fxzflsAufD8teX
fR+3pk9D5DdY/gMA+iePCw==
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYr+LE2P+GVs69EZ0+zNOkHOA8e9oyq75/1nB
4fOGgOxZ4pYOa4V0+NLXKTtwuamWMlVZOGzQy1vMaKMGUX/Z3OE/CNzXcDgD
Am/MHFg4u+ST/bQcIsS3X2Q4h+AfbFsefuoQgn+gVtYifYuZw4+3rw9YOiP4
D0AaFRD847t29LIJIPj6WiuFL7BA+U+g/CWaDpEg+/6ZO7wq3ir6O1vdYSPI
nXMsHFwmNAulnVKG89+05XYbzZaD8/tA/hcQg/rXwuFF7ePs8zm8DjLz4jRP
XzBzUP+k8nIWJzPcfrB/7ZngfP8nnpdMhRH8guUlG/6dZ4Tzm8VrWTPdGOH+
nwkCkozw8IHxJaZe4cz4hOCD6ZvmEPcVsDssub+Pb06yBdQ9Ag7GIPDZwiEN
BNpE4PEH5rtJOqDHLwB1ts6X
             "]]},
           AspectRatio->Automatic,
           BaselinePosition->Scaled[0.3248272077266339],
           ImageSize->{27.26511581569116, 15.21273225404732},
           
           PlotRange->{{0., 27.259999999999998`}, {0., 
            15.209999999999999`}}], {0.5760366637485971, 1}, {Center, 18}]}, {
         InsetBox[
          GraphicsBox[
           {Thickness[0.03602305475504323], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}}, {{1, 4, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQB2IQDQYOgg5f9n3cmn5NwmFnsFXEf3YoXwzB/w8G4g7q
n1RezsoUcNAA0ZriDge69zWZPOZzUNi1YF/qO1GH5beWPzZk5obIc4o4yGwU
m8/0gA3OXwKSd2aG86NVI2TO2TA6VN3/cct4tSicfxBkrrMEnN8f0e3PuEHK
YavXBos5P5kd1grp8KXPk3dITQOCZawOlSD9uxUg+hZzOOzJr3k701XJoUW8
ljXzGI/Dim8vK84IKDu8acvtNpIWgPOD317+OINRGM5vVWBXPTNF2KHbxnNX
mpMinL8XZJ6ookMLlL8HyjcxBoJiYYg7jik47ACFV7ow3D3o4QsAlAuZ4g==

              "], CompressedData["
1:eJxTTMoPSmViYGDQB2IQ7bbm6HKGCEkHkcpJJWefSDrA+DGqETLnZKQcqu7/
uGWsLemg/knl5SxPKYedwVYR/59LwPkHu/c1mTQj+O4g/RUSDvdd4x1nCUpB
xaHymZIOIW8vf5yxUNyhL6Lbn/GCmEMlyPzTYg4aIHlOEYi9f0Tg/C/7Pm5N
3yYM5zOAwAJhiH4DUVS+gBicb2IMBMLiDsEg+w5C5SeIO+wAuV9dxCENBNwk
If5hF3X4DwLzZSD2rBRzOAMCcxQdFHYt2JfKJw7xV4YSnD8TBDqVUOVvKEHs
nSzmkA4yX0wZYt5LUTgf7P9GETgf5p4V315WnAlQgvpDxKH88DbXmbxKDq0K
7KpnpghD3afkIAyKpxQhhweg8G1UdnjTltttJC0A5y+5tfyxoTMbnM+q/4vr
Es93e+cJzUJpXgpwPix+YHxIOIs6SG8Um8+0gAESX5rCDrYljrWn57DB+WD/
FXPD+WB90/gdzoLCi0cUGp6CUH+KQdODIDTdQOOxUxiuH+z+2yJwPjjcdcRQ
5a3FIfZ+FoaEG5sE1BxRiPxuCai94vD0C7Z3ByI9w9I3AEO/NIg=
              "]}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
             "], CompressedData["
1:eJxlln9MU1cUx4tlm9BCnfJj0Nb3nu0rr9QYpYQhmdthhoGog63GEdE51xXG
3AJukCkU90OETVjAuR/UEX8lS0eG/IgyHXFAxow4wWhYnGNkNeIWcSMqI6ab
DNZ773v3xvYm74/Pu/ede+6533POE14ufd6lVqlUYYGnIfDMCzzqiH2cc5kV
yrzlnbONGlBYmxmd21yiBeeWsWfUfonyHBo+xi3HTN/OZEvQnduZ3rJLCyWl
d/aej5HnJ7SwVOCmX7+SBJvFAsPFmWiyvliEQsTuBEg89KL1Qr4I/fW976eO
J0CCzH0yp9gD44AIjQX1eWH5ieCe6szf3iNCcVFg1CbCjW1Hr6TetsAQGusM
sHbwkVVffCoB13Ok19W+GN4LP9u4It4KqciOg4PBgaePl/xmBd2WfF9KEk++
L02G28c6+OGdPBi8N3OWcTbCH/BwDq1/0kbsN/CwDtmvsMFX9yZ2DjUxxvZ+
5mHmXsW1lh02qH9iTU/RFE/83WQDDxoRArUXzM0y432GkuH4wqXRxbOyvS7G
eL9YxvhcI1bKehS/MsYd4o09h9Zb4VrW1syDYQI8N6p3b0thjP3wSNSfH5E/
uxn/O/ln/0on41tvdcfet4XyCxFxdfY+HiaC+FzP6Y8eXi7R+H3epKtM2y7R
+J583P/9K/skWLTr4/LhGh52388ouzgowTBa72b89sA3WZ71jLF9HQ9VKL6V
EomfhyPne1Mi59vPEf04JPir9o36lEKO6hXrazVH9J0uQQza38zB8uTWRZfM
sr9aDrLbznpVNwVQ4REHFcgPo4nY7+KgFekATPBdqXvS4+IhB63PMdHz1UTl
dXziMlOObci9FX6SMY7veCjb8b3y8E8QG5E+fWYa/+sF8acuH2GM820jY+yP
30TvG+ui3UT1gXV7agllnN9PCZRXN+1ZWDTKU3vKvSpc5fOP2r9mjONRFsrK
dwor58XvDzPGeXOdMT63U6CMdfJTKGM/c4M4gyd5ekkg9SJNnv9BgF+txrY5
NQ8+FJcdHKlfK3XgRuexcbR+Yd3oOVrvslA8rxooEx0xxvv8oQ9hLB/QUPaO
esdXqDVyXdST90WRpA46DZSx/vyMcb6fMEJNfPVDJbWRcNqRUTCXvRime+92
F38WSXRrECjj+ykU6Ho8PyZQe/j+45dQxnFLZkx0HcpYJ+9oKD9w3jTGYyjO
fwuU76B7u8oYx/8oY6yHrQIkTZknDn6olfNQnm/VUh2LaP48Yxf2L4rylyi+
A1E0HtjeGh3ZXxLAMTlyt1lYQPTlEMg9Vz1K9MkLcj3Rke/PyPnfH0PibzdD
JYrr2segGtWj+RZoQ/nSu0CuNxZYVZ5ZfcGgI/XtNQv5/t1oyoauuMPzXgpi
nrHST7Ebv4g0PuGoP7czzumrNqbXMVb6aTAr+lP6K8lzDbyK+vUGkd6v0m8V
fqDfBvh31C/zLFRPpN5aqN6IvSTKB+r2bho5I1H+D/czidp79vL+zbPjjHF9
nGas/I8Es/K/8j9G5I7j
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sX39/HNETZyKFhesuHfeUYHGN//ieclU2Em
OP8/CNgzOSwB8R8bOjCAwAFmB2431VKmUwYOR7r3NZks5nHYoJe3mFHHwKFV
gV31zBRROL83otufcYIcnH8GBHqUHQrXdN/O2GDgMGMmEFiqOzSyHO03/G7o
4H9Luibxkibcfn2tlcIXWLTg/OO7dvSyCSD4DyLEt19UQPB/vH19wNJZy8H7
BLvtbFYjBxbOLvlkPy2Ie38Zwvlg+asI/snDTmsz3xk4bHdoenR8h4bD/lpZ
i/QUA4cTIPsmqDnEhwSpL1ipD3FnuIrDnEXKO/+o6zucBfnnjyKcD/MvjC9S
Oank7BIphxaQvnJ9hx3BVhH/00UdQM5m8DNweOAa7zhro4CD/8WJMf8+GzgE
gML/MpvD9An8VWa3DR1AwTNTkhHufhgf5j8YH+b/ZvFa1kw3BB8WvwAYictg

             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYoemR8dncJs5iFROKjn7RNIBxt8RbBXxX13K
oWBN9+0MBjMH9U8qL2d5Sjk8SVx4zeS9KU7+qcNOazPvIfh1v60Kzt0wdYhR
jZA5JyPlUIvGNzEGgsumDulpQMAm5TAhuERl+n5Th4eu8Y6zAiUdDtTKWqS3
mDqsE9LhS5cTdzjYtjz8FJOpgwbIfE4RiP3xJnC+2pPmeWe5EPyb0jWJRqwm
Dge69zWZKIvC+W/acruNpMUcbqDxYfJg9/0Rc3iRpf1tOq8JJHxaxB003vLu
M3hp4rA3v+btzKVKDjEKjh+T35jC+SteeOj9VzSD88HhYYfJr77/45YxtzKc
/2HReoWzHsoOtpURK0x1EfxbIPd8NYXz7UDyf01Q5VNNHeSWAy2uV3OQmRen
ebrA1IGFs0s++RyCPxMEbiL4jyLEt19kUIfzL1wNe6Mfre6wUS9vMaOPqcMG
VWBA9qo7NLIc7TdUR/DB6gUQfAYQuGDiMKW9NepyjTrEnp0mkHg/oQZJT94I
94Ljz8kYzt9i/uNQCheC3+P1isXkoxEGv/TwNteZd5XgfFh4GmitFL7AYgzn
g82zQvDB4WOKiK/pE/irzKqNHc6AwBpJiP4UY4fgt5c/zlCUgMRnjLHDA1D6
2ygO58PSH4x/FqSfRxSSHnYaQ9K7prDDDaFPjufDTOD8Jff38c0pNoXzYfnr
y76PW9OnIfIbLP8BADLYhLM=
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYp+LE2P+bbZ06I3o9mecIOcA49/RlF3z/7OC
w+cNAdmzpls6rBXS4Utfp+zA5aZayvTLwmGDXt5iRhs1Bz+Q+mALh/8gcF/D
4QwI5Jg7sHB2ySf7aTlEiG+/yOCH4B9sWx5+ygnBP1Ara5FuYu7w4+3rA5bO
CP4DkEYFBP/4rh29bAIIvr7WSuELLFB+CpS/RNMhEmRfnYXDq+Ktor+z1R02
gtwpY+ngMqFZKO2UMpz/pi2322i2HJzfB/K/gBjUvxYOL2ofZ5/P4XWQmRen
eTrA3EH9k8rLWZzMcPvB/rVngvP9n3heMhVG8AuWl2z4d54Rzm8Wr2XNdGOE
+38mCEgywsMHxpeYeoUzowjBB9ORFhD3FbA7LLm/j2/OYwuoewQcjEGg2NIh
DQTaRODxB+a7STqgxy8A2JPHJg==
             "]]},
           AspectRatio->Automatic,
           BaselinePosition->Scaled[0.32631885041954006`],
           ImageSize->{27.75978082191781, 15.14319302615193},
           
           PlotRange->{{0., 27.759999999999998`}, {0., 
            15.139999999999999`}}], {1, -1.6}, Top], InsetBox[
          GraphicsBox[
           {Thickness[0.03746721618583739], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ1IGYC4v6Ibn/GACmHOYuUd/5R13WA8Ws+bQjIjtJ1
+LLv49b0b5IOLSxH+w3LdR0euMY7ztoo6WBiDASTofJlEg4nDjutzfyn67Aj
2Criv7qEg66i/JecaXoO6WlAwCbhMGMmENzUcxCpnFRy9om4g/v+WlkLdn2H
g937mkwOiztsMf9xKMVLHyKvguCHvL38ccZDMTgfZMzMSDEHkR6vVywmCL7s
8hceevf14PwzILBGzyFGNULm3BwxhxZe//VTVPUg7i4Wd1ir+qR5Xq+ug/8T
z0umwYxw/twTk5dkL/tvD+O/qH2cfX7NHwy++NQrnBlKCP6U9taoy3t0HESb
ZKYYXP4P58PMh/EZQOCAGJzvsebocgYLqPvrdRzcQPwZIpDw2qkN50+fwF9l
lo3gB9ySrkk00ob474+Iw38w0HI4C/J3jiicD/bvZQQfbD+DmIO5zd6gaYra
Dgq7FuxL9RODxjfUvBhxhx9vXx+wZNaBhGOPhAMLZ5d8cp6OQx8ofUyQdGgA
pYftOpD4YZRy2OrQ9Oj4DR14+gHH1ysEH5a+AAY9FVg=
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
              3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1,
               3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGDQBGIQHaUaIXNuj6jDGRDgUXCA8Y1BQFjJwQREFws7PHCN
d5zVqOyQngYEagJw/nXe22Kp27jh/IAnnpdMJ7M7hHOKtRv3KznwOPJ5zXjJ
6rBWSIcvXU7J4cu+j1vTw3gcmnn9109p1XB4Ufs4+3wOj8MmvbzFjHM0HGbM
BAEeh1OHndZm7kPwqz9tCMi+heAH3JKuSRTSdFD/pPJyVic3Tj7Y/ZvZHHQV
5b/kfNOA8I1ZHaTnxWme/qDhcLB7X5PJY2aHFpB7nmpAwsGHyeE/CNzXcOiP
6PZnNGBwyMj/0HryiobD3BOTl2Sr/bd/mrjwmsl5BD8hJEh9QSaC//db6YM5
hhqQcCxmcIDx/UHhE8wI54PD6zIrBh/s/3/qcH4qKNyPIfiyy1946M1Xd7Ar
caw9LcPqcOFq2Bv932oOS24tf2x4mAXi32lqkPhaxuSww6Hp0fEKFYj/zvyw
B5uXJuOwQXqb7qk33+0h/paG8+V3LdiX2icF579py+02+i0J54Pjs07UYbvX
Bos5Pxkg4a4pDA9vGL9VgV31TIkAnA9LX+5rji5n2CHpgJ7+APpEHgQ=
              "], CompressedData["
1:eJxTTMoPSmViYGAQAWIQXXn/xy3jbgGHncFWEf/bJRwOdO9rMnnM55AGAmpi
Dl/2fdyafo3LQeOTystZnCIQ+iQbnL/Va4PFnJ/McP5BsH4GB481R5czSIjC
+TDzYfw3bbndRr8lHdLB9jA6PHCNd5x1UcohWjVC5tweJodUkPgzWYclt5Y/
NjzM4rBGSIcv/Z2Cw4SIbn/GDywO1SB3SytC3KvM5bDi28uKMwLKDv0geQEB
OB+s758gnP8fBO4LOXxYtF7hrIQSnH9HU3bN/88KcH4NyPzT8g7ClZNKzi4R
hLsPPbwA09aXVw==
              "]}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
             "], CompressedData["
1:eJxllg1MU1cUx4tlc9BKmQIF2r4P2r5aNUaBOCHTHeYciDrrIEr82OaAInML
uEEmWNiHAk4w4L5CHXFqoh0JOojiB9mQjbnABONC4jZmBkvdB27ESYgh08F6
73333tje5OXl9+575557zv+c++SXS54v1Go0mrDA1RC4ZgWu8IiDYv5iB5T6
ytqnG3VAWZ8Rld1crIeC7Tef1U4pjDVojHJuOWG99CBTgc7s9uUtFXooLvmn
pj9GnR/TwyJZnHz1hh222fPM1x5EQVbbFZ9mpxW2IvYkwGf3xvYMuKzQU9/9
bqqf82WVU9D4wAqNefUbwlyJ8EzTvrnuLisUuQOjNhFu7Th+I/WODQbQWGeG
dX2zV3zykQJi17HuwjMCvBN+pXGp0QGpyE6OCN/1Pn26+BcHGLa7RpIdEvjR
9yXz4c6Jz6XBPRJYfH9mLRadhA9I5P2VTmK/QYK1yH65k/jZxBnb+0GC/+6V
j7bsdkL9k2u63BMS7J1od+3a4gQvGhEys0e5X+VmlfE6A/Ph9NxFUUXTqr0O
zni9WM7JaF9DDsbmoy84r5Zybrff2nd0vQNGV7+YcSRMho3DJs+OZM7YD6/y
sH/VnP8d/6snLZ/z7Tc6Y+8vDOXNEXF1KZclGAvivq6Lhx5dorD4NTcZKpft
Ulh8zz0x9XXBQQXmVbxfNrhfgur76aXX+hQYRO97OL/Ze361dz1nbN8ggQfF
t1Ih8fOKZH+vK2R/h0USnxwF/q59rT55q8j0ivW1SiT6Xq5ADFrfJsKSBa3z
rttUf/UiHEK6uy4S3WvioBz5YZGJ/Q4RWpEOQIYvSzzj3kIJMpG+s2S2P/I8
ifFNp6Vt5ixnrG9/KOP7UCjjfY8ksfjj9Y9xxnWxiTP2Z0pm+ca6OCMzfWDd
XpAYz6DxlsC4RpptHzhnYfbw82rOk913O4s2cc4dH7rb/Ks5hKkeKNP9tiF7
Ky2McR6+4Yz3863A2D5hGzvSKobwKtQXsoM4XQIXWu+4SOwsk8CB5t8T4WeU
B60EIyguu02kf6UZwDMyNZyy0MT6F9aNycT6HY7nj/GMv8I64oyWcf9uDGEs
H9Ax9g37/Eu1OrUvGol/7khiLz+eMckfZ9zHzibAfmPVI8W1kXAxJz1vJjOR
5OHjSFIHaQJjfD8vsPfx/CWR2cP5N0qMcdwWcKa6DmaiEx1jul8aZ8rYvz9E
xrRuKNM6pIz10C2oedITfxMEMt+qJ+eEViB57udciP2bw/gkim/vHBYPbG+N
gay/UYAcpAs5GgrQZ6cEkue9jxN9ZghqPzGQe4Va/z0xpA5TkqAS6WRtPFSh
fvSYTfU7Wu03NlhRllF11Wwg/e0VG/n+7SjG5o64T2e9FMQSZ3qeYjd+srL4
kPrlHI3yV8eZnp/BTPVHGefvKR2pt1wryy89byk/dN4G+Dd0Xm6wMT2Rfmtj
etuJzv9cO+MP62q2DH2hMCbnmcLsPff94W3Tfs6xDdm3wyc50/+RYKb/K/8D
CSiGWA==
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sX39/HNETZ0KFhesuHfeUYHGN//ieclU2Em
OP8/CNgzOSwB8R8bODCAwAFmB9Eer1csU/QdjnTvazJZzOOQEHvHjTlCz6FV
gV31zBRROL83otufcYIcnH8GBHqUHZ5EiG+/mKDvMGMmEFiqOzSyHO03/G7g
4H9Luibxkibcfn2tlcIXWLTg/OO7dvSyCSD4D0DmKCD4P96+PmDprOXgfYLd
djaroQMLZ5d8sp+WA7ebainTLwM4Hyx/FcGf0t4adfmOvsN2h6ZHx3doONT/
tio4d0LP4QTIvglqDvEhQeoLVupC3Bmu4jBnkfLOP+q6DmdB/vmjCOfD/Avj
i1ROKjm7RMqhBaSvXNdhR7BVxP90UYcNenmLGefoOTxwjXectVEAov65vkMA
KPwvszlMn8BfZXbbwAEUPDMlGeHuh/Fh/oPxYf5vFq9lzXRD8GHxCwA2xM1i

             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4hUvPPT+fzRxEKmcVHL2iaQDjL8j2Criv7qU
ww2hT47nn5k4qH9SeTnLU8rB5wS77eyruPkGWiuFLxxB8J8kLrxmst/EIUY1
QuacDCZ/JgjsNHFITwMCNimHrztvdf1dauLw0DXecVagpIPqk+Z5Z7NMHNYJ
6fCly4k7aLzl3Wfw0thBA2Q+p4iDN8h+VwS/x+sVi8lHIzjfvunR8RmvjRwO
dO9rMlEWhfPftOV2G0mL4eSD3fdHzMH/4sSYf5+NIOHTIu7QH1yiMv28scPe
/Jq3M5cqORxsWx5+6pIJnM/nv35KKocpnA8ODxVMfvX9H7eMuZXh/A+L1iuc
9VB2WHJ/H98cYQTfAeSe2yao8o+NUeW9TRzklgMjrl7NoZHlaL9huIkDC2eX
fPI5BB8czjcR/EcR4tsvMqjD+Reuhr3Rj1Z3kJh6hTPDyMRhAyjge9UdXmRp
f5vOi+CD1X83hvPB8bbN2GFKe2vU5Rp1BwYQWGDsUPfbquDcCTUHkLP+GyLc
qw6KP00jOF96Xpzm6Q+GcP7nDQHZs65j8ksPb3OdeVcJzoeF5/QJ/FVmrxF8
sHkKRnA+OHykEfH151vpgzmJRg5nQGCNJES/t5FD8NvLH2coSkDi08nI4QEo
/W0Uh/Nh6Q/GPwvSzyMKSQ/zjSDpXVPYwb4yYoWprTGcz+WmWsoUZQLnw/LX
l30ft6ZPQ+Q3WP4DAJz2lLA=
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4i3mPw6lzLJw6I3o9mecIOcA49/RlF3z/7OC
Q6T49osMdRYOa4V0+NLXKTsUrOm+nfHA3GGDXt5iRhs1iHorc4f/IHBfw8HE
GAiCzRxYOLvkk/20HA7UylqkmyD4Gm959xloIviqT5rnnZUyc/jx9vUBS2cE
/0EE0GIFBP/4rh29bAIIvr7WSuELLFoOaiC+F5S/RBNiX4q5w6viraK/s9Ud
xKde4cxgsnBwmdAslHZKGc5/05bbbTRbDs7vA/lfQAzqX3OHF7WPs8/n8Do0
shztNzQ3c1D/pPJyFicz3H6wf+2Z4Hz/J56XTIUR/ILlJRv+nWeE85vFa1kz
3Rjh/p8JApKM8PCB8et+WxWci0DwGUDAwRzivgJ2Bx431VKmU+ZQ9whA1EVa
OKSBQJsIPP7AfDdJB/T4BQAI0sXq
             "]]},
           AspectRatio->Automatic,
           BaselinePosition->Scaled[0.29694899343484604`],
           ImageSize->{26.68926525529265, 16.640936488169363`},
           PlotRange->{{0., 26.69}, {0., 16.64}}], {0, -1.6}, Top], InsetBox[
          GraphicsBox[
           {Thickness[0.037383177570093455`], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4jQwEHOA0BIOML76J5WXs1ZKOIS8vfxxhqKY
QzCIfijh0KrArnrmiyicb2IMBJcR/B3BVhH/j4s6fNn3cWv6NQmHg937mkyS
RR0euMY7ziqUgNAThSD6Nos4tIjXsmYe43HQANnHKeLwovZx9vkcTjh/JghE
MqPJMzoo7FqwL3WdGJwPsx/GPwMCOVIO3I58XjNeMkHs3SgHcZcYm4P7mqPL
GW4oOEhvFJvPlMDhsPLby4ozDxQdZEB8BV6HFSC+gLLDZ5D6MEE4fyfIf88R
/DZQeISIOOzJr3k7k1UZYr6ZqAPIe8bCSg4MIJAgAueD/fNTGM6PUY2QORcj
7BDOKdZufF4R4i4JqPxmRYdokPwcIYh8PIIvXDmp5CwLgn9HU3bN/8kKDumg
6HMThrgvQMHhTVtut5G0CJwPDkdNUVT5aDGI/w8g+J02nrvSFimiym9QgvsX
HJ6Nyg7V93/cMvYWhPPB4c7DDuez6v/iusTz3V752qNghhgFOB/szwopOB+c
ThaLOTSD0oMbAyT9aQo7/AcBe044H+ZfGB+WXiHpUNwBPT0DABDyNHs=
             "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
             "], CompressedData["
1:eJxllg1MU1cUx4tlc9BKmQIF2r4P2r5aNUaBOCHTHeYciDrrIEr82OaAInML
uEEmWNiHAk4w4L5CHXFqoh0JOojiB9mQjbnABONC4jZmBkvdB27ESYgh08F6
73333tje5OXl9+575557zv+c++SXS54v1Go0mrDA1RC4ZgWu8IiDYv5iB5T6
ytqnG3VAWZ8Rld1crIeC7Tef1U4pjDVojHJuOWG99CBTgc7s9uUtFXooLvmn
pj9GnR/TwyJZnHz1hh222fPM1x5EQVbbFZ9mpxW2IvYkwGf3xvYMuKzQU9/9
bqqf82WVU9D4wAqNefUbwlyJ8EzTvrnuLisUuQOjNhFu7Th+I/WODQbQWGeG
dX2zV3zykQJi17HuwjMCvBN+pXGp0QGpyE6OCN/1Pn26+BcHGLa7RpIdEvjR
9yXz4c6Jz6XBPRJYfH9mLRadhA9I5P2VTmK/QYK1yH65k/jZxBnb+0GC/+6V
j7bsdkL9k2u63BMS7J1od+3a4gQvGhEys0e5X+VmlfE6A/Ph9NxFUUXTqr0O
zni9WM7JaF9DDsbmoy84r5Zybrff2nd0vQNGV7+YcSRMho3DJs+OZM7YD6/y
sH/VnP8d/6snLZ/z7Tc6Y+8vDOXNEXF1KZclGAvivq6Lhx5dorD4NTcZKpft
Ulh8zz0x9XXBQQXmVbxfNrhfgur76aXX+hQYRO97OL/Ze361dz1nbN8ggQfF
t1Ih8fOKZH+vK2R/h0USnxwF/q59rT55q8j0ivW1SiT6Xq5ADFrfJsKSBa3z
rttUf/UiHEK6uy4S3WvioBz5YZGJ/Q4RWpEOQIYvSzzj3kIJMpG+s2S2P/I8
ifFNp6Vt5ixnrG9/KOP7UCjjfY8ksfjj9Y9xxnWxiTP2Z0pm+ca6OCMzfWDd
XpAYz6DxlsC4RpptHzhnYfbw82rOk913O4s2cc4dH7rb/Ks5hKkeKNP9tiF7
Ky2McR6+4Yz3863A2D5hGzvSKobwKtQXsoM4XQIXWu+4SOwsk8CB5t8T4WeU
B60EIyguu02kf6UZwDMyNZyy0MT6F9aNycT6HY7nj/GMv8I64oyWcf9uDGEs
H9Ax9g37/Eu1OrUvGol/7khiLz+eMckfZ9zHzibAfmPVI8W1kXAxJz1vJjOR
5OHjSFIHaQJjfD8vsPfx/CWR2cP5N0qMcdwWcKa6DmaiEx1jul8aZ8rYvz9E
xrRuKNM6pIz10C2oedITfxMEMt+qJ+eEViB57udciP2bw/gkim/vHBYPbG+N
gay/UYAcpAs5GgrQZ6cEkue9jxN9ZghqPzGQe4Va/z0xpA5TkqAS6WRtPFSh
fvSYTfU7Wu03NlhRllF11Wwg/e0VG/n+7SjG5o64T2e9FMQSZ3qeYjd+srL4
kPrlHI3yV8eZnp/BTPVHGefvKR2pt1wryy89byk/dN4G+Dd0Xm6wMT2Rfmtj
etuJzv9cO+MP62q2DH2hMCbnmcLsPff94W3Tfs6xDdm3wyc50/+RYKb/K/8D
CSiGWA==
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sX39/HNETZ0KFhesuHfeUYHGN//ieclU2Em
OP8/CNgzOSwB8R8bODCAwAFmB9Eer1csU/QdjnTvazJZzOOQEHvHjTlCz6FV
gV31zBRROL83otufcYIcnH8GBHqUHZ5EiG+/mKDvMGMmEFiqOzSyHO03/G7g
4H9Luibxkibcfn2tlcIXWLTg/OO7dvSyCSD4D0DmKCD4P96+PmDprOXgfYLd
djaroQMLZ5d8sp+WA7ebainTLwM4Hyx/FcGf0t4adfmOvsN2h6ZHx3doONT/
tio4d0LP4QTIvglqDvEhQeoLVupC3Bmu4jBnkfLOP+q6DmdB/vmjCOfD/Avj
i1ROKjm7RMqhBaSvXNdhR7BVxP90UYcNenmLGefoOTxwjXectVEAov65vkMA
KPwvszlMn8BfZXbbwAEUPDMlGeHuh/Fh/oPxYf5vFq9lzXRD8GHxCwA2xM1i

             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYoemR8dncJs6iFROKjn7RNIBxt8RbBXxX13K
oWBN9+0MBlMH9U8qL2d5Sjk8SVx4zeS9CU7+qcNOazPvIfh1v60Kzt0wcYhR
jZA5JyPlUIvGNzEGgssmDulpQMAm5TAhuERl+n4Th4eu8Y6zAiUdDtTKWqS3
mDisE9LhS5cTdzjYtjz8FJOJgwbIfE4RiP3xxnC++pPmeWe5EPyb0jWJRqzG
Dge69zWZKIvC+W/acruNpMUcbqDxYfJg9/0Rc3iepf1tOq8xJHxaxB003vLu
M3hp7LA3v+btzKVKDjEKjh+T35jA+SteeOj9VzSF88HhYYfJr77/45YxtzKc
/2HReoWzHsoOtpURK0x1EfxbIPd8NYHz7UHyf41R5VNNHOSWAy2uV3OQmRen
ebrAxIGFs0s++RyCPxMEbiL4jyLEt19kUIfzL1wNe6Mfre6wUS9vMaOPicMG
VWBA9qo7NLIc7TdUR/DB6gUQfAYQuGDsMKW9NepyjTrEnp3GkHg/oQZJT94I
94Ljz8kIzt9i/uNQCheC3+P1isXkoyEGv/TwNteZd5XgfFh4GmitFL7AYgTn
g82zQvBvg8LHFBFf0yfwV5lVGzmcAYE1khD9KUYOwW8vf5yhKOEQDYrPGCOH
B6D0t1EczoelPxj/LEg/j6iDOig97DSCpHdNYYcbQp8cz4cZw/lL7u/jm1Ns
AufD8teXfR+3pk9D5DdY/gMAzg+EeA==
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYr+LE2P+bbZw6I3o9mecIOcA49/RlF3z/7OC
w+cNAdmzpls4rBXS4Utfp+zA5aZayvTL3GGDXt5iRhs1iPpgc4f/IHBfw+EM
COSYObBwdskn+2k5RIhvv8jgh+AfbFsefsoJwT9QK2uRbmLm8OPt6wOWzgj+
A5BGBQT/+K4dvWwCCL6+1krhCyxQfgqUv0TTIRJkX525w6viraK/s9UdNoLc
KWPh4DKhWSjtlDKc/6Ytt9tothyc3wfyv4CYwxewf80dXtQ+zj6fw+sgMy9O
83SAmYP6J5WXsziZ4faD/WvPBOf7P/G8ZCqM4BcsL9nw7zwjnN8sXsua6cYI
9/9MEJBkhIcPjC8x9QpnRhGCD6YjzSHuK2B3WHJ/H9+cx+ZQ9wg4GINAsYVD
Ggi0icDjD8x3k3RAj18Awy3HEA==
             "]]},
           AspectRatio->Automatic,
           BaselinePosition->Scaled[0.32631885041954006`],
           ImageSize->{26.74507596513076, 15.14319302615193},
           PlotRange->{{0., 26.75}, {0., 15.139999999999999`}}], {-1.6, 1}, {
          30, Center}], InsetBox[
          GraphicsBox[
           {Thickness[0.036101083032490974`], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ1IGYC4rVCOnzpfYoOcxYp7/yjrusA49d82hCQHaXr
8MA13nFWoqJDC8vRfsNyXYdwTrF2Y3tFBxNjIJis63AfJL9QweHEYae1mf90
HZwnNAulVSk46CrKf8mZpucwEwQyFRxmgOibeg4fFq1XOBuh4OC+v1bWgl3f
wX3N0eUMHgoOW8x/HErx0oeY91EezpfftWBf6joEPyUNCNTkHUR6vF6xmCD4
sstfeOjd14Pzz4DAGj0H9U8qL2dlyju08Pqvn6Kq5/AfBOQVHNaqPmme16vr
8GXfx63pZYKo/G0CcH5vRLc/4wd+DL741CucGUoI/pT21qjLe3Qcgt9e/jjj
oACcDzMfxge7q0cezhepnFRylgXq/nooP0UWEl47teH86RP4q8yyEfyAW9I1
iUbaEP+dlIX4678WRJ+lHJwPpuYj+GD7z8g5mNvsDZqmqO3wpi2320haHhrf
2g7CIPNFFBx+vH19wJJZx+E0OBwVHFg4u+ST83Qg6UNP0aEBlB626zjwxwbc
N0pXdNjq0PTo+A0dePoBx9crBB+WvgAUSheV
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCwB2IQ7bbm6HKGCEkHkcpJJWefSDrA+DGqETLnZKQcqu7/
uGWsLemg/knl5SxPKYedwVYR/59LwPkHu/c1mTQj+O4g/RUSDvdd4x1nCUpB
xaHymZIOIW8vf5yxUNyhL6Lbn/GCmEMlyPzTYg4aIHlOEYi9f0Tg/C/7Pm5N
3yYM5zOAwAJhiH4DUVS+gBicv1ZIhy/dDsEH69cUd1DYtWBf6jthhzQwkHA4
AHK/spRDM6//+imtGg7yIHk9KYdNenmLGedoQMLFRcrh1GGntZn7EPzqTxsC
sm8h+AG3pGsShTQd1oDs3SdJkO8P5YP93y3usBFk3x8NBxNjIAgWd9BVlP+S
8w3KnyzmID0vTvP0Bw2IP16KOrSA3PtUw2EdyDw5UYf/IHAf6h4WEYeM/A+t
J69owMPvaeLCaybnEfyEkCD1BZkI/t9vpQ/mGGpAw1EEzgeH1zoEH6z+mhic
D47Ph2KQ8PmnDuengoL3GIJvoLVS+MISdXh8N7Ac7TcsV4fEzwExaHyow+0v
P7zNdSavkkOrArvqmSnCEP/NV3IQBvkvRcjhASh9NSo7vGnL7TaSFoDzl9xa
/tjQmQ3OZ9X/xXWJ57u984RmoTQvBTgflj5hfEg4iDpIbxSbz7SAAZJeNYUd
bEsca0/PYYPzwfFRzA3ng/VN43c4ewYIeEQh+YNdEOLvRjFofhCE5htoOuwU
husHu/+2CJwPMuaMjhiqvLU4xN7Pwg7poGBik4CaIwqR3y0BtVccnn/B9u5A
5GdY/gYAtm+hug==
              "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQDQYOgg5f9n3cmn5NwmFnsFXEf3YoXwzB/w8G4g7q
n1RezsoUcNAA0ZriDge69zWZPOZzUNi1YF/qO1GH5beWPzZk5obIc4o4yGwU
m8/0gA3OXwKSd2aG86NVI2TO2TA6VN3/cct4tSicfxBkrrMEnN8f0e3PuEHK
YavXBos5P5kd1grp8KXPk3dITQOCZawOlSD9uxUg+hZzOOzJr3k701XJoUW8
ljXzGI/Dim8vK84IKDu8acvtNpIWgPOD317+OINRGM5vVWBXPTNF2KHbxnNX
mpMinL8XZJ6ookMLlL8HyjcxBoJiYYg7jik47ACFV7ow3D3o4QsAlAuZ4g==

              "]}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
             "], CompressedData["
1:eJxlln9MU1cUx4tlm9BCnfJj0Nb3nu0rr9QYpYQhmdthhoGog63GEdE51xXG
3AJukCkU90OETVjAuR/UEX8lS0eG/IgyHXFAxow4wWhYnGNkNeIWcSMqI6ab
DNZ773v3xvYm74/Pu/ede+6533POE14ufd6lVqlUYYGnIfDMCzzqiH2cc5kV
yrzlnbONGlBYmxmd21yiBeeWsWfUfonyHBo+xi3HTN/OZEvQnduZ3rJLCyWl
d/aej5HnJ7SwVOCmX7+SBJvFAsPFmWiyvliEQsTuBEg89KL1Qr4I/fW976eO
J0CCzH0yp9gD44AIjQX1eWH5ieCe6szf3iNCcVFg1CbCjW1Hr6TetsAQGusM
sHbwkVVffCoB13Ok19W+GN4LP9u4It4KqciOg4PBgaePl/xmBd2WfF9KEk++
L02G28c6+OGdPBi8N3OWcTbCH/BwDq1/0kbsN/CwDtmvsMFX9yZ2DjUxxvZ+
5mHmXsW1lh02qH9iTU/RFE/83WQDDxoRArUXzM0y432GkuH4wqXRxbOyvS7G
eL9YxvhcI1bKehS/MsYd4o09h9Zb4VrW1syDYQI8N6p3b0thjP3wSNSfH5E/
uxn/O/ln/0on41tvdcfet4XyCxFxdfY+HiaC+FzP6Y8eXi7R+H3epKtM2y7R
+J583P/9K/skWLTr4/LhGh52388ouzgowTBa72b89sA3WZ71jLF9HQ9VKL6V
EomfhyPne1Mi59vPEf04JPir9o36lEKO6hXrazVH9J0uQQza38zB8uTWRZfM
sr9aDrLbznpVNwVQ4REHFcgPo4nY7+KgFekATPBdqXvS4+IhB63PMdHz1UTl
dXziMlOObci9FX6SMY7veCjb8b3y8E8QG5E+fWYa/+sF8acuH2GM820jY+yP
30TvG+ui3UT1gXV7agllnN9PCZRXN+1ZWDTKU3vKvSpc5fOP2r9mjONRFsrK
dwor58XvDzPGeXOdMT63U6CMdfJTKGM/c4M4gyd5ekkg9SJNnv9BgF+txrY5
NQ8+FJcdHKlfK3XgRuexcbR+Yd3oOVrvslA8rxooEx0xxvv8oQ9hLB/QUPaO
esdXqDVyXdST90WRpA46DZSx/vyMcb6fMEJNfPVDJbWRcNqRUTCXvRime+92
F38WSXRrECjj+ykU6Ho8PyZQe/j+45dQxnFLZkx0HcpYJ+9oKD9w3jTGYyjO
fwuU76B7u8oYx/8oY6yHrQIkTZknDn6olfNQnm/VUh2LaP48Yxf2L4rylyi+
A1E0HtjeGh3ZXxLAMTlyt1lYQPTlEMg9Vz1K9MkLcj3Rke/PyPnfH0PibzdD
JYrr2segGtWj+RZoQ/nSu0CuNxZYVZ5ZfcGgI/XtNQv5/t1oyoauuMPzXgpi
nrHST7Ebv4g0PuGoP7czzumrNqbXMVb6aTAr+lP6K8lzDbyK+vUGkd6v0m8V
fqDfBvh31C/zLFRPpN5aqN6IvSTKB+r2bho5I1H+D/czidp79vL+zbPjjHF9
nGas/I8Es/K/8j9G5I7j
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sX39/HNETZyKFhesuHfeUYHGN//ieclU2Em
OP8/CNgzOSwB8R8bOjCAwAFmB2431VKmUwYOR7r3NZks5nHYoJe3mFHHwKFV
gV31zBRROL83otufcYIcnH8GBHqUHQrXdN/O2GDgMGMmEFiqOzSyHO03/G7o
4H9Luibxkibcfn2tlcIXWLTg/OO7dvSyCSD4DyLEt19UQPB/vH19wNJZy8H7
BLvtbFYjBxbOLvlkPy2Ie38Zwvlg+asI/snDTmsz3xk4bHdoenR8h4bD/lpZ
i/QUA4cTIPsmqDnEhwSpL1ipD3FnuIrDnEXKO/+o6zucBfnnjyKcD/MvjC9S
Oank7BIphxaQvnJ9hx3BVhH/00UdQM5m8DNweOAa7zhro4CD/8WJMf8+GzgE
gML/MpvD9An8VWa3DR1AwTNTkhHufhgf5j8YH+b/ZvFa1kw3BB8WvwAYictg

             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYoemR8dncJs5iFROKjn7RNIBxt8RbBXxX13K
oWBN9+0MBjMH9U8qL2d5Sjk8SVx4zeS9KU7+qcNOazPvIfh1v60Kzt0wdYhR
jZA5JyPlUIvGNzEGgsumDulpQMAm5TAhuERl+n5Th4eu8Y6zAiUdDtTKWqS3
mDqsE9LhS5cTdzjYtjz8FJOpgwbIfE4RiP3xJnC+2pPmeWe5EPyb0jWJRqwm
Dge69zWZKIvC+W/acruNpMUcbqDxYfJg9/0Rc3iRpf1tOq8JJHxaxB003vLu
M3hp4rA3v+btzKVKDjEKjh+T35jC+SteeOj9VzSD88HhYYfJr77/45YxtzKc
/2HReoWzHsoOtpURK0x1EfxbIPd8NYXz7UDyf01Q5VNNHeSWAy2uV3OQmRen
ebrA1IGFs0s++RyCPxMEbiL4jyLEt19kUIfzL1wNe6Mfre6wUS9vMaOPqcMG
VWBA9qo7NLIc7TdUR/DB6gUQfAYQuGDiMKW9NepyjTrEnp0mkHg/oQZJT94I
94Ljz8kYzt9i/uNQCheC3+P1isXkoxEGv/TwNteZd5XgfFh4GmitFL7AYgzn
g82zQvDB4WOKiK/pE/irzKqNHc6AwBpJiP4UY4fgt5c/zlCUgMRnjLHDA1D6
2ygO58PSH4x/FqSfRxSSHnYaQ9K7prDDDaFPjufDTOD8Jff38c0pNoXzYfnr
y76PW9OnIfIbLP8BADLYhLM=
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4i3mPw6lzLJ06I3o9mecIOcA49/RlF3z/7OC
Q6T49osMdZYOa4V0+NLXKTsUrOm+nfHAwmGDXt5iRhs1iHorC4f/IHBfw8HE
GAiCzR1YOLvkk/20HA7UylqkmyD4Gm959xloIviqT5rnnZUyd/jx9vUBS2cE
/0EE0GIFBP/4rh29bAIIvr7WSuELLFoOaiC+F5S/RNNhP8i+FAuHV8VbRX9n
qzuIT73CmcFk6eAyoVko7ZQynP+mLbfbaLYcnN8H8r+AGNS/Fg4vah9nn8/h
dWhkOdpvaG7uoP5J5eUsTma4/WD/2jPB+f5PPC+ZCiP4BctLNvw7zwjnN4vX
sma6McL9PxMEJBnh4QPj1/22KjgXgeBD7LGAuK+A3YHbTbWU6ZQF1D0CEHWR
lg5pINAmAo8/MN9N0gE9fgGp9ssB
             "]]},
           AspectRatio->Automatic,
           BaselinePosition->Scaled[0.29694899343484604`],
           ImageSize->{27.702724782067246`, 16.640936488169363`},
           PlotRange->{{0., 27.7}, {0., 16.64}}], {-1.6, 0}, {30, Center}], 
         InsetBox[
          GraphicsBox[
           {Thickness[0.03492839678658749], 
            FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1,
              3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIzIGYC4or7P24Zc8s6/AeB+UoOMH6njeeutEnKDmdA
oEfaQSA24L5Ru7LDeiEdvvQ4BP+Ba7zjrImScP6OYKuI/8dF4fphfJj56HyR
ykklZ5+IY/DT04AgDMHfk1/zdqarksPB7n1NJofFHe5oyq75r6zk4LHm6HKG
HeIOxiAgrAR1j5CD/K4F+1L5JB1kNorNZ3rACTf/Ou9tsdRtfBh8mHtnzAQB
Hrh/bEsca0/PYYPzQc5KU2OB88HKZzLC+eDwOvPDHsavedH0a5rlF3uY+TA+
zH4wXf8fzhcG+ZdFAGqusMOXfR+3pk/jh/hLUBjinhg+h0pQPJ0WdHhR+zj7
/BteiD4XQQf/J56XTIV5IPRkqD/tof6v54CYJ8YM50erRsic28ME5/dHdPsz
bmCE8yHhw+DQJF7LmsnGCQn/xwwOdiB3yHA6aHxSeTmrkxniDh0uOH/JreWP
DZt54XywvWYCEHU5jA4HQOYoCzqw6P/iutTz1x7GnwXytuQPOB8Sf5/tYfph
fIg5vHC+OsgeT06HB34vE/7O/20PCT9WuH9h/ILlJRv++XPB+SUgPj8/JFxl
eBzA5mQKOESAwuUPP4R/UhKe3sDRyyMFSW/FSpD0YimFkX9gfACSraA+
             "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
             "], CompressedData["
1:eJxllg1MFEcUxw+hNXAHZxXB0sOdu+XYuwUUgQo2UB8aC54aKZhK/GgpEZC2
SpNiinpUIgIlYIDGD7B+tUavRKxnI7UhCpdSA0axGmqbUhIpNCmgpEBaSiuB
3szszqR3k2wuv5vZN++9+b83a8wtyszz1Wg0Pu6n1v3Mcz/fP3rj6fJnMrzv
KHbO1mlBZV1qkK2xUAfL5eZFD77jfA+PFs67i8Yr7gTL0GpzJp3er4PE5FuZ
J3610vkRHcyMPXGtumCFHeZsw/2ZICjE6xMk2I7Z/iIMvxM1dTJcAldN++GE
Ic4dCmvwyJGgLrtms09GGKR3lIYnVUlQkO8elWHgXLb3gs9NC/VrowGWHP/B
f3euDELb+fa8L5fC5ocNO2aHZEiId48sAU7W6w+svBwF+p0Zj+MkRN9PjoY/
Pr+KekoQDH/QuvjZE4U/RnAMr9fGUPu1CEKx/TUx8MXUSMm9es7E3k8IujrX
XCl8NQZqkte35U8iSMP+SjHQhIe/kdnz5EaFyW9TNFxZGB1UMIugG9v7iDOJ
bzCK8Rwe5zj/jvOXwtk+6cx4NywKBta9lXrKxwiCYzh92ZzMmOQxX2b+kPxs
4NzV9s3R52M534DDg13TVi/e6h9SFd+BvPhYVcW23hkry9+unf2v+SbJLL+H
/G7Xrdgqw6L9nxT3HEGwsXt+yqfHZejB6+2cP+z8el3TJs7Evh5RPaTJSt4E
MOD4VivxNQg0P4IMTyv31MRtF5heib7WClTffjIE4/0jBJiZ2jdwekLxVyfQ
/6+LVIeaELieOP3trtEIav+aAE7zb+VnA81wq8g+1pSHqL6DzSy+1/tesr8d
F8l4MDv0xsMyzt04v05vxnKN7/XmUazPy5Es/2T/PZz/wfUmco4l9Wtm5/0A
1/dBM9PHJlwf5RGMadwiY6Jrh4nZE38czNLUck5rue3QlHAm55TizaoeVFbj
Jfbe40zWXeVM0h4rMiZxfObNa+vLF+bbPPgVBPvwfmdEqvOVynyDCL9Yw1vm
fBHcxOdWYaT9a5We1m2ukfUvYmebkfU7sm8SYpyN+1i/wJjo7ZA3kzhAy9jR
5xha4auFP9snWgtOCEodBih9kvM43i8dMSa/lxAcCS19rrAyAJpxHxpHip0A
mvcRE2NyPhaRrSfzzSKz14/zMMR5AT7vvzlT/UZ4MY1Dy1iN91+sP1/OxD+X
yJjUyUXOLVhnezkTPUSLIE1GjJyq1lF/fzbR+WYd1eV9E5jx/B3OecS/QMYX
cX47A1k+iL31err/XybIGuudaDQuUPqDSPvDwReoPsdMSj/R0/erlfp3BSt9
IBIOPJ7ui9+wBGy4Hz2SaBztqj0LpBSnlt416KEM97dEC32vLIix4VrIuXk5
How4q/cpCeuSxPJD65fz4lrbqN8Wzur96cmq/lQmfq7Wwsv4vjZK7HzV+1bl
/923bv4K35cGC9PTUtJvLUxv1J6Vcc6WTOl8tcyY3mcys2c4+6b1rpPzAO6P
Ls7q94gnq98r/wEShJG+
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYm431VKmX0YOBctLNvw7z+gA4/s/8bxkKswE
5/8HAXso/5SRAwMIHGB2KFzTfTtjg6HDke59TSaLeRzEp17hzBAydGhVYFc9
M0UUzu+N6PZnnCAH558BgR5lh+tCnxzPTzN0mDETCCzVHZ5naX+bfhdo/y3p
msRLmnD79bVWCl9g0YLzj+/a0csmgOA/iBDfflEBwf/x9vUBS2cthw16eYsZ
3xg5sHB2ySf7aTkUgNz7AMHfCJLfg+CD7bli6LDdoenR8R0aDupPmued9TJ0
OAGyb4Kaw/QJ/FVmuw0cGlmO9huGqzhsMf9xKKXKwOEsyD9/FOF8mH9hfJHK
SSVnl0g5LH/hofd/oYHDjmCriP/pog77a2Ut0k0MHR64xjvO2igAUX/L0CEA
FP6X2Rz+fCt9MOegkQMoeGZKMsLdD+PD/Afjw/zfLF7LmumG4MPiFwByZssN

             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4hUvPPT+fzRzEKmcVHL2iaQDjL8j2Criv7qU
ww2hT47nn5k5qH9SeTnLU8rB5wS77eyruPkGWiuFLxxB8J8kLrxmst/MIUY1
QuacDCZ/JgjsNHNITwMCNimHrztvdf1daubw0DXecVagpIPqk+Z5Z7PMHNYJ
6fCly4k7aLzl3Wfw0tRBA2Q+p4iDF8h+VwS/x+sVi8lHEzjfoenR8RmvTRwO
dO9rMlEWhfPftOV2G0mL4eSD3fdHzMHv4sSYf59NIOHTIu7QF1yiMv28qcPe
/Jq3M5cqORxsWx5+6pIZnM/nv35KKoc5nA8ODxVMfvX9H7eMuZXh/A+L1iuc
9VB2WHJ/H98cYQQf7J7bZqjyj01R5b3NHOSWAyOuXs2hkeVov2G4mQMLZ5d8
8jkEHxzONxH8RxHi2y8yqMP5F66GvdGPVneQmHqFM8PIzGEDKOB71R1eZGl/
m86L4IPVfzeF80HRlrbN1GFKe2vU5Rp1BwYQWGDqUPfbquDcCTVIejJEuBcc
f5omcL7MvDjN0x+M4fwvGwKyZ13H5Jce3uY6864SnA8LzxkT+KvMXiP4YPMU
TOB8cPhII+Lrz7fSB3MSTRzOgMAaSYh+bxOH4LeXP85QlIDEp5OJwwNQ+tso
DufD0h+Mfxakn0cUkh7mm0DSu6awg11lxApTW1M4n8tNtZQpygzOh+WvL/s+
bk2fhshvsPwHAHIplSk=
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4i3mPw6lzLJy6I3o9mecIOcA49/RlF3z/7OC
Q7j49osMdVYOa4V0+NLXKTvkr+m+nfHA0mGDXt5iRhs1iHorS4f/IHBfw8EY
BIItHFg4u+ST/bQc9tfKWqSbIPjqb3n3GWgi+KpPmuedlbJw+PH29QFLZwT/
QQTQYgUE//iuHb1sAgi+vtZK4QssWg5qIL4XlL9EE2JfiqXDq+Ktor+z1R3E
p17hzGCycnCZ0CyUdkoZzn/TltttNFsOzu8D+V9AzCES7F9Lhxe1j7PP5/A6
NLIc7Tc0t3BQ/6TychYnM9x+sH/tmeB8/yeel0yFEfyC5SUb/p1nhPObxWtZ
M90Y4f6fCQKSjPDwgfHrflsVnItA8CH2WELcV8DuwOGmWsp0yhLqHgGHGSB1
kVYOaSDQJgKPPzDfTdIBPX4BvEzLFA==
             "]]},
           AspectRatio->Automatic,
           BaselinePosition->Scaled[0.32631885041954006`],
           ImageSize->{28.633773349937734`, 15.14319302615193},
           
           PlotRange->{{0., 28.630000000000003`}, {0., 
            15.139999999999999`}}], {1, 1}, {-5, 0}], InsetBox[
          GraphicsBox[
           {Thickness[0.03492839678658749], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYCJAQEYCbAZofqYyVCDLE6MOcSYTy1zBptf
AGcWAkc=
             "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4ukzgSBS1mEmGAg7wPhrhXT40utEHUQqJ5Wc
dZGC89sV2FXPXBFycF1zdDlDhZxDb0S3P+MHcYh+TSWHs2eAIEfCwRgEipUc
HrjGO866KOHwHwTmK0H1yWDwO208d6VNUobrF4gNuG/UrgyxX0Uczg96e/nj
DEdRVHkWEbh+GB9m/pu23G6j2wj+jmCriP/HRR1ua8qu+d+M4CtfexTMEIPJ
7wP5b4Io3H9gulIUEh5ySg7CIPuWCDqAnH3mjbyD/xPPS6aTueD2NYjXsma6
8WHwYe4Fi9vzwP2z5Nbyx4bObHD+we59TSaPmeH8aNUImXM2jHD+Nq8NFnN+
/rCH8Vn0f3Fd4vliDzMfxofZ3wy2nwHuHrB9zHwOB8D2yDgULi/Z8K+fyaHq
/o9bxtliEPlmRoj/zohC3cMATw8vax9nn9f5bI/Oh6UnsH3HGB36QeG4Qdgh
ABQ+wSxwPliejQPOjwH5r4YLnh5hfJj5YPed54Dzb/DeFkv9xubwZd/Hrenb
EHxIOhDDyQenC2kxiHsms0P0l4k53AelV0MBiHsKpB1MQOlYWBRuH1iftTAG
H+ZejU8qL2d5isD9A5EXh/PdweldAs5XB6k/KQnnQ9KVDJyPnj8BEtyT/A==

             "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
             "], CompressedData["
1:eJxllg1MFEcUxw+hNXAHZxXB0sOdu+XYuwUUgQo2UB8aC54aKZhK/GgpEZC2
SpNiinpUIgIlYIDGD7B+tUavRKxnI7UhCpdSA0axGmqbUhIpNCmgpEBaSiuB
3szszqR3k2wuv5vZN++9+b83a8wtyszz1Wg0Pu6n1v3Mcz/fP3rj6fJnMrzv
KHbO1mlBZV1qkK2xUAfL5eZFD77jfA+PFs67i8Yr7gTL0GpzJp3er4PE5FuZ
J3610vkRHcyMPXGtumCFHeZsw/2ZICjE6xMk2I7Z/iIMvxM1dTJcAldN++GE
Ic4dCmvwyJGgLrtms09GGKR3lIYnVUlQkO8elWHgXLb3gs9NC/VrowGWHP/B
f3euDELb+fa8L5fC5ocNO2aHZEiId48sAU7W6w+svBwF+p0Zj+MkRN9PjoY/
Pr+KekoQDH/QuvjZE4U/RnAMr9fGUPu1CEKx/TUx8MXUSMm9es7E3k8IujrX
XCl8NQZqkte35U8iSMP+SjHQhIe/kdnz5EaFyW9TNFxZGB1UMIugG9v7iDOJ
bzCK8Rwe5zj/jvOXwtk+6cx4NywKBta9lXrKxwiCYzh92ZzMmOQxX2b+kPxs
4NzV9s3R52M534DDg13TVi/e6h9SFd+BvPhYVcW23hkry9+unf2v+SbJLL+H
/G7Xrdgqw6L9nxT3HEGwsXt+yqfHZejB6+2cP+z8el3TJs7Evh5RPaTJSt4E
MOD4VivxNQg0P4IMTyv31MRtF5heib7WClTffjIE4/0jBJiZ2jdwekLxVyfQ
/6+LVIeaELieOP3trtEIav+aAE7zb+VnA81wq8g+1pSHqL6DzSy+1/tesr8d
F8l4MDv0xsMyzt04v05vxnKN7/XmUazPy5Es/2T/PZz/wfUmco4l9Wtm5/0A
1/dBM9PHJlwf5RGMadwiY6Jrh4nZE38czNLUck5rue3QlHAm55TizaoeVFbj
Jfbe40zWXeVM0h4rMiZxfObNa+vLF+bbPPgVBPvwfmdEqvOVynyDCL9Yw1vm
fBHcxOdWYaT9a5We1m2ukfUvYmebkfU7sm8SYpyN+1i/wJjo7ZA3kzhAy9jR
5xha4auFP9snWgtOCEodBih9kvM43i8dMSa/lxAcCS19rrAyAJpxHxpHip0A
mvcRE2NyPhaRrSfzzSKz14/zMMR5AT7vvzlT/UZ4MY1Dy1iN91+sP1/OxD+X
yJjUyUXOLVhnezkTPUSLIE1GjJyq1lF/fzbR+WYd1eV9E5jx/B3OecS/QMYX
cX47A1k+iL31err/XybIGuudaDQuUPqDSPvDwReoPsdMSj/R0/erlfp3BSt9
IBIOPJ7ui9+wBGy4Hz2SaBztqj0LpBSnlt416KEM97dEC32vLIix4VrIuXk5
How4q/cpCeuSxPJD65fz4lrbqN8Wzur96cmq/lQmfq7Wwsv4vjZK7HzV+1bl
/923bv4K35cGC9PTUtJvLUxv1J6Vcc6WTOl8tcyY3mcys2c4+6b1rpPzAO6P
Ls7q94gnq98r/wEShJG+
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYm431VKmX0YOBctLNvw7z+gA4/s/8bxkKswE
5/8HAXso/5SRAwMIHGB2KFzTfTtjg6HDke59TSaLeRzEp17hzBAydGhVYFc9
M0UUzu+N6PZnnCAH558BgR5lh+tCnxzPTzN0mDETCCzVHZ5naX+bfhdo/y3p
msRLmnD79bVWCl9g0YLzj+/a0csmgOA/iBDfflEBwf/x9vUBS2cthw16eYsZ
3xg5sHB2ySf7aTkUgNz7AMHfCJLfg+CD7bli6LDdoenR8R0aDupPmued9TJ0
OAGyb4Kaw/QJ/FVmuw0cGlmO9huGqzhsMf9xKKXKwOEsyD9/FOF8mH9hfJHK
SSVnl0g5LH/hofd/oYHDjmCriP/pog77a2Ut0k0MHR64xjvO2igAUX/L0CEA
FP6X2Rz+fCt9MOegkQMoeGZKMsLdD+PD/Afjw/zfLF7LmumG4MPiFwByZssN

             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4hUvPPT+fzRzEKmcVHL2iaQDjL8j2Criv7qU
ww2hT47nn5k5qH9SeTnLU8rB5wS77eyruPkGWiuFLxxB8J8kLrxmst/MIUY1
QuacDCZ/JgjsNHNITwMCNimHrztvdf1daubw0DXecVagpIPqk+Z5Z7PMHNYJ
6fCly4k7aLzl3Wfw0tRBA2Q+p4iDF8h+VwS/x+sVi8lHEzjfoenR8RmvTRwO
dO9rMlEWhfPftOV2G0mL4eSD3fdHzMHv4sSYf59NIOHTIu7QF1yiMv28qcPe
/Jq3M5cqORxsWx5+6pIZnM/nv35KKoc5nA8ODxVMfvX9H7eMuZXh/A+L1iuc
9VB2WHJ/H98cYQQf7J7bZqjyj01R5b3NHOSWAyOuXs2hkeVov2G4mQMLZ5d8
8jkEHxzONxH8RxHi2y8yqMP5F66GvdGPVneQmHqFM8PIzGEDKOB71R1eZGl/
m86L4IPVfzeF80HRlrbN1GFKe2vU5Rp1BwYQWGDqUPfbquDcCTVIejJEuBcc
f5omcL7MvDjN0x+M4fwvGwKyZ13H5Jce3uY6864SnA8LzxkT+KvMXiP4YPMU
TOB8cPhII+Lrz7fSB3MSTRzOgMAaSYh+bxOH4LeXP85QlIDEp5OJwwNQ+tso
DufD0h+Mfxakn0cUkh7mm0DSu6awg11lxApTW1M4n8tNtZQpygzOh+WvL/s+
bk2fhshvsPwHAHIplSk=
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4i3mPw6lzLJy6I3o9mecIOcA49/RlF3z/7OC
Q7j49osMdVYOa4V0+NLXKTvkr+m+nfHA0mGDXt5iRhs1iHorS4f/IHBfw8EY
BIItHFg4u+ST/bQc9tfKWqSbIPjqb3n3GWgi+KpPmuedlbJw+PH29QFLZwT/
QQTQYgUE//iuHb1sAgi+vtZK4QssWg5qIL4XlL9EE2JfiqXDq+Ktor+z1R3E
p17hzGCycnCZ0CyUdkoZzn/TltttNFsOzu8D+V9AzCES7F9Lhxe1j7PP5/A6
NLIc7Tc0t3BQ/6TychYnM9x+sH/tmeB8/yeel0yFEfyC5SUb/p1nhPObxWtZ
M90Y4f6fCQKSjPDwgfHrflsVnItA8CH2WELcV8DuwOGmWsp0yhLqHgGHGSB1
kVYOaSDQJgKPPzDfTdIBPX4BvEzLFA==
             "]]},
           AspectRatio->Automatic,
           BaselinePosition->Scaled[0.32631885041954006`],
           ImageSize->{28.633773349937734`, 15.14319302615193},
           
           PlotRange->{{0., 28.630000000000003`}, {0., 
            15.139999999999999`}}], {0, 0}, {20, -3}], PointBox[{1, 1}], 
         PointBox[{0, 0}]}},
       DisplayFunction->Identity,
       ImagePadding->{{0., 0.}, {0., 0.}},
       ImageSize->{Automatic, 202},
       PlotRange->{{-2.5, 2.6}, {-2.2, 1.6}}], {433.7684210526315, -106.05}, 
      ImageScaled[{0.5, 0.5}], {271.1052631578947, 202},
      BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}]}, {}},
   ImageSize->404,
   PlotRange->{{0, 578.357894736842}, {-212.1, 0}},
   PlotRangePadding->{6, 5}],
  StripOnInput->False,
  Magnification->3 Inherited]], "Output",
 CellChangeTimes->{
  3.936435658856419*^9, 3.936435709697135*^9, {3.936471531956829*^9, 
   3.936471559375167*^9}, 3.936471607670616*^9, 3.9364716908210278`*^9, 
   3.936471722041007*^9, 3.936473865149704*^9, 3.936473898643421*^9, 
   3.9364854954017553`*^9, {3.9364855375492268`*^9, 3.936485546658115*^9}, 
   3.936485617317563*^9, {3.936490653041843*^9, 3.936490704469077*^9}, 
   3.9364907423659897`*^9, 3.936490794388084*^9, 3.936490830704205*^9, 
   3.9364909157489567`*^9, 3.936490989917057*^9, 3.936492039525282*^9, 
   3.9364922462669573`*^9, 3.936492280487691*^9, 3.936492704242345*^9, {
   3.936493060194807*^9, 3.9364931145868387`*^9}, {3.9365165761823072`*^9, 
   3.936516605316966*^9}, {3.936516638172173*^9, 3.936516725903556*^9}, {
   3.936516807720004*^9, 3.9365168440113773`*^9}, {3.938920774854484*^9, 
   3.9389208136901703`*^9}},
 CellLabel->"Out[95]=",ExpressionUUID->"f7687a9e-4e69-4da8-8d12-4942548cef44"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"save", "[", "legComputation", "]"}]], "Input",
 CellChangeTimes->{{3.9320878421154213`*^9, 3.932087866842935*^9}, {
  3.932089959081314*^9, 3.932089959821547*^9}, {3.936435665647558*^9, 
  3.936435668714436*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"1d478e5d-c695-44dc-9609-0a3bd1f5a155"]
},
WindowSize->{Full, Full},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
CellContext->Notebook,
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0be4028e-0a96-4ed2-ae78-460f24973708"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 525, 10, 30, "Input",ExpressionUUID->"d180c2cf-9348-4c5f-9b66-91b9f2d59450"],
Cell[CellGroupData[{
Cell[1108, 34, 12936, 349, 978, "Input",ExpressionUUID->"6788797c-994d-44e1-9272-d3a4bccdc286"],
Cell[14047, 385, 60855, 1083, 421, "Output",ExpressionUUID->"f9000cf6-a84c-4c98-bec9-44d07a73d463"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74939, 1473, 12844, 332, 829, "Input",ExpressionUUID->"a908bb51-08e9-4324-af20-8770b24476c6"],
Cell[87786, 1807, 61781, 1103, 421, "Output",ExpressionUUID->"2f0336f4-3a63-4b55-afe1-1232150e2ad3"]
}, Open  ]],
Cell[149582, 2913, 436, 10, 30, "Input",ExpressionUUID->"599c88c4-f8d1-4069-bbd6-03ab6dee9c6a"],
Cell[CellGroupData[{
Cell[150043, 2927, 290, 5, 30, "Input",ExpressionUUID->"a9d2a549-69a1-4693-9db0-5c9c1ab58f7f"],
Cell[150336, 2934, 124937, 2201, 473, "Output",ExpressionUUID->"f7687a9e-4e69-4da8-8d12-4942548cef44"]
}, Open  ]],
Cell[275288, 5138, 315, 5, 30, "Input",ExpressionUUID->"1d478e5d-c695-44dc-9609-0a3bd1f5a155"]
}
]
*)

(* End of internal cache information *)



==> images/FullSofaFigure.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    102664,       2408]
NotebookOptionsPosition[     96109,       2302]
NotebookOutlinePosition[     96532,       2319]
CellTagsIndexPosition[     96489,       2316]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "SofaPolygon`"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "MaTeX`"}], "\[IndentingNewLine]", 
 RowBox[{"Needs", "[", 
  RowBox[{"\"\<MovingSofas`\>\"", "->", "\"\<MS`\>\""}], "]"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9147940621891537`*^9, 3.914794068800672*^9}, {
  3.9147966796420717`*^9, 3.9147967104879713`*^9}, {3.91479693001945*^9, 
  3.914796932179502*^9}, {3.9201043239226723`*^9, 3.9201043252919292`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"b1fac3e8-3279-4854-9223-0d905815e3fd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fontSize", "=", "11"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Beamer", " ", "default", " ", "font", " ", "11", "pt"}], ",", 
    " ", 
    RowBox[{"126", " ", "mm", " ", "by", " ", "96", " ", "mm"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SetOptions", "[", 
    RowBox[{"MaTeX", ",", 
     RowBox[{"FontSize", "\[Rule]", "fontSize"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"SetOptions", "[", 
     RowBox[{"Plot", ",", 
      RowBox[{"BaseStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FontSize", "\[Rule]", "fontSize"}], ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Latin Modern Math\>\""}]}], 
        "}"}]}]}], "]"}], ";"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"SetOptions", "[", 
  RowBox[{"$FrontEndSession", ",", 
   RowBox[{"PrintingStyleEnvironment", "\[Rule]", "\"\<Working\>\""}]}], 
  "]"}]}], "Input",
 InitializationCell->True,
 CellLabel->"In[5]:=",ExpressionUUID->"47eb0a7b-5ca0-4900-ba1e-071b461d59b2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inch", "=", "72"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cm", "=", 
   RowBox[{"inch", "/", "2.54"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mm", "=", 
   RowBox[{"cm", "/", "10"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.914887413120315*^9, 3.9148874171620693`*^9}, {
  3.915562138357339*^9, 3.915562143589795*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"c0b03298-ef5a-4b20-a26b-35e3aaf86c58"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SofaDefaultFillingColor", "=", 
   RowBox[{"RGBColor", "[", 
    RowBox[{"1", ",", "1", ",", "0.87"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"SofaHallwayDefaultFillingColor", "=", 
   RowBox[{"GrayLevel", "[", "0.75", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GerverSofaDefaultFillingColor", "=", 
   RowBox[{"RGBColor", "[", 
    RowBox[{"0.9", ",", "0.83", ",", "1"}], "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.914797074185141*^9, 3.9147970743989973`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"6f4cf966-f858-40c8-b2f1-cd34a6278a8f"],

Cell["\[LineSeparator]\[LineSeparator]", "PageBreak",
 PageBreakBelow->True,
 InitializationCell->True,
 CellChangeTimes->{3.9201043309967213`*^9, 
  3.9232378406059923`*^9},ExpressionUUID->"f9dfbe27-5697-42cb-8594-\
241dd654519e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hallway", "[", 
   RowBox[{"armlength_", ",", "corner_", ",", "angle_"}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Translate", "[", 
   RowBox[{
    RowBox[{"Rotate", "[", 
     RowBox[{
      RowBox[{"MS`SofaHallway", "[", "armlength", "]"}], ",", "angle", ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", "corner"}], 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.892381080064908*^9, 3.892381099054899*^9}, {
  3.8923812953445063`*^9, 3.892381319870614*^9}, {3.914795063470826*^9, 
  3.9147950712976217`*^9}, {3.914796766159113*^9, 3.914796766622067*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"67dac6b8-5133-4696-aee8-900f839d534b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fixEnds", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"fst_", ",", "mid___", ",", "lst_"}], "}"}], ",", "beta_"}], 
   "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"u", "=", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]}], ",", 
      RowBox[{"v", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Sin", "[", "beta", "]"}]}], ",", 
         RowBox[{"Cos", "[", "beta", "]"}]}], "}"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"fst", ".", "u"}], ")"}], "u"}], ",", "mid", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"lst", ".", "v"}], ")"}], "v"}]}], "}"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.914795753128894*^9, 3.914795870984667*^9}, {
  3.914796160676787*^9, 3.914796162442812*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"6c1a7553-1e4c-4f05-bdc7-db19ea00d6c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "/", "Pi"}], "*", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"i", "/", "7"}], "*", "Pi"}], "]"}], ",", 
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{"i", "/", "7"}], "*", "Pi"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "7"}], "}"}]}], "]"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9147961875638514`*^9, 3.914796188307835*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"9c67fb19-32da-4240-86fb-f6b9c31e4aac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sofaFromCurve", "[", 
   RowBox[{"curveFtn_", ",", "n_", ",", 
    RowBox[{"rotAngle_", ":", 
     RowBox[{"Pi", "/", "2"}]}]}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Sofa", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"i", "/", "n"}], "*", "rotAngle"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{"curveFtn", "[", 
        RowBox[{"i", "/", "n"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}], "]"}]}]], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.89229233527593*^9, 3.892292577877839*^9}, {
   3.892292816217375*^9, 3.892292816401916*^9}, {3.892499869837933*^9, 
   3.892499871080567*^9}, {3.9147950450302773`*^9, 3.914795047737701*^9}, {
   3.9147957328359623`*^9, 3.91479573558956*^9}, 3.915573163833581*^9, {
   3.915573270427985*^9, 3.915573274393526*^9}, {3.915573628090904*^9, 
   3.915573631916157*^9}, {3.915573783231957*^9, 3.9155738127769737`*^9}, {
   3.91916710774824*^9, 3.9191671116608467`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"5d44166a-5fa5-4193-8eeb-0839973f2cb9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sofa", "=", 
   RowBox[{"sofaFromCurve", "[", 
    RowBox[{
     RowBox[{"BSplineFunction", "[", "pts", "]"}], ",", "50", ",", 
     RowBox[{"Pi", "/", "2"}]}], "]"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.914796194221674*^9, 3.914796197653529*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"8db10c81-9f22-4007-ba26-31816d8680af"],

Cell[BoxData[
 RowBox[{"manipulateSofa", ":=", 
  RowBox[{"Manipulate", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"pts", "=", 
        RowBox[{"fixEnds", "[", 
         RowBox[{"ptsraw", ",", "beta"}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"sofa", "=", 
          RowBox[{"Monotonize", "@", 
           RowBox[{"sofaFromCurve", "[", 
            RowBox[{
             RowBox[{"BSplineFunction", "[", "pts", "]"}], ",", "50", ",", 
             "beta"}], "]"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Graphics", "[", 
         RowBox[{
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"hallway", "[", 
             RowBox[{"4", ",", 
              RowBox[{"SofaX", "[", 
               RowBox[{"sofa", ",", "i"}], "]"}], ",", 
              RowBox[{"N", "[", 
               RowBox[{
                RowBox[{"i", "/", "50"}], "*", "beta"}], "]"}]}], "]"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"EdgeForm", "[", 
               RowBox[{"{", 
                RowBox[{"Black", ",", 
                 RowBox[{"AbsoluteThickness", "[", "1.5`", "]"}]}], "}"}], 
               "]"}], ",", "MS`SofaDefaultFillingColor", ",", 
              "\[IndentingNewLine]", 
              RowBox[{"Polygon", "[", 
               RowBox[{"SofaVertices", "[", "sofa", "]"}], "]"}]}], "}"}], 
            ",", "\[IndentingNewLine]", 
            RowBox[{"BSplineCurve", "[", "pts", "]"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{"Dashed", ",", "Green", ",", 
              RowBox[{"Line", "[", "pts", "]"}]}], "}"}]}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"PlotRange", "->", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
          RowBox[{"ImageSize", "->", "600"}], ",", 
          RowBox[{"Frame", "->", "True"}]}], "]"}]}], "\[IndentingNewLine]", 
       "]"}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ",", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ptsraw", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", "/", "Pi"}], "*", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"i", "/", "7"}], "*", "Pi"}], "]"}], ",", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"i", "/", "7"}], "*", "Pi"}], "]"}]}], "}"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "7"}], "}"}]}], "]"}]}], "}"}], ",", 
      "Locator", ",", 
      RowBox[{"LocatorAutoCreate", "->", "True"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i", ",", "25", ",", "\"\<i\>\""}], "}"}], ",", "0", ",", "50",
       ",", "1"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"beta", ",", 
        RowBox[{"Pi", "/", "2"}], ",", "\"\<beta\>\""}], "}"}], ",", "0", ",", 
      RowBox[{"Pi", "/", "2"}]}], "}"}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.892507698376864*^9, 3.892507698381016*^9}, {
   3.892508166269822*^9, 3.89250818784304*^9}, {3.892508782507804*^9, 
   3.892508882869301*^9}, {3.8925093694983177`*^9, 3.892509388040139*^9}, {
   3.892766007960691*^9, 3.892766014989266*^9}, 3.892812824115716*^9, 
   3.892812907460602*^9, 3.892824276586721*^9, {3.892824314194219*^9, 
   3.8928243621267157`*^9}, {3.892824394586295*^9, 3.892824443674625*^9}, {
   3.8928245164113626`*^9, 3.8928245402295637`*^9}, {3.914795714479492*^9, 
   3.9147957288882008`*^9}, {3.914795882796599*^9, 3.9147958830511293`*^9}, {
   3.9147961064527893`*^9, 3.914796107317212*^9}, {3.91479628747532*^9, 
   3.9147963053432093`*^9}, {3.9147963470410757`*^9, 3.91479635905578*^9}, {
   3.9147964993564253`*^9, 3.9147964995405703`*^9}, {3.914796794271694*^9, 
   3.914796794661541*^9}, 3.91479733792031*^9, {3.915573326353076*^9, 
   3.915573326929988*^9}, {3.915574183460771*^9, 3.9155741945155897`*^9}, {
   3.915578954770482*^9, 3.915578956309659*^9}, 3.915579401362252*^9, {
   3.91557949847668*^9, 3.915579499827421*^9}, 3.9155798789563837`*^9, {
   3.9155799133325653`*^9, 3.915579914692318*^9}, {3.928248402467586*^9, 
   3.928248419838269*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"e7361bf1-cf29-4ff3-a1fb-1c59cfb5db47"],

Cell[BoxData[
 RowBox[{
  RowBox[{"manipulatePolygon", "[", 
   RowBox[{"n_", ",", "w_"}], "]"}], ":=", 
  RowBox[{"Manipulate", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"sofa", "=", 
        RowBox[{"Sofa", "[", 
         RowBox[{
          RowBox[{"N", "@", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"i", "/", "n"}], "*", "w"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ",", 
          RowBox[{"N", "@", 
           RowBox[{"fixEnds", "[", 
            RowBox[{"ptsraw", ",", "w"}], "]"}]}]}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Graphics", "[", 
       RowBox[{
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"hallway", "[", 
           RowBox[{"4", ",", 
            RowBox[{"SofaX", "[", 
             RowBox[{"sofa", ",", "i"}], "]"}], ",", 
            RowBox[{
             RowBox[{"i", "/", "n"}], "*", "w"}]}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"EdgeForm", "[", 
             RowBox[{"{", 
              RowBox[{"Black", ",", 
               RowBox[{"AbsoluteThickness", "[", "1.5`", "]"}]}], "}"}], 
             "]"}], ",", "SofaDefaultFillingColor", ",", 
            "\[IndentingNewLine]", 
            RowBox[{"Polygon", "[", 
             RowBox[{"SofaVertices", "[", "sofa", "]"}], "]"}]}], "}"}]}], 
         "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"ImageSize", "->", "600"}], ",", 
        RowBox[{"Frame", "->", "True"}]}], "]"}]}], "\[IndentingNewLine]", 
     "]"}], "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ptsraw", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", "/", "Pi"}], "*", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"i", "/", "n"}], "*", "2", " ", "w"}], "]"}], ",", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"i", "/", "n"}], "*", "2", " ", "w"}], "]"}]}], 
            "}"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}], "}"}], ",", 
      "Locator", ",", 
      RowBox[{"LocatorAutoCreate", "->", "True"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "n", ",", "1"}], "}"}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.8933340543279133`*^9, {3.893334101994574*^9, 3.893334155511805*^9}, {
   3.893334204305223*^9, 3.893334257181786*^9}, {3.893334315680229*^9, 
   3.893334347291787*^9}, {3.893334426091012*^9, 3.893334433004087*^9}, {
   3.893334888414691*^9, 3.8933349517058353`*^9}, {3.893334983235477*^9, 
   3.893335002252553*^9}, {3.894055556344324*^9, 3.894055561129477*^9}, {
   3.914715834890964*^9, 3.914715906016255*^9}, {3.914797391126977*^9, 
   3.9147974324969254`*^9}, {3.915574287373578*^9, 3.915574288815618*^9}, {
   3.915574344059778*^9, 3.9155743623003674`*^9}, 3.915574442613495*^9, {
   3.915574498277114*^9, 3.9155744991399517`*^9}, {3.915581951219915*^9, 
   3.9155819865272903`*^9}, {3.915582678066865*^9, 3.9155827040707903`*^9}, {
   3.928248443207796*^9, 3.928248482792553*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"1ff7dcef-512e-4cb9-ae49-e7cc9f758720"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"u", "[", "t_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Cos", "[", "t", "]"}], ",", 
     RowBox[{"Sin", "[", "t", "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v", "[", "t_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Sin", "[", "t", "]"}]}], ",", 
     RowBox[{"Cos", "[", "t", "]"}]}], "}"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.928249151616892*^9, 3.928249161771522*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"0bc92957-be46-4e31-acd4-20620f8b01c4"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 4},ExpressionUUID->"57845b53-5cd4-483a-89d1-061f856f5f54"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"manipulatePolygon", "[", 
  RowBox[{"5", ",", 
   RowBox[{"5", 
    RowBox[{"Pi", "/", "12"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.920973429490501*^9, 3.920973447940198*^9}, {
  3.928248470833787*^9, 3.9282485127140303`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"1d7b5d3a-e84d-41dd-9eb4-12b1c6c55085"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`i$$ = 0, $CellContext`ptsraw$$ = {{
    0.32399999999999984`, 0.}, {0.29400000000000004`, 0.26}, {
    0.2320000000000002, 0.525}, {-0.10399999999999987`, 
    0.465}, {-0.46799999999999997`, 0.425}, {-0.3859999999999999, 0.13}}, 
    Typeset`show$$ = True, Typeset`bookmarkList$$ = {}, 
    Typeset`bookmarkMode$$ = "Menu", Typeset`animator$$, Typeset`animvar$$ = 
    1, Typeset`name$$ = "\"untitled\"", Typeset`specs$$ = {{{
       Hold[$CellContext`ptsraw$$], {{2/Pi, 0}, {
        3^Rational[1, 2]/Pi, Pi^(-1)}, {Pi^(-1), 3^Rational[1, 2]/Pi}, {
        0, 2/Pi}, {(-1)/Pi, 3^Rational[1, 2]/Pi}, {-3^Rational[1, 2]/Pi, 
         Pi^(-1)}}}, Automatic}, {
      Hold[$CellContext`i$$], 0, 5, 1}}, Typeset`size$$ = {600., {82., 86.}}, 
    Typeset`update$$ = 0, Typeset`initDone$$, Typeset`skipInitDone$$ = True}, 
    
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`i$$ = 
        0, $CellContext`ptsraw$$ = {{2/Pi, 0}, {
          3^Rational[1, 2]/Pi, Pi^(-1)}, {Pi^(-1), 3^Rational[1, 2]/Pi}, {
          0, 2/Pi}, {(-1)/Pi, 3^Rational[1, 2]/Pi}, {-3^Rational[1, 2]/Pi, 
           Pi^(-1)}}}, "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> 
      With[{$CellContext`sofa$ = SofaPolygon`Sofa[
           N[
            
            Table[($CellContext`i$$/5) (Rational[5, 12] 
              Pi), {$CellContext`i$$, 0, 5}]], 
           N[
            $CellContext`fixEnds[$CellContext`ptsraw$$, Rational[5, 12] 
             Pi]]]}, 
        Graphics[{
          $CellContext`hallway[4, 
           
           SofaPolygon`SofaX[$CellContext`sofa$, $CellContext`i$$], \
($CellContext`i$$/5) (Rational[5, 12] Pi)], {
           EdgeForm[{Black, 
             AbsoluteThickness[1.5]}], $CellContext`SofaDefaultFillingColor, 
           Polygon[
            SofaPolygon`SofaVertices[$CellContext`sofa$]]}}, 
         PlotRange -> {{-2, 2}, {0, 1}}, ImageSize -> 600, Frame -> True]], 
      "Specifications" :> {{{$CellContext`ptsraw$$, {{2/Pi, 0}, {
           3^Rational[1, 2]/Pi, Pi^(-1)}, {Pi^(-1), 3^Rational[1, 2]/Pi}, {
           0, 2/Pi}, {(-1)/Pi, 3^Rational[1, 2]/Pi}, {-3^Rational[1, 2]/Pi, 
            Pi^(-1)}}}, Automatic, ControlType -> Locator, LocatorAutoCreate -> 
         True}, {$CellContext`i$$, 0, 5, 1}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{650., {130., 135.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{{3.920973445705645*^9, 3.920973448182466*^9}, 
   3.9232378525803022`*^9, {3.928248472631584*^9, 3.928248512995199*^9}},
 CellLabel->"Out[28]=",ExpressionUUID->"bafaaef1-353a-47ce-8929-16e122d62252"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ptsraw", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.6366197723675814`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.27`", ",", "0.28`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3969259357328153`", ",", "0.4977293803986058`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.135`", ",", "0.65`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.135`"}], ",", "0.65`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.3969259357328153`"}], ",", "0.2977293803986058`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.57`"}], ",", "0.28`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.6366197723675814`"}], ",", "0"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.92824862794065*^9, 3.9282487770685263`*^9, {3.928249400398862*^9, 
   3.928249400977125*^9}, 3.928249446559361*^9, {3.9282495667382402`*^9, 
   3.928249568054953*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"243800d4-d1ab-4586-8802-6afa719063d3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"w", "=", 
   RowBox[{
    RowBox[{"Pi", "/", "2"}], "-", "0.15"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.92824965650455*^9, 3.928249676592963*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"4490ed60-d268-4b4c-a5e3-edcab1fe1f2d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sofaFromCap", "[", 
   RowBox[{"capVertices_", ",", "n_", ",", 
    RowBox[{"rotAngle_", ":", 
     FractionBox["\[Pi]", "2"]}]}], "]"}], ":=", 
  RowBox[{"Sofa", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       FractionBox[
        RowBox[{"i", " ", "rotAngle"}], "n"], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"fixEnds", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"u", "[", "t", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Max", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"N", "[", 
                RowBox[{"pt", ".", 
                 RowBox[{"u", "[", "t", "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"pt", ",", "capVertices"}], "}"}]}], "]"}], "]"}], 
            "-", "1"}], ")"}]}], "+", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"v", "[", "t", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Max", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"N", "[", 
                RowBox[{"pt", ".", 
                 RowBox[{"v", "[", "t", "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"pt", ",", "capVertices"}], "}"}]}], "]"}], "]"}], 
            "-", "1"}], ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", 
          RowBox[{"Subdivide", "[", 
           RowBox[{"0", ",", "rotAngle", ",", "n"}], "]"}]}], "}"}]}], "]"}], 
      ",", "rotAngle"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.928250320745653*^9, 3.928250325824885*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"540c44dd-3bf5-463f-ab04-91e4fe6a41e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sofaFromCurve", "[", 
   RowBox[{"curveFtn_", ",", "n_", ",", 
    RowBox[{"rotAngle_", ":", 
     RowBox[{"Pi", "/", "2"}]}]}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Sofa", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"i", "/", "n"}], "*", "rotAngle"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{"curveFtn", "[", 
        RowBox[{"i", "/", "n"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}], "]"}]}]], "Input",\

 CellLabel->"In[83]:=",ExpressionUUID->"07510f3d-c6d9-4d57-a779-52ce2cc66caf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1.56"}], ",", "0.25"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1.2"}], ",", "0.85"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.9"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.82", ",", "0.9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.3", ",", "0.65"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.4", ",", "0"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.928250110091722*^9, 3.928250212882329*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"3ab4bde1-2ff2-4c3f-97b5-f682922cdab7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"prettySofa", "=", 
   RowBox[{"sofaFromCap", "[", 
    RowBox[{"pts", ",", "120", ",", "w"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.928249650043359*^9, 3.9282496589357967`*^9}, 
   3.928250373887545*^9},
 CellLabel->
  "In[121]:=",ExpressionUUID->"cee1291f-3917-48e8-ab27-ab993df6404d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"smoothQ", "[", 
   RowBox[{"p_", ",", "q_", ",", "r_", ",", 
    RowBox[{"tol_", ":", "0.1`"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Abs", "[", 
    RowBox[{
     RowBox[{"PlanarAngle", "[", 
      RowBox[{
       RowBox[{"q", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"p", ",", "r"}], "}"}]}], ",", "\"\<Counterclockwise\>\""}], 
      "]"}], "-", 
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "2"]}], "]"}], "\[LessEqual]", 
   "tol"}]}]], "Input",
 CellLabel->
  "In[122]:=",ExpressionUUID->"7ac603b5-8263-4ce5-ae25-814df73cd8aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"smooth", "[", 
   RowBox[{"l_", ",", 
    RowBox[{"tol_", ":", "0.1`"}]}], "]"}], ":=", 
  RowBox[{"l", "//.", "\[VeryThinSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p___", ",", "q_", ",", "r_", ",", "s_", ",", "t___"}], "}"}], "/;", 
     RowBox[{"smoothQ", "[", 
      RowBox[{"q", ",", "r", ",", "s", ",", "tol"}], "]"}]}], 
    "\[RuleDelayed]", 
    RowBox[{"{", 
     RowBox[{"p", ",", "q", ",", "s", ",", "t"}], "}"}]}]}]}]], "Input",
 CellLabel->
  "In[123]:=",ExpressionUUID->"9a96d9d1-8efa-4c63-83d3-64de0ac9f192"],

Cell[BoxData[
 RowBox[{
  RowBox[{"prettySofaPolygon", "=", 
   RowBox[{"Polygon", "[", 
    RowBox[{"SofaVertices", "[", "prettySofa", "]"}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.920026381085547*^9, 3.9200263883888817`*^9}, {
  3.928249736897759*^9, 3.928249746843822*^9}, {3.928250494394133*^9, 
  3.928250526051174*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"970cd821-b4ce-47df-8e10-bdf46b7e6af4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"prettyNichePolygon", "=", 
   RowBox[{"Polygon", "[", 
    RowBox[{"Join", "[", 
     RowBox[{"smooth", "@", 
      RowBox[{"NicheVertices", "[", 
       RowBox[{"prettySofa", ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], "}"}]}], "]"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.920104477204125*^9, 3.920104482111731*^9}, {
  3.9201045638820333`*^9, 3.920104575847932*^9}, {3.928249739081378*^9, 
  3.9282497592432537`*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"ed5eb61c-540a-4466-88e5-42bc718e1817"],

Cell[BoxData[
 RowBox[{
  RowBox[{"prettyCapPolygon", "=", 
   RowBox[{"Polygon", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"CapVertices", "[", "prettySofa", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9201044792888308`*^9, 3.9201044847355537`*^9}, {
  3.920104582426999*^9, 3.920104588206221*^9}, {3.928249741453329*^9, 
  3.928249750922658*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"e5d84710-e24c-4b21-9e26-1010efbe4802"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"prettyRange", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"#", "+", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", ".2"}], ",", 
       RowBox[{"+", ".2"}]}], "}"}]}], "&"}], "/@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Graphics", "[", "prettySofaPolygon", "]"}], "//", "PlotRange"}],
     ")"}]}]}]], "Input",
 CellLabel->
  "In[127]:=",ExpressionUUID->"13d853d1-f217-42e0-ad36-a4d1355ba07a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.7599999999999998`"}], ",", "1.5999999999999999`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.2`"}], ",", "1.2`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.928249827982255*^9, 3.928250379644753*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"4c114e8c-54ed-48d1-91b2-5671ddbe3c5c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"monotoneSofaAngledCap", "=", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"hallway", "[", 
        RowBox[{"4", ",", 
         RowBox[{"SofaX", "[", 
          RowBox[{"prettySofa", ",", "39"}], "]"}], ",", 
         RowBox[{
          RowBox[{"39", "/", "120"}], "*", "w"}]}], "]"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
        RowBox[{"Lighter", "[", 
         RowBox[{"Pink", ",", "0.4"}], "]"}], ",", 
        RowBox[{"Opacity", "[", "0.6", "]"}], ",", "prettyNichePolygon"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
        "MS`SofaDefaultFillingColor", ",", "prettySofaPolygon"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<K\>\"", ",", 
            RowBox[{"Magnification", "->", "2.5"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.8"}], ",", "0.7"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"EdgeForm", "[", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"AbsoluteThickness", "[", "1.5`", "]"}]}], "}"}], "]"}], 
        ",", 
        RowBox[{"FaceForm", "[", "None", "]"}], ",", "prettyCapPolygon", ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", "0.001", "]"}], ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "0.8"}], ",", "0.8"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "0.8"}], ",", "1"}], "}"}]}], "}"}], "]"}]}], 
         "}"}]}], "}"}]}], "\[IndentingNewLine]", "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"PlotRange", "->", "prettyRange"}], ",", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"20", "cm"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.928249771888702*^9, 3.928249801582788*^9}, {
  3.928249850287012*^9, 3.928249886796958*^9}, {3.928250045323248*^9, 
  3.928250046264145*^9}, {3.928250409713344*^9, 3.928250410003265*^9}, {
  3.9282505339566593`*^9, 3.928250539837964*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"6c1d5a12-51c3-4bb6-8602-e5709aec2396"],

Cell[BoxData[
 GraphicsBox[{GeometricTransformationBox[GeometricTransformationBox[
     {GrayLevel[0.75], AbsoluteThickness[1.5], EdgeForm[None], 
      PolygonBox[{{-4, 0}, {0, 0}, {0, -4}, {1, -4}, {1, 1}, {-4, 1}}], 
      {GrayLevel[0], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
       LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}}, {{{
      0.8952702933176594, -0.4455234021944438}, {0.4455234021944438, 
      0.8952702933176594}}, {0., 0.}}], {0.27397033125350223`, 
    0.4672349261393803}], 
   {RGBColor[1., 0.7, 0.7], Opacity[0.6], EdgeForm[None], 
    PolygonBox[
     SofaPolygon`NicheVertices[<|
      SofaPolygon`Private`w -> 1.4207963267948966`, SofaPolygon`Private`n -> 
       120, SofaPolygon`Private`u -> CompressedData["
1:eJw11X1Uz4cXB/AmNCQih/h5SB5meSjHlLV6D6WVjEiRHxplRGsTiiitIcyM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        "], SofaPolygon`Private`x -> CompressedData["
1:eJwtVHs01PkDnRUyv+RxVlsrtG1CXtnyKNFVSUqSrGp/REj0RsrjR6wfErUh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        "], SofaPolygon`Private`p -> CompressedData["
1:eJxdlHs0lIsaxie3LqqzHSVC6aKNyESl2umRI9QukVK6IEoSQsmwu1DYhaI4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        "]|>, {{0, 0}}]]}, 
   {RGBColor[1, 1, 0.87], EdgeForm[None], PolygonBox[CompressedData["
1:eJw1V3k0lVsfVspQGRLpKtQVyixEUr8GGg1RpmsqUlK3IjKXq5KhzImijpRQ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     "]]}, {InsetBox[
     GraphicsBox[
      {Thickness[0.08396305625524769], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIjIIaxWZDYzFDMAOUzoImTqoYWenGZM9jcMxjcQK3w
IdWdAO3MAwM=
        "], CompressedData["
1:eJxl1QtMVEcUANBFIAZZYdt9u+tShF2W5a1SPwit2lp6bQqxJI0tKGK08cdH
Wi0mtKlYbI2xmhZb0RhdkBhNTQwRGmr80MYQlIilQfwRjZ9EFG2kYNRqCEiQ
7r2zcyfwJnnZnLydeTP3ztxxry7JLgg1mUwhgef7wDMu8FRh63HDL3kVC0M2
aCBtwtalQVFhoJ1Srn/9zaii75S/aTmVUVXvgvK7A7dSezWwlu356mK+C7Bb
YaYNRrBFu6Bv+/qKWbftsOjxtWf+kBio7e/Z2N6QAC+anp0s6ndCV8aK+dVn
E0D/L7Gnus0JSyLsO1KfKNM4I0Zvc433tnc64Vv8fqQHdqD3xsCdKZPrRnI8
sB/XczNOzNfkFeOuSIATswfO5WfpYPnsk7uzlnjg4arD19OifXB8+pe/htxJ
hOH+r7tqUnzw8nFv89xQL2wJO78rZbYPGvD9PKOnueNfrNunfBq23r/Q6AN/
ZfSmt5O9sLbk6Q9tnT549Hly//7hRDZNq1n5d+xfnggrF2Xrh9p88HfLB/XF
6coL6s4fNa31sP24vj8S2CIubh6P8perTOufoey5fj/H1OcyuBvjUaIs15uK
zerm+FC+05Tpfakb/i09aRtKDvY/44ZiHF9TLsB5tersrL/Gv3dgsc7jh0X8
FL+mI0nM/x8XtGOrS4IyzHOFRbgvHtKogybiMFeHTIyPX4NGjP+ADq4/DzUV
/Kbx/MgdjtHzPzKJTfsrwmkw7YsaZRkvOi9Vk9jZuL9XKdP+3udg+7B/rZ3z
RfO/ZmPnYP/DFvajzd1fXKqLZi/35sV2nJnI45nnR2X5p5jZNF5pJJv+Xz7B
YBqvWFmud5tjc3hxZiSb4lplZvfiOR6yGPzxld3LX4Uqy/xK548x5cevQzzl
wwIzp9ZaL3+oB9cXzvWiEuvS0zC4h/XhUxscuXW0O6UljOuPyP/w+9KdQ603
Dt4cZFfj9J0DBm/HOqEpizxag/EeZM9ZPS09vPkle+GDj66+ZX3Fpn3YboJd
OM8GK5zOaphTUzaOTfFsNbNFfqLYtL+TLCDHk/GRfo77J/c1NtXJK0bL+i0t
13sRp7dO+WxF09a0Fgtb7p+xpvi/a2NvwnN3TJk+P2iDnbQOs1iX1SH2d8RE
aMx5J2/kggOWYT7nWcR4B+KC59YerCtucT5yY7l/Bp7fjbFiPZft8DP+VsaK
fjuV6R5KV5b3j8hHzOj7q1BZ3j/SFK/dToPFOpRH5dscw6b9O11Z1OM32HT/
LJ3M+daw3jyIY9M9uMXFpnrUOcaB+irHo58fleneOzbmfY/Rcn/8D060WRc=

        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{29.771855541718555`, 37.85798256537983},
      PlotRange->{{0., 11.91}, {0., 15.139999999999999`}}], {-0.8, 0.7}], 
    {EdgeForm[{GrayLevel[0], AbsoluteThickness[1.5]}], FaceForm[None], 
     PolygonBox[{{1.4, 0.}, {1.3900087577553302`, 0.06984760304341231}, {
       1.2999999999999998`, 0.6500000000000002}, {0.8747873591385178, 
       0.8721919990383619}, {0.8552791212395735, 0.8820936461844141}, {
       0.07514094212828536, 1.}, {-0.9, 1.}, {-1.152381101777549, 
       0.8744047602687229}, {-1.1999999999999997`, 
       0.85}, {-1.5510694162317533`, 
       0.2652813098730485}, {-1.5599999999999998`, 
       0.2500000000000004}, {-1.5621024873506404`, 0.2360887000551441}, {0, 
       0}}], 
     {Thickness[0.001], LineBox[{{-0.8, 0.8}, {-0.8, 1}}]}}}},
  ImageSize->566.9291338582677,
  PlotRange->{{-1.7599999999999998`, 1.5999999999999999`}, {-0.2, 
   1.2}}]], "Output",
 CellChangeTimes->{{3.928249784581986*^9, 3.928249906179303*^9}, 
   3.9282500464877167`*^9, {3.928250389267161*^9, 3.9282504102387333`*^9}, {
   3.92825050176379*^9, 3.9282505400782213`*^9}},
 CellLabel->
  "Out[142]=",ExpressionUUID->"841441e4-ec05-4294-be41-229d1e39f64d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"prettySofaPolygon", "//", "Graphics"}]], "Input",
 CellChangeTimes->{{3.928249604199489*^9, 3.928249616627069*^9}, {
  3.928249729420043*^9, 3.928249743244955*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"d33329fb-7afa-4466-8ea0-7c60c994323d"],

Cell[BoxData[
 GraphicsBox[PolygonBox[CompressedData["
1:eJw1mHk0FVzbxkkUlaESEonqkTRrVM8lUTKVmZQpJKmESkVJMqRo1GAoRYUS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   "]]]], "Output",
 CellChangeTimes->{{3.928249612440998*^9, 3.9282496169558697`*^9}, {
  3.92824966033838*^9, 3.9282496791365347`*^9}, {3.928249729691781*^9, 
  3.928249761478506*^9}},
 CellLabel->"Out[96]=",ExpressionUUID->"3dd987e9-bdba-4843-9435-9547d218f107"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Subdivide", "[", 
  RowBox[{"0", ",", "1", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.9282491123416243`*^9, 3.928249114331526*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"6969d42d-e3e2-4762-b94b-9e4ed43b2581"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   FractionBox["1", "3"], ",", 
   FractionBox["2", "3"], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.928249114648226*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"43a398e0-8197-4a09-b7e2-e9c3ebee379d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"smoothSofa", "=", "SofaFromCap"}]], "Input",
 CellChangeTimes->{{3.9282488040398083`*^9, 
  3.9282488076742697`*^9}},ExpressionUUID->"c4dbece2-d6f6-4140-82f3-\
947a19e6c448"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"polygonSofa", "//", "NicheVertices"}], "//", "Polygon"}]], "Input",\

 CellChangeTimes->{{3.928248673036263*^9, 3.928248674570009*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"bebd1381-f75e-472d-9d3f-983922738ae2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["Polygon",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = "Ready", 
    Typeset`spolygon$$ = 
    Polygon[{{-0.6177998889711174, 
     0.16553898133384815`}, {-0.46799999999999997`, 
     0.425}, {-0.28414736709748717`, 
     0.31885263290251276`}, {-0.12799999999999986`, 0.47500000000000003`}, {
     0.009860180018589295, 0.3371398199814109}, {0.21399999999999997`, 
     0.455}, {0.3021449747575536, 0.3023284252880409}, {0.6480000000000002, 
     0.395}, {0.7538399310102936, 0.}}]}, 
    TemplateBox[{
      PaneSelectorBox[{False -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]], 
              ButtonFunction :> (Typeset`open$$ = True), Appearance -> None, 
              BaseStyle -> {}, Evaluator -> Automatic, Method -> 
              "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GraphicsBox[{
              Directive[
               Hue[0.6, 0.3, 0.85], 
               EdgeForm[
                Hue[0.6, 0.3, 0.85]]], 
              
              PolygonBox[{{-0.6177998889711174, 
               0.16553898133384815`}, {-0.46799999999999997`, 
               0.425}, {-0.28414736709748717`, 
               0.31885263290251276`}, {-0.12799999999999986`, 
               0.47500000000000003`}, {0.009860180018589295, 
               0.3371398199814109}, {0.21399999999999997`, 0.455}, {
               0.3021449747575536, 0.3023284252880409}, {0.6480000000000002, 
               0.395}, {0.7538399310102936, 0.}}]}, ImageSize -> 
             Dynamic[{5.25, 3.5} (CurrentValue["FontCapHeight"]/
                AbsoluteCurrentValue[Magnification])]], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Number of points: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["9", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Embedding dimension: \"", "SummaryItemAnnotation"],
                  "\[InvisibleSpace]", 
                 TagBox["2", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
          AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}], True -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]], 
              ButtonFunction :> (Typeset`open$$ = False), Appearance -> None, 
              BaseStyle -> {}, Evaluator -> Automatic, Method -> 
              "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GraphicsBox[{
              Directive[
               Hue[0.6, 0.3, 0.85], 
               EdgeForm[
                Hue[0.6, 0.3, 0.85]]], 
              
              PolygonBox[{{-0.6177998889711174, 
               0.16553898133384815`}, {-0.46799999999999997`, 
               0.425}, {-0.28414736709748717`, 
               0.31885263290251276`}, {-0.12799999999999986`, 
               0.47500000000000003`}, {0.009860180018589295, 
               0.3371398199814109}, {0.21399999999999997`, 0.455}, {
               0.3021449747575536, 0.3023284252880409}, {0.6480000000000002, 
               0.395}, {0.7538399310102936, 0.}}]}, ImageSize -> 
             Dynamic[{5.25, 3.5} (CurrentValue["FontCapHeight"]/
                AbsoluteCurrentValue[Magnification])]], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Number of points: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["9", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Embedding dimension: \"", "SummaryItemAnnotation"],
                  "\[InvisibleSpace]", 
                 TagBox["2", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Type: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  DynamicBox[
                   ToBoxes[
                    Quiet[
                    Apply[Region`PolygonDump`polygonType, 
                    Region`PolygonDump`computeType[Typeset`spolygon$$]]], 
                    StandardForm], SynchronousUpdating -> False, 
                   TrackedSymbols :> {}, CachedValue :> 
                   AnimatorBox[
                    0, {0, Infinity}, AppearanceElements -> "ProgressSlider", 
                    ImageSize -> 20]], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Bounds: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  DynamicBox[
                   ToBoxes[
                    Region`PolygonDump`iRegionBounds[Typeset`spolygon$$], 
                    StandardForm], SynchronousUpdating -> False, 
                   TrackedSymbols :> {}, CachedValue :> 
                   AnimatorBox[
                    0, {0, Infinity}, AppearanceElements -> "ProgressSlider", 
                    ImageSize -> 20]], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Area: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  DynamicBox[
                   ToBoxes[
                    Region`PolygonDump`iArea[Typeset`spolygon$$], 
                    StandardForm], SynchronousUpdating -> False, 
                   TrackedSymbols :> {}, CachedValue :> 
                   AnimatorBox[
                    0, {0, Infinity}, AppearanceElements -> "ProgressSlider", 
                    ImageSize -> 20]], "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
          AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}]}, 
       Dynamic[Typeset`open$$], ImageSize -> Automatic]},
     "SummaryPanel"],
    DynamicModuleValues:>{}], "]"}],
  Polygon[{{-0.6177998889711174, 
   0.16553898133384815`}, {-0.46799999999999997`, 
   0.425}, {-0.28414736709748717`, 
   0.31885263290251276`}, {-0.12799999999999986`, 0.47500000000000003`}, {
   0.009860180018589295, 0.3371398199814109}, {0.21399999999999997`, 0.455}, {
   0.3021449747575536, 0.3023284252880409}, {0.6480000000000002, 0.395}, {
   0.7538399310102936, 0.}}],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{3.928248674894104*^9, 3.928248784542935*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"de7c9b46-964b-4be6-b7d5-e5a05e857dbd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"DynamicModule", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"i", "=", "0"}], ",", 
     RowBox[{"ptsraw", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0.806`", ",", "0.`"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.6480000000000001`", ",", "0.395`"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.19200000000000017`", ",", "0.49`"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.028000000000000025`"}], ",", "0.4`"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.46799999999999997`"}], ",", "0.425`"}], "}"}], ",", 
        
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.3659999999999999`"}], ",", "0.22`"}], "}"}]}], 
       "}"}]}]}], "}"}], ",", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"sofa$", "=", 
       RowBox[{"Sofa", "[", 
        RowBox[{
         RowBox[{"N", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            FractionBox[
             RowBox[{"i", " ", 
              RowBox[{"(", 
               RowBox[{"5", " ", "\[Pi]"}], ")"}]}], 
             RowBox[{"5", " ", "12"}]], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}], ",", 
         RowBox[{"N", "[", 
          RowBox[{"fixEnds", "[", 
           RowBox[{"ptsraw", ",", 
            FractionBox[
             RowBox[{"5", " ", "\[Pi]"}], "12"]}], "]"}], "]"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"Graphics", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"hallway", "[", 
          RowBox[{"4", ",", 
           RowBox[{"SofaX", "[", 
            RowBox[{"sofa$", ",", "i"}], "]"}], ",", 
           FractionBox[
            RowBox[{"i", " ", 
             RowBox[{"(", 
              RowBox[{"5", " ", "\[Pi]"}], ")"}]}], 
            RowBox[{"5", " ", "12"}]]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"EdgeForm", "[", 
            RowBox[{"{", 
             RowBox[{"Black", ",", 
              RowBox[{"AbsoluteThickness", "[", "1.5`", "]"}]}], "}"}], "]"}],
            ",", "SofaDefaultFillingColor", ",", 
           RowBox[{"Polygon", "[", 
            RowBox[{"SofaVertices", "[", "sofa$", "]"}], "]"}]}], "}"}]}], 
        "}"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "600"}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}]}], "]"}]}], "]"}]}], 
  "]"}]], "Input",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.928248618952455*^9},ExpressionUUID->"88160038-c164-470d-b117-\
7c8d44578035"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"degeneratePtsraw", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.9820000000000002`", ",", "0.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.04800000000000004`"}], ",", "1.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.34999999999999987`"}], ",", "0.68`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1.12`"}], ",", "0.`"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"degenerateSofa", "=", 
   RowBox[{"Sofa", "[", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"i", " ", "\[Pi]"}], 
         RowBox[{"3", " ", "2"}]], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{"fixEnds", "[", 
       RowBox[{"degeneratePtsraw", ",", 
        FractionBox["\[Pi]", "2"]}], "]"}], "]"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.920973576868791*^9, 3.920973601847128*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"df82949c-fb5c-4b80-b4ff-03ad611d940b"],

Cell[CellGroupData[{

Cell[BoxData["degenerateSofa"], "Input",
 CellChangeTimes->{{3.9209736031680813`*^9, 3.920973605473404*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"84bacca8-11ea-407a-8551-5b3cb746f4a5"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"SofaPolygon`Private`w", "\[Rule]", "1.5707963267948966`"}], ",", 
   RowBox[{"SofaPolygon`Private`n", "\[Rule]", "3"}], ",", 
   RowBox[{"SofaPolygon`Private`u", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1.`", ",", "0.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.8660254037844387`", ",", "0.49999999999999994`"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"0.5000000000000001`", ",", "0.8660254037844386`"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"6.123233995736766`*^-17", ",", "1.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.`", ",", "1.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.49999999999999994`"}], ",", "0.8660254037844387`"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.8660254037844386`"}], ",", "0.5000000000000001`"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1.`"}], ",", "6.123233995736766`*^-17"}], "}"}]}], 
     "}"}]}], ",", 
   RowBox[{"SofaPolygon`Private`x", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.9820000000000002`", ",", "0.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.04800000000000004`"}], ",", "1.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.34999999999999987`"}], ",", "0.68`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1.12`"}], ",", "0.`"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"SofaPolygon`Private`p", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "0.9820000000000002`", ",", "0.45843078061834686`", ",", 
      "0.4138972745734184`", ",", 
      RowBox[{"-", "6.858022075225179`*^-17"}], ",", "0.`", ",", 
      "0.8900254037844387`", ",", "0.6431088913245535`", ",", "1.12`"}], 
     "}"}]}]}], "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{3.920973605836755*^9, 3.923237852634018*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"5c809783-50f6-44d8-b787-1b18db87b38f"]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True,ExpressionUUID->"0ee37919-b357-4117-bd0a-d6aab7c7bf8d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ptsraw", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.6366197723675814`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.27`", ",", "0.28`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3969259357328153`", ",", "0.4977293803986058`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.135`", ",", "0.65`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.135`"}], ",", "0.65`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.3969259357328153`"}], ",", "0.2977293803986058`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.57`"}], ",", "0.28`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.6366197723675814`"}], ",", "0"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.892822996409151*^9, {3.8928250105405807`*^9, 3.892825012397438*^9}, {
   3.892825097811844*^9, 3.892825131903902*^9}, {3.89282559340447*^9, 
   3.892825627728908*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"06d5ed9f-b857-478b-9017-ffe0bbacfe41"],

Cell[BoxData[
 RowBox[{
  RowBox[{"prettySofa", "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"pts", ",", "initSofa", ",", "newSofa", ",", 
       RowBox[{"beta", "=", 
        RowBox[{"Pi", "/", "2"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"pts", "=", 
       RowBox[{"fixEnds", "[", 
        RowBox[{"ptsraw", ",", "beta"}], "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"Monotonize", "@", 
       RowBox[{"sofaFromCurve", "[", 
        RowBox[{
         RowBox[{"BSplineFunction", "[", "pts", "]"}], ",", "250", ",", 
         "beta"}], "]"}]}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.892825030171319*^9, 3.89282508075217*^9}, {
   3.892825169762022*^9, 3.892825201828661*^9}, {3.914796463634839*^9, 
   3.914796471154351*^9}, 3.9147965304817867`*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"f964c979-9c0c-48a8-9552-91ce7f2d3518"],

Cell[BoxData[
 RowBox[{
  RowBox[{"smoothQ", "[", 
   RowBox[{"p_", ",", "q_", ",", "r_", ",", 
    RowBox[{"tol_", ":", "0.1`"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Abs", "[", 
    RowBox[{
     RowBox[{"PlanarAngle", "[", 
      RowBox[{
       RowBox[{"q", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"p", ",", "r"}], "}"}]}], ",", "\"\<Counterclockwise\>\""}], 
      "]"}], "-", 
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "2"]}], "]"}], "\[LessEqual]", 
   "tol"}]}]], "Input",
 CellLabel->"In[23]:=",ExpressionUUID->"d90335c4-290e-4376-919c-39d90c1a384a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"smooth", "[", 
   RowBox[{"l_", ",", 
    RowBox[{"tol_", ":", "0.1`"}]}], "]"}], ":=", 
  RowBox[{"l", "//.", "\[VeryThinSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p___", ",", "q_", ",", "r_", ",", "s_", ",", "t___"}], "}"}], "/;", 
     RowBox[{"smoothQ", "[", 
      RowBox[{"q", ",", "r", ",", "s", ",", "tol"}], "]"}]}], 
    "\[RuleDelayed]", 
    RowBox[{"{", 
     RowBox[{"p", ",", "q", ",", "s", ",", "t"}], "}"}]}]}]}]], "Input",
 CellLabel->"In[24]:=",ExpressionUUID->"9911e1ee-2760-4b33-b05e-0a923f72b91e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"hallwayWalls", "[", 
    RowBox[{"armlength_", ",", "override___"}], "]"}], ":=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{"Black", ",", "override", ",", "\[IndentingNewLine]", 
     RowBox[{"Line", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "armlength"}], ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"-", "armlength"}]}], "}"}]}], "}"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Line", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "armlength"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "armlength"}]}], "}"}]}], "}"}], "]"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.892827229801381*^9, 3.892827229992022*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"39545b72-c46a-4b84-b26a-6e14922701cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"transHallwayWalls", "[", 
   RowBox[{"corner_", ",", "angle_", ",", "armlength_", ",", "override___"}], 
   "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Translate", "[", 
   RowBox[{
    RowBox[{"Rotate", "[", 
     RowBox[{
      RowBox[{"hallwayWalls", "[", 
       RowBox[{"armlength", ",", "override"}], "]"}], ",", "angle", ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", "corner"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.892827094434627*^9, 3.89282712688878*^9}, {
  3.915583774825478*^9, 3.9155837761432753`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"81e6d686-7e1f-4564-9237-f52927c68cc1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"prettySofaPolygon", "=", 
   RowBox[{"Polygon", "[", 
    RowBox[{"smooth", "@", 
     RowBox[{"SofaVertices", "[", "prettySofa", "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8928274080794697`*^9, 3.89282741499424*^9}, {
  3.914796545878557*^9, 3.914796576815485*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"bac67c16-9c3f-4676-b5a8-740f7f96447c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"prettyNichePolygon", "=", 
   RowBox[{"Polygon", "[", 
    RowBox[{"smooth", "@", 
     RowBox[{"NicheVertices", "[", "prettySofa", "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.892827729488295*^9, 3.892827744552129*^9}, {
  3.914796581873787*^9, 3.914796583406044*^9}, {3.914854207522606*^9, 
  3.914854207668894*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"bbfe0f0d-3c7d-46c4-82d0-66c29c6e5440"],

Cell[BoxData[
 RowBox[{
  RowBox[{"prettyCapPolygon", "=", 
   RowBox[{"Polygon", "[", 
    RowBox[{"CapVertices", "[", "prettySofa", "]"}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.8928302697833*^9, 3.892830272945344*^9}, 
   3.892830310847651*^9, {3.9147965873497343`*^9, 3.9147965887793713`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"8493dca3-bedc-414a-b64a-7612cd78b6de"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"prettyRange", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"#", "+", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", ".3"}], ",", 
       RowBox[{"+", ".3"}]}], "}"}]}], "&"}], "/@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Graphics", "[", "prettySofaPolygon", "]"}], "//", "PlotRange"}],
     ")"}]}]}]], "Input",
 CellChangeTimes->{{3.892827534821886*^9, 3.8928275492523937`*^9}, {
  3.8928275914965754`*^9, 3.892827618543859*^9}, {3.8928276578732347`*^9, 
  3.892827669103467*^9}, {3.8928278323762293`*^9, 3.892827855135202*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"c361e681-e25e-43a5-bbea-84d45d92ba1e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.86107701045309`"}], ",", "1.7072180843459255`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.3`"}], ",", "1.3`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8928278489874573`*^9, 3.89282785544136*^9}, 
   3.892831183699129*^9, 3.89473698681257*^9, 3.894737027431665*^9, 
   3.894740545613326*^9, 3.895095936793948*^9, 3.89509616715278*^9, 
   3.895422679960312*^9, 3.913413423681697*^9, 3.913413658274328*^9, 
   3.914796478469316*^9, 3.9147965909275093`*^9, 3.914796906857168*^9, 
   3.914839584876527*^9, 3.914854214798369*^9, 3.9155822574786663`*^9, 
   3.915582784228463*^9, 3.91580306248447*^9, 3.919166743683764*^9, 
   3.920025956793004*^9, 3.920104356453352*^9, 3.920484155570263*^9, 
   3.9232378545729856`*^9, 3.9258577114693203`*^9, 3.9272036984531527`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"14665957-1ee7-460c-97fc-51c80587fbef"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"Clear", "[", "CalloutPoint", "]"}], "\n", 
 RowBox[{
  RowBox[{"CalloutPoint", "[", 
   RowBox[{"point_", ",", "label_", ",", 
    RowBox[{"markerSize_", ":", "2"}], ",", 
    RowBox[{"pos_", ":", "Automatic"}], ",", 
    RowBox[{"apos_", ":", "Automatic"}]}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Inset", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Callout", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", "label", ",", "pos", ",", 
          RowBox[{"Background", "->", "None"}]}], "]"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"LabelingSize", "->", "Full"}], ",", 
       RowBox[{"ImageSize", "->", "All"}], ",", 
       RowBox[{"Axes", "->", "False"}], ",", 
       RowBox[{"AlignmentPoint", "->", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"AbsolutePointSize", "[", "markerSize", "]"}]}]}], "]"}], "/.",
      " ", 
     RowBox[{"_Point", "->", "Nothing"}]}], ",", "point"}], "]"}]}]}], "Input",\

 CellChangeTimes->{{3.89283068150415*^9, 3.892830718398466*^9}, {
   3.8928307819507933`*^9, 3.892830788043766*^9}, {3.892830820770804*^9, 
   3.892830856959359*^9}, {3.892830990760702*^9, 3.892830990961149*^9}, 
   3.892831032193769*^9, {3.8928312111418333`*^9, 3.89283121310124*^9}, {
   3.8928312444060707`*^9, 3.8928312588825502`*^9}, {3.892831343950225*^9, 
   3.892831347427208*^9}, {3.892831700390667*^9, 3.892831703467217*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"32c464af-af62-419f-8bc4-1ecfd9289b08"],

Cell["", "PageBreak",
 PageBreakBelow->True,ExpressionUUID->"0ffee7aa-365e-4012-9863-ce90c387be39"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"??", "sofaFromCap"}]], "Input",
 CellChangeTimes->{{3.928249957760138*^9, 3.92824996940522*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"cace144e-c30f-408f-bc00-9eac8fa37ed0"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = True, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"Notebook$$20$247567`sofaFromCap\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"sofaFromCap", "[", 
                    RowBox[{"capVertices_", ",", "n_", ",", 
                    RowBox[{"rotAngle_", ":", 
                    FractionBox["\[Pi]", "2"]}]}], "]"}], ":=", 
                    RowBox[{"Sofa", "[", 
                    RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"N", "[", 
                    FractionBox[
                    RowBox[{"i", " ", "rotAngle"}], "n"], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}], ",", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"u", "[", "t", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Max", "[", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"N", "[", 
                    RowBox[{"pt", ".", 
                    RowBox[{"u", "[", "t", "]"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"pt", ",", "capVertices"}], "}"}]}], "]"}], "]"}],
                     "-", "1"}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"v", "[", "t", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Max", "[", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"N", "[", 
                    RowBox[{"pt", ".", 
                    RowBox[{"v", "[", "t", "]"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"pt", ",", "capVertices"}], "}"}]}], "]"}], "]"}],
                     "-", "1"}], ")"}]}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"t", ",", 
                    RowBox[{"Subdivide", "[", 
                    RowBox[{"0", ",", "rotAngle", ",", "n"}], "]"}]}], 
                    "}"}]}], "]"}]}], "]"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"Notebook$$20$247567`sofaFromCap\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"],
               ImageSizeCache->{10., {2., 8.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"],
               ImageSizeCache->{10., {2., 8.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"Notebook$$20$247567`sofaFromCap\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> "Notebook$$20$247567`sofaFromCap", 
    "Documentation" -> None, "OwnValues" -> None, "UpValues" -> None, 
    "DownValues" -> 
    Information`InformationValueForm[
     DownValues, $CellContext`sofaFromCap, {$CellContext`sofaFromCap[
         Pattern[$CellContext`capVertices, 
          Blank[]], 
         Pattern[$CellContext`n, 
          Blank[]], 
         Optional[
          Pattern[$CellContext`rotAngle, 
           Blank[]], Rational[1, 2] Pi]] :> SofaPolygon`Sofa[
         Table[
          
          N[($CellContext`i/$CellContext`n) $CellContext`rotAngle], \
{$CellContext`i, 0, $CellContext`n}], 
         Table[$CellContext`u[$CellContext`t] (Max[
              Table[
               N[
                Dot[$CellContext`pt, 
                 $CellContext`u[$CellContext`t]]], {$CellContext`pt, \
$CellContext`capVertices}]] - 1) + $CellContext`v[$CellContext`t] (Max[
              Table[
               N[
                Dot[$CellContext`pt, 
                 $CellContext`v[$CellContext`t]]], {$CellContext`pt, \
$CellContext`capVertices}]] - 1), {$CellContext`t, 
           Subdivide[0, $CellContext`rotAngle, $CellContext`n]}]]}], 
    "SubValues" -> None, "DefaultValues" -> None, "NValues" -> None, 
    "FormatValues" -> None, "Options" -> None, "Attributes" -> {}, "FullName" -> 
    "Notebook$$20$247567`sofaFromCap"|>, True]]], "Output",
 CellChangeTimes->{{3.92824995899306*^9, 3.928249969711836*^9}},
 CellLabel->
  "Out[108]=",ExpressionUUID->"0b43529c-e655-4ce2-93aa-147f47a31764"]
}, Open  ]]
},
WindowSize->{1324, 748},
WindowMargins->{{Automatic, -126}, {17, Automatic}},
CellContext->Notebook,
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ef766e34-7f8a-4120-9680-92e99b6e6032"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 672, 13, 110, "Input",ExpressionUUID->"b1fac3e8-3279-4854-9223-0d905815e3fd",
 InitializationCell->True],
Cell[1233, 35, 1118, 31, 110, "Input",ExpressionUUID->"47eb0a7b-5ca0-4900-ba1e-071b461d59b2",
 InitializationCell->True],
Cell[2354, 68, 472, 12, 89, "Input",ExpressionUUID->"c0b03298-ef5a-4b20-a26b-35e3aaf86c58",
 InitializationCell->True],
Cell[2829, 82, 631, 14, 89, "Input",ExpressionUUID->"6f4cf966-f858-40c8-b2f1-cd34a6278a8f",
 InitializationCell->True],
Cell[3463, 98, 231, 5, 4, "PageBreak",ExpressionUUID->"f9dfbe27-5697-42cb-8594-241dd654519e",
 PageBreakBelow->True,
 InitializationCell->True],
Cell[3697, 105, 736, 17, 68, "Input",ExpressionUUID->"67dac6b8-5133-4696-aee8-900f839d534b",
 InitializationCell->True],
Cell[4436, 124, 1093, 33, 110, "Input",ExpressionUUID->"6c1a7553-1e4c-4f05-bdc7-db19ea00d6c4",
 InitializationCell->True],
Cell[5532, 159, 669, 19, 46, "Input",ExpressionUUID->"9c67fb19-32da-4240-86fb-f6b9c31e4aac",
 InitializationCell->True],
Cell[6204, 180, 1311, 31, 68, "Input",ExpressionUUID->"5d44166a-5fa5-4193-8eeb-0839973f2cb9",
 InitializationCell->True],
Cell[7518, 213, 393, 9, 46, "Input",ExpressionUUID->"8db10c81-9f22-4007-ba26-31816d8680af",
 InitializationCell->True],
Cell[7914, 224, 4846, 111, 362, "Input",ExpressionUUID->"e7361bf1-cf29-4ff3-a1fb-1c59cfb5db47",
 InitializationCell->True],
Cell[12763, 337, 3813, 93, 257, "Input",ExpressionUUID->"1ff7dcef-512e-4cb9-ae49-e7cc9f758720",
 InitializationCell->True],
Cell[16579, 432, 626, 19, 68, "Input",ExpressionUUID->"0bc92957-be46-4e31-acd4-20620f8b01c4",
 InitializationCell->True],
Cell[17208, 453, 329, 10, 8, "Text",ExpressionUUID->"57845b53-5cd4-483a-89d1-061f856f5f54"],
Cell[CellGroupData[{
Cell[17562, 467, 335, 7, 30, "Input",ExpressionUUID->"1d7b5d3a-e84d-41dd-9eb4-12b1c6c55085"],
Cell[17900, 476, 3323, 66, 284, "Output",ExpressionUUID->"bafaaef1-353a-47ce-8929-16e122d62252"]
}, Open  ]],
Cell[21238, 545, 1120, 31, 52, "Input",ExpressionUUID->"243800d4-d1ab-4586-8802-6afa719063d3"],
Cell[22361, 578, 264, 6, 30, "Input",ExpressionUUID->"4490ed60-d268-4b4c-a5e3-edcab1fe1f2d"],
Cell[22628, 586, 1922, 54, 99, "Input",ExpressionUUID->"540c44dd-3bf5-463f-ab04-91e4fe6a41e8"],
Cell[24553, 642, 799, 23, 52, "Input",ExpressionUUID->"07510f3d-c6d9-4d57-a779-52ce2cc66caf"],
Cell[25355, 667, 719, 22, 30, "Input",ExpressionUUID->"3ab4bde1-2ff2-4c3f-97b5-f682922cdab7"],
Cell[26077, 691, 331, 8, 30, "Input",ExpressionUUID->"cee1291f-3917-48e8-ab27-ab993df6404d"],
Cell[26411, 701, 587, 18, 47, "Input",ExpressionUUID->"7ac603b5-8263-4ce5-ae25-814df73cd8aa"],
Cell[27001, 721, 584, 16, 30, "Input",ExpressionUUID->"9a96d9d1-8efa-4c63-83d3-64de0ac9f192"],
Cell[27588, 739, 419, 10, 30, "Input",ExpressionUUID->"970cd821-b4ce-47df-8e10-bdf46b7e6af4"],
Cell[28010, 751, 608, 16, 30, "Input",ExpressionUUID->"ed5eb61c-540a-4466-88e5-42bc718e1817"],
Cell[28621, 769, 565, 15, 30, "Input",ExpressionUUID->"e5d84710-e24c-4b21-9e26-1010efbe4802"],
Cell[CellGroupData[{
Cell[29211, 788, 428, 14, 30, "Input",ExpressionUUID->"13d853d1-f217-42e0-ad36-a4d1355ba07a"],
Cell[29642, 804, 407, 12, 34, "Output",ExpressionUUID->"4c114e8c-54ed-48d1-91b2-5671ddbe3c5c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30086, 821, 2577, 66, 199, "Input",ExpressionUUID->"6c1d5a12-51c3-4bb6-8602-e5709aec2396"],
Cell[32666, 889, 17123, 291, 253, "Output",ExpressionUUID->"841441e4-ec05-4294-be41-229d1e39f64d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49826, 1185, 267, 4, 30, "Input",ExpressionUUID->"d33329fb-7afa-4466-8ea0-7c60c994323d"],
Cell[50096, 1191, 7785, 129, 148, "Output",ExpressionUUID->"3dd987e9-bdba-4843-9435-9547d218f107"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57918, 1325, 242, 4, 30, "Input",ExpressionUUID->"6969d42d-e3e2-4762-b94b-9e4ed43b2581"],
Cell[58163, 1331, 258, 6, 50, "Output",ExpressionUUID->"43a398e0-8197-4a09-b7e2-e9c3ebee379d"]
}, Open  ]],
Cell[58436, 1340, 198, 4, 30, "Input",ExpressionUUID->"c4dbece2-d6f6-4140-82f3-947a19e6c448"],
Cell[CellGroupData[{
Cell[58659, 1348, 249, 5, 30, "Input",ExpressionUUID->"bebd1381-f75e-472d-9d3f-983922738ae2"],
Cell[58911, 1355, 8078, 166, 61, "Output",ExpressionUUID->"de7c9b46-964b-4be6-b7d5-e5a05e857dbd"]
}, Open  ]],
Cell[67004, 1524, 2941, 86, 192, "Input",ExpressionUUID->"88160038-c164-470d-b117-7c8d44578035"],
Cell[69948, 1612, 1190, 35, 72, "Input",ExpressionUUID->"df82949c-fb5c-4b80-b4ff-03ad611d940b"],
Cell[CellGroupData[{
Cell[71163, 1651, 187, 2, 30, "Input",ExpressionUUID->"84bacca8-11ea-407a-8551-5b3cb746f4a5"],
Cell[71353, 1655, 2121, 55, 104, "Output",ExpressionUUID->"5c809783-50f6-44d8-b787-1b18db87b38f"]
}, Open  ]],
Cell[73489, 1713, 99, 1, 4, "PageBreak",ExpressionUUID->"0ee37919-b357-4117-bd0a-d6aab7c7bf8d",
 PageBreakBelow->True],
Cell[73591, 1716, 1120, 31, 52, "Input",ExpressionUUID->"06d5ed9f-b857-478b-9017-ffe0bbacfe41"],
Cell[74714, 1749, 948, 23, 94, "Input",ExpressionUUID->"f964c979-9c0c-48a8-9552-91ce7f2d3518"],
Cell[75665, 1774, 583, 17, 47, "Input",ExpressionUUID->"d90335c4-290e-4376-919c-39d90c1a384a"],
Cell[76251, 1793, 580, 15, 30, "Input",ExpressionUUID->"9911e1ee-2760-4b33-b05e-0a923f72b91e"],
Cell[76834, 1810, 1143, 32, 94, "Input",ExpressionUUID->"39545b72-c46a-4b84-b26a-6e14922701cc"],
Cell[77980, 1844, 675, 16, 52, "Input",ExpressionUUID->"81e6d686-7e1f-4564-9237-f52927c68cc1"],
Cell[78658, 1862, 397, 9, 30, "Input",ExpressionUUID->"bac67c16-9c3f-4676-b5a8-740f7f96447c"],
Cell[79058, 1873, 447, 10, 30, "Input",ExpressionUUID->"bbfe0f0d-3c7d-46c4-82d0-66c29c6e5440"],
Cell[79508, 1885, 387, 8, 30, "Input",ExpressionUUID->"8493dca3-bedc-414a-b64a-7612cd78b6de"],
Cell[CellGroupData[{
Cell[79920, 1897, 642, 16, 30, "Input",ExpressionUUID->"c361e681-e25e-43a5-bbea-84d45d92ba1e"],
Cell[80565, 1915, 970, 19, 34, "Output",ExpressionUUID->"14665957-1ee7-460c-97fc-51c80587fbef"]
}, Open  ]],
Cell[81550, 1937, 1673, 37, 94, "Input",ExpressionUUID->"32c464af-af62-419f-8bc4-1ecfd9289b08"],
Cell[83226, 1976, 99, 1, 4, "PageBreak",ExpressionUUID->"0ffee7aa-365e-4012-9863-ce90c387be39",
 PageBreakBelow->True],
Cell[CellGroupData[{
Cell[83350, 1981, 203, 4, 30, "Input",ExpressionUUID->"cace144e-c30f-408f-bc00-9eac8fa37ed0"],
Cell[83556, 1987, 12537, 312, 228, "Output",ExpressionUUID->"0b43529c-e655-4ce2-93aa-147f47a31764"]
}, Open  ]]
}
]
*)



==> images/GerverSofa.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    908573,      16004]
NotebookOptionsPosition[    884427,      15511]
NotebookOutlinePosition[    903114,      15927]
CellTagsIndexPosition[    903071,      15924]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"<<", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<Setup.m\>\""}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.915562162534234*^9, 3.9155621653299437`*^9}, {
  3.936078179309466*^9, 3.93607818149897*^9}, {3.936083335373452*^9, 
  3.936083348279522*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"fa958db2-6bba-43ae-afd7-ec439168e6a7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"override", " ", ":", " ", 
    RowBox[{"sequence", " ", "of", " ", "graphics", " ", "options", " ", 
     RowBox[{"(", 
      RowBox[{"color", ",", " ", "thickness", ",", " ", 
       RowBox[{"etc", "."}]}], ")"}], " ", "to", " ", "override"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"hallwayWalls", "[", 
      RowBox[{"armlength_", ",", "override___"}], "]"}], ":=", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{"Black", ",", "override", ",", "\[IndentingNewLine]", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "armlength"}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "armlength"}]}], "}"}]}], "}"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "armlength"}], ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "armlength"}]}], "}"}]}], "}"}], "]"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"hallwayInterior", "[", 
      RowBox[{"armlength_", ",", "override___"}], "]"}], ":=", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
       "MS`SofaHallwayDefaultFillingColor", ",", "override", ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Polygon", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "armlength"}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "armlength"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "armlength"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "armlength"}], ",", "1"}], "}"}]}], "}"}], "]"}]}], 
      "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"hallway", "[", "armlength_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"hallwayInterior", "[", "armlength", "]"}], ",", 
       RowBox[{"hallwayWalls", "[", "armlength", "]"}]}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.891614376002705*^9, 3.891614451453704*^9}, {
   3.891614525757666*^9, 3.891614588425692*^9}, {3.891614639810089*^9, 
   3.891614735341257*^9}, {3.8925806572001753`*^9, 3.892580657632763*^9}, {
   3.892580726178426*^9, 3.892580727140565*^9}, 3.9155620163908978`*^9, {
   3.915562462598475*^9, 3.915562462762106*^9}, {3.9381414727419567`*^9, 
   3.938141482658029*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"567c384b-63d1-4565-8b5e-3845ca41f578"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gerverPlotRange", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "0.2`"}], "+", 
        RowBox[{
         RowBox[{"MS`GerverCNumerical", "[", 
          FractionBox["\[Pi]", "2"], "]"}], "\[LeftDoubleBracket]", "1", 
         "\[RightDoubleBracket]"}]}], ",", "1.2`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.2`"}], ",", "1.2`"}], "}"}]}], "}"}]}], ";"}]], "Input",\

 CellLabel->"In[5]:=",ExpressionUUID->"23cf4b17-164c-4165-81c0-21d6e8c095b5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gerver", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"sofa", "->", 
      RowBox[{"(", 
       RowBox[{"MS`GerverSofa", "/.", 
        RowBox[{
         RowBox[{"AbsoluteThickness", "[", "_", "]"}], "->", 
         RowBox[{"Sequence", "[", "]"}]}]}], ")"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"movement", "->", "MS`GerverSofaRotationPath"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.89161537023307*^9, 3.891615390293003*^9}, {
  3.938141507628289*^9, 3.938141538818789*^9}, {3.938141639777923*^9, 
  3.9381416416285143`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"0f7639b8-e2f2-4b16-9583-27c5e74ca6b3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gerverDescription", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"EdgeForm", "[", 
        RowBox[{"{", "Black", "}"}], "]"}], ",", 
       RowBox[{"Rest", "@", 
        RowBox[{"(", 
         RowBox[{"sofa", "/.", "gerver"}], ")"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", "MS`GerverSofaNormalTickMarks", ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"Red", ",", 
       RowBox[{"Line", "@", "MS`GerverSofaCurveSegment2"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"Red", ",", 
       RowBox[{"Line", "@", "MS`GerverSofaCurveSegment5"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", 
       RowBox[{"Dashing", "[", "0.003", "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"MS`GerverSofaRotationPathDashedSegments", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"-", "2"}], ";;"}], "]"}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", 
       RowBox[{"Line", "@", "MS`GerverSofaCurveSegment1"}]}], "}"}], ","}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQLflk49VV/944HuZfdg1EHy2qWboVSD98J70cRDM8
eFJXz/DWsYb/SD2IfvBD406v8VvH016S90E0ex7XUxB9SG3bMxC9dprTaxB9
r3HeexD94sfS7yD6yfVNP0D0q/JJf0D0Z6tXzH1A+oxyMAeIXuPmJwyiQ571
SYPoe1+i1ED0gW0NOiC65vpjPRBt5xNjBaIfCaaBaZbL5338rd46NoRdB9ML
tBcmgehLmhvSQTTb+m6N80B65c/v+iD6kYevXWXwW8cyfhYvEJ0z/yXbRCC9
7JEEO4hedfEfN4iWMp/BA6L3eZ3wANEnHjl5gug/81kDQPRcq+eBIJrHY9Xu
jPC3jmpPNoPppiJt/+aIt47txn5g+hXTmhAQ7XKaLQJEAwDpyb0+
  "],
 CellLabel->"In[7]:=",ExpressionUUID->"7c0caf7b-fe78-4305-99ab-b91f07898405"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gerverSolo", "=", 
  RowBox[{"Graphics", "[", 
   RowBox[{"gerverDescription", ",", 
    RowBox[{"ImageSize", "->", "width"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.938383907381399*^9, 3.9383839543172283`*^9}, {
  3.938720500449011*^9, 3.938720502456242*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"de0c4bfa-35c8-4c23-a3da-94315328ee29"],

Cell[BoxData[
 GraphicsBox[{
   {EdgeForm[GrayLevel[0]], 
    {RGBColor[1, 1, 0.87], 
     PolygonBox[{{-0.002931102747568361, 
       0.05518676049838907}, {-0.0075077211477384, 
       0.09053224433819837}, {-0.013606412660485952`, 
       0.1253351796409147}, {-0.02120120315269523, 
       0.15953289495971165`}, {-0.030263707684347576`, 
       0.19306373142378394`}, {-0.040763166503033424`, 
       0.22586713013002274`}, {-0.05266648405966139, 
       0.2578837183204711}, {-0.06593827100576961, 
       0.28905539424496024`}, {-0.08054088912959365, 
       0.3193254106095894}, {-0.09643449918483407, 
       0.34863845651307224`}, {-0.11357711156289788`, 
       0.3769407377744405}, {-0.1319246397562651, 
       0.4041800555571583}, {-0.15143095655755753`, 
       0.43030588319636326`}, {-0.17204795293586453`, 
       0.45526944113771095`}, {-0.19372559952891225`, 
       0.4790237698981564}, {-0.21641201068675506`, 
       0.5015238009609528}, {-0.2400535109998163, 
       0.522726425519191}, {-0.26459470424132275`, 
       0.5425905609843353}, {-0.28997854465145556`, 
       0.5610772151784293}, {-0.3161464104878934, 
       0.5781495481309521}, {-0.34303817976484235`, 
       0.5937729314036967}, {-0.370592308100146, 
       0.6079150048695116}, {-0.3987459085876401, 
       0.6205457308733012}, {-0.4274348336095711, 
       0.6316374457063071}, {-0.4565937585016293, 
       0.6411649083273959}, {-0.48615626698096903`, 
       0.6491053462678579}, {-0.5160358229611974, 
       0.6554156021434079}, {-0.5461316059131602, 
       0.6600426635877341}, {-0.5763764300476724, 
       0.6629794331345903}, {-0.6067035922391745, 
       0.6642219172844704}, {-0.6370462979339245, 
       0.6637684267295264}, {-0.6673377353194726, 
       0.6616195780275219}, {-0.6975111495100281, 
       0.6577782929908836}, {-0.727499916679408, 
       0.6522497957913859}, {-0.7572246746503857, 
       0.645057960820489}, {-0.7865796945555036, 
       0.63626619093454}, {-0.8154954846739376, 
       0.6258992640285892}, {-0.8439062017278565, 
       0.6139812781607924}, {-0.8717471399538075, 
       0.6005387757685603}, {-0.8989548155992705, 
       0.5856006962499344}, {-0.9254670496080297, 
       0.5691983257620765}, {-0.9512230484058931, 
       0.5513652443018654}, {-0.976163482700509, 
       0.5321372701363265}, {-1.0002305642113472`, 
       0.51155240165329}, {-1.0233681202482943`, 
       0.4896507567052537}, {-1.045521666059788, 
       0.46647450952194436`}, {-1.0666384748739537`, 
       0.4420678252694908}, {-1.0866676455588282`, 
       0.41647679233647555`}, {-1.1055601678304374`, 
       0.389749352429386}, {-1.1232689849402542`, 
       0.36193522856216287`}, {-1.1397490537763817`, 
       0.33308585102662447`}, {-1.1549574023156846`, 
       0.3032542814325403}, {-1.1688531843670402`, 
       0.2724951349080245}, {-1.1813977315488688`, 
       0.24086450055272687`}, {-1.192554602447161, 
       0.208419860238005}, {-1.2022896289033165`, 
       0.17522000584987357`}, {-1.2105709593842584`, 
       0.1413249550720373}, {-1.2173690993904753`, 
       0.10679586580772375`}, {-1.2226569488608843`, 
       0.07169494934034183}, {-1.224595356112935, 
       0.05518676049838907}, {-1.226164284520757, 
       0.05393398196390663}, {-1.227838485878468, 
       0.052637306541543444`}, {-1.2296195873906839`, 
       0.051299594902786044`}, {-1.2315091543658316`, 
       0.04992374603163245}, {-1.2335086894420904`, 
       0.048512696014961686`}, {-1.2356196318356432`, 
       0.04706941681843678}, {-1.2378433566114944`, 
       0.045596915048337586`}, {-1.2401811739771011`, 
       0.04409823069972405}, {-1.2426343285990682`, 
       0.042576435891334995`}, {-1.2452039989431383`, 
       0.04103463358763164}, {-1.2478912966377111`, 
       0.039475956308399146`}, {-1.2506972658611129`, 
       0.03790356482632364}, {-1.25362288275283, 
       0.03632064685296571}, {-1.2566690548489214`, 
       0.03473041571355542}, {-1.2598366205418015`, 
       0.03313610901103731}, {-1.2631263485645952`, 
       0.031540987279797435`}, {-1.266538937500247, 
       0.029948332629507732`}, {-1.270075015315565, 
       0.02836144737952641}, {-1.2737351389203686`, 
       0.02678365268429606}, {-1.2775197937519045`, 
       0.025218287150184128`}, {-1.2814293933846885`, 
       0.02366870544421342}, {-1.285464279165918, 
       0.022138276895132772`}, {-1.289624719876597, 
       0.02063038408728084}, {-1.2939109114185072`, 
       0.019148421447698342`}, {-1.2983229765271467`, 
       0.01769579382694633}, {-1.3028609645107572`, 
       0.016275915074090402`}, {-1.3075248510155446`, 
       0.014892206606312741`}, {-1.312314537817196, 
       0.013548095973615792`}, {-1.3172298526387862`, 
       0.012247015419083246`}, {-1.322270548995155, 
       0.010992400435165577`}, {-1.327436306063838, 
       0.00978768831645895}, {-1.3327267285826143`, 
       0.008636316709447676}, {-1.3381413467737344`, 
       0.007541722159681663}, {-1.3436796162948779`, 
       0.0065073386568613965`}, {-1.34934091821689, 
       0.005536596178303978}, {-1.3551245590283292`, 
       0.0046329192312645545`}, {-1.3610297706668522`, 
       0.003799725394588215}, {-1.367055710577463, 
       0.003040423860167941}, {-1.3732014617976305`, 
       0.002358413974684651}, {-1.3794660330692792`, 
       0.00175708378210564}, {-1.385848358977654, 
       0.0012398085674178777`}, {-1.3923473001170357`, 
       0.0008099494020726023}, {-1.398961643283296, 
       0.0004708516916175473}, {-1.406144222619559, 
       0.00021031225587999969`}, {-1.413554883601666, 
       0.000050270067591080924`}, {-2.2275264588605035`, 
        0}, {-2.2275264588605035`, 0.}, {-2.226778818785235, 
       0.016562087318832297`}, {-2.2245240237876267`, 
       0.051858217785779606`}, {-2.221401977586004, 
       0.08671801400284965}, {-2.2174344169630595`, 
       0.12111218014518921`}, {-2.2126442129613957`, 
       0.1550122774857072}, {-2.2070553402787363`, 
       0.18839076838343466`}, {-2.20069284502541, 
       0.22122105923695135`}, {-2.193582810877922, 
       0.2534775423446123}, {-2.1857523236644165`, 
       0.2851356366143848}, {-2.177229434419805, 
       0.3161718270672522}, {-2.1680431209502307`, 
       0.34656370307934997`}, {-2.158223247948455, 
       0.3762899953092721}, {-2.1478005257035693`, 
       0.4053306112583223}, {-2.1368064674502505`, 
       0.433666669412881}, {-2.125273345404538, 
       0.46128053191951573`}, {-2.1132341455348063`, 
       0.488155835744978}, {-2.1007225211182936`, 
       0.5142775222748028}, {-2.087772745135142, 
       0.5396318653058545}, {-2.0744196615534736`, 
       0.5642064973898445}, {-2.060698635560539, 
       0.5879904344865842}, {-2.0466455027964265`, 
       0.6109740988875171}, {-2.0322965176482186`, 
       0.633149340371914}, {-2.017688300663814, 
       0.6545094555599938}, {-2.0028577851459275`, 
       0.6750492054291635}, {-1.987842162987986, 
       0.6947648309615369}, {-1.9726814269605326`, 
       0.7136508981032055}, {-1.957450991769296, 
       0.731662322793316}, {-1.9421991235397567`, 
       0.748792495552475}, {-1.9269606024142123`, 
       0.7650523754383158}, {-1.911769627125311, 
       0.780454115453369}, {-1.8966597768986881`, 
       0.7950110398039961}, {-1.8816639741427468`, 
       0.808737619997373}, {-1.8668144479599484`, 
       0.8216494498020146}, {-1.8517349056071764`, 
       0.834092528316528}, {-1.8344565141786922`, 
       0.8476307429841015}, {-1.8170997087010683`, 
       0.8605292060035924}, {-1.799685718636366, 
       0.8727928624663366}, {-1.7822354667372662`, 
       0.8844273199469717}, {-1.7647695491743782`, 
       0.8954388359889434}, {-1.7473082161045403`, 
       0.9058343050101234}, {-1.7298713526966911`, 
       0.915621244642947}, {-1.7124784606314394`, 
       0.9248077815239432}, {-1.6951486400900015`, 
       0.9334026365479858}, {-1.6779005722476972`, 
       0.9414151096030314}, {-1.660752502286706, 
       0.9488550638015343}, {-1.6437222229422959`, 
       0.9557329092251386}, {-1.6268270585962146`, 
       0.9620595861996474}, {-1.6100838499304209`, 
       0.9678465481176384}, {-1.5935089391537998`, 
       0.9731057438264732}, {-1.5771181558139633`, 
       0.9778495995997846}, {-1.5609268032056878`, 
       0.9820910007108642}, {-1.54494964538698, 
       0.9858432726266891}, {-1.5292008948131945`, 
       0.9891201618416232}, {-1.513694200599049, 
       0.9919358163701126}, {-1.4984426374178013`, 
       0.9943047659179616}, {-1.4834586950462574`, 
       0.9962419017520215}, {-1.4687542685636858`, 
       0.997762456288358}, {-1.4543406492121078`, 
       0.9988819824191736}, {-1.4402285159248214`, 0.9996163325989604}, {
       0.19311838528487416`, 1}, {0.20588049050780868`, 0.9998371021345642}, {
       0.2192296636403373, 0.9993215654426753}, {0.2334833544817059, 
       0.998409999760843}, {0.2480336396227507, 0.9971058467423422}, {
       0.26286955423838015`, 0.9953933906899533}, {0.2779795250526531, 
       0.9932572252276954}, {0.2933513791219686, 0.9906822741052125}, {
       0.30897235328337636`, 0.9876538117518396}, {0.3248291042608626, 
       0.9841574835599668}, {0.3409077194218601, 0.9801793258775161}, {
       0.35719372817562994`, 0.9757057856895764}, {0.3736721140045674, 
       0.970723739969473}, {0.3903273271188975, 0.9652205146798088}, {
       0.4071432977246433, 0.959183903404288}, {0.4241034498941795, 
       0.9526021855914221}, {0.4411907160281173, 0.9454641443915238}, {
       0.4583875518967129, 0.937759084068725}, {0.47567595224844217`, 
       0.9294768469700844}, {0.4930374669728525, 0.9206078300342161}, {
       0.5104532178042704, 0.9111430008222366}, {0.5279039155524319, 
       0.9010739130542164}, {0.5453698778455953, 0.8903927216347229}, {
       0.5628310473712049, 0.8790921971514634}, {0.5802670105986886, 
       0.8671657398314587}, {0.5976570169685093, 0.8546073929396361}, {
       0.6149799985311277, 0.8414118556051765}, {0.6314182808508729, 
       0.8282253766914024}, {0.6461766128290161, 0.8157424492007895}, {
       0.6610981587900323, 0.8024535614782687}, {0.676151075050036, 
       0.7883425302944325}, {0.6913028054558849, 0.7733942808343234}, {
       0.7065201174207641, 0.7575948723338161}, {0.721769138799335, 
       0.740931522593583}, {0.7370153955684994, 0.7233926313446152}, {
       0.7522232021019651, 0.7049686061727517}, {0.7673224743481131, 
       0.6856947006839664}, {0.7822566151866801, 0.6655952729083485}, {
       0.7969883169142729, 0.6446732846774187}, {0.8114805011649897, 
       0.622933185417566}, {0.8256963734541855, 0.6003808975141803}, {
       0.8395994769976157, 0.5770237997908648}, {0.8531537457436141, 
       0.5528707091344943}, {0.8663235565571386, 0.5279318602988776}, {
       0.8790737804957698, 0.5022188839217362}, {0.8913698331190544, 
       0.47574478279161564`}, {0.9031777237739482, 0.44852390640320844`}, {
       0.9144641038005427, 0.42057192384137776`}, {0.9251963136037343, 
       0.39190579503593526`}, {0.9353424285380356, 0.36254374043093585`}, {
       0.944871303554305, 0.33250520911390946`}, {0.9537526165588203, 
       0.3018108454520528}, {0.9619569104367979, 0.270482454283951}, {
       0.9694556336941986, 0.23854296471688527`}, {0.9762211796734368, 
       0.2060163925812137}, {0.9822269243004318, 0.17292780159468057`}, {
       0.9874472623223037, 0.1393032632908148}, {0.9918576419969158, 
       0.10516981576682403`}, {0.9954345981974063, 0.07055542130756808}, {
       0.9981557838968255, 0.03548892294331121}, {1., 0.}, {
       0.19311838528487416`, 0}, {0.1874409947124228, 
       0.00003223380273019824}, {0.18176433615552234`, 
       0.00012893105484863916`}, {0.17608914153534122`, 
       0.0002900792886747254}, {0.17072035228968882`, 
       0.0005027722156384899}, {0.1656532713889946, 0.0007618524484453913}, {
       0.16065380121966927`, 0.0010744279966994235`}, {0.15572249501578242`, 
       0.0014389973736303092`}, {0.1508598806371257, 0.001854053520359627}, {
       0.14606646051507272`, 0.0023180841884660125`}, {0.14134271160385464`, 
       0.0028295723230492846`}, {0.13668908533725474`, 
       0.003386996446219851}, {0.13210600759072597`, 0.00398883104093973}, {
       0.12759387864893362`, 0.004633546935141488}, {0.12315307317872416`, 
       0.0053196116860514215`}, {0.11878394020752048`, 
       0.006045489964643271}, {0.11448680310714347`, 0.006809643940148828}, {
       0.11026195958305766`, 0.007610533664551798}, {0.10610968166903861`, 
       0.008446617456991325}, {0.10203021572725847`, 0.009316352288001662}, {
       0.09802378245378514, 0.01021819416351454}, {0.0940905768894895, 
       0.011150598508550835`}, {0.09023076843635428, 0.012112020550528296`}, {
       0.08644450087917692, 0.01310091570211215}, {0.08273189241265845, 
       0.014115739943535523`}, {0.0790930356738685, 0.015154950204316786`}, {
       0.07552799778007638, 0.01621700474430108}, {0.07203682037193698, 
       0.01730036353395334}, {0.06861951966201911, 0.018403488633830487`}, {
       0.06527608648866302, 0.019524844573160435`}, {0.06200648637515322, 
       0.020662898727455924`}, {0.05881065959419109, 0.021816121695091298`}, {
       0.055688521237651674`, 0.022982987672770593`}, {0.05263996129160721, 
       0.02416197482981559}, {0.04966484471659989, 0.0253515656812026}, {
       0.046763011533144626`, 0.026550247459277147`}, {0.04393427691244225, 
       0.0277565124840759}, {0.04117843127228228, 0.02896885853218551}, {
       0.038495240378113714`, 0.0301857892040683}, {0.035884445449261136`, 
       0.031405814289785054`}, {0.033345763270262736`, 
       0.032627450133045466`}, {0.030878886307305824`, 
       0.033849219993517185`}, {0.02848348282973449, 0.03506965440732461}, {
       0.02615919703660319, 0.036287291545669134`}, {0.023905649188249174`, 
       0.037500677571502695`}, {0.021722435742855702`, 0.03870836699418697}, {
       0.019609129497977183`, 0.03990892302207102}, {0.017565279736996415`, 
       0.04110091791292033}, {0.015590412380483283`, 0.04228293332213097}, {
       0.013684030142423368`, 0.0434535606486626}, {0.01184561269128407, 
       0.04461140137862486}, {0.010074616815884962`, 0.04575506742645193}, {
       0.008370476596038278, 0.0468831814736004}, {0.006732603577924528, 
       0.04799437730470638}, {0.005160386954167458, 0.04908730014113797}, {
       0.003653193748571674, 0.05016060697187968}, {0.0022103690054854695`, 
       0.051212966881686264`}, {0.000831235983750525, 
       0.05224306137644338}, {-0.0004849036448006258, 
       0.0532495847056735}, {-0.0017387695923393124`, 
       0.05423124418212578}, {-0.002931102747568361, 0.05518676049838907}}]}}, 
   {GrayLevel[0], 
    LineBox[{{0.01596303253315355, 
     0.07848937090996698}, {-0.002931102747568361, 0.05518676049838907}}], 
    LineBox[{{-0.48419176601805436`, 
     0.6794625011023181}, {-0.4907619666308456, 0.6501908003675183}}], 
    LineBox[{{-0.7433346928424489, 0.6794625011023181}, {-0.7367644922296577, 
     0.6501908003675183}}], 
    LineBox[{{-1.243489491393657, 0.07848937090996698}, {-1.224595356112935, 
     0.05518676049838907}}], 
    LineBox[{{0.1747097338121969, 0.03036064735697723}, {0.17353471350543026`,
      0.00038366740103960856`}}], 
    LineBox[{{0.19311838528487416`, 0.03}, {0.19311838528487416`, 0}}], 
    LineBox[{{-1.4022361926727003`, 
     0.03036064735697723}, {-1.4010611723659336`, 0.00038366740103960856`}}], 
    LineBox[{{-1.4206448441453774`, 0.03}, {-1.4206448441453774`, 0}}], 
    LineBox[{{0.726572058997657, 0.6889827032056987}, {0.7498746694092349, 
     0.7078768384864206}}], 
    LineBox[{{0.6079792713291069, 0.8086378304727416}, {0.6268734066098288, 
     0.8319404408843195}}], 
    LineBox[{{0.21152703675755144`, 0.9696393526430228}, {
     0.21270205706431808`, 0.9996163325989604}}], 
    LineBox[{{0.19311838528487416`, 0.97}, {0.19311838528487416`, 1}}], 
    LineBox[{{-1.9540985178581602`, 
     0.6889827032056987}, {-1.9774011282697381`, 0.7078768384864206}}], 
    LineBox[{{-1.8355057301896103`, 
     0.8086378304727416}, {-1.8543998654703322`, 0.8319404408843195}}], 
    LineBox[{{-1.4390534956180547`, 
     0.9696393526430228}, {-1.4402285159248214`, 0.9996163325989604}}], 
    LineBox[{{-1.4206448441453774`, 0.97}, {-1.4206448441453774`, 1}}], 
    LineBox[{{0.9787867965644036, 0.021213203435596423`}, {1., 0.}}], 
    LineBox[{{-2.206313255424907, 
     0.021213203435596423`}, {-2.2275264588605035`, 0.}}]}, 
   {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwB8QIO/SFib1JlAgAAAC4AAAACAAAAnmrVTPGX8786iQZncEGsP2Sj2HBe
nvO/HidbITydqz8O5Nn3OaXzvzR5SuxG86o/89KlloWs87+Un8/E8EOqPyKd
a/FCtPO/5tT/8JqPqT8DxYebc7zzv/NspvWn1qg/cHlQFxnF879OA8GLexmo
P8p549U0zvO/KrnclXpYpz9pi/U2yNfzv+1jVRULlKY/xoSjiNTh87+DkHcf
lMylP3nyRAdb7PO/1kGG0n0CpT8hWkDdXPfzvwxTpUoxNqQ/Hh/hItsC9L+T
aKmWGGijP+QML97WDvS/+FzOrJ6Yoj+kiscCURv0v9MYVV8vyKE/snu4cUoo
9L/4xglRN/egPzbQXPnDNfS/KViz6SMmoD9QyTpVvkP0v6yW2pTGqp4/7PPj
LTpS9L/FYtmDyAqdPy/d1hg4YfS/IcpigSxtmz92g2KYuHD0v9riSJrS0pk/
lIaLG7yA9L9mRUnvmzyYP/AZ8/1CkfS/NH4EnWqrlj/3ur+HTaL0vw3N1aMh
IJU/QK6H7duz9L/eMo3PpJuTP4NFPVDuxfS/J9ENn9gekj+D8By9hNj0v9ig
0iuiqpA/xhqdLZ/r9L9AEbcizn+OP+nXX4c9//S/5rkJqRq/iz8zYCacXxP1
vwOslpX2FIk/2V7GKQUo9b98E/0CL4OGP2ATIdotPfW/i/PHSZELhD9CRxxD
2VL1vxKNmc7qr4E/7Bid5gZp9b8maoCgEeR+P/+chDK2f/W/nIZxa3Cnej+l
Vq6A5pb1v7WGRbiKrXY/j4fwFpeu9b+nKFXJ9/lyPxtYHifHxvW/ZJO2CZog
bz8L2AvPdd/1v2npcyE76Gg/7deTGKL49b9Uzojc81FjP0abn/lKEva/z7ZZ
WL7JXD+AYzBUbyz2v5znBVAiUFQ/NtNq9g1H9r8Gmb4YWYpKP60ppJolYva/
3DjknZTbPj/+w5kVkX/2v66Tm4XokCs/ULnCueud9r91isNeIlsKP6DdkBQ=

     "]]}, 
   {RGBColor[1, 0, 0], 
    LineBox[{{0.19311838528487416`, 0}, {0.1874409947124228, 
      0.00003223380273019824}, {0.18176433615552234`, 
      0.00012893105484863916`}, {0.17608914153534122`, 
      0.0002900792886747254}, {0.17072035228968882`, 0.0005027722156384899}, {
      0.1656532713889946, 0.0007618524484453913}, {0.16065380121966927`, 
      0.0010744279966994235`}, {0.15572249501578242`, 
      0.0014389973736303092`}, {0.1508598806371257, 0.001854053520359627}, {
      0.14606646051507272`, 0.0023180841884660125`}, {0.14134271160385464`, 
      0.0028295723230492846`}, {0.13668908533725474`, 0.003386996446219851}, {
      0.13210600759072597`, 0.00398883104093973}, {0.12759387864893362`, 
      0.004633546935141488}, {0.12315307317872416`, 0.0053196116860514215`}, {
      0.11878394020752048`, 0.006045489964643271}, {0.11448680310714347`, 
      0.006809643940148828}, {0.11026195958305766`, 0.007610533664551798}, {
      0.10610968166903861`, 0.008446617456991325}, {0.10203021572725847`, 
      0.009316352288001662}, {0.09802378245378514, 0.01021819416351454}, {
      0.0940905768894895, 0.011150598508550835`}, {0.09023076843635428, 
      0.012112020550528296`}, {0.08644450087917692, 0.01310091570211215}, {
      0.08273189241265845, 0.014115739943535523`}, {0.0790930356738685, 
      0.015154950204316786`}, {0.07552799778007638, 0.01621700474430108}, {
      0.07203682037193698, 0.01730036353395334}, {0.06861951966201911, 
      0.018403488633830487`}, {0.06527608648866302, 0.019524844573160435`}, {
      0.06200648637515322, 0.020662898727455924`}, {0.05881065959419109, 
      0.021816121695091298`}, {0.055688521237651674`, 
      0.022982987672770593`}, {0.05263996129160721, 0.02416197482981559}, {
      0.04966484471659989, 0.0253515656812026}, {0.046763011533144626`, 
      0.026550247459277147`}, {0.04393427691244225, 0.0277565124840759}, {
      0.04117843127228228, 0.02896885853218551}, {0.038495240378113714`, 
      0.0301857892040683}, {0.035884445449261136`, 0.031405814289785054`}, {
      0.033345763270262736`, 0.032627450133045466`}, {0.030878886307305824`, 
      0.033849219993517185`}, {0.02848348282973449, 0.03506965440732461}, {
      0.02615919703660319, 0.036287291545669134`}, {0.023905649188249174`, 
      0.037500677571502695`}, {0.021722435742855702`, 0.03870836699418697}, {
      0.019609129497977183`, 0.03990892302207102}, {0.017565279736996415`, 
      0.04110091791292033}, {0.015590412380483283`, 0.04228293332213097}, {
      0.013684030142423368`, 0.0434535606486626}, {0.01184561269128407, 
      0.04461140137862486}, {0.010074616815884962`, 0.04575506742645193}, {
      0.008370476596038278, 0.0468831814736004}, {0.006732603577924528, 
      0.04799437730470638}, {0.005160386954167458, 0.04908730014113797}, {
      0.003653193748571674, 0.05016060697187968}, {0.0022103690054854695`, 
      0.051212966881686264`}, {0.000831235983750525, 
      0.05224306137644338}, {-0.0004849036448006258, 
      0.0532495847056735}, {-0.0017387695923393124`, 
      0.05423124418212578}, {-0.002931102747568361, 0.05518676049838907}}]}, 
   {RGBColor[0, 0, 1], Dashing[0.003], 
    LineBox[{{0., 0}, {-8.18800347056856*^-7, 
      0.0009275116975309651}, {-3.2749213303687074`*^-6, 
      0.0018548078024793835`}, {-7.367940360197344*^-6, 
      0.0027818858986714797`}, {-0.000013097431510257761`, 
      0.003708743570578647}, {-0.00002046296551862315, 
      0.004635378403321923}, {-0.000029464109788635822`, 
      0.005561787982676463}, {-0.000040100428389824034`, 
      0.006487969895076015}, {-0.000052371482058824747`, 
      0.007413921727617387}, {-0.00006627682820031231, 
      0.008339641068064922}, {-0.000081816020887933, 
      0.009265125504854964}, {-0.0000989886108652456, 
      0.010190372627100326`}, {-0.0001177941455466677, 
      0.01111538002459476}, {-0.0001382321690184281, 
      0.012040145287817414`}, {-0.00016030222203952497`, 
      0.012964666007937307`}, {-0.00018400384204269007`, 
      0.013888939776817781`}, {-0.0002093365631353587, 
      0.014812964187020975`}, {-0.0002362999161006456, 
      0.015736736831812266`}, {-0.000264893428398327, 
      0.01666025530516475}, {-0.000295116624165828, 
      0.017583517201763682`}, {-0.00032696902421921667`, 
      0.018506520117010938`}, {-0.0003604501460542031, 
      0.019429261647029475`}, {-0.0003955595038471451, 
      0.02035173938866778}, {-0.0004322966084560595, 
      0.02127395093950431}, {-0.0004706609674216393, 
      0.02219589389785197}, {-0.0005106520849682767, 
      0.02311756586276254}, {-0.0005522694620050923, 
      0.024038964434031126`}, {-0.0005955125961269697, 
      0.02496008721220061}, {-0.0006403809816155964, 
      0.025880931798566105`}, {-0.0006868741094405102, 
      0.026801495795179372`}, {-0.0007349914672601523, 
      0.0277217768048533}, {-0.000784732539422925, 
      0.028641772431166303`}, {-0.0008360968069682561, 
      0.029561480278466803`}, {-0.0008890837476276697, 
      0.030480897951877632`}, {-0.000943692835825861, 
      0.03140002305730049}, {-0.000999923542681779, 
      0.03231885320142038}, {-0.0010577753360097148`, 
      0.03323738599171003}, {-0.0011172476803203936`, 
      0.03415561903643432}, {-0.0011783400368220753`, 
      0.035073549944654746`}, {-0.0012410518634216599`, 
      0.03599117632623381}, {-0.0013053826147257977`, 
      0.036908495791839475`}, {-0.001371331742042008, 
      0.03782550595294957}, {-0.0014388986933798003`, 
      0.03874220442185623}, {-0.0015080829134518038`, 
      0.03965858881167033}, {-0.0015788838436749024`, 
      0.04057465673632587}, {-0.0016513009221713747`, 
      0.04149040581058443}, {-0.0017253335837700398`, 
      0.042405833650039554`}, {-0.001800981260007411, 
      0.04332093787112123}, {-0.0018782433791288515`, 
      0.044235716091100226`}, {-0.001957119366089741, 
      0.04515016592809256}, {-0.002037608642556643, 
      0.046064285001063895`}, {-0.0021197106269084816`, 
      0.046978070929833936`}, {-0.002203424734237722, 
      0.04789152133508088}, {-0.0022887503763515593`, 
      0.04880463383834576}, {-0.002375686961773109, 
      0.04971740606203693}, {-0.0024642338957426083`, 
      0.050629835629434385`}, {-0.0025543905802186194`, 
      0.051541920164694235`}, {-0.00264615641387924, 
      0.05245365729285307}, {-0.0027395307921233205`, 
      0.05336504463983237}, {-0.0028345131070716856`, 
      0.05427607983244288}, {-0.002931102747568361, 0.05518676049838907}}], 
    LineBox[CompressedData["
1:eJwtzH1Q0wUcBvBBkALBLHOAaMaoQ7jEshVE2BcED4VA2xaHlzCBKEbWgJhx
Ch6bbYwhjMbbYGNuvLm5jdeLDmH9OhDGmQhF8uroIrFiHJv8Iu2Y1de7nrvn
nvv88wRm8pjZrhQK5TD2yapz77z7oIEkIsuf/jgvxgiHHq3WpihIgm42bNt5
0wB9ZPmB6+gl2Z/DeqYBKtMktD2NJOFvjjExFq/BT7yhE8XopoebC31Z1yBe
7ZxbQI/e558JXtPD+/X7esObSOLll/YzZYV6oINzQY62R/Bv2Jw6kA1wWWvo
SqXl+yiRDg6fgYA4JUkEmCqKhd46kFvYh5rQf/UftA3VXYVhs0Cxjg7/PeiV
tb1XYSpBnRSjIokY1gJrR0cH1HUL35OjwTZ2LiSsAyy529p+QRsFHH14fzs4
w9yPHmwmiZmRAMrb77RD9xqbcQHNieDLXh9rg4SJyfxRtCXqt08Ck9uAzjjx
2FtNEquudr3bTCuIvzXOsNGiKq90a1orDMUOP25ED/SaVYaVFvC5wy2woiup
kvO8T1tg3FzC2HeFJD6n2r1CNrUQfWkuloO23CvKnivWwt17bE0zml1mUpa4
acH37sTxBfR0D23E77IGhKoXondpSIL3Mzj0OzVwu4Z+KRldJT/Ly3zzCkxy
v35OjJ61PHs67agaBJS+9UG0ZaB6Mo7dDJ6FD2kOdOqrPqRflgpGd3Mq6Fr8
+6DXPp+vhGjRWCILvTyhWy8rbYL4i56pQnRe0Yv+QbJGWPHc3t2FvtWWqDA0
KyAnV8VaRMsdnLpAYwNwae1H3FtIIulY/Vui6/UwOfxv8QE0fzm0c2a8Dn5M
k7qy0bmRaXtos7XgtiNoughd6JVnil2pgZNRunUleiRRL+WQcniq9BHbjM4J
Zlq5LnKY6t1wt6JZW/23M6lfwQ/3+S5baObJYEnC3mqozsmI920liV1GW/aR
lCrwIGpnX0P/MehwTORfhi6DvScB3WukukVUSiE/lDmTgZZLKRulOgmY81Vx
X6DfKBN460fEINrodErRN+wp+u6lLyE2NfcfFXqenuin+FsILuVdx01onjjM
xHleACntnKVBdPdWJ5+afhEKtp8eGkenEHH7A2vOw+5j4l+n0Wdnl303Lefg
G8Z3LCt6UXBqtcJZAMnztmdWnvwleVTcyvgMZBdsPjZ0pKRB7XHzI5hSak/Z
0SE5Zf2arHTw33SsPUDP9YQyJB8mQ1DJ0PgGmvJ//gNblBR9
     "]]}, 
   {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwBwQM+/CFib1JlAgAAADsAAAACAAAABAslzvcCaL86iQZncEGsP0CcwIxq
wH6/zoGqBB8ttz/eLiTLrd2Lvy1KzLD7CsA/G+u0qMS1lb8vfD7rkmvEP1c3
Cgtz/Z6/9yJB9k+2yD/aGwbm6N6kv24tk9A26cw/p1pD9Rn3qr/+3Ra2KoHQ
P+1Jhp1U4bC/a+1AMuJ/0j/mZ83kU560v7Zl1tjTb9Q/8no0bO6vuL8EgDas
F1DWP0KevLtjE72/iF1RC8wf2D8zFqUW6OLAv7IPFAYW3tk/byMC7xZiw7+n
tOavIYrbP0EFmtWqBca/pH8jcCIj3T859S8dAMzIv44HblBTqN4/TzwuhmOz
y798X2mkewzgP0BghM0Sus6/WITLxCy64D9PUlqgHu/Qv/J4UeHmXOE/mHV0
KwKP0r+EGzc0WPThP1LFcie+O9S/gW0tezOA4j+1o9doVvTVvy8gNBcwAOM/
Nh3czMi3178DMRUrCnTjP9cNM48Nhdm/b754uILb4z9JjuGhF1vbvyGah7tf
NuQ/QJ8UB9U43b/1fBNFbITkP+5v2ywvHd+/cyI8k3jF5D9o2eWOXYPgv4rP
DyQq+eQ//q9W/eh54b+aXsLKER/lP/Stp/usceK/V3rnpCA35T8fDuGmHWrj
vzO+gFJOQeU/IUD16q5i5L9Hdp1Ilz3lP8+ukqrUWuW/WbBA0vwr5T/Ctffm
AlLmvwFEDRCFDOU/kmK/561H57/P5Lf2Ot/kP+wfqz0vO+i/TfO3l1Ck5D+p
CPotqSvpv66oM+pKXOQ/N7qW/IkY6r/8+7LkXQfkP9IBKpRHAeu/+9HBELyl
4z/edQ9CWuXrv6z8PBidN+M/F5Sy4zzE7L/HEN2rPb3iP3by8hJtne2/HMFC
aN824j//WYNRa3Duv5eujbnIpOE/1PA3M7s877/S+4a9RAfhPzT1m8PxAPC/
/lBpJKNe4D9HxANAt1/wv5ivoCBwVt8/kccv7XS68L/+HrTmt9rdP7zSY4Hz
EPG/EV0J2dZK3D9pvvSc/WLxv4szqEaOp9o/1XjJ21+w8b+skZREp/HYP0Tf
Lubo+PG/MHd8YPIp1z803fmAaTzyvwrcOlFHUdU/8YDznLR68r/A+0elhGjT
PwzpimWfs/K/0fAvb49w0T+7IslOAefyv0sXUuCl1M4/BEeDIrQU879RkceB
gK3KPwRbxwyUPPO/FnVd8Zttxj8Kr4Cnf17zvxpQEqbvFsI/ZbBQBVh6879j
//1O+Va7P7JambsAkPO/YYS0pplasj+gFv09
     "]]}},
  ImageSize->404]], "Output",
 CellChangeTimes->{{3.938383914005817*^9, 3.938383954586385*^9}, 
   3.93872056018999*^9, 3.939022429225658*^9, 3.9394985528180304`*^9, 
   3.940799240464878*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"4626338e-9925-4c51-ba2c-1a500d33c19f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"save", "[", "gerverSolo", "]"}]], "Input",
 CellChangeTimes->{{3.9383839313704023`*^9, 3.9383839567467813`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"162ff7e9-5f30-4f31-8471-36be336e4830"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Sofa", "[", "ruleset_", "]"}], ":=", 
  RowBox[{"sofa", "/.", "ruleset"}]}], "\n", 
 RowBox[{
  RowBox[{"Sofa", "[", 
   RowBox[{"ruleset_", ",", "args__"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{"args", ",", 
    RowBox[{"Last", "@", 
     RowBox[{"(", 
      RowBox[{"sofa", "/.", "ruleset"}], ")"}]}]}], "}"}]}], "\n", 
 RowBox[{
  RowBox[{"Movement", "[", "ruleset_", "]"}], ":=", 
  RowBox[{"movement", "/.", "ruleset"}]}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.891662701348135*^9, 3.891662722755273*^9}, {
  3.8925759668584347`*^9, 3.892576005632455*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"f8d6a25d-f5af-4d29-a8b0-f0e91fbdda04"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HallwayTransform", "[", 
   RowBox[{"ruleset_", ",", "t_", ",", "hallway_"}], "]"}], ":=", "\n", 
  RowBox[{"Translate", "[", 
   RowBox[{
    RowBox[{"Rotate", "[", 
     RowBox[{"hallway", ",", "t", ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
    RowBox[{
     RowBox[{"Movement", "[", "ruleset", "]"}], "[", "t", "]"}]}], 
   "]"}]}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.8916627603662577`*^9, 3.891662798000256*^9}, {
  3.89166287350004*^9, 3.891662874521986*^9}, {3.8916629166588*^9, 
  3.891662977215207*^9}, {3.891664239381733*^9, 3.89166425247523*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"dcb5ae31-ef6a-446f-a521-42a98f3ff38d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SofaTransform", "[", 
   RowBox[{"ruleset_", ",", "t_"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Rotate", "[", 
   RowBox[{
    RowBox[{"Translate", "[", 
     RowBox[{
      RowBox[{"Sofa", "[", "ruleset", "]"}], ",", 
      RowBox[{"-", 
       RowBox[{
        RowBox[{"Movement", "[", "ruleset", "]"}], "[", "t", "]"}]}]}], "]"}],
     ",", 
    RowBox[{"-", "t"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SofaTransform", "[", 
   RowBox[{"ruleset_", ",", "t_", ",", "args__"}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Rotate", "[", 
   RowBox[{
    RowBox[{"Translate", "[", 
     RowBox[{
      RowBox[{"Sofa", "[", 
       RowBox[{"ruleset", ",", "args"}], "]"}], ",", 
      RowBox[{"-", 
       RowBox[{
        RowBox[{"Movement", "[", "ruleset", "]"}], "[", "t", "]"}]}]}], "]"}],
     ",", 
    RowBox[{"-", "t"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.892575620879939*^9, 3.892575621248498*^9}, {
  3.892575651942737*^9, 3.8925757012568893`*^9}, {3.892576024828836*^9, 
  3.892576032807001*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"8d7f79ee-e0d7-4196-ada3-d68f418c08a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gerverPlotRange", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "0.3`"}], "+", 
        RowBox[{
         RowBox[{"MS`GerverCNumerical", "[", 
          FractionBox["\[Pi]", "2"], "]"}], "\[LeftDoubleBracket]", "1", 
         "\[RightDoubleBracket]"}], "-", 
        RowBox[{
         RowBox[{
          RowBox[{"MS`GerverxNumerical", "[", 
           FractionBox["\[Pi]", "2"], "]"}], "\[LeftDoubleBracket]", "1", 
          "\[RightDoubleBracket]"}], "/", "2"}]}], ",", 
       RowBox[{"1.3`", "-", 
        RowBox[{
         RowBox[{
          RowBox[{"MS`GerverxNumerical", "[", 
           FractionBox["\[Pi]", "2"], "]"}], "\[LeftDoubleBracket]", "1", 
          "\[RightDoubleBracket]"}], "/", "2"}], "+", "0.3`"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.2`"}], ",", "1.2`"}], "}"}]}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.92314731824751*^9, 3.923147342923874*^9}, {
  3.923147447538715*^9, 3.923147451491053*^9}, {3.923147641015992*^9, 
  3.923147657051692*^9}, {3.936079070838243*^9, 3.936079078847672*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"40a35405-9e45-4339-b7bc-9d663ba5be6d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gerverSofa", "=", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{"Translate", "[", 
      RowBox[{
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"HallwayTransform", "[", 
            RowBox[{"gerver", ",", "#", ",", 
             RowBox[{"hallwayWalls", "[", 
              RowBox[{"4", ",", "LightGray", ",", "Thin"}], "]"}]}], "]"}], 
           "&"}], "/@", 
          RowBox[{"Subdivide", "[", 
           RowBox[{"0", ",", 
            RowBox[{"Pi", "/", "2"}], ",", "18"}], "]"}]}], ",", 
         "\[IndentingNewLine]", "gerverDescription", ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"PointSize", "[", "Medium", "]"}], ",", "Blue", ",", 
           RowBox[{"Point", "@", 
            RowBox[{"MS`GerverxNumerical", "[", 
             RowBox[{"Pi", "/", "6"}], "]"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{"Inset", "[", 
            RowBox[{
             RowBox[{"MaTeX", "[", "\"\<\\\\mathbf{x}_G(t)\>\"", "]"}], ",", 
             RowBox[{"MS`GerverxNumerical", "[", 
              RowBox[{"Pi", "/", "6"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"Left", ",", "Bottom"}], "}"}]}], "]"}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "10"}], ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"10", ",", "0"}], "}"}]}], "}"}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", "\"\<y=0\>\"", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"1.3", ",", "0"}], "}"}], ",", "Bottom"}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "10"}], ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"10", ",", "1"}], "}"}]}], "}"}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", "\"\<y=1\>\"", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"1.3", ",", "1"}], "}"}], ",", "Bottom"}], "]"}], ","}], 
        "\[IndentingNewLine]", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            RowBox[{"MS`GerverxNumerical", "[", 
             FractionBox["\[Pi]", "2"], "]"}], "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], "/", "2"}], ",", "0"}], "}"}]}], 
      "]"}], "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"PlotRange", "->", "gerverPlotRange"}], ",", " ", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"{", 
      RowBox[{"Automatic", ",", 
       RowBox[{"4", "cm"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.915562651070909*^9, 3.915562653680444*^9}, 
   3.915563123898196*^9, {3.9228852732429*^9, 3.9228853216643257`*^9}, {
   3.922885354778393*^9, 3.922885373366528*^9}, {3.922885448072703*^9, 
   3.922885472164599*^9}, {3.922885631843506*^9, 3.922885664389964*^9}, {
   3.9228856969619427`*^9, 3.922885879863019*^9}, {3.9231471491209497`*^9, 
   3.9231471534690733`*^9}, {3.9231472071825438`*^9, 3.923147210145999*^9}, {
   3.923147243735907*^9, 3.923147302977912*^9}, {3.923147371837989*^9, 
   3.9231474109665203`*^9}, {3.9231474606580973`*^9, 3.923147515820086*^9}, {
   3.923147553309434*^9, 3.9231476926799107`*^9}, {3.923236951922114*^9, 
   3.9232369810363703`*^9}, 3.923237302805908*^9, {3.927296499314417*^9, 
   3.927296511976264*^9}, {3.9272965892536592`*^9, 3.927296617620089*^9}, {
   3.936078191064076*^9, 3.9360782226373587`*^9}, {3.936078278986444*^9, 
   3.936078284230404*^9}, 3.936078316293826*^9, {3.9360788732633743`*^9, 
   3.9360788845486937`*^9}, {3.936079119433064*^9, 3.936079125979699*^9}, {
   3.936127055657256*^9, 3.936127056934251*^9}, {3.936127941560997*^9, 
   3.936127941715403*^9}, {3.938141698130097*^9, 3.938141732579383*^9}, {
   3.9381417645886*^9, 3.938141766065649*^9}, 3.938386304897429*^9, {
   3.938720526693829*^9, 3.9387205280656157`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"16156332-e687-463d-bf15-e3f094dfa106"],

Cell[BoxData[
 GraphicsBox[
  GeometricTransformationBox[{{
     GeometricTransformationBox[GeometricTransformationBox[
       {GrayLevel[0.85], Thickness[Tiny], LineBox[{{-4, 0}, {0, 0}, {0, -4}}],
         LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{1, 0}, {0, 1}}, {0, 0}}], {
      0., 0}], GeometricTransformationBox[GeometricTransformationBox[
       {GrayLevel[0.85], Thickness[Tiny], LineBox[{{-4, 0}, {0, 0}, {0, -4}}],
         LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
        0.9961946980917455, -0.08715574274765817}, {0.08715574274765817, 
        0.9961946980917455}}, {0, 0}}], {-0.012820761570815771`, 
      0.1213228202075695}], 
     GeometricTransformationBox[GeometricTransformationBox[
       {GrayLevel[0.85], Thickness[Tiny], LineBox[{{-4, 0}, {0, 0}, {0, -4}}],
         LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
        0.984807753012208, -0.17364817766693033`}, {0.17364817766693033`, 
        0.984807753012208}}, {0, 0}}], {-0.04421681760187872, 
      0.23563624571574174`}], 
     GeometricTransformationBox[GeometricTransformationBox[
       {GrayLevel[0.85], Thickness[Tiny], LineBox[{{-4, 0}, {0, 0}, {0, -4}}],
         LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
        0.9659258262890682, -0.2588190451025207}, {0.2588190451025207, 
        0.9659258262890682}}, {0, 0}}], {-0.09187348301137603, 
      0.3405608766123245}], 
     GeometricTransformationBox[GeometricTransformationBox[
       {GrayLevel[0.85], Thickness[Tiny], LineBox[{{-4, 0}, {0, 0}, {0, -4}}],
         LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
        0.9396926207859084, -0.3420201433256687}, {0.3420201433256687, 
        0.9396926207859084}}, {0, 0}}], {-0.15424440004943532`, 
      0.4338628083714493}], 
     GeometricTransformationBox[GeometricTransformationBox[
       {GrayLevel[0.85], Thickness[Tiny], LineBox[{{-4, 0}, {0, 0}, {0, -4}}],
         LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
        0.9063077870366499, -0.42261826174069944`}, {0.42261826174069944`, 
        0.9063077870366499}}, {0, 0}}], {-0.22949540756131317`, 
      0.5135226288784084}], 
     GeometricTransformationBox[GeometricTransformationBox[
       {GrayLevel[0.85], Thickness[Tiny], LineBox[{{-4, 0}, {0, 0}, {0, -4}}],
         LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{0.8660254037844386, -0.5}, {
        0.5, 0.8660254037844386}}, {0, 0}}], {-0.31553188159700846`, 
      0.5777703781515219}], 
     GeometricTransformationBox[GeometricTransformationBox[
       {GrayLevel[0.85], Thickness[Tiny], LineBox[{{-4, 0}, {0, 0}, {0, -4}}],
         LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
        0.8191520442889918, -0.573576436351046}, {0.573576436351046, 
        0.8191520442889918}}, {0, 0}}], {-0.41003012195945765`, 
      0.6251172001167321}], 
     GeometricTransformationBox[GeometricTransformationBox[
       {GrayLevel[0.85], Thickness[Tiny], LineBox[{{-4, 0}, {0, 0}, {0, -4}}],
         LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
        0.766044443118978, -0.6427876096865393}, {0.6427876096865393, 
        0.766044443118978}}, {0, 0}}], {-0.5104607416579824, 
      0.6543691834537279}], 
     GeometricTransformationBox[GeometricTransformationBox[
       {GrayLevel[0.85], Thickness[Tiny], LineBox[{{-4, 0}, {0, 0}, {0, -4}}],
         LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
        0.7071067811865475, -0.7071067811865475}, {0.7071067811865475, 
        0.7071067811865475}}, {0, 0}}], {-0.6137632294302516, 
      0.6642678135388861}], 
     GeometricTransformationBox[GeometricTransformationBox[
       {GrayLevel[0.85], Thickness[Tiny], LineBox[{{-4, 0}, {0, 0}, {0, -4}}],
         LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
        0.6427876096865393, -0.766044443118978}, {0.766044443118978, 
        0.6427876096865393}}, {0, 0}}], {-0.7170657172025209, 
      0.6543691834537279}], 
     GeometricTransformationBox[GeometricTransformationBox[
       {GrayLevel[0.85], Thickness[Tiny], LineBox[{{-4, 0}, {0, 0}, {0, -4}}],
         LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
        0.573576436351046, -0.8191520442889918}, {0.8191520442889918, 
        0.573576436351046}}, {0, 0}}], {-0.8174963369010457, 
      0.6251172001167321}], 
     GeometricTransformationBox[GeometricTransformationBox[
       {GrayLevel[0.85], Thickness[Tiny], LineBox[{{-4, 0}, {0, 0}, {0, -4}}],
         LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{0.5, -0.8660254037844386}, {
        0.8660254037844386, 0.5}}, {0, 0}}], {-0.9119945772634949, 
      0.5777703781515219}], 
     GeometricTransformationBox[GeometricTransformationBox[
       {GrayLevel[0.85], Thickness[Tiny], LineBox[{{-4, 0}, {0, 0}, {0, -4}}],
         LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
        0.42261826174069944`, -0.9063077870366499}, {0.9063077870366499, 
        0.42261826174069944`}}, {0, 0}}], {-0.9980310512991901, 
      0.5135226288784084}], 
     GeometricTransformationBox[GeometricTransformationBox[
       {GrayLevel[0.85], Thickness[Tiny], LineBox[{{-4, 0}, {0, 0}, {0, -4}}],
         LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
        0.3420201433256687, -0.9396926207859084}, {0.9396926207859084, 
        0.3420201433256687}}, {0, 0}}], {-1.073282058811068, 
      0.4338628083714493}], 
     GeometricTransformationBox[GeometricTransformationBox[
       {GrayLevel[0.85], Thickness[Tiny], LineBox[{{-4, 0}, {0, 0}, {0, -4}}],
         LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
        0.2588190451025207, -0.9659258262890682}, {0.9659258262890682, 
        0.2588190451025207}}, {0, 0}}], {-1.1356529758491274`, 
      0.3405608766123245}], 
     GeometricTransformationBox[GeometricTransformationBox[
       {GrayLevel[0.85], Thickness[Tiny], LineBox[{{-4, 0}, {0, 0}, {0, -4}}],
         LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
        0.17364817766693033`, -0.984807753012208}, {0.984807753012208, 
        0.17364817766693033`}}, {0, 0}}], {-1.1833096412586246`, 
      0.23563624571574174`}], 
     GeometricTransformationBox[GeometricTransformationBox[
       {GrayLevel[0.85], Thickness[Tiny], LineBox[{{-4, 0}, {0, 0}, {0, -4}}],
         LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
        0.08715574274765817, -0.9961946980917455}, {0.9961946980917455, 
        0.08715574274765817}}, {0, 0}}], {-1.2147056972896875`, 
      0.1213228202075695}], 
     GeometricTransformationBox[GeometricTransformationBox[
       {GrayLevel[0.85], Thickness[Tiny], LineBox[{{-4, 0}, {0, 0}, {0, -4}}],
         LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{0, -1}, {1, 0}}, {0, 
        0}}], {-1.2275264588605033`, 0}]}, {
     {EdgeForm[GrayLevel[0]], 
      {RGBColor[1, 1, 0.87], 
       PolygonBox[{{-0.002931102747568361, 
         0.05518676049838907}, {-0.0075077211477384, 
         0.09053224433819837}, {-0.013606412660485952`, 
         0.1253351796409147}, {-0.02120120315269523, 
         0.15953289495971165`}, {-0.030263707684347576`, 
         0.19306373142378394`}, {-0.040763166503033424`, 
         0.22586713013002274`}, {-0.05266648405966139, 
         0.2578837183204711}, {-0.06593827100576961, 
         0.28905539424496024`}, {-0.08054088912959365, 
         0.3193254106095894}, {-0.09643449918483407, 
         0.34863845651307224`}, {-0.11357711156289788`, 
         0.3769407377744405}, {-0.1319246397562651, 
         0.4041800555571583}, {-0.15143095655755753`, 
         0.43030588319636326`}, {-0.17204795293586453`, 
         0.45526944113771095`}, {-0.19372559952891225`, 
         0.4790237698981564}, {-0.21641201068675506`, 
         0.5015238009609528}, {-0.2400535109998163, 
         0.522726425519191}, {-0.26459470424132275`, 
         0.5425905609843353}, {-0.28997854465145556`, 
         0.5610772151784293}, {-0.3161464104878934, 
         0.5781495481309521}, {-0.34303817976484235`, 
         0.5937729314036967}, {-0.370592308100146, 
         0.6079150048695116}, {-0.3987459085876401, 
         0.6205457308733012}, {-0.4274348336095711, 
         0.6316374457063071}, {-0.4565937585016293, 
         0.6411649083273959}, {-0.48615626698096903`, 
         0.6491053462678579}, {-0.5160358229611974, 
         0.6554156021434079}, {-0.5461316059131602, 
         0.6600426635877341}, {-0.5763764300476724, 
         0.6629794331345903}, {-0.6067035922391745, 
         0.6642219172844704}, {-0.6370462979339245, 
         0.6637684267295264}, {-0.6673377353194726, 
         0.6616195780275219}, {-0.6975111495100281, 
         0.6577782929908836}, {-0.727499916679408, 
         0.6522497957913859}, {-0.7572246746503857, 
         0.645057960820489}, {-0.7865796945555036, 
         0.63626619093454}, {-0.8154954846739376, 
         0.6258992640285892}, {-0.8439062017278565, 
         0.6139812781607924}, {-0.8717471399538075, 
         0.6005387757685603}, {-0.8989548155992705, 
         0.5856006962499344}, {-0.9254670496080297, 
         0.5691983257620765}, {-0.9512230484058931, 
         0.5513652443018654}, {-0.976163482700509, 
         0.5321372701363265}, {-1.0002305642113472`, 
         0.51155240165329}, {-1.0233681202482943`, 
         0.4896507567052537}, {-1.045521666059788, 
         0.46647450952194436`}, {-1.0666384748739537`, 
         0.4420678252694908}, {-1.0866676455588282`, 
         0.41647679233647555`}, {-1.1055601678304374`, 
         0.389749352429386}, {-1.1232689849402542`, 
         0.36193522856216287`}, {-1.1397490537763817`, 
         0.33308585102662447`}, {-1.1549574023156846`, 
         0.3032542814325403}, {-1.1688531843670402`, 
         0.2724951349080245}, {-1.1813977315488688`, 
         0.24086450055272687`}, {-1.192554602447161, 
         0.208419860238005}, {-1.2022896289033165`, 
         0.17522000584987357`}, {-1.2105709593842584`, 
         0.1413249550720373}, {-1.2173690993904753`, 
         0.10679586580772375`}, {-1.2226569488608843`, 
         0.07169494934034183}, {-1.224595356112935, 
         0.05518676049838907}, {-1.226164284520757, 
         0.05393398196390663}, {-1.227838485878468, 
         0.052637306541543444`}, {-1.2296195873906839`, 
         0.051299594902786044`}, {-1.2315091543658316`, 
         0.04992374603163245}, {-1.2335086894420904`, 
         0.048512696014961686`}, {-1.2356196318356432`, 
         0.04706941681843678}, {-1.2378433566114944`, 
         0.045596915048337586`}, {-1.2401811739771011`, 
         0.04409823069972405}, {-1.2426343285990682`, 
         0.042576435891334995`}, {-1.2452039989431383`, 
         0.04103463358763164}, {-1.2478912966377111`, 
         0.039475956308399146`}, {-1.2506972658611129`, 
         0.03790356482632364}, {-1.25362288275283, 
         0.03632064685296571}, {-1.2566690548489214`, 
         0.03473041571355542}, {-1.2598366205418015`, 
         0.03313610901103731}, {-1.2631263485645952`, 
         0.031540987279797435`}, {-1.266538937500247, 
         0.029948332629507732`}, {-1.270075015315565, 
         0.02836144737952641}, {-1.2737351389203686`, 
         0.02678365268429606}, {-1.2775197937519045`, 
         0.025218287150184128`}, {-1.2814293933846885`, 
         0.02366870544421342}, {-1.285464279165918, 
         0.022138276895132772`}, {-1.289624719876597, 
         0.02063038408728084}, {-1.2939109114185072`, 
         0.019148421447698342`}, {-1.2983229765271467`, 
         0.01769579382694633}, {-1.3028609645107572`, 
         0.016275915074090402`}, {-1.3075248510155446`, 
         0.014892206606312741`}, {-1.312314537817196, 
         0.013548095973615792`}, {-1.3172298526387862`, 
         0.012247015419083246`}, {-1.322270548995155, 
         0.010992400435165577`}, {-1.327436306063838, 
         0.00978768831645895}, {-1.3327267285826143`, 
         0.008636316709447676}, {-1.3381413467737344`, 
         0.007541722159681663}, {-1.3436796162948779`, 
         0.0065073386568613965`}, {-1.34934091821689, 
         0.005536596178303978}, {-1.3551245590283292`, 
         0.0046329192312645545`}, {-1.3610297706668522`, 
         0.003799725394588215}, {-1.367055710577463, 
         0.003040423860167941}, {-1.3732014617976305`, 
         0.002358413974684651}, {-1.3794660330692792`, 
         0.00175708378210564}, {-1.385848358977654, 
         0.0012398085674178777`}, {-1.3923473001170357`, 
         0.0008099494020726023}, {-1.398961643283296, 
         0.0004708516916175473}, {-1.406144222619559, 
         0.00021031225587999969`}, {-1.413554883601666, 
         0.000050270067591080924`}, {-2.2275264588605035`, 
          0}, {-2.2275264588605035`, 0.}, {-2.226778818785235, 
         0.016562087318832297`}, {-2.2245240237876267`, 
         0.051858217785779606`}, {-2.221401977586004, 
         0.08671801400284965}, {-2.2174344169630595`, 
         0.12111218014518921`}, {-2.2126442129613957`, 
         0.1550122774857072}, {-2.2070553402787363`, 
         0.18839076838343466`}, {-2.20069284502541, 
         0.22122105923695135`}, {-2.193582810877922, 
         0.2534775423446123}, {-2.1857523236644165`, 
         0.2851356366143848}, {-2.177229434419805, 
         0.3161718270672522}, {-2.1680431209502307`, 
         0.34656370307934997`}, {-2.158223247948455, 
         0.3762899953092721}, {-2.1478005257035693`, 
         0.4053306112583223}, {-2.1368064674502505`, 
         0.433666669412881}, {-2.125273345404538, 
         0.46128053191951573`}, {-2.1132341455348063`, 
         0.488155835744978}, {-2.1007225211182936`, 
         0.5142775222748028}, {-2.087772745135142, 
         0.5396318653058545}, {-2.0744196615534736`, 
         0.5642064973898445}, {-2.060698635560539, 
         0.5879904344865842}, {-2.0466455027964265`, 
         0.6109740988875171}, {-2.0322965176482186`, 
         0.633149340371914}, {-2.017688300663814, 
         0.6545094555599938}, {-2.0028577851459275`, 
         0.6750492054291635}, {-1.987842162987986, 
         0.6947648309615369}, {-1.9726814269605326`, 
         0.7136508981032055}, {-1.957450991769296, 
         0.731662322793316}, {-1.9421991235397567`, 
         0.748792495552475}, {-1.9269606024142123`, 
         0.7650523754383158}, {-1.911769627125311, 
         0.780454115453369}, {-1.8966597768986881`, 
         0.7950110398039961}, {-1.8816639741427468`, 
         0.808737619997373}, {-1.8668144479599484`, 
         0.8216494498020146}, {-1.8517349056071764`, 
         0.834092528316528}, {-1.8344565141786922`, 
         0.8476307429841015}, {-1.8170997087010683`, 
         0.8605292060035924}, {-1.799685718636366, 
         0.8727928624663366}, {-1.7822354667372662`, 
         0.8844273199469717}, {-1.7647695491743782`, 
         0.8954388359889434}, {-1.7473082161045403`, 
         0.9058343050101234}, {-1.7298713526966911`, 
         0.915621244642947}, {-1.7124784606314394`, 
         0.9248077815239432}, {-1.6951486400900015`, 
         0.9334026365479858}, {-1.6779005722476972`, 
         0.9414151096030314}, {-1.660752502286706, 
         0.9488550638015343}, {-1.6437222229422959`, 
         0.9557329092251386}, {-1.6268270585962146`, 
         0.9620595861996474}, {-1.6100838499304209`, 
         0.9678465481176384}, {-1.5935089391537998`, 
         0.9731057438264732}, {-1.5771181558139633`, 
         0.9778495995997846}, {-1.5609268032056878`, 
         0.9820910007108642}, {-1.54494964538698, 
         0.9858432726266891}, {-1.5292008948131945`, 
         0.9891201618416232}, {-1.513694200599049, 
         0.9919358163701126}, {-1.4984426374178013`, 
         0.9943047659179616}, {-1.4834586950462574`, 
         0.9962419017520215}, {-1.4687542685636858`, 
         0.997762456288358}, {-1.4543406492121078`, 
         0.9988819824191736}, {-1.4402285159248214`, 0.9996163325989604}, {
         0.19311838528487416`, 1}, {0.20588049050780868`, 
         0.9998371021345642}, {0.2192296636403373, 0.9993215654426753}, {
         0.2334833544817059, 0.998409999760843}, {0.2480336396227507, 
         0.9971058467423422}, {0.26286955423838015`, 0.9953933906899533}, {
         0.2779795250526531, 0.9932572252276954}, {0.2933513791219686, 
         0.9906822741052125}, {0.30897235328337636`, 0.9876538117518396}, {
         0.3248291042608626, 0.9841574835599668}, {0.3409077194218601, 
         0.9801793258775161}, {0.35719372817562994`, 0.9757057856895764}, {
         0.3736721140045674, 0.970723739969473}, {0.3903273271188975, 
         0.9652205146798088}, {0.4071432977246433, 0.959183903404288}, {
         0.4241034498941795, 0.9526021855914221}, {0.4411907160281173, 
         0.9454641443915238}, {0.4583875518967129, 0.937759084068725}, {
         0.47567595224844217`, 0.9294768469700844}, {0.4930374669728525, 
         0.9206078300342161}, {0.5104532178042704, 0.9111430008222366}, {
         0.5279039155524319, 0.9010739130542164}, {0.5453698778455953, 
         0.8903927216347229}, {0.5628310473712049, 0.8790921971514634}, {
         0.5802670105986886, 0.8671657398314587}, {0.5976570169685093, 
         0.8546073929396361}, {0.6149799985311277, 0.8414118556051765}, {
         0.6314182808508729, 0.8282253766914024}, {0.6461766128290161, 
         0.8157424492007895}, {0.6610981587900323, 0.8024535614782687}, {
         0.676151075050036, 0.7883425302944325}, {0.6913028054558849, 
         0.7733942808343234}, {0.7065201174207641, 0.7575948723338161}, {
         0.721769138799335, 0.740931522593583}, {0.7370153955684994, 
         0.7233926313446152}, {0.7522232021019651, 0.7049686061727517}, {
         0.7673224743481131, 0.6856947006839664}, {0.7822566151866801, 
         0.6655952729083485}, {0.7969883169142729, 0.6446732846774187}, {
         0.8114805011649897, 0.622933185417566}, {0.8256963734541855, 
         0.6003808975141803}, {0.8395994769976157, 0.5770237997908648}, {
         0.8531537457436141, 0.5528707091344943}, {0.8663235565571386, 
         0.5279318602988776}, {0.8790737804957698, 0.5022188839217362}, {
         0.8913698331190544, 0.47574478279161564`}, {0.9031777237739482, 
         0.44852390640320844`}, {0.9144641038005427, 0.42057192384137776`}, {
         0.9251963136037343, 0.39190579503593526`}, {0.9353424285380356, 
         0.36254374043093585`}, {0.944871303554305, 0.33250520911390946`}, {
         0.9537526165588203, 0.3018108454520528}, {0.9619569104367979, 
         0.270482454283951}, {0.9694556336941986, 0.23854296471688527`}, {
         0.9762211796734368, 0.2060163925812137}, {0.9822269243004318, 
         0.17292780159468057`}, {0.9874472623223037, 0.1393032632908148}, {
         0.9918576419969158, 0.10516981576682403`}, {0.9954345981974063, 
         0.07055542130756808}, {0.9981557838968255, 0.03548892294331121}, {1.,
          0.}, {0.19311838528487416`, 0}, {0.1874409947124228, 
         0.00003223380273019824}, {0.18176433615552234`, 
         0.00012893105484863916`}, {0.17608914153534122`, 
         0.0002900792886747254}, {0.17072035228968882`, 
         0.0005027722156384899}, {0.1656532713889946, 
         0.0007618524484453913}, {0.16065380121966927`, 
         0.0010744279966994235`}, {0.15572249501578242`, 
         0.0014389973736303092`}, {0.1508598806371257, 
         0.001854053520359627}, {0.14606646051507272`, 
         0.0023180841884660125`}, {0.14134271160385464`, 
         0.0028295723230492846`}, {0.13668908533725474`, 
         0.003386996446219851}, {0.13210600759072597`, 0.00398883104093973}, {
         0.12759387864893362`, 0.004633546935141488}, {0.12315307317872416`, 
         0.0053196116860514215`}, {0.11878394020752048`, 
         0.006045489964643271}, {0.11448680310714347`, 
         0.006809643940148828}, {0.11026195958305766`, 
         0.007610533664551798}, {0.10610968166903861`, 
         0.008446617456991325}, {0.10203021572725847`, 
         0.009316352288001662}, {0.09802378245378514, 0.01021819416351454}, {
         0.0940905768894895, 0.011150598508550835`}, {0.09023076843635428, 
         0.012112020550528296`}, {0.08644450087917692, 0.01310091570211215}, {
         0.08273189241265845, 0.014115739943535523`}, {0.0790930356738685, 
         0.015154950204316786`}, {0.07552799778007638, 0.01621700474430108}, {
         0.07203682037193698, 0.01730036353395334}, {0.06861951966201911, 
         0.018403488633830487`}, {0.06527608648866302, 
         0.019524844573160435`}, {0.06200648637515322, 
         0.020662898727455924`}, {0.05881065959419109, 
         0.021816121695091298`}, {0.055688521237651674`, 
         0.022982987672770593`}, {0.05263996129160721, 0.02416197482981559}, {
         0.04966484471659989, 0.0253515656812026}, {0.046763011533144626`, 
         0.026550247459277147`}, {0.04393427691244225, 0.0277565124840759}, {
         0.04117843127228228, 0.02896885853218551}, {0.038495240378113714`, 
         0.0301857892040683}, {0.035884445449261136`, 
         0.031405814289785054`}, {0.033345763270262736`, 
         0.032627450133045466`}, {0.030878886307305824`, 
         0.033849219993517185`}, {0.02848348282973449, 0.03506965440732461}, {
         0.02615919703660319, 0.036287291545669134`}, {0.023905649188249174`, 
         0.037500677571502695`}, {0.021722435742855702`, 
         0.03870836699418697}, {0.019609129497977183`, 0.03990892302207102}, {
         0.017565279736996415`, 0.04110091791292033}, {0.015590412380483283`, 
         0.04228293332213097}, {0.013684030142423368`, 0.0434535606486626}, {
         0.01184561269128407, 0.04461140137862486}, {0.010074616815884962`, 
         0.04575506742645193}, {0.008370476596038278, 0.0468831814736004}, {
         0.006732603577924528, 0.04799437730470638}, {0.005160386954167458, 
         0.04908730014113797}, {0.003653193748571674, 0.05016060697187968}, {
         0.0022103690054854695`, 0.051212966881686264`}, {
         0.000831235983750525, 0.05224306137644338}, {-0.0004849036448006258, 
         0.0532495847056735}, {-0.0017387695923393124`, 
         0.05423124418212578}, {-0.002931102747568361, 
         0.05518676049838907}}]}}, 
     {GrayLevel[0], 
      LineBox[{{0.01596303253315355, 
       0.07848937090996698}, {-0.002931102747568361, 0.05518676049838907}}], 
      LineBox[{{-0.48419176601805436`, 
       0.6794625011023181}, {-0.4907619666308456, 0.6501908003675183}}], 
      LineBox[{{-0.7433346928424489, 
       0.6794625011023181}, {-0.7367644922296577, 0.6501908003675183}}], 
      LineBox[{{-1.243489491393657, 0.07848937090996698}, {-1.224595356112935,
        0.05518676049838907}}], 
      LineBox[{{0.1747097338121969, 0.03036064735697723}, {
       0.17353471350543026`, 0.00038366740103960856`}}], 
      LineBox[{{0.19311838528487416`, 0.03}, {0.19311838528487416`, 0}}], 
      LineBox[{{-1.4022361926727003`, 
       0.03036064735697723}, {-1.4010611723659336`, 
       0.00038366740103960856`}}], 
      LineBox[{{-1.4206448441453774`, 0.03}, {-1.4206448441453774`, 0}}], 
      LineBox[{{0.726572058997657, 0.6889827032056987}, {0.7498746694092349, 
       0.7078768384864206}}], 
      LineBox[{{0.6079792713291069, 0.8086378304727416}, {0.6268734066098288, 
       0.8319404408843195}}], 
      LineBox[{{0.21152703675755144`, 0.9696393526430228}, {
       0.21270205706431808`, 0.9996163325989604}}], 
      LineBox[{{0.19311838528487416`, 0.97}, {0.19311838528487416`, 1}}], 
      LineBox[{{-1.9540985178581602`, 
       0.6889827032056987}, {-1.9774011282697381`, 0.7078768384864206}}], 
      LineBox[{{-1.8355057301896103`, 
       0.8086378304727416}, {-1.8543998654703322`, 0.8319404408843195}}], 
      LineBox[{{-1.4390534956180547`, 
       0.9696393526430228}, {-1.4402285159248214`, 0.9996163325989604}}], 
      LineBox[{{-1.4206448441453774`, 0.97}, {-1.4206448441453774`, 1}}], 
      LineBox[{{0.9787867965644036, 0.021213203435596423`}, {1., 0.}}], 
      LineBox[{{-2.206313255424907, 
       0.021213203435596423`}, {-2.2275264588605035`, 0.}}]}, 
     {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwB8QIO/SFib1JlAgAAAC4AAAACAAAAnmrVTPGX8786iQZncEGsP2Sj2HBe
nvO/HidbITydqz8O5Nn3OaXzvzR5SuxG86o/89KlloWs87+Un8/E8EOqPyKd
a/FCtPO/5tT/8JqPqT8DxYebc7zzv/NspvWn1qg/cHlQFxnF879OA8GLexmo
P8p549U0zvO/KrnclXpYpz9pi/U2yNfzv+1jVRULlKY/xoSjiNTh87+DkHcf
lMylP3nyRAdb7PO/1kGG0n0CpT8hWkDdXPfzvwxTpUoxNqQ/Hh/hItsC9L+T
aKmWGGijP+QML97WDvS/+FzOrJ6Yoj+kiscCURv0v9MYVV8vyKE/snu4cUoo
9L/4xglRN/egPzbQXPnDNfS/KViz6SMmoD9QyTpVvkP0v6yW2pTGqp4/7PPj
LTpS9L/FYtmDyAqdPy/d1hg4YfS/IcpigSxtmz92g2KYuHD0v9riSJrS0pk/
lIaLG7yA9L9mRUnvmzyYP/AZ8/1CkfS/NH4EnWqrlj/3ur+HTaL0vw3N1aMh
IJU/QK6H7duz9L/eMo3PpJuTP4NFPVDuxfS/J9ENn9gekj+D8By9hNj0v9ig
0iuiqpA/xhqdLZ/r9L9AEbcizn+OP+nXX4c9//S/5rkJqRq/iz8zYCacXxP1
vwOslpX2FIk/2V7GKQUo9b98E/0CL4OGP2ATIdotPfW/i/PHSZELhD9CRxxD
2VL1vxKNmc7qr4E/7Bid5gZp9b8maoCgEeR+P/+chDK2f/W/nIZxa3Cnej+l
Vq6A5pb1v7WGRbiKrXY/j4fwFpeu9b+nKFXJ9/lyPxtYHifHxvW/ZJO2CZog
bz8L2AvPdd/1v2npcyE76Gg/7deTGKL49b9Uzojc81FjP0abn/lKEva/z7ZZ
WL7JXD+AYzBUbyz2v5znBVAiUFQ/NtNq9g1H9r8Gmb4YWYpKP60ppJolYva/
3DjknZTbPj/+w5kVkX/2v66Tm4XokCs/ULnCueud9r91isNeIlsKP6DdkBQ=

       "]]}, 
     {RGBColor[1, 0, 0], 
      LineBox[{{0.19311838528487416`, 0}, {0.1874409947124228, 
        0.00003223380273019824}, {0.18176433615552234`, 
        0.00012893105484863916`}, {0.17608914153534122`, 
        0.0002900792886747254}, {0.17072035228968882`, 
        0.0005027722156384899}, {0.1656532713889946, 0.0007618524484453913}, {
        0.16065380121966927`, 0.0010744279966994235`}, {0.15572249501578242`, 
        0.0014389973736303092`}, {0.1508598806371257, 0.001854053520359627}, {
        0.14606646051507272`, 0.0023180841884660125`}, {0.14134271160385464`, 
        0.0028295723230492846`}, {0.13668908533725474`, 
        0.003386996446219851}, {0.13210600759072597`, 0.00398883104093973}, {
        0.12759387864893362`, 0.004633546935141488}, {0.12315307317872416`, 
        0.0053196116860514215`}, {0.11878394020752048`, 
        0.006045489964643271}, {0.11448680310714347`, 0.006809643940148828}, {
        0.11026195958305766`, 0.007610533664551798}, {0.10610968166903861`, 
        0.008446617456991325}, {0.10203021572725847`, 0.009316352288001662}, {
        0.09802378245378514, 0.01021819416351454}, {0.0940905768894895, 
        0.011150598508550835`}, {0.09023076843635428, 
        0.012112020550528296`}, {0.08644450087917692, 0.01310091570211215}, {
        0.08273189241265845, 0.014115739943535523`}, {0.0790930356738685, 
        0.015154950204316786`}, {0.07552799778007638, 0.01621700474430108}, {
        0.07203682037193698, 0.01730036353395334}, {0.06861951966201911, 
        0.018403488633830487`}, {0.06527608648866302, 
        0.019524844573160435`}, {0.06200648637515322, 
        0.020662898727455924`}, {0.05881065959419109, 
        0.021816121695091298`}, {0.055688521237651674`, 
        0.022982987672770593`}, {0.05263996129160721, 0.02416197482981559}, {
        0.04966484471659989, 0.0253515656812026}, {0.046763011533144626`, 
        0.026550247459277147`}, {0.04393427691244225, 0.0277565124840759}, {
        0.04117843127228228, 0.02896885853218551}, {0.038495240378113714`, 
        0.0301857892040683}, {0.035884445449261136`, 0.031405814289785054`}, {
        0.033345763270262736`, 0.032627450133045466`}, {0.030878886307305824`,
         0.033849219993517185`}, {0.02848348282973449, 0.03506965440732461}, {
        0.02615919703660319, 0.036287291545669134`}, {0.023905649188249174`, 
        0.037500677571502695`}, {0.021722435742855702`, 
        0.03870836699418697}, {0.019609129497977183`, 0.03990892302207102}, {
        0.017565279736996415`, 0.04110091791292033}, {0.015590412380483283`, 
        0.04228293332213097}, {0.013684030142423368`, 0.0434535606486626}, {
        0.01184561269128407, 0.04461140137862486}, {0.010074616815884962`, 
        0.04575506742645193}, {0.008370476596038278, 0.0468831814736004}, {
        0.006732603577924528, 0.04799437730470638}, {0.005160386954167458, 
        0.04908730014113797}, {0.003653193748571674, 0.05016060697187968}, {
        0.0022103690054854695`, 0.051212966881686264`}, {0.000831235983750525,
         0.05224306137644338}, {-0.0004849036448006258, 
        0.0532495847056735}, {-0.0017387695923393124`, 
        0.05423124418212578}, {-0.002931102747568361, 0.05518676049838907}}]}, 
     {RGBColor[0, 0, 1], Dashing[0.003], 
      LineBox[{{0., 0}, {-8.18800347056856*^-7, 
        0.0009275116975309651}, {-3.2749213303687074`*^-6, 
        0.0018548078024793835`}, {-7.367940360197344*^-6, 
        0.0027818858986714797`}, {-0.000013097431510257761`, 
        0.003708743570578647}, {-0.00002046296551862315, 
        0.004635378403321923}, {-0.000029464109788635822`, 
        0.005561787982676463}, {-0.000040100428389824034`, 
        0.006487969895076015}, {-0.000052371482058824747`, 
        0.007413921727617387}, {-0.00006627682820031231, 
        0.008339641068064922}, {-0.000081816020887933, 
        0.009265125504854964}, {-0.0000989886108652456, 
        0.010190372627100326`}, {-0.0001177941455466677, 
        0.01111538002459476}, {-0.0001382321690184281, 
        0.012040145287817414`}, {-0.00016030222203952497`, 
        0.012964666007937307`}, {-0.00018400384204269007`, 
        0.013888939776817781`}, {-0.0002093365631353587, 
        0.014812964187020975`}, {-0.0002362999161006456, 
        0.015736736831812266`}, {-0.000264893428398327, 
        0.01666025530516475}, {-0.000295116624165828, 
        0.017583517201763682`}, {-0.00032696902421921667`, 
        0.018506520117010938`}, {-0.0003604501460542031, 
        0.019429261647029475`}, {-0.0003955595038471451, 
        0.02035173938866778}, {-0.0004322966084560595, 
        0.02127395093950431}, {-0.0004706609674216393, 
        0.02219589389785197}, {-0.0005106520849682767, 
        0.02311756586276254}, {-0.0005522694620050923, 
        0.024038964434031126`}, {-0.0005955125961269697, 
        0.02496008721220061}, {-0.0006403809816155964, 
        0.025880931798566105`}, {-0.0006868741094405102, 
        0.026801495795179372`}, {-0.0007349914672601523, 
        0.0277217768048533}, {-0.000784732539422925, 
        0.028641772431166303`}, {-0.0008360968069682561, 
        0.029561480278466803`}, {-0.0008890837476276697, 
        0.030480897951877632`}, {-0.000943692835825861, 
        0.03140002305730049}, {-0.000999923542681779, 
        0.03231885320142038}, {-0.0010577753360097148`, 
        0.03323738599171003}, {-0.0011172476803203936`, 
        0.03415561903643432}, {-0.0011783400368220753`, 
        0.035073549944654746`}, {-0.0012410518634216599`, 
        0.03599117632623381}, {-0.0013053826147257977`, 
        0.036908495791839475`}, {-0.001371331742042008, 
        0.03782550595294957}, {-0.0014388986933798003`, 
        0.03874220442185623}, {-0.0015080829134518038`, 
        0.03965858881167033}, {-0.0015788838436749024`, 
        0.04057465673632587}, {-0.0016513009221713747`, 
        0.04149040581058443}, {-0.0017253335837700398`, 
        0.042405833650039554`}, {-0.001800981260007411, 
        0.04332093787112123}, {-0.0018782433791288515`, 
        0.044235716091100226`}, {-0.001957119366089741, 
        0.04515016592809256}, {-0.002037608642556643, 
        0.046064285001063895`}, {-0.0021197106269084816`, 
        0.046978070929833936`}, {-0.002203424734237722, 
        0.04789152133508088}, {-0.0022887503763515593`, 
        0.04880463383834576}, {-0.002375686961773109, 
        0.04971740606203693}, {-0.0024642338957426083`, 
        0.050629835629434385`}, {-0.0025543905802186194`, 
        0.051541920164694235`}, {-0.00264615641387924, 
        0.05245365729285307}, {-0.0027395307921233205`, 
        0.05336504463983237}, {-0.0028345131070716856`, 
        0.05427607983244288}, {-0.002931102747568361, 0.05518676049838907}}], 
      LineBox[CompressedData["
1:eJwtzH1Q0wUcBvBBkALBLHOAaMaoQ7jEshVE2BcED4VA2xaHlzCBKEbWgJhx
Ch6bbYwhjMbbYGNuvLm5jdeLDmH9OhDGmQhF8uroIrFiHJv8Iu2Y1de7nrvn
nvv88wRm8pjZrhQK5TD2yapz77z7oIEkIsuf/jgvxgiHHq3WpihIgm42bNt5
0wB9ZPmB6+gl2Z/DeqYBKtMktD2NJOFvjjExFq/BT7yhE8XopoebC31Z1yBe
7ZxbQI/e558JXtPD+/X7esObSOLll/YzZYV6oINzQY62R/Bv2Jw6kA1wWWvo
SqXl+yiRDg6fgYA4JUkEmCqKhd46kFvYh5rQf/UftA3VXYVhs0Cxjg7/PeiV
tb1XYSpBnRSjIokY1gJrR0cH1HUL35OjwTZ2LiSsAyy529p+QRsFHH14fzs4
w9yPHmwmiZmRAMrb77RD9xqbcQHNieDLXh9rg4SJyfxRtCXqt08Ck9uAzjjx
2FtNEquudr3bTCuIvzXOsNGiKq90a1orDMUOP25ED/SaVYaVFvC5wy2woiup
kvO8T1tg3FzC2HeFJD6n2r1CNrUQfWkuloO23CvKnivWwt17bE0zml1mUpa4
acH37sTxBfR0D23E77IGhKoXondpSIL3Mzj0OzVwu4Z+KRldJT/Ly3zzCkxy
v35OjJ61PHs67agaBJS+9UG0ZaB6Mo7dDJ6FD2kOdOqrPqRflgpGd3Mq6Fr8
+6DXPp+vhGjRWCILvTyhWy8rbYL4i56pQnRe0Yv+QbJGWPHc3t2FvtWWqDA0
KyAnV8VaRMsdnLpAYwNwae1H3FtIIulY/Vui6/UwOfxv8QE0fzm0c2a8Dn5M
k7qy0bmRaXtos7XgtiNoughd6JVnil2pgZNRunUleiRRL+WQcniq9BHbjM4J
Zlq5LnKY6t1wt6JZW/23M6lfwQ/3+S5baObJYEnC3mqozsmI920liV1GW/aR
lCrwIGpnX0P/MehwTORfhi6DvScB3WukukVUSiE/lDmTgZZLKRulOgmY81Vx
X6DfKBN460fEINrodErRN+wp+u6lLyE2NfcfFXqenuin+FsILuVdx01onjjM
xHleACntnKVBdPdWJ5+afhEKtp8eGkenEHH7A2vOw+5j4l+n0Wdnl303Lefg
G8Z3LCt6UXBqtcJZAMnztmdWnvwleVTcyvgMZBdsPjZ0pKRB7XHzI5hSak/Z
0SE5Zf2arHTw33SsPUDP9YQyJB8mQ1DJ0PgGmvJ//gNblBR9
       "]]}, 
     {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwBwQM+/CFib1JlAgAAADsAAAACAAAABAslzvcCaL86iQZncEGsP0CcwIxq
wH6/zoGqBB8ttz/eLiTLrd2Lvy1KzLD7CsA/G+u0qMS1lb8vfD7rkmvEP1c3
Cgtz/Z6/9yJB9k+2yD/aGwbm6N6kv24tk9A26cw/p1pD9Rn3qr/+3Ra2KoHQ
P+1Jhp1U4bC/a+1AMuJ/0j/mZ83kU560v7Zl1tjTb9Q/8no0bO6vuL8EgDas
F1DWP0KevLtjE72/iF1RC8wf2D8zFqUW6OLAv7IPFAYW3tk/byMC7xZiw7+n
tOavIYrbP0EFmtWqBca/pH8jcCIj3T859S8dAMzIv44HblBTqN4/TzwuhmOz
y798X2mkewzgP0BghM0Sus6/WITLxCy64D9PUlqgHu/Qv/J4UeHmXOE/mHV0
KwKP0r+EGzc0WPThP1LFcie+O9S/gW0tezOA4j+1o9doVvTVvy8gNBcwAOM/
Nh3czMi3178DMRUrCnTjP9cNM48Nhdm/b754uILb4z9JjuGhF1vbvyGah7tf
NuQ/QJ8UB9U43b/1fBNFbITkP+5v2ywvHd+/cyI8k3jF5D9o2eWOXYPgv4rP
DyQq+eQ//q9W/eh54b+aXsLKER/lP/Stp/usceK/V3rnpCA35T8fDuGmHWrj
vzO+gFJOQeU/IUD16q5i5L9Hdp1Ilz3lP8+ukqrUWuW/WbBA0vwr5T/Ctffm
AlLmvwFEDRCFDOU/kmK/561H57/P5Lf2Ot/kP+wfqz0vO+i/TfO3l1Ck5D+p
CPotqSvpv66oM+pKXOQ/N7qW/IkY6r/8+7LkXQfkP9IBKpRHAeu/+9HBELyl
4z/edQ9CWuXrv6z8PBidN+M/F5Sy4zzE7L/HEN2rPb3iP3by8hJtne2/HMFC
aN824j//WYNRa3Duv5eujbnIpOE/1PA3M7s877/S+4a9RAfhPzT1m8PxAPC/
/lBpJKNe4D9HxANAt1/wv5ivoCBwVt8/kccv7XS68L/+HrTmt9rdP7zSY4Hz
EPG/EV0J2dZK3D9pvvSc/WLxv4szqEaOp9o/1XjJ21+w8b+skZREp/HYP0Tf
Lubo+PG/MHd8YPIp1z803fmAaTzyvwrcOlFHUdU/8YDznLR68r/A+0elhGjT
PwzpimWfs/K/0fAvb49w0T+7IslOAefyv0sXUuCl1M4/BEeDIrQU879RkceB
gK3KPwRbxwyUPPO/FnVd8Zttxj8Kr4Cnf17zvxpQEqbvFsI/ZbBQBVh6879j
//1O+Va7P7JambsAkPO/YYS0pplasj+gFv09
       "]]}}, 
    {RGBColor[0, 0, 1], PointSize[Medium], 
     PointBox[{-0.31553188159700846`, 0.5777703781515219}], InsetBox[
      GraphicsBox[
       {Thickness[0.03627130939426913], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYCJAQEYCbAZofqYyVCDLE6MOcSYTy1zBptf
AGcWAkc=
         "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4ukzgSBS1mEmGAg7wPhrhXT40utEHUQqJ5Wc
dZGC89sV2FXPXBFycF1zdDlDhZxDb0S3P+MHcYh+TSWHs2eAIEfCwRgEipUc
HrjGO866KOHwHwTmK0H1yWDwO208d6VNUobrF4gNuG/UrgyxX0Uczg96e/nj
DEdRVHkWEbh+GB9m/pu23G6j2wj+jmCriP/HRR1ua8qu+d+M4CtfexTMEIPJ
7wP5b4Io3H9gulIUEh5ySg7CIPuWCDqAnH3mjbyD/xPPS6aTueD2NYjXsma6
8WHwYe4Fi9vzwP2z5Nbyx4bObHD+we59TSaPmeH8aNUImXM2jHD+Nq8NFnN+
/rCH8Vn0f3Fd4vliDzMfxofZ3wy2nwHuHrB9zHwOB8D2yDgULi/Z8K+fyaHq
/o9bxtliEPlmRoj/zohC3cMATw8vax9nn9f5bI/Oh6UnsH3HGB36QeG4Qdgh
ABQ+wSxwPliejQPOjwH5r4YLnh5hfJj5YPed54Dzb/DeFkv9xubwZd/Hrenb
EHxIOhDDyQenC2kxiHsms0P0l4k53AelV0MBiHsKpB1MQOlYWBRuH1iftTAG
H+ZejU8qL2d5isD9A5EXh/PdweldAs5XB6k/KQnnQ9KVDJyPnj8BEtyT/A==

         "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJFIIaxWZDYzMOEzQDlM9BIPS3YAK3qArc=
         "], CompressedData["
1:eJxllAtIU1EYx2eTxEfLuU3LLd1tzrt7ZxZq76jPJC0jNA1aoZnlM3uSBVnS
Q0poRfZSKzErSAI1C3so+SjpqRamSJigmNDyASkSo6y1c852DtQHh8OPc+93
/t/5HtyOfQnpUolE4mJf2+1rmn1l7ft++m2dCO3IQlTg5NEze8xhR1VQeg2Z
CM/NTaci7qjg2ERtfE4e4zetq6uztzF+3fD0/PQFIhzpt/aGm1WgOhc77Fpn
oBzfqz6WmsC4Vj9UUN7BUw4Lt9tlHiLwroK05L5oqYknem7Yvw/de8flWTC9
b9Dk96TzBOPtmxL4imzGQ6m3eiLm/8/ahoqmdBljCbIKJeBwtzAOqLSsDW1m
/PvHoYEyOU85A9ldxhs6Lyb9kRocfpRw47aufsrNAHkovvVKGDn4SPXL00Di
UTNO0ps076cUlAu1bvr2bgVko3xM8sBPBH27LijgxK9l+99beBJPqw/R08lD
TNXLSolVTvVcMJnjXGq9YR4XOLm7mIfEsa7x0lRvoms2D16RstjSe17wDuWv
XA8tyJ/OE96g/BUFUcZ14aWjPDM5vj8shoP9lbm1f+JklMm5kjL+r8oXdD2D
iZJ2juRToYY+YU6VTefwJw2AhyifZUFEf6kWZl3tds9aHQxRRQU+Gb1aUh8z
eMolRTPzFo0YKGeieF8Jjj2AMolfTbkZ3RelhhD0Ho8FmGwaf5T52J8yvt/E
uH9NSuT18dmQgurpG+MncGrwtZXxKMqXUaSsRPUe4WC5P1jHRlqWRolw3ydE
llnuD67uZwN3hhrBvGJdQ8aElvRDmBEG0PcuHOm3pUZHnhi34f5kjPWu5cAP
vddcI3nnJA5imvPnLHFjbEH6RkTKNmT9ItnjOBhA/dMiUv9YX41Azm2BcBT1
+0/He//UwpXC01u7pnjqbyPSPxFMebO7b2F4io5yNY47kOwBGso1mFWUcT1L
vUFx5FJuRx0HK3Mj89s07iT/G4Io43kyqadM5hZP9B73BMsu44+SRh40D3xv
TtPKyPkoD5b8LzkfQrygbrH1RVqsAT7N+OybftiD9M8BxotWNCYUn2SM+++K
gdRLsQdcRvGXGSBuaN3HhV0edL6tQnr6PEk+fQTowH0jh/tI/zwB6hOXmWxf
5eBfvk1oixdIP3IKGEb5yRFo/+P5USCQ+bBcSfJZKUA07g8lTCG94wKdN7i+
M0TKzvnsZOc8/5ed8/4vjT6ByA==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYm431VKmX4YOBctLNvw7z+gA4/s/8bxkKswE
5/8HAXso/5ShAwMIHGB2KFzTfTtjg4HDke59TSaLeRzEp17hzBAycGhVYFc9
M0UUzu+N6PZnnCAH558BgR5lh+tCnxzPTzNwmDETCCzVHZ5naX+bfhdo/y3p
msRLmnD79bVWCl9g0YLzj+/a0csmgOA/iBDfflEBwf/x9vUBS2cthw16eYsZ
3xg6sHB2ySf7aTkUgNz7AMHfCJLfg+CD7bli4LDdoenR8R0aDupPmued9TJw
OAGyb4Kag46i/JecMn2HRpaj/YbhKg4Z+R9aT37RczgL8s8fRTgf5l8YX6Ry
UsnZJVIO/hcnxvxz1nfYEWwV8T9d1GF/raxFuomBwwPXeMdZGwUctpj/OJRy
y8AhABT+l9kc/nwrfTDnoKEDKHhmSjLC3Q/jw/wH48P83yxey5rphuDD4hcA
0NTLxw==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYl7/9VNSb5g6iFROKjn7RNIBxt8RbBXxX13K
wbYyYoXpWVMH9U8qL2d5Sjls1MtbzLgHwd+Axp8xgb/KbDWC73OC3Xb2UlOH
GNUImXMymHwGEFhg6pCeBgRsUg4xCo4fk3tMHR66xjvOCpR06PF6xWISaOqw
TkiHL11O3KEvuERl+nkTBw2Q+ZwiEPt1EPwvGwKyZ103hvOXv/DQ+3/R2OFA
974mE2VROP9NW263kbQYTj7YfX/EHLaY/ziUcssYEj4t4g5fdt7q+rvVxGFv
fs3bmUuVHDTe8u4z2GkK55dsFf19+h2CDw4PbjMMfvX9H7eMuZXh/A+L1iuc
9VB24HJTLWX6ZQrnrwC55yCCzwOSP2WCKm9o6iAHcni9msOLLO1v021NHVg4
u+STzyH4M0HgJoL/KEJ8+0UGdTj/wtWwN/rR6g51v60KzkmYOmxQfdI8r1fd
we/ixJh/n03gfLD6uwj+GRCYY+Iwpb016nKNugMoGtPaTCDmnFCDpCcJhHv7
QfHHbwznN7Ic7Te8bgTnR4KctQ+TX3p4m+vMu0pwPiw8/34rfTDnIoIPNo/d
GM4Hhw8jIr5SYu+4MXsYQ9y9RhKi39DYIfjt5Y8zFCUc1EHxqWns8ACU/jaK
w/mw9AfjnwXp5xGFpIdWY0h61xR2WHJ/H98cZRM4v2BN9+0MB1M4H5a/vuz7
uDV9GiK/wfIfAEPHjj0=
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYul5cZqnGywdeiO6/RknyDnA+Hc0Zdf8/6zg
sL9W1iI9xdJhrZAOX/o6ZYfrQp8czx+zcNigl7eY0UYNol7BwuE/CNzXcJgJ
ApbmDiycXfLJfloOqk+a552VQvD7gktUpvMj+D1er1hMGM0dfrx9fcDSGcF/
ECG+/aICgn98145eNgEEX19rpfAFFijfEMpfoumgBrLPy8LhVfFW0d/Z6g51
v60Kzr2wcHCZ0CyUdkoZzn/TltttNFsOzu8D+V9ADOpfC4cXtY+zz+fwOrzI
0v42XdbcQf2TystZnMxw+8H+tWeC8/2feF4yFUbwC5aXbPh3nhHObxavZc10
Y4T7HxxOkozw8IHxnyQuvGZij+CngYAa1H0F7A6Fa7pvZ2ywgLpHAOoOS4i6
NhF4/IH5bpIO6PELAOj3xu0=
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{27.569394769613947`, 15.14319302615193},
       PlotRange->{{0., 27.57}, {0., 
        15.139999999999999`}}], {-0.31553188159700846, 0.5777703781515219}, {
      Left, Bottom}]}, LineBox[{{-10, 0}, {10, 0}}], InsetBox[
     GraphicsBox[
      {Thickness[0.03646973012399708], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGI5IIaxWZDYzFjYDFA+Ax41g5k9UO5HthcARA4CmQ==

        "], CompressedData["
1:eJx1lHFIU1EUxqe2zbWp25zbFK23LTXByNRghbQjoqVQiitbZCWCWiikKKaE
RFqIKCZFoCJaIVlkaIRWImJYUqBJGZn6h5ZCSURZKorp2j3XnVHRhcvj9+65
5537ne9dQ+bZ1CwPkUjk5phHHNPdMZ9Y99rsn/RgevfRKko3QhQbP/Xw7VaH
MFxihNAf2+YaZf4QV1ehzm50Mcb3uvjO0lzJkNIET6v7yqMr9PCd7T9ggsYG
xxjXEV8WpMFDRS7G71dqoTomsSc70gRDbIRrgW1rqDLC+anliagvarB+HZ2v
N+h5fQ/VkND+vE1k0xGnsvVYHd93TA2a0qtFw8+0sJ/FlahgO6uzyg982ftN
Ss4yDRS1FXWuj8iJAx9oW9ynJcS1tupkt3wJLPTNd+UUa4lPZzvGbR3xY3aO
0AAowHye/Bw1QVDD1iPkG/oKoIj1TqoPU8BRmbYyyi7w9U4FnBvojm84aCC+
rw73zulzMepwzwgjLK9iM0zHn4ptvGiC9GBb4KteMfElXZn4TMKqxcnmzB37
xP0LFuxPikCMuplcjPUqBMi7nlFgLly0HGZ6ftgK0ajvEnE55l8mzsX4ZYvP
iZSpSKkAzS+uteaGrFhymD5pAtczY82C593p9Is7+eW916Q2q1hM3DrRNrMr
TvInD0j/YZ7fSDwZFtRuHzDwvr2UwF0WLxgoP/o3SeD7Qty4Xq8DiFHvk/7E
2NcUPTGe16Dh/jZJ+TnCfPmzSk7cxPzn702Mvr2pBKHnRl9Wre+Gv9U8f4Qf
96dZDf2Y1w+2YpwKSlm/q9XQweraouI+H1VCFtbjw/2Y5sX7PagAOw4ZLOJ7
GYhwSHm/JGLirqROc9OKBzFuu2C3fC6byR0Jl8Lb1cGx5vFflkcsbo+c+sfr
k8PsobmMtZb1/zK/P9zAyah/twdg/jwvYvRVoQ/xcfSxkvyBuuhVMIbrImLn
95zs9N8Vpmedkjgf/0MFcfJs4pvdVk/uFw8R/29ixKSPkzFu1IsYn+m+pDfe
O/Ua6uff9+dvRvQ1Pw==
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
        0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
        0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KK36pHne2SpDB2MQCFZ0gPHXCunwpe9TdFAH8b0Q
fOl5cZqnFRD8GRP4q8y8VeH8jXp5ixn/qMD5uoryX3KmYfI/LFqvcDYCwV8D
kn+nAOF/Q/Bh5sP4MPth/OTYO27MHgg+zP3ofHT/ua85upyhQgrOPwMCPtJw
/8L4MPtgfJh7YHyYf2F8mH/Q+Qe69zWZNEuhyq+RhPsXxkcxH8hHsR/Ih/kX
xkdxPxIf5j8A6Y3KBQ==
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKP1hQ0D2LHYrB/c1R5cz3FBwgPGr7/+4ZbxayWHG
TCD4aelgYgwExSoOfhcnxvybbOnAAAIKag4Fa7pvZyhA5T+rO3ifYLedHWrh
8Dhx4TWTfA0Hh6ZHx2ecNofzef3XT0nVQPDB+hPMHN4UbxX9fVrdISX2jhvz
D1Moreqg8ZZ3n8FKUwcfkLlTVRxsKyNWmPaaOniA3GuhDOfD3A/jq39SeTkr
U9ZBZl6c5ukFphD3GUs5pIEAmxmELywO8U8x0P623G6j3cIQeTNzhzMgsEbI
oe63VcG5Ewh+pPj2iwz7LOB8tSfN8856WTp82fdxa/o3EYcYBcePyXMsHUQq
J5WcbRF3WP7CQ+8/o5XDA9d4x1kXpeDhG/D28scZivIO6OH/91vpgzmGlpDw
l1aE8/d372sycZaH82tA8q+lHcSnXuHMELKEuN9aEuKuOxYQ+1NEHOxB4a9t
4aCwa8G+1D5huH9g/BJQsOch+J9A7tlu5gCK9pmRIg4rQO5vNHMQBpmnIgkJ
t2QzSPielIbzYf6B8WHuh/E/LFqvcPaFEpy/xfzHoZQuFUj8TzBz0FGU/5Jz
TRWSrg6YOZzYtaOXLUDdoS+4RGW6v7nDqcNOazP/qcPdD+OD48/YAs5vZDna
b3jdwmFKe2vU5Rp1SHjwWDrsACdEVXj4gdWFq8D5zhOahdJmKWGEPwAejmAd

        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{27.417354919053547`, 15.14319302615193},
      PlotRange->{{0., 27.419999999999998`}, {0., 15.139999999999999`}}], {1.3, 0},
      Bottom], LineBox[{{-10, 1}, {10, 1}}], InsetBox[
     GraphicsBox[
      {Thickness[0.03646973012399708], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGI5IIaxWZDYzFjYDFA+Ax41g5k9UO5HthcARA4CmQ==

        "], CompressedData["
1:eJx1lHFIU1EUxqe2zbWp25zbFK23LTXByNRghbQjoqVQiitbZCWCWiikKKaE
RFqIKCZFoCJaIVlkaIRWImJYUqBJGZn6h5ZCSURZKorp2j3XnVHRhcvj9+65
5537ne9dQ+bZ1CwPkUjk5phHHNPdMZ9Y99rsn/RgevfRKko3QhQbP/Xw7VaH
MFxihNAf2+YaZf4QV1ehzm50Mcb3uvjO0lzJkNIET6v7yqMr9PCd7T9ggsYG
xxjXEV8WpMFDRS7G71dqoTomsSc70gRDbIRrgW1rqDLC+anliagvarB+HZ2v
N+h5fQ/VkND+vE1k0xGnsvVYHd93TA2a0qtFw8+0sJ/FlahgO6uzyg982ftN
Ss4yDRS1FXWuj8iJAx9oW9ynJcS1tupkt3wJLPTNd+UUa4lPZzvGbR3xY3aO
0AAowHye/Bw1QVDD1iPkG/oKoIj1TqoPU8BRmbYyyi7w9U4FnBvojm84aCC+
rw73zulzMepwzwgjLK9iM0zHn4ptvGiC9GBb4KteMfElXZn4TMKqxcnmzB37
xP0LFuxPikCMuplcjPUqBMi7nlFgLly0HGZ6ftgK0ajvEnE55l8mzsX4ZYvP
iZSpSKkAzS+uteaGrFhymD5pAtczY82C593p9Is7+eW916Q2q1hM3DrRNrMr
TvInD0j/YZ7fSDwZFtRuHzDwvr2UwF0WLxgoP/o3SeD7Qty4Xq8DiFHvk/7E
2NcUPTGe16Dh/jZJ+TnCfPmzSk7cxPzn702Mvr2pBKHnRl9Wre+Gv9U8f4Qf
96dZDf2Y1w+2YpwKSlm/q9XQweraouI+H1VCFtbjw/2Y5sX7PagAOw4ZLOJ7
GYhwSHm/JGLirqROc9OKBzFuu2C3fC6byR0Jl8Lb1cGx5vFflkcsbo+c+sfr
k8PsobmMtZb1/zK/P9zAyah/twdg/jwvYvRVoQ/xcfSxkvyBuuhVMIbrImLn
95zs9N8Vpmedkjgf/0MFcfJs4pvdVk/uFw8R/29ixKSPkzFu1IsYn+m+pDfe
O/Ua6uff9+dvRvQ1Pw==
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
        0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
        0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KK36pHne2SpDB2MQCFZ0gPHXCunwpe9TdFAH8b0Q
fOl5cZqnFRD8GRP4q8y8VeH8jXp5ixn/qMD5uoryX3KmYfI/LFqvcDYCwV8D
kn+nAOF/Q/Bh5sP4MPth/OTYO27MHgg+zP3ofHT/ua85upyhQgrOPwMCPtJw
/8L4MPtgfJh7YHyYf2F8mH/Q+Qe69zWZNEuhyq+RhPsXxkcxH8hHsR/Ih/kX
xkdxPxIf5j8A6Y3KBQ==
        "]], 
       FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
        3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
        0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4hgFx4/JcywdZoKBsAOMzwACD0QcbkrXJBq5
Ivi2lRErTH0t4HwDrZXCF1wsHHYEW0X8TxeF82NUI2TO/RGD8+csUt7557k6
nJ8QEqS+IFMDzn+cuPCaSb6GQzTIfh4Ev+63VcG5E+YOjSxH+w2vqzts1Mtb
zGhj7pCaBgRs6g5cbqqlTFJmGPxfb18fsExWc1B90jzvbBSC/2lDQPas5wi+
xNQrnBlN5g4+J9htZ39F8GHuh/Fh/gObX2UO9/+KFx56/xvN4HywfVqYfFj4
3hD65Hi+zMyhP6Lbn3GDsENK7B035g5zOP8WKLyfIvjLQeY7WsD5BWu6b2cE
WML56PEHAJ9lrwQ=
        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{27.417354919053547`, 15.14319302615193},
      PlotRange->{{0., 27.419999999999998`}, {0., 15.139999999999999`}}], {1.3, 1},
      Bottom]}, {0.6137632294302516, 0}],
  ImageSize->{Automatic, 113.38582677165354`},
  PlotRange->{{-1.9137632294302516`, 2.2137632294302514`}, {-0.2, 
   1.2}}]], "Output",
 CellChangeTimes->{{3.92288575391297*^9, 3.922885781645529*^9}, {
   3.9228858225773573`*^9, 3.922885880126072*^9}, 3.922995670568837*^9, {
   3.923147120013651*^9, 3.923147153683961*^9}, 3.923147210355032*^9, {
   3.9231472786142817`*^9, 3.923147344129108*^9}, {3.923147375653736*^9, 
   3.923147411339772*^9}, {3.9231474527671623`*^9, 3.9231475161189337`*^9}, {
   3.9231476081500483`*^9, 3.923147693567556*^9}, {3.9232369734607162`*^9, 
   3.9232369817928658`*^9}, 3.9232373031884212`*^9, 3.927296263773465*^9, {
   3.927296505842293*^9, 3.927296515189028*^9}, {3.927296561319592*^9, 
   3.9272966179188547`*^9}, {3.936078193816984*^9, 3.936078222992626*^9}, 
   3.936078284576522*^9, {3.936078316688287*^9, 3.936078330949226*^9}, {
   3.936078383873466*^9, 3.936078418887209*^9}, {3.936078874764699*^9, 
   3.936078884870554*^9}, 3.93607908011525*^9, {3.9360791223540993`*^9, 
   3.936079126216322*^9}, 3.93612514959484*^9, {3.936127035544835*^9, 
   3.936127057373083*^9}, 3.936127567398831*^9, 3.936127634984043*^9, {
   3.9361279425316*^9, 3.9361279515735397`*^9}, 3.93694059524861*^9, 
   3.9381410787352943`*^9, {3.9381417021915417`*^9, 3.9381417273381567`*^9}, 
   3.9381417664461193`*^9, {3.938386299093649*^9, 3.93838630590117*^9}, 
   3.938720574986188*^9, 3.939022450150777*^9, 3.9394985546746473`*^9, 
   3.9407992511208973`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"1b37133e-1d91-4df3-af2a-431fd4941f54"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gerverInMovement", "=", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"hallway", "[", "4", "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"SofaTransform", "[", 
       RowBox[{"gerver", ",", 
        RowBox[{"Pi", "/", "6"}]}], "]"}]}], "\[IndentingNewLine]", "}"}], 
    ",", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "1.2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "1.2"}], "}"}]}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"{", 
      RowBox[{"Automatic", ",", 
       RowBox[{"4", "cm"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9272962946728687`*^9, 3.927296295288999*^9}, {
  3.9272963260611057`*^9, 3.9272963585499487`*^9}, {3.927296520932115*^9, 
  3.927296537708671*^9}, {3.9272965931646223`*^9, 3.927296620819916*^9}, {
  3.936078914345172*^9, 3.9360789702701807`*^9}, {3.936079131040669*^9, 
  3.936079133168457*^9}, {3.936127082954708*^9, 3.936127083957193*^9}, {
  3.9361275816208057`*^9, 3.9361275817742147`*^9}, {3.938141779170033*^9, 
  3.938141782079221*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"efff4982-9868-412b-abf2-46310413191f"],

Cell[BoxData[
 GraphicsBox[{{
    {GrayLevel[0.75], EdgeForm[None], 
     PolygonBox[{{-4, 0}, {0, 0}, {0, -4}, {1, -4}, {1, 1}, {-4, 1}}]}, 
    {GrayLevel[0], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
     LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}}, 
   GeometricTransformationBox[GeometricTransformationBox[
     {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
      PolygonBox[{{-0.002931102747568361, 
        0.05518676049838907}, {-0.0075077211477384, 
        0.09053224433819837}, {-0.013606412660485952`, 
        0.1253351796409147}, {-0.02120120315269523, 
        0.15953289495971165`}, {-0.030263707684347576`, 
        0.19306373142378394`}, {-0.040763166503033424`, 
        0.22586713013002274`}, {-0.05266648405966139, 
        0.2578837183204711}, {-0.06593827100576961, 
        0.28905539424496024`}, {-0.08054088912959365, 
        0.3193254106095894}, {-0.09643449918483407, 
        0.34863845651307224`}, {-0.11357711156289788`, 
        0.3769407377744405}, {-0.1319246397562651, 
        0.4041800555571583}, {-0.15143095655755753`, 
        0.43030588319636326`}, {-0.17204795293586453`, 
        0.45526944113771095`}, {-0.19372559952891225`, 
        0.4790237698981564}, {-0.21641201068675506`, 
        0.5015238009609528}, {-0.2400535109998163, 
        0.522726425519191}, {-0.26459470424132275`, 
        0.5425905609843353}, {-0.28997854465145556`, 
        0.5610772151784293}, {-0.3161464104878934, 
        0.5781495481309521}, {-0.34303817976484235`, 
        0.5937729314036967}, {-0.370592308100146, 
        0.6079150048695116}, {-0.3987459085876401, 
        0.6205457308733012}, {-0.4274348336095711, 
        0.6316374457063071}, {-0.4565937585016293, 
        0.6411649083273959}, {-0.48615626698096903`, 
        0.6491053462678579}, {-0.5160358229611974, 
        0.6554156021434079}, {-0.5461316059131602, 
        0.6600426635877341}, {-0.5763764300476724, 
        0.6629794331345903}, {-0.6067035922391745, 
        0.6642219172844704}, {-0.6370462979339245, 
        0.6637684267295264}, {-0.6673377353194726, 
        0.6616195780275219}, {-0.6975111495100281, 
        0.6577782929908836}, {-0.727499916679408, 
        0.6522497957913859}, {-0.7572246746503857, 
        0.645057960820489}, {-0.7865796945555036, 
        0.63626619093454}, {-0.8154954846739376, 
        0.6258992640285892}, {-0.8439062017278565, 
        0.6139812781607924}, {-0.8717471399538075, 
        0.6005387757685603}, {-0.8989548155992705, 
        0.5856006962499344}, {-0.9254670496080297, 
        0.5691983257620765}, {-0.9512230484058931, 
        0.5513652443018654}, {-0.976163482700509, 
        0.5321372701363265}, {-1.0002305642113472`, 
        0.51155240165329}, {-1.0233681202482943`, 
        0.4896507567052537}, {-1.045521666059788, 
        0.46647450952194436`}, {-1.0666384748739537`, 
        0.4420678252694908}, {-1.0866676455588282`, 
        0.41647679233647555`}, {-1.1055601678304374`, 
        0.389749352429386}, {-1.1232689849402542`, 
        0.36193522856216287`}, {-1.1397490537763817`, 
        0.33308585102662447`}, {-1.1549574023156846`, 
        0.3032542814325403}, {-1.1688531843670402`, 
        0.2724951349080245}, {-1.1813977315488688`, 
        0.24086450055272687`}, {-1.192554602447161, 
        0.208419860238005}, {-1.2022896289033165`, 
        0.17522000584987357`}, {-1.2105709593842584`, 
        0.1413249550720373}, {-1.2173690993904753`, 
        0.10679586580772375`}, {-1.2226569488608843`, 
        0.07169494934034183}, {-1.224595356112935, 
        0.05518676049838907}, {-1.226164284520757, 
        0.05393398196390663}, {-1.227838485878468, 
        0.052637306541543444`}, {-1.2296195873906839`, 
        0.051299594902786044`}, {-1.2315091543658316`, 
        0.04992374603163245}, {-1.2335086894420904`, 
        0.048512696014961686`}, {-1.2356196318356432`, 
        0.04706941681843678}, {-1.2378433566114944`, 
        0.045596915048337586`}, {-1.2401811739771011`, 
        0.04409823069972405}, {-1.2426343285990682`, 
        0.042576435891334995`}, {-1.2452039989431383`, 
        0.04103463358763164}, {-1.2478912966377111`, 
        0.039475956308399146`}, {-1.2506972658611129`, 
        0.03790356482632364}, {-1.25362288275283, 
        0.03632064685296571}, {-1.2566690548489214`, 
        0.03473041571355542}, {-1.2598366205418015`, 
        0.03313610901103731}, {-1.2631263485645952`, 
        0.031540987279797435`}, {-1.266538937500247, 
        0.029948332629507732`}, {-1.270075015315565, 
        0.02836144737952641}, {-1.2737351389203686`, 
        0.02678365268429606}, {-1.2775197937519045`, 
        0.025218287150184128`}, {-1.2814293933846885`, 
        0.02366870544421342}, {-1.285464279165918, 
        0.022138276895132772`}, {-1.289624719876597, 
        0.02063038408728084}, {-1.2939109114185072`, 
        0.019148421447698342`}, {-1.2983229765271467`, 
        0.01769579382694633}, {-1.3028609645107572`, 
        0.016275915074090402`}, {-1.3075248510155446`, 
        0.014892206606312741`}, {-1.312314537817196, 
        0.013548095973615792`}, {-1.3172298526387862`, 
        0.012247015419083246`}, {-1.322270548995155, 
        0.010992400435165577`}, {-1.327436306063838, 
        0.00978768831645895}, {-1.3327267285826143`, 
        0.008636316709447676}, {-1.3381413467737344`, 
        0.007541722159681663}, {-1.3436796162948779`, 
        0.0065073386568613965`}, {-1.34934091821689, 
        0.005536596178303978}, {-1.3551245590283292`, 
        0.0046329192312645545`}, {-1.3610297706668522`, 
        0.003799725394588215}, {-1.367055710577463, 
        0.003040423860167941}, {-1.3732014617976305`, 
        0.002358413974684651}, {-1.3794660330692792`, 
        0.00175708378210564}, {-1.385848358977654, 
        0.0012398085674178777`}, {-1.3923473001170357`, 
        0.0008099494020726023}, {-1.398961643283296, 
        0.0004708516916175473}, {-1.406144222619559, 
        0.00021031225587999969`}, {-1.413554883601666, 
        0.000050270067591080924`}, {-2.2275264588605035`, 
         0}, {-2.2275264588605035`, 0.}, {-2.226778818785235, 
        0.016562087318832297`}, {-2.2245240237876267`, 
        0.051858217785779606`}, {-2.221401977586004, 
        0.08671801400284965}, {-2.2174344169630595`, 
        0.12111218014518921`}, {-2.2126442129613957`, 
        0.1550122774857072}, {-2.2070553402787363`, 
        0.18839076838343466`}, {-2.20069284502541, 
        0.22122105923695135`}, {-2.193582810877922, 
        0.2534775423446123}, {-2.1857523236644165`, 
        0.2851356366143848}, {-2.177229434419805, 
        0.3161718270672522}, {-2.1680431209502307`, 
        0.34656370307934997`}, {-2.158223247948455, 
        0.3762899953092721}, {-2.1478005257035693`, 
        0.4053306112583223}, {-2.1368064674502505`, 
        0.433666669412881}, {-2.125273345404538, 
        0.46128053191951573`}, {-2.1132341455348063`, 
        0.488155835744978}, {-2.1007225211182936`, 
        0.5142775222748028}, {-2.087772745135142, 
        0.5396318653058545}, {-2.0744196615534736`, 
        0.5642064973898445}, {-2.060698635560539, 
        0.5879904344865842}, {-2.0466455027964265`, 
        0.6109740988875171}, {-2.0322965176482186`, 
        0.633149340371914}, {-2.017688300663814, 
        0.6545094555599938}, {-2.0028577851459275`, 
        0.6750492054291635}, {-1.987842162987986, 
        0.6947648309615369}, {-1.9726814269605326`, 
        0.7136508981032055}, {-1.957450991769296, 
        0.731662322793316}, {-1.9421991235397567`, 
        0.748792495552475}, {-1.9269606024142123`, 
        0.7650523754383158}, {-1.911769627125311, 
        0.780454115453369}, {-1.8966597768986881`, 
        0.7950110398039961}, {-1.8816639741427468`, 
        0.808737619997373}, {-1.8668144479599484`, 
        0.8216494498020146}, {-1.8517349056071764`, 
        0.834092528316528}, {-1.8344565141786922`, 
        0.8476307429841015}, {-1.8170997087010683`, 
        0.8605292060035924}, {-1.799685718636366, 
        0.8727928624663366}, {-1.7822354667372662`, 
        0.8844273199469717}, {-1.7647695491743782`, 
        0.8954388359889434}, {-1.7473082161045403`, 
        0.9058343050101234}, {-1.7298713526966911`, 
        0.915621244642947}, {-1.7124784606314394`, 
        0.9248077815239432}, {-1.6951486400900015`, 
        0.9334026365479858}, {-1.6779005722476972`, 
        0.9414151096030314}, {-1.660752502286706, 
        0.9488550638015343}, {-1.6437222229422959`, 
        0.9557329092251386}, {-1.6268270585962146`, 
        0.9620595861996474}, {-1.6100838499304209`, 
        0.9678465481176384}, {-1.5935089391537998`, 
        0.9731057438264732}, {-1.5771181558139633`, 
        0.9778495995997846}, {-1.5609268032056878`, 
        0.9820910007108642}, {-1.54494964538698, 
        0.9858432726266891}, {-1.5292008948131945`, 
        0.9891201618416232}, {-1.513694200599049, 
        0.9919358163701126}, {-1.4984426374178013`, 
        0.9943047659179616}, {-1.4834586950462574`, 
        0.9962419017520215}, {-1.4687542685636858`, 
        0.997762456288358}, {-1.4543406492121078`, 
        0.9988819824191736}, {-1.4402285159248214`, 0.9996163325989604}, {
        0.19311838528487416`, 1}, {0.20588049050780868`, 
        0.9998371021345642}, {0.2192296636403373, 0.9993215654426753}, {
        0.2334833544817059, 0.998409999760843}, {0.2480336396227507, 
        0.9971058467423422}, {0.26286955423838015`, 0.9953933906899533}, {
        0.2779795250526531, 0.9932572252276954}, {0.2933513791219686, 
        0.9906822741052125}, {0.30897235328337636`, 0.9876538117518396}, {
        0.3248291042608626, 0.9841574835599668}, {0.3409077194218601, 
        0.9801793258775161}, {0.35719372817562994`, 0.9757057856895764}, {
        0.3736721140045674, 0.970723739969473}, {0.3903273271188975, 
        0.9652205146798088}, {0.4071432977246433, 0.959183903404288}, {
        0.4241034498941795, 0.9526021855914221}, {0.4411907160281173, 
        0.9454641443915238}, {0.4583875518967129, 0.937759084068725}, {
        0.47567595224844217`, 0.9294768469700844}, {0.4930374669728525, 
        0.9206078300342161}, {0.5104532178042704, 0.9111430008222366}, {
        0.5279039155524319, 0.9010739130542164}, {0.5453698778455953, 
        0.8903927216347229}, {0.5628310473712049, 0.8790921971514634}, {
        0.5802670105986886, 0.8671657398314587}, {0.5976570169685093, 
        0.8546073929396361}, {0.6149799985311277, 0.8414118556051765}, {
        0.6314182808508729, 0.8282253766914024}, {0.6461766128290161, 
        0.8157424492007895}, {0.6610981587900323, 0.8024535614782687}, {
        0.676151075050036, 0.7883425302944325}, {0.6913028054558849, 
        0.7733942808343234}, {0.7065201174207641, 0.7575948723338161}, {
        0.721769138799335, 0.740931522593583}, {0.7370153955684994, 
        0.7233926313446152}, {0.7522232021019651, 0.7049686061727517}, {
        0.7673224743481131, 0.6856947006839664}, {0.7822566151866801, 
        0.6655952729083485}, {0.7969883169142729, 0.6446732846774187}, {
        0.8114805011649897, 0.622933185417566}, {0.8256963734541855, 
        0.6003808975141803}, {0.8395994769976157, 0.5770237997908648}, {
        0.8531537457436141, 0.5528707091344943}, {0.8663235565571386, 
        0.5279318602988776}, {0.8790737804957698, 0.5022188839217362}, {
        0.8913698331190544, 0.47574478279161564`}, {0.9031777237739482, 
        0.44852390640320844`}, {0.9144641038005427, 0.42057192384137776`}, {
        0.9251963136037343, 0.39190579503593526`}, {0.9353424285380356, 
        0.36254374043093585`}, {0.944871303554305, 0.33250520911390946`}, {
        0.9537526165588203, 0.3018108454520528}, {0.9619569104367979, 
        0.270482454283951}, {0.9694556336941986, 0.23854296471688527`}, {
        0.9762211796734368, 0.2060163925812137}, {0.9822269243004318, 
        0.17292780159468057`}, {0.9874472623223037, 0.1393032632908148}, {
        0.9918576419969158, 0.10516981576682403`}, {0.9954345981974063, 
        0.07055542130756808}, {0.9981557838968255, 0.03548892294331121}, {1., 
        0.}, {0.19311838528487416`, 0}, {0.1874409947124228, 
        0.00003223380273019824}, {0.18176433615552234`, 
        0.00012893105484863916`}, {0.17608914153534122`, 
        0.0002900792886747254}, {0.17072035228968882`, 
        0.0005027722156384899}, {0.1656532713889946, 0.0007618524484453913}, {
        0.16065380121966927`, 0.0010744279966994235`}, {0.15572249501578242`, 
        0.0014389973736303092`}, {0.1508598806371257, 0.001854053520359627}, {
        0.14606646051507272`, 0.0023180841884660125`}, {0.14134271160385464`, 
        0.0028295723230492846`}, {0.13668908533725474`, 
        0.003386996446219851}, {0.13210600759072597`, 0.00398883104093973}, {
        0.12759387864893362`, 0.004633546935141488}, {0.12315307317872416`, 
        0.0053196116860514215`}, {0.11878394020752048`, 
        0.006045489964643271}, {0.11448680310714347`, 0.006809643940148828}, {
        0.11026195958305766`, 0.007610533664551798}, {0.10610968166903861`, 
        0.008446617456991325}, {0.10203021572725847`, 0.009316352288001662}, {
        0.09802378245378514, 0.01021819416351454}, {0.0940905768894895, 
        0.011150598508550835`}, {0.09023076843635428, 
        0.012112020550528296`}, {0.08644450087917692, 0.01310091570211215}, {
        0.08273189241265845, 0.014115739943535523`}, {0.0790930356738685, 
        0.015154950204316786`}, {0.07552799778007638, 0.01621700474430108}, {
        0.07203682037193698, 0.01730036353395334}, {0.06861951966201911, 
        0.018403488633830487`}, {0.06527608648866302, 
        0.019524844573160435`}, {0.06200648637515322, 
        0.020662898727455924`}, {0.05881065959419109, 
        0.021816121695091298`}, {0.055688521237651674`, 
        0.022982987672770593`}, {0.05263996129160721, 0.02416197482981559}, {
        0.04966484471659989, 0.0253515656812026}, {0.046763011533144626`, 
        0.026550247459277147`}, {0.04393427691244225, 0.0277565124840759}, {
        0.04117843127228228, 0.02896885853218551}, {0.038495240378113714`, 
        0.0301857892040683}, {0.035884445449261136`, 0.031405814289785054`}, {
        0.033345763270262736`, 0.032627450133045466`}, {0.030878886307305824`,
         0.033849219993517185`}, {0.02848348282973449, 0.03506965440732461}, {
        0.02615919703660319, 0.036287291545669134`}, {0.023905649188249174`, 
        0.037500677571502695`}, {0.021722435742855702`, 
        0.03870836699418697}, {0.019609129497977183`, 0.03990892302207102}, {
        0.017565279736996415`, 0.04110091791292033}, {0.015590412380483283`, 
        0.04228293332213097}, {0.013684030142423368`, 0.0434535606486626}, {
        0.01184561269128407, 0.04461140137862486}, {0.010074616815884962`, 
        0.04575506742645193}, {0.008370476596038278, 0.0468831814736004}, {
        0.006732603577924528, 0.04799437730470638}, {0.005160386954167458, 
        0.04908730014113797}, {0.003653193748571674, 0.05016060697187968}, {
        0.0022103690054854695`, 0.051212966881686264`}, {0.000831235983750525,
         0.05224306137644338}, {-0.0004849036448006258, 
        0.0532495847056735}, {-0.0017387695923393124`, 
        0.05423124418212578}, {-0.002931102747568361, 
        0.05518676049838907}}]}, {
     0.31553188159700846`, -0.5777703781515219}], {{{0.8660254037844386, 
     0.5}, {-0.5, 0.8660254037844386}}, {0, 0}}]},
  ImageSize->{Automatic, 113.38582677165354`},
  PlotRange->{{-3, 1.2}, {-3, 1.2}}]], "Output",
 CellChangeTimes->{
  3.92729629563314*^9, 3.927296328643787*^9, 3.927296375928512*^9, {
   3.9272965264198933`*^9, 3.9272965378986893`*^9}, {3.927296593640666*^9, 
   3.927296621040324*^9}, {3.936078916990397*^9, 3.936078970541135*^9}, 
   3.936079085960737*^9, 3.9360791334370737`*^9, 3.9361251557009563`*^9, 
   3.9361270843132067`*^9, {3.936127568857293*^9, 3.936127582096695*^9}, 
   3.936127639515867*^9, 3.93612795490691*^9, 3.936940599797443*^9, 
   3.938141083080991*^9, {3.9381417795089903`*^9, 3.938141782459427*^9}, 
   3.938386316477673*^9, 3.938720577856646*^9, 3.9390224527278*^9, 
   3.939498554738243*^9, 3.94079925184016*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"de06cadf-b274-4b74-9f92-8332784bb580"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gerverFrontPage", "=", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"hallway", "[", "3", "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"SofaTransform", "[", 
       RowBox[{"gerver", ",", 
        RowBox[{"Pi", "/", "6"}]}], "]"}]}], "\[IndentingNewLine]", "}"}], 
    ",", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3.2"}], ",", "1.2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3.2"}], ",", "1.2"}], "}"}]}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"width", "/", "3.5"}]}]}], "]"}]}]], "Code",
 CellChangeTimes->{{3.9407992641278543`*^9, 3.940799295578046*^9}, {
  3.940799929061708*^9, 3.940799999847043*^9}, {3.940800052130289*^9, 
  3.940800055071027*^9}, {3.940803921135255*^9, 3.940803921390818*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"13c9e76d-f4f6-4eaa-a191-9570fe6ef52a"],

Cell[BoxData[
 GraphicsBox[{{
    {GrayLevel[0.75], EdgeForm[None], 
     PolygonBox[{{-3, 0}, {0, 0}, {0, -3}, {1, -3}, {1, 1}, {-3, 1}}]}, 
    {GrayLevel[0], LineBox[{{-3, 0}, {0, 0}, {0, -3}}], 
     LineBox[{{-3, 1}, {1, 1}, {1, -3}}]}}, 
   GeometricTransformationBox[GeometricTransformationBox[
     {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
      PolygonBox[{{-0.002931102747568361, 
        0.05518676049838907}, {-0.0075077211477384, 
        0.09053224433819837}, {-0.013606412660485952`, 
        0.1253351796409147}, {-0.02120120315269523, 
        0.15953289495971165`}, {-0.030263707684347576`, 
        0.19306373142378394`}, {-0.040763166503033424`, 
        0.22586713013002274`}, {-0.05266648405966139, 
        0.2578837183204711}, {-0.06593827100576961, 
        0.28905539424496024`}, {-0.08054088912959365, 
        0.3193254106095894}, {-0.09643449918483407, 
        0.34863845651307224`}, {-0.11357711156289788`, 
        0.3769407377744405}, {-0.1319246397562651, 
        0.4041800555571583}, {-0.15143095655755753`, 
        0.43030588319636326`}, {-0.17204795293586453`, 
        0.45526944113771095`}, {-0.19372559952891225`, 
        0.4790237698981564}, {-0.21641201068675506`, 
        0.5015238009609528}, {-0.2400535109998163, 
        0.522726425519191}, {-0.26459470424132275`, 
        0.5425905609843353}, {-0.28997854465145556`, 
        0.5610772151784293}, {-0.3161464104878934, 
        0.5781495481309521}, {-0.34303817976484235`, 
        0.5937729314036967}, {-0.370592308100146, 
        0.6079150048695116}, {-0.3987459085876401, 
        0.6205457308733012}, {-0.4274348336095711, 
        0.6316374457063071}, {-0.4565937585016293, 
        0.6411649083273959}, {-0.48615626698096903`, 
        0.6491053462678579}, {-0.5160358229611974, 
        0.6554156021434079}, {-0.5461316059131602, 
        0.6600426635877341}, {-0.5763764300476724, 
        0.6629794331345903}, {-0.6067035922391745, 
        0.6642219172844704}, {-0.6370462979339245, 
        0.6637684267295264}, {-0.6673377353194726, 
        0.6616195780275219}, {-0.6975111495100281, 
        0.6577782929908836}, {-0.727499916679408, 
        0.6522497957913859}, {-0.7572246746503857, 
        0.645057960820489}, {-0.7865796945555036, 
        0.63626619093454}, {-0.8154954846739376, 
        0.6258992640285892}, {-0.8439062017278565, 
        0.6139812781607924}, {-0.8717471399538075, 
        0.6005387757685603}, {-0.8989548155992705, 
        0.5856006962499344}, {-0.9254670496080297, 
        0.5691983257620765}, {-0.9512230484058931, 
        0.5513652443018654}, {-0.976163482700509, 
        0.5321372701363265}, {-1.0002305642113472`, 
        0.51155240165329}, {-1.0233681202482943`, 
        0.4896507567052537}, {-1.045521666059788, 
        0.46647450952194436`}, {-1.0666384748739537`, 
        0.4420678252694908}, {-1.0866676455588282`, 
        0.41647679233647555`}, {-1.1055601678304374`, 
        0.389749352429386}, {-1.1232689849402542`, 
        0.36193522856216287`}, {-1.1397490537763817`, 
        0.33308585102662447`}, {-1.1549574023156846`, 
        0.3032542814325403}, {-1.1688531843670402`, 
        0.2724951349080245}, {-1.1813977315488688`, 
        0.24086450055272687`}, {-1.192554602447161, 
        0.208419860238005}, {-1.2022896289033165`, 
        0.17522000584987357`}, {-1.2105709593842584`, 
        0.1413249550720373}, {-1.2173690993904753`, 
        0.10679586580772375`}, {-1.2226569488608843`, 
        0.07169494934034183}, {-1.224595356112935, 
        0.05518676049838907}, {-1.226164284520757, 
        0.05393398196390663}, {-1.227838485878468, 
        0.052637306541543444`}, {-1.2296195873906839`, 
        0.051299594902786044`}, {-1.2315091543658316`, 
        0.04992374603163245}, {-1.2335086894420904`, 
        0.048512696014961686`}, {-1.2356196318356432`, 
        0.04706941681843678}, {-1.2378433566114944`, 
        0.045596915048337586`}, {-1.2401811739771011`, 
        0.04409823069972405}, {-1.2426343285990682`, 
        0.042576435891334995`}, {-1.2452039989431383`, 
        0.04103463358763164}, {-1.2478912966377111`, 
        0.039475956308399146`}, {-1.2506972658611129`, 
        0.03790356482632364}, {-1.25362288275283, 
        0.03632064685296571}, {-1.2566690548489214`, 
        0.03473041571355542}, {-1.2598366205418015`, 
        0.03313610901103731}, {-1.2631263485645952`, 
        0.031540987279797435`}, {-1.266538937500247, 
        0.029948332629507732`}, {-1.270075015315565, 
        0.02836144737952641}, {-1.2737351389203686`, 
        0.02678365268429606}, {-1.2775197937519045`, 
        0.025218287150184128`}, {-1.2814293933846885`, 
        0.02366870544421342}, {-1.285464279165918, 
        0.022138276895132772`}, {-1.289624719876597, 
        0.02063038408728084}, {-1.2939109114185072`, 
        0.019148421447698342`}, {-1.2983229765271467`, 
        0.01769579382694633}, {-1.3028609645107572`, 
        0.016275915074090402`}, {-1.3075248510155446`, 
        0.014892206606312741`}, {-1.312314537817196, 
        0.013548095973615792`}, {-1.3172298526387862`, 
        0.012247015419083246`}, {-1.322270548995155, 
        0.010992400435165577`}, {-1.327436306063838, 
        0.00978768831645895}, {-1.3327267285826143`, 
        0.008636316709447676}, {-1.3381413467737344`, 
        0.007541722159681663}, {-1.3436796162948779`, 
        0.0065073386568613965`}, {-1.34934091821689, 
        0.005536596178303978}, {-1.3551245590283292`, 
        0.0046329192312645545`}, {-1.3610297706668522`, 
        0.003799725394588215}, {-1.367055710577463, 
        0.003040423860167941}, {-1.3732014617976305`, 
        0.002358413974684651}, {-1.3794660330692792`, 
        0.00175708378210564}, {-1.385848358977654, 
        0.0012398085674178777`}, {-1.3923473001170357`, 
        0.0008099494020726023}, {-1.398961643283296, 
        0.0004708516916175473}, {-1.406144222619559, 
        0.00021031225587999969`}, {-1.413554883601666, 
        0.000050270067591080924`}, {-2.2275264588605035`, 
         0}, {-2.2275264588605035`, 0.}, {-2.226778818785235, 
        0.016562087318832297`}, {-2.2245240237876267`, 
        0.051858217785779606`}, {-2.221401977586004, 
        0.08671801400284965}, {-2.2174344169630595`, 
        0.12111218014518921`}, {-2.2126442129613957`, 
        0.1550122774857072}, {-2.2070553402787363`, 
        0.18839076838343466`}, {-2.20069284502541, 
        0.22122105923695135`}, {-2.193582810877922, 
        0.2534775423446123}, {-2.1857523236644165`, 
        0.2851356366143848}, {-2.177229434419805, 
        0.3161718270672522}, {-2.1680431209502307`, 
        0.34656370307934997`}, {-2.158223247948455, 
        0.3762899953092721}, {-2.1478005257035693`, 
        0.4053306112583223}, {-2.1368064674502505`, 
        0.433666669412881}, {-2.125273345404538, 
        0.46128053191951573`}, {-2.1132341455348063`, 
        0.488155835744978}, {-2.1007225211182936`, 
        0.5142775222748028}, {-2.087772745135142, 
        0.5396318653058545}, {-2.0744196615534736`, 
        0.5642064973898445}, {-2.060698635560539, 
        0.5879904344865842}, {-2.0466455027964265`, 
        0.6109740988875171}, {-2.0322965176482186`, 
        0.633149340371914}, {-2.017688300663814, 
        0.6545094555599938}, {-2.0028577851459275`, 
        0.6750492054291635}, {-1.987842162987986, 
        0.6947648309615369}, {-1.9726814269605326`, 
        0.7136508981032055}, {-1.957450991769296, 
        0.731662322793316}, {-1.9421991235397567`, 
        0.748792495552475}, {-1.9269606024142123`, 
        0.7650523754383158}, {-1.911769627125311, 
        0.780454115453369}, {-1.8966597768986881`, 
        0.7950110398039961}, {-1.8816639741427468`, 
        0.808737619997373}, {-1.8668144479599484`, 
        0.8216494498020146}, {-1.8517349056071764`, 
        0.834092528316528}, {-1.8344565141786922`, 
        0.8476307429841015}, {-1.8170997087010683`, 
        0.8605292060035924}, {-1.799685718636366, 
        0.8727928624663366}, {-1.7822354667372662`, 
        0.8844273199469717}, {-1.7647695491743782`, 
        0.8954388359889434}, {-1.7473082161045403`, 
        0.9058343050101234}, {-1.7298713526966911`, 
        0.915621244642947}, {-1.7124784606314394`, 
        0.9248077815239432}, {-1.6951486400900015`, 
        0.9334026365479858}, {-1.6779005722476972`, 
        0.9414151096030314}, {-1.660752502286706, 
        0.9488550638015343}, {-1.6437222229422959`, 
        0.9557329092251386}, {-1.6268270585962146`, 
        0.9620595861996474}, {-1.6100838499304209`, 
        0.9678465481176384}, {-1.5935089391537998`, 
        0.9731057438264732}, {-1.5771181558139633`, 
        0.9778495995997846}, {-1.5609268032056878`, 
        0.9820910007108642}, {-1.54494964538698, 
        0.9858432726266891}, {-1.5292008948131945`, 
        0.9891201618416232}, {-1.513694200599049, 
        0.9919358163701126}, {-1.4984426374178013`, 
        0.9943047659179616}, {-1.4834586950462574`, 
        0.9962419017520215}, {-1.4687542685636858`, 
        0.997762456288358}, {-1.4543406492121078`, 
        0.9988819824191736}, {-1.4402285159248214`, 0.9996163325989604}, {
        0.19311838528487416`, 1}, {0.20588049050780868`, 
        0.9998371021345642}, {0.2192296636403373, 0.9993215654426753}, {
        0.2334833544817059, 0.998409999760843}, {0.2480336396227507, 
        0.9971058467423422}, {0.26286955423838015`, 0.9953933906899533}, {
        0.2779795250526531, 0.9932572252276954}, {0.2933513791219686, 
        0.9906822741052125}, {0.30897235328337636`, 0.9876538117518396}, {
        0.3248291042608626, 0.9841574835599668}, {0.3409077194218601, 
        0.9801793258775161}, {0.35719372817562994`, 0.9757057856895764}, {
        0.3736721140045674, 0.970723739969473}, {0.3903273271188975, 
        0.9652205146798088}, {0.4071432977246433, 0.959183903404288}, {
        0.4241034498941795, 0.9526021855914221}, {0.4411907160281173, 
        0.9454641443915238}, {0.4583875518967129, 0.937759084068725}, {
        0.47567595224844217`, 0.9294768469700844}, {0.4930374669728525, 
        0.9206078300342161}, {0.5104532178042704, 0.9111430008222366}, {
        0.5279039155524319, 0.9010739130542164}, {0.5453698778455953, 
        0.8903927216347229}, {0.5628310473712049, 0.8790921971514634}, {
        0.5802670105986886, 0.8671657398314587}, {0.5976570169685093, 
        0.8546073929396361}, {0.6149799985311277, 0.8414118556051765}, {
        0.6314182808508729, 0.8282253766914024}, {0.6461766128290161, 
        0.8157424492007895}, {0.6610981587900323, 0.8024535614782687}, {
        0.676151075050036, 0.7883425302944325}, {0.6913028054558849, 
        0.7733942808343234}, {0.7065201174207641, 0.7575948723338161}, {
        0.721769138799335, 0.740931522593583}, {0.7370153955684994, 
        0.7233926313446152}, {0.7522232021019651, 0.7049686061727517}, {
        0.7673224743481131, 0.6856947006839664}, {0.7822566151866801, 
        0.6655952729083485}, {0.7969883169142729, 0.6446732846774187}, {
        0.8114805011649897, 0.622933185417566}, {0.8256963734541855, 
        0.6003808975141803}, {0.8395994769976157, 0.5770237997908648}, {
        0.8531537457436141, 0.5528707091344943}, {0.8663235565571386, 
        0.5279318602988776}, {0.8790737804957698, 0.5022188839217362}, {
        0.8913698331190544, 0.47574478279161564`}, {0.9031777237739482, 
        0.44852390640320844`}, {0.9144641038005427, 0.42057192384137776`}, {
        0.9251963136037343, 0.39190579503593526`}, {0.9353424285380356, 
        0.36254374043093585`}, {0.944871303554305, 0.33250520911390946`}, {
        0.9537526165588203, 0.3018108454520528}, {0.9619569104367979, 
        0.270482454283951}, {0.9694556336941986, 0.23854296471688527`}, {
        0.9762211796734368, 0.2060163925812137}, {0.9822269243004318, 
        0.17292780159468057`}, {0.9874472623223037, 0.1393032632908148}, {
        0.9918576419969158, 0.10516981576682403`}, {0.9954345981974063, 
        0.07055542130756808}, {0.9981557838968255, 0.03548892294331121}, {1., 
        0.}, {0.19311838528487416`, 0}, {0.1874409947124228, 
        0.00003223380273019824}, {0.18176433615552234`, 
        0.00012893105484863916`}, {0.17608914153534122`, 
        0.0002900792886747254}, {0.17072035228968882`, 
        0.0005027722156384899}, {0.1656532713889946, 0.0007618524484453913}, {
        0.16065380121966927`, 0.0010744279966994235`}, {0.15572249501578242`, 
        0.0014389973736303092`}, {0.1508598806371257, 0.001854053520359627}, {
        0.14606646051507272`, 0.0023180841884660125`}, {0.14134271160385464`, 
        0.0028295723230492846`}, {0.13668908533725474`, 
        0.003386996446219851}, {0.13210600759072597`, 0.00398883104093973}, {
        0.12759387864893362`, 0.004633546935141488}, {0.12315307317872416`, 
        0.0053196116860514215`}, {0.11878394020752048`, 
        0.006045489964643271}, {0.11448680310714347`, 0.006809643940148828}, {
        0.11026195958305766`, 0.007610533664551798}, {0.10610968166903861`, 
        0.008446617456991325}, {0.10203021572725847`, 0.009316352288001662}, {
        0.09802378245378514, 0.01021819416351454}, {0.0940905768894895, 
        0.011150598508550835`}, {0.09023076843635428, 
        0.012112020550528296`}, {0.08644450087917692, 0.01310091570211215}, {
        0.08273189241265845, 0.014115739943535523`}, {0.0790930356738685, 
        0.015154950204316786`}, {0.07552799778007638, 0.01621700474430108}, {
        0.07203682037193698, 0.01730036353395334}, {0.06861951966201911, 
        0.018403488633830487`}, {0.06527608648866302, 
        0.019524844573160435`}, {0.06200648637515322, 
        0.020662898727455924`}, {0.05881065959419109, 
        0.021816121695091298`}, {0.055688521237651674`, 
        0.022982987672770593`}, {0.05263996129160721, 0.02416197482981559}, {
        0.04966484471659989, 0.0253515656812026}, {0.046763011533144626`, 
        0.026550247459277147`}, {0.04393427691244225, 0.0277565124840759}, {
        0.04117843127228228, 0.02896885853218551}, {0.038495240378113714`, 
        0.0301857892040683}, {0.035884445449261136`, 0.031405814289785054`}, {
        0.033345763270262736`, 0.032627450133045466`}, {0.030878886307305824`,
         0.033849219993517185`}, {0.02848348282973449, 0.03506965440732461}, {
        0.02615919703660319, 0.036287291545669134`}, {0.023905649188249174`, 
        0.037500677571502695`}, {0.021722435742855702`, 
        0.03870836699418697}, {0.019609129497977183`, 0.03990892302207102}, {
        0.017565279736996415`, 0.04110091791292033}, {0.015590412380483283`, 
        0.04228293332213097}, {0.013684030142423368`, 0.0434535606486626}, {
        0.01184561269128407, 0.04461140137862486}, {0.010074616815884962`, 
        0.04575506742645193}, {0.008370476596038278, 0.0468831814736004}, {
        0.006732603577924528, 0.04799437730470638}, {0.005160386954167458, 
        0.04908730014113797}, {0.003653193748571674, 0.05016060697187968}, {
        0.0022103690054854695`, 0.051212966881686264`}, {0.000831235983750525,
         0.05224306137644338}, {-0.0004849036448006258, 
        0.0532495847056735}, {-0.0017387695923393124`, 
        0.05423124418212578}, {-0.002931102747568361, 
        0.05518676049838907}}]}, {
     0.31553188159700846`, -0.5777703781515219}], {{{0.8660254037844386, 
     0.5}, {-0.5, 0.8660254037844386}}, {0, 0}}]},
  ImageSize->115.42857142857142`,
  PlotRange->{{-3.2, 1.2}, {-3.2, 1.2}}]], "Output",
 CellChangeTimes->{{3.940799273051325*^9, 3.94079929585881*^9}, {
   3.940799929772005*^9, 3.940799949520521*^9}, {3.94079998008891*^9, 
   3.940800000126492*^9}, 3.9408000553407497`*^9, 3.9408039217955914`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"35ea0453-b9fd-4353-add8-d0f929ff8cb8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"save", "[", "gerverFrontPage", "]"}]], "Code",
 CellChangeTimes->{{3.9407992798170767`*^9, 3.94079928213911*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"f056d755-cae5-43d2-90c2-4834822c9a54"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gerverFull", "=", 
  RowBox[{"GraphicsRow", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"gerverInMovement", ",", " ", "gerverSofa"}], "}"}], ",", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"{", 
      RowBox[{"width", ",", "Automatic"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.927296332647266*^9, 3.927296340841743*^9}, {
  3.927296392404455*^9, 3.927296401085957*^9}, {3.927296436260639*^9, 
  3.927296452049357*^9}, {3.927296530195034*^9, 3.927296530614376*^9}, {
  3.927296603207981*^9, 3.927296631839168*^9}, {3.936078975265867*^9, 
  3.936078977897084*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"67305c6a-8e31-40d8-8fb1-22a06af2005b"],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[{{
        {GrayLevel[0.75], EdgeForm[None], 
         PolygonBox[{{-4, 0}, {0, 0}, {0, -4}, {1, -4}, {1, 1}, {-4, 1}}]}, 
        {GrayLevel[0], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
         LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}}, 
       GeometricTransformationBox[GeometricTransformationBox[
         {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
          PolygonBox[{{-0.002931102747568361, 
            0.05518676049838907}, {-0.0075077211477384, 
            0.09053224433819837}, {-0.013606412660485952`, 
            0.1253351796409147}, {-0.02120120315269523, 
            0.15953289495971165`}, {-0.030263707684347576`, 
            0.19306373142378394`}, {-0.040763166503033424`, 
            0.22586713013002274`}, {-0.05266648405966139, 
            0.2578837183204711}, {-0.06593827100576961, 
            0.28905539424496024`}, {-0.08054088912959365, 
            0.3193254106095894}, {-0.09643449918483407, 
            0.34863845651307224`}, {-0.11357711156289788`, 
            0.3769407377744405}, {-0.1319246397562651, 
            0.4041800555571583}, {-0.15143095655755753`, 
            0.43030588319636326`}, {-0.17204795293586453`, 
            0.45526944113771095`}, {-0.19372559952891225`, 
            0.4790237698981564}, {-0.21641201068675506`, 
            0.5015238009609528}, {-0.2400535109998163, 
            0.522726425519191}, {-0.26459470424132275`, 
            0.5425905609843353}, {-0.28997854465145556`, 
            0.5610772151784293}, {-0.3161464104878934, 
            0.5781495481309521}, {-0.34303817976484235`, 
            0.5937729314036967}, {-0.370592308100146, 
            0.6079150048695116}, {-0.3987459085876401, 
            0.6205457308733012}, {-0.4274348336095711, 
            0.6316374457063071}, {-0.4565937585016293, 
            0.6411649083273959}, {-0.48615626698096903`, 
            0.6491053462678579}, {-0.5160358229611974, 
            0.6554156021434079}, {-0.5461316059131602, 
            0.6600426635877341}, {-0.5763764300476724, 
            0.6629794331345903}, {-0.6067035922391745, 
            0.6642219172844704}, {-0.6370462979339245, 
            0.6637684267295264}, {-0.6673377353194726, 
            0.6616195780275219}, {-0.6975111495100281, 
            0.6577782929908836}, {-0.727499916679408, 
            0.6522497957913859}, {-0.7572246746503857, 
            0.645057960820489}, {-0.7865796945555036, 
            0.63626619093454}, {-0.8154954846739376, 
            0.6258992640285892}, {-0.8439062017278565, 
            0.6139812781607924}, {-0.8717471399538075, 
            0.6005387757685603}, {-0.8989548155992705, 
            0.5856006962499344}, {-0.9254670496080297, 
            0.5691983257620765}, {-0.9512230484058931, 
            0.5513652443018654}, {-0.976163482700509, 
            0.5321372701363265}, {-1.0002305642113472`, 
            0.51155240165329}, {-1.0233681202482943`, 
            0.4896507567052537}, {-1.045521666059788, 
            0.46647450952194436`}, {-1.0666384748739537`, 
            0.4420678252694908}, {-1.0866676455588282`, 
            0.41647679233647555`}, {-1.1055601678304374`, 
            0.389749352429386}, {-1.1232689849402542`, 
            0.36193522856216287`}, {-1.1397490537763817`, 
            0.33308585102662447`}, {-1.1549574023156846`, 
            0.3032542814325403}, {-1.1688531843670402`, 
            0.2724951349080245}, {-1.1813977315488688`, 
            0.24086450055272687`}, {-1.192554602447161, 
            0.208419860238005}, {-1.2022896289033165`, 
            0.17522000584987357`}, {-1.2105709593842584`, 
            0.1413249550720373}, {-1.2173690993904753`, 
            0.10679586580772375`}, {-1.2226569488608843`, 
            0.07169494934034183}, {-1.224595356112935, 
            0.05518676049838907}, {-1.226164284520757, 
            0.05393398196390663}, {-1.227838485878468, 
            0.052637306541543444`}, {-1.2296195873906839`, 
            0.051299594902786044`}, {-1.2315091543658316`, 
            0.04992374603163245}, {-1.2335086894420904`, 
            0.048512696014961686`}, {-1.2356196318356432`, 
            0.04706941681843678}, {-1.2378433566114944`, 
            0.045596915048337586`}, {-1.2401811739771011`, 
            0.04409823069972405}, {-1.2426343285990682`, 
            0.042576435891334995`}, {-1.2452039989431383`, 
            0.04103463358763164}, {-1.2478912966377111`, 
            0.039475956308399146`}, {-1.2506972658611129`, 
            0.03790356482632364}, {-1.25362288275283, 
            0.03632064685296571}, {-1.2566690548489214`, 
            0.03473041571355542}, {-1.2598366205418015`, 
            0.03313610901103731}, {-1.2631263485645952`, 
            0.031540987279797435`}, {-1.266538937500247, 
            0.029948332629507732`}, {-1.270075015315565, 
            0.02836144737952641}, {-1.2737351389203686`, 
            0.02678365268429606}, {-1.2775197937519045`, 
            0.025218287150184128`}, {-1.2814293933846885`, 
            0.02366870544421342}, {-1.285464279165918, 
            0.022138276895132772`}, {-1.289624719876597, 
            0.02063038408728084}, {-1.2939109114185072`, 
            0.019148421447698342`}, {-1.2983229765271467`, 
            0.01769579382694633}, {-1.3028609645107572`, 
            0.016275915074090402`}, {-1.3075248510155446`, 
            0.014892206606312741`}, {-1.312314537817196, 
            0.013548095973615792`}, {-1.3172298526387862`, 
            0.012247015419083246`}, {-1.322270548995155, 
            0.010992400435165577`}, {-1.327436306063838, 
            0.00978768831645895}, {-1.3327267285826143`, 
            0.008636316709447676}, {-1.3381413467737344`, 
            0.007541722159681663}, {-1.3436796162948779`, 
            0.0065073386568613965`}, {-1.34934091821689, 
            0.005536596178303978}, {-1.3551245590283292`, 
            0.0046329192312645545`}, {-1.3610297706668522`, 
            0.003799725394588215}, {-1.367055710577463, 
            0.003040423860167941}, {-1.3732014617976305`, 
            0.002358413974684651}, {-1.3794660330692792`, 
            0.00175708378210564}, {-1.385848358977654, 
            0.0012398085674178777`}, {-1.3923473001170357`, 
            0.0008099494020726023}, {-1.398961643283296, 
            0.0004708516916175473}, {-1.406144222619559, 
            0.00021031225587999969`}, {-1.413554883601666, 
            0.000050270067591080924`}, {-2.2275264588605035`, 
             0}, {-2.2275264588605035`, 0.}, {-2.226778818785235, 
            0.016562087318832297`}, {-2.2245240237876267`, 
            0.051858217785779606`}, {-2.221401977586004, 
            0.08671801400284965}, {-2.2174344169630595`, 
            0.12111218014518921`}, {-2.2126442129613957`, 
            0.1550122774857072}, {-2.2070553402787363`, 
            0.18839076838343466`}, {-2.20069284502541, 
            0.22122105923695135`}, {-2.193582810877922, 
            0.2534775423446123}, {-2.1857523236644165`, 
            0.2851356366143848}, {-2.177229434419805, 
            0.3161718270672522}, {-2.1680431209502307`, 
            0.34656370307934997`}, {-2.158223247948455, 
            0.3762899953092721}, {-2.1478005257035693`, 
            0.4053306112583223}, {-2.1368064674502505`, 
            0.433666669412881}, {-2.125273345404538, 
            0.46128053191951573`}, {-2.1132341455348063`, 
            0.488155835744978}, {-2.1007225211182936`, 
            0.5142775222748028}, {-2.087772745135142, 
            0.5396318653058545}, {-2.0744196615534736`, 
            0.5642064973898445}, {-2.060698635560539, 
            0.5879904344865842}, {-2.0466455027964265`, 
            0.6109740988875171}, {-2.0322965176482186`, 
            0.633149340371914}, {-2.017688300663814, 
            0.6545094555599938}, {-2.0028577851459275`, 
            0.6750492054291635}, {-1.987842162987986, 
            0.6947648309615369}, {-1.9726814269605326`, 
            0.7136508981032055}, {-1.957450991769296, 
            0.731662322793316}, {-1.9421991235397567`, 
            0.748792495552475}, {-1.9269606024142123`, 
            0.7650523754383158}, {-1.911769627125311, 
            0.780454115453369}, {-1.8966597768986881`, 
            0.7950110398039961}, {-1.8816639741427468`, 
            0.808737619997373}, {-1.8668144479599484`, 
            0.8216494498020146}, {-1.8517349056071764`, 
            0.834092528316528}, {-1.8344565141786922`, 
            0.8476307429841015}, {-1.8170997087010683`, 
            0.8605292060035924}, {-1.799685718636366, 
            0.8727928624663366}, {-1.7822354667372662`, 
            0.8844273199469717}, {-1.7647695491743782`, 
            0.8954388359889434}, {-1.7473082161045403`, 
            0.9058343050101234}, {-1.7298713526966911`, 
            0.915621244642947}, {-1.7124784606314394`, 
            0.9248077815239432}, {-1.6951486400900015`, 
            0.9334026365479858}, {-1.6779005722476972`, 
            0.9414151096030314}, {-1.660752502286706, 
            0.9488550638015343}, {-1.6437222229422959`, 
            0.9557329092251386}, {-1.6268270585962146`, 
            0.9620595861996474}, {-1.6100838499304209`, 
            0.9678465481176384}, {-1.5935089391537998`, 
            0.9731057438264732}, {-1.5771181558139633`, 
            0.9778495995997846}, {-1.5609268032056878`, 
            0.9820910007108642}, {-1.54494964538698, 
            0.9858432726266891}, {-1.5292008948131945`, 
            0.9891201618416232}, {-1.513694200599049, 
            0.9919358163701126}, {-1.4984426374178013`, 
            0.9943047659179616}, {-1.4834586950462574`, 
            0.9962419017520215}, {-1.4687542685636858`, 
            0.997762456288358}, {-1.4543406492121078`, 
            0.9988819824191736}, {-1.4402285159248214`, 0.9996163325989604}, {
            0.19311838528487416`, 1}, {0.20588049050780868`, 
            0.9998371021345642}, {0.2192296636403373, 0.9993215654426753}, {
            0.2334833544817059, 0.998409999760843}, {0.2480336396227507, 
            0.9971058467423422}, {0.26286955423838015`, 0.9953933906899533}, {
            0.2779795250526531, 0.9932572252276954}, {0.2933513791219686, 
            0.9906822741052125}, {0.30897235328337636`, 0.9876538117518396}, {
            0.3248291042608626, 0.9841574835599668}, {0.3409077194218601, 
            0.9801793258775161}, {0.35719372817562994`, 0.9757057856895764}, {
            0.3736721140045674, 0.970723739969473}, {0.3903273271188975, 
            0.9652205146798088}, {0.4071432977246433, 0.959183903404288}, {
            0.4241034498941795, 0.9526021855914221}, {0.4411907160281173, 
            0.9454641443915238}, {0.4583875518967129, 0.937759084068725}, {
            0.47567595224844217`, 0.9294768469700844}, {0.4930374669728525, 
            0.9206078300342161}, {0.5104532178042704, 0.9111430008222366}, {
            0.5279039155524319, 0.9010739130542164}, {0.5453698778455953, 
            0.8903927216347229}, {0.5628310473712049, 0.8790921971514634}, {
            0.5802670105986886, 0.8671657398314587}, {0.5976570169685093, 
            0.8546073929396361}, {0.6149799985311277, 0.8414118556051765}, {
            0.6314182808508729, 0.8282253766914024}, {0.6461766128290161, 
            0.8157424492007895}, {0.6610981587900323, 0.8024535614782687}, {
            0.676151075050036, 0.7883425302944325}, {0.6913028054558849, 
            0.7733942808343234}, {0.7065201174207641, 0.7575948723338161}, {
            0.721769138799335, 0.740931522593583}, {0.7370153955684994, 
            0.7233926313446152}, {0.7522232021019651, 0.7049686061727517}, {
            0.7673224743481131, 0.6856947006839664}, {0.7822566151866801, 
            0.6655952729083485}, {0.7969883169142729, 0.6446732846774187}, {
            0.8114805011649897, 0.622933185417566}, {0.8256963734541855, 
            0.6003808975141803}, {0.8395994769976157, 0.5770237997908648}, {
            0.8531537457436141, 0.5528707091344943}, {0.8663235565571386, 
            0.5279318602988776}, {0.8790737804957698, 0.5022188839217362}, {
            0.8913698331190544, 0.47574478279161564`}, {0.9031777237739482, 
            0.44852390640320844`}, {0.9144641038005427, 
            0.42057192384137776`}, {0.9251963136037343, 
            0.39190579503593526`}, {0.9353424285380356, 
            0.36254374043093585`}, {0.944871303554305, 
            0.33250520911390946`}, {0.9537526165588203, 0.3018108454520528}, {
            0.9619569104367979, 0.270482454283951}, {0.9694556336941986, 
            0.23854296471688527`}, {0.9762211796734368, 0.2060163925812137}, {
            0.9822269243004318, 0.17292780159468057`}, {0.9874472623223037, 
            0.1393032632908148}, {0.9918576419969158, 0.10516981576682403`}, {
            0.9954345981974063, 0.07055542130756808}, {0.9981557838968255, 
            0.03548892294331121}, {1., 0.}, {0.19311838528487416`, 0}, {
            0.1874409947124228, 0.00003223380273019824}, {
            0.18176433615552234`, 0.00012893105484863916`}, {
            0.17608914153534122`, 0.0002900792886747254}, {
            0.17072035228968882`, 0.0005027722156384899}, {0.1656532713889946,
             0.0007618524484453913}, {0.16065380121966927`, 
            0.0010744279966994235`}, {0.15572249501578242`, 
            0.0014389973736303092`}, {0.1508598806371257, 
            0.001854053520359627}, {0.14606646051507272`, 
            0.0023180841884660125`}, {0.14134271160385464`, 
            0.0028295723230492846`}, {0.13668908533725474`, 
            0.003386996446219851}, {0.13210600759072597`, 
            0.00398883104093973}, {0.12759387864893362`, 
            0.004633546935141488}, {0.12315307317872416`, 
            0.0053196116860514215`}, {0.11878394020752048`, 
            0.006045489964643271}, {0.11448680310714347`, 
            0.006809643940148828}, {0.11026195958305766`, 
            0.007610533664551798}, {0.10610968166903861`, 
            0.008446617456991325}, {0.10203021572725847`, 
            0.009316352288001662}, {0.09802378245378514, 
            0.01021819416351454}, {0.0940905768894895, 
            0.011150598508550835`}, {0.09023076843635428, 
            0.012112020550528296`}, {0.08644450087917692, 
            0.01310091570211215}, {0.08273189241265845, 
            0.014115739943535523`}, {0.0790930356738685, 
            0.015154950204316786`}, {0.07552799778007638, 
            0.01621700474430108}, {0.07203682037193698, 
            0.01730036353395334}, {0.06861951966201911, 
            0.018403488633830487`}, {0.06527608648866302, 
            0.019524844573160435`}, {0.06200648637515322, 
            0.020662898727455924`}, {0.05881065959419109, 
            0.021816121695091298`}, {0.055688521237651674`, 
            0.022982987672770593`}, {0.05263996129160721, 
            0.02416197482981559}, {0.04966484471659989, 0.0253515656812026}, {
            0.046763011533144626`, 0.026550247459277147`}, {
            0.04393427691244225, 0.0277565124840759}, {0.04117843127228228, 
            0.02896885853218551}, {0.038495240378113714`, 
            0.0301857892040683}, {0.035884445449261136`, 
            0.031405814289785054`}, {0.033345763270262736`, 
            0.032627450133045466`}, {0.030878886307305824`, 
            0.033849219993517185`}, {0.02848348282973449, 
            0.03506965440732461}, {0.02615919703660319, 
            0.036287291545669134`}, {0.023905649188249174`, 
            0.037500677571502695`}, {0.021722435742855702`, 
            0.03870836699418697}, {0.019609129497977183`, 
            0.03990892302207102}, {0.017565279736996415`, 
            0.04110091791292033}, {0.015590412380483283`, 
            0.04228293332213097}, {0.013684030142423368`, 
            0.0434535606486626}, {0.01184561269128407, 0.04461140137862486}, {
            0.010074616815884962`, 0.04575506742645193}, {
            0.008370476596038278, 0.0468831814736004}, {0.006732603577924528, 
            0.04799437730470638}, {0.005160386954167458, 
            0.04908730014113797}, {0.003653193748571674, 
            0.05016060697187968}, {0.0022103690054854695`, 
            0.051212966881686264`}, {0.000831235983750525, 
            0.05224306137644338}, {-0.0004849036448006258, 
            0.0532495847056735}, {-0.0017387695923393124`, 
            0.05423124418212578}, {-0.002931102747568361, 
            0.05518676049838907}}]}, {
         0.31553188159700846`, -0.5777703781515219}], {{{0.8660254037844386, 
         0.5}, {-0.5, 0.8660254037844386}}, {0, 0}}]},
      DisplayFunction->Identity,
      ImagePadding->{{0., 0.}, {0., 1.4210854715202004`*^-14}},
      ImageSize->{Automatic, 113.38582677165354`},
      PlotRange->{{-3, 1.2}, {-3, 1.2}}], {64.1541414517802, -59.52755905511811},
      ImageScaled[{0.5, 0.5}], {113.38582677165354, 113.38582677165354},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
    InsetBox[
     GraphicsBox[
      GeometricTransformationBox[{{
         GeometricTransformationBox[GeometricTransformationBox[
           {GrayLevel[0.85], Thickness[Tiny], 
            LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
            LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{1, 0}, {0, 1}}, {0, 
            0}}], {0., 0}], 
         GeometricTransformationBox[GeometricTransformationBox[
           {GrayLevel[0.85], Thickness[Tiny], 
            LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
            LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
            0.9961946980917455, -0.08715574274765817}, {0.08715574274765817, 
            0.9961946980917455}}, {0, 0}}], {-0.012820761570815771`, 
          0.1213228202075695}], 
         GeometricTransformationBox[GeometricTransformationBox[
           {GrayLevel[0.85], Thickness[Tiny], 
            LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
            LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
            0.984807753012208, -0.17364817766693033`}, {0.17364817766693033`, 
            0.984807753012208}}, {0, 0}}], {-0.04421681760187872, 
          0.23563624571574174`}], 
         GeometricTransformationBox[GeometricTransformationBox[
           {GrayLevel[0.85], Thickness[Tiny], 
            LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
            LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
            0.9659258262890682, -0.2588190451025207}, {0.2588190451025207, 
            0.9659258262890682}}, {0, 0}}], {-0.09187348301137603, 
          0.3405608766123245}], 
         GeometricTransformationBox[GeometricTransformationBox[
           {GrayLevel[0.85], Thickness[Tiny], 
            LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
            LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
            0.9396926207859084, -0.3420201433256687}, {0.3420201433256687, 
            0.9396926207859084}}, {0, 0}}], {-0.15424440004943532`, 
          0.4338628083714493}], 
         GeometricTransformationBox[GeometricTransformationBox[
           {GrayLevel[0.85], Thickness[Tiny], 
            LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
            LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
            0.9063077870366499, -0.42261826174069944`}, {0.42261826174069944`,
             0.9063077870366499}}, {0, 0}}], {-0.22949540756131317`, 
          0.5135226288784084}], 
         GeometricTransformationBox[GeometricTransformationBox[
           {GrayLevel[0.85], Thickness[Tiny], 
            LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
            LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
            0.8660254037844386, -0.5}, {0.5, 0.8660254037844386}}, {0, 
            0}}], {-0.31553188159700846`, 0.5777703781515219}], 
         GeometricTransformationBox[GeometricTransformationBox[
           {GrayLevel[0.85], Thickness[Tiny], 
            LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
            LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
            0.8191520442889918, -0.573576436351046}, {0.573576436351046, 
            0.8191520442889918}}, {0, 0}}], {-0.41003012195945765`, 
          0.6251172001167321}], 
         GeometricTransformationBox[GeometricTransformationBox[
           {GrayLevel[0.85], Thickness[Tiny], 
            LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
            LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
            0.766044443118978, -0.6427876096865393}, {0.6427876096865393, 
            0.766044443118978}}, {0, 0}}], {-0.5104607416579824, 
          0.6543691834537279}], 
         GeometricTransformationBox[GeometricTransformationBox[
           {GrayLevel[0.85], Thickness[Tiny], 
            LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
            LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
            0.7071067811865475, -0.7071067811865475}, {0.7071067811865475, 
            0.7071067811865475}}, {0, 0}}], {-0.6137632294302516, 
          0.6642678135388861}], 
         GeometricTransformationBox[GeometricTransformationBox[
           {GrayLevel[0.85], Thickness[Tiny], 
            LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
            LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
            0.6427876096865393, -0.766044443118978}, {0.766044443118978, 
            0.6427876096865393}}, {0, 0}}], {-0.7170657172025209, 
          0.6543691834537279}], 
         GeometricTransformationBox[GeometricTransformationBox[
           {GrayLevel[0.85], Thickness[Tiny], 
            LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
            LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
            0.573576436351046, -0.8191520442889918}, {0.8191520442889918, 
            0.573576436351046}}, {0, 0}}], {-0.8174963369010457, 
          0.6251172001167321}], 
         GeometricTransformationBox[GeometricTransformationBox[
           {GrayLevel[0.85], Thickness[Tiny], 
            LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
            LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
            0.5, -0.8660254037844386}, {0.8660254037844386, 0.5}}, {0, 
            0}}], {-0.9119945772634949, 0.5777703781515219}], 
         GeometricTransformationBox[GeometricTransformationBox[
           {GrayLevel[0.85], Thickness[Tiny], 
            LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
            LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
            0.42261826174069944`, -0.9063077870366499}, {0.9063077870366499, 
            0.42261826174069944`}}, {0, 0}}], {-0.9980310512991901, 
          0.5135226288784084}], 
         GeometricTransformationBox[GeometricTransformationBox[
           {GrayLevel[0.85], Thickness[Tiny], 
            LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
            LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
            0.3420201433256687, -0.9396926207859084}, {0.9396926207859084, 
            0.3420201433256687}}, {0, 0}}], {-1.073282058811068, 
          0.4338628083714493}], 
         GeometricTransformationBox[GeometricTransformationBox[
           {GrayLevel[0.85], Thickness[Tiny], 
            LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
            LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
            0.2588190451025207, -0.9659258262890682}, {0.9659258262890682, 
            0.2588190451025207}}, {0, 0}}], {-1.1356529758491274`, 
          0.3405608766123245}], 
         GeometricTransformationBox[GeometricTransformationBox[
           {GrayLevel[0.85], Thickness[Tiny], 
            LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
            LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
            0.17364817766693033`, -0.984807753012208}, {0.984807753012208, 
            0.17364817766693033`}}, {0, 0}}], {-1.1833096412586246`, 
          0.23563624571574174`}], 
         GeometricTransformationBox[GeometricTransformationBox[
           {GrayLevel[0.85], Thickness[Tiny], 
            LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
            LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
            0.08715574274765817, -0.9961946980917455}, {0.9961946980917455, 
            0.08715574274765817}}, {0, 0}}], {-1.2147056972896875`, 
          0.1213228202075695}], 
         GeometricTransformationBox[GeometricTransformationBox[
           {GrayLevel[0.85], Thickness[Tiny], 
            LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
            LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{0, -1}, {1, 0}}, {0, 
            0}}], {-1.2275264588605033`, 0}]}, {
         {EdgeForm[GrayLevel[0]], 
          {RGBColor[1, 1, 0.87], 
           PolygonBox[{{-0.002931102747568361, 
             0.05518676049838907}, {-0.0075077211477384, 
             0.09053224433819837}, {-0.013606412660485952`, 
             0.1253351796409147}, {-0.02120120315269523, 
             0.15953289495971165`}, {-0.030263707684347576`, 
             0.19306373142378394`}, {-0.040763166503033424`, 
             0.22586713013002274`}, {-0.05266648405966139, 
             0.2578837183204711}, {-0.06593827100576961, 
             0.28905539424496024`}, {-0.08054088912959365, 
             0.3193254106095894}, {-0.09643449918483407, 
             0.34863845651307224`}, {-0.11357711156289788`, 
             0.3769407377744405}, {-0.1319246397562651, 
             0.4041800555571583}, {-0.15143095655755753`, 
             0.43030588319636326`}, {-0.17204795293586453`, 
             0.45526944113771095`}, {-0.19372559952891225`, 
             0.4790237698981564}, {-0.21641201068675506`, 
             0.5015238009609528}, {-0.2400535109998163, 
             0.522726425519191}, {-0.26459470424132275`, 
             0.5425905609843353}, {-0.28997854465145556`, 
             0.5610772151784293}, {-0.3161464104878934, 
             0.5781495481309521}, {-0.34303817976484235`, 
             0.5937729314036967}, {-0.370592308100146, 
             0.6079150048695116}, {-0.3987459085876401, 
             0.6205457308733012}, {-0.4274348336095711, 
             0.6316374457063071}, {-0.4565937585016293, 
             0.6411649083273959}, {-0.48615626698096903`, 
             0.6491053462678579}, {-0.5160358229611974, 
             0.6554156021434079}, {-0.5461316059131602, 
             0.6600426635877341}, {-0.5763764300476724, 
             0.6629794331345903}, {-0.6067035922391745, 
             0.6642219172844704}, {-0.6370462979339245, 
             0.6637684267295264}, {-0.6673377353194726, 
             0.6616195780275219}, {-0.6975111495100281, 
             0.6577782929908836}, {-0.727499916679408, 
             0.6522497957913859}, {-0.7572246746503857, 
             0.645057960820489}, {-0.7865796945555036, 
             0.63626619093454}, {-0.8154954846739376, 
             0.6258992640285892}, {-0.8439062017278565, 
             0.6139812781607924}, {-0.8717471399538075, 
             0.6005387757685603}, {-0.8989548155992705, 
             0.5856006962499344}, {-0.9254670496080297, 
             0.5691983257620765}, {-0.9512230484058931, 
             0.5513652443018654}, {-0.976163482700509, 
             0.5321372701363265}, {-1.0002305642113472`, 
             0.51155240165329}, {-1.0233681202482943`, 
             0.4896507567052537}, {-1.045521666059788, 
             0.46647450952194436`}, {-1.0666384748739537`, 
             0.4420678252694908}, {-1.0866676455588282`, 
             0.41647679233647555`}, {-1.1055601678304374`, 
             0.389749352429386}, {-1.1232689849402542`, 
             0.36193522856216287`}, {-1.1397490537763817`, 
             0.33308585102662447`}, {-1.1549574023156846`, 
             0.3032542814325403}, {-1.1688531843670402`, 
             0.2724951349080245}, {-1.1813977315488688`, 
             0.24086450055272687`}, {-1.192554602447161, 
             0.208419860238005}, {-1.2022896289033165`, 
             0.17522000584987357`}, {-1.2105709593842584`, 
             0.1413249550720373}, {-1.2173690993904753`, 
             0.10679586580772375`}, {-1.2226569488608843`, 
             0.07169494934034183}, {-1.224595356112935, 
             0.05518676049838907}, {-1.226164284520757, 
             0.05393398196390663}, {-1.227838485878468, 
             0.052637306541543444`}, {-1.2296195873906839`, 
             0.051299594902786044`}, {-1.2315091543658316`, 
             0.04992374603163245}, {-1.2335086894420904`, 
             0.048512696014961686`}, {-1.2356196318356432`, 
             0.04706941681843678}, {-1.2378433566114944`, 
             0.045596915048337586`}, {-1.2401811739771011`, 
             0.04409823069972405}, {-1.2426343285990682`, 
             0.042576435891334995`}, {-1.2452039989431383`, 
             0.04103463358763164}, {-1.2478912966377111`, 
             0.039475956308399146`}, {-1.2506972658611129`, 
             0.03790356482632364}, {-1.25362288275283, 
             0.03632064685296571}, {-1.2566690548489214`, 
             0.03473041571355542}, {-1.2598366205418015`, 
             0.03313610901103731}, {-1.2631263485645952`, 
             0.031540987279797435`}, {-1.266538937500247, 
             0.029948332629507732`}, {-1.270075015315565, 
             0.02836144737952641}, {-1.2737351389203686`, 
             0.02678365268429606}, {-1.2775197937519045`, 
             0.025218287150184128`}, {-1.2814293933846885`, 
             0.02366870544421342}, {-1.285464279165918, 
             0.022138276895132772`}, {-1.289624719876597, 
             0.02063038408728084}, {-1.2939109114185072`, 
             0.019148421447698342`}, {-1.2983229765271467`, 
             0.01769579382694633}, {-1.3028609645107572`, 
             0.016275915074090402`}, {-1.3075248510155446`, 
             0.014892206606312741`}, {-1.312314537817196, 
             0.013548095973615792`}, {-1.3172298526387862`, 
             0.012247015419083246`}, {-1.322270548995155, 
             0.010992400435165577`}, {-1.327436306063838, 
             0.00978768831645895}, {-1.3327267285826143`, 
             0.008636316709447676}, {-1.3381413467737344`, 
             0.007541722159681663}, {-1.3436796162948779`, 
             0.0065073386568613965`}, {-1.34934091821689, 
             0.005536596178303978}, {-1.3551245590283292`, 
             0.0046329192312645545`}, {-1.3610297706668522`, 
             0.003799725394588215}, {-1.367055710577463, 
             0.003040423860167941}, {-1.3732014617976305`, 
             0.002358413974684651}, {-1.3794660330692792`, 
             0.00175708378210564}, {-1.385848358977654, 
             0.0012398085674178777`}, {-1.3923473001170357`, 
             0.0008099494020726023}, {-1.398961643283296, 
             0.0004708516916175473}, {-1.406144222619559, 
             0.00021031225587999969`}, {-1.413554883601666, 
             0.000050270067591080924`}, {-2.2275264588605035`, 
              0}, {-2.2275264588605035`, 0.}, {-2.226778818785235, 
             0.016562087318832297`}, {-2.2245240237876267`, 
             0.051858217785779606`}, {-2.221401977586004, 
             0.08671801400284965}, {-2.2174344169630595`, 
             0.12111218014518921`}, {-2.2126442129613957`, 
             0.1550122774857072}, {-2.2070553402787363`, 
             0.18839076838343466`}, {-2.20069284502541, 
             0.22122105923695135`}, {-2.193582810877922, 
             0.2534775423446123}, {-2.1857523236644165`, 
             0.2851356366143848}, {-2.177229434419805, 
             0.3161718270672522}, {-2.1680431209502307`, 
             0.34656370307934997`}, {-2.158223247948455, 
             0.3762899953092721}, {-2.1478005257035693`, 
             0.4053306112583223}, {-2.1368064674502505`, 
             0.433666669412881}, {-2.125273345404538, 
             0.46128053191951573`}, {-2.1132341455348063`, 
             0.488155835744978}, {-2.1007225211182936`, 
             0.5142775222748028}, {-2.087772745135142, 
             0.5396318653058545}, {-2.0744196615534736`, 
             0.5642064973898445}, {-2.060698635560539, 
             0.5879904344865842}, {-2.0466455027964265`, 
             0.6109740988875171}, {-2.0322965176482186`, 
             0.633149340371914}, {-2.017688300663814, 
             0.6545094555599938}, {-2.0028577851459275`, 
             0.6750492054291635}, {-1.987842162987986, 
             0.6947648309615369}, {-1.9726814269605326`, 
             0.7136508981032055}, {-1.957450991769296, 
             0.731662322793316}, {-1.9421991235397567`, 
             0.748792495552475}, {-1.9269606024142123`, 
             0.7650523754383158}, {-1.911769627125311, 
             0.780454115453369}, {-1.8966597768986881`, 
             0.7950110398039961}, {-1.8816639741427468`, 
             0.808737619997373}, {-1.8668144479599484`, 
             0.8216494498020146}, {-1.8517349056071764`, 
             0.834092528316528}, {-1.8344565141786922`, 
             0.8476307429841015}, {-1.8170997087010683`, 
             0.8605292060035924}, {-1.799685718636366, 
             0.8727928624663366}, {-1.7822354667372662`, 
             0.8844273199469717}, {-1.7647695491743782`, 
             0.8954388359889434}, {-1.7473082161045403`, 
             0.9058343050101234}, {-1.7298713526966911`, 
             0.915621244642947}, {-1.7124784606314394`, 
             0.9248077815239432}, {-1.6951486400900015`, 
             0.9334026365479858}, {-1.6779005722476972`, 
             0.9414151096030314}, {-1.660752502286706, 
             0.9488550638015343}, {-1.6437222229422959`, 
             0.9557329092251386}, {-1.6268270585962146`, 
             0.9620595861996474}, {-1.6100838499304209`, 
             0.9678465481176384}, {-1.5935089391537998`, 
             0.9731057438264732}, {-1.5771181558139633`, 
             0.9778495995997846}, {-1.5609268032056878`, 
             0.9820910007108642}, {-1.54494964538698, 
             0.9858432726266891}, {-1.5292008948131945`, 
             0.9891201618416232}, {-1.513694200599049, 
             0.9919358163701126}, {-1.4984426374178013`, 
             0.9943047659179616}, {-1.4834586950462574`, 
             0.9962419017520215}, {-1.4687542685636858`, 
             0.997762456288358}, {-1.4543406492121078`, 
             0.9988819824191736}, {-1.4402285159248214`, 
             0.9996163325989604}, {0.19311838528487416`, 1}, {
             0.20588049050780868`, 0.9998371021345642}, {0.2192296636403373, 
             0.9993215654426753}, {0.2334833544817059, 0.998409999760843}, {
             0.2480336396227507, 0.9971058467423422}, {0.26286955423838015`, 
             0.9953933906899533}, {0.2779795250526531, 0.9932572252276954}, {
             0.2933513791219686, 0.9906822741052125}, {0.30897235328337636`, 
             0.9876538117518396}, {0.3248291042608626, 0.9841574835599668}, {
             0.3409077194218601, 0.9801793258775161}, {0.35719372817562994`, 
             0.9757057856895764}, {0.3736721140045674, 0.970723739969473}, {
             0.3903273271188975, 0.9652205146798088}, {0.4071432977246433, 
             0.959183903404288}, {0.4241034498941795, 0.9526021855914221}, {
             0.4411907160281173, 0.9454641443915238}, {0.4583875518967129, 
             0.937759084068725}, {0.47567595224844217`, 0.9294768469700844}, {
             0.4930374669728525, 0.9206078300342161}, {0.5104532178042704, 
             0.9111430008222366}, {0.5279039155524319, 0.9010739130542164}, {
             0.5453698778455953, 0.8903927216347229}, {0.5628310473712049, 
             0.8790921971514634}, {0.5802670105986886, 0.8671657398314587}, {
             0.5976570169685093, 0.8546073929396361}, {0.6149799985311277, 
             0.8414118556051765}, {0.6314182808508729, 0.8282253766914024}, {
             0.6461766128290161, 0.8157424492007895}, {0.6610981587900323, 
             0.8024535614782687}, {0.676151075050036, 0.7883425302944325}, {
             0.6913028054558849, 0.7733942808343234}, {0.7065201174207641, 
             0.7575948723338161}, {0.721769138799335, 0.740931522593583}, {
             0.7370153955684994, 0.7233926313446152}, {0.7522232021019651, 
             0.7049686061727517}, {0.7673224743481131, 0.6856947006839664}, {
             0.7822566151866801, 0.6655952729083485}, {0.7969883169142729, 
             0.6446732846774187}, {0.8114805011649897, 0.622933185417566}, {
             0.8256963734541855, 0.6003808975141803}, {0.8395994769976157, 
             0.5770237997908648}, {0.8531537457436141, 0.5528707091344943}, {
             0.8663235565571386, 0.5279318602988776}, {0.8790737804957698, 
             0.5022188839217362}, {0.8913698331190544, 
             0.47574478279161564`}, {0.9031777237739482, 
             0.44852390640320844`}, {0.9144641038005427, 
             0.42057192384137776`}, {0.9251963136037343, 
             0.39190579503593526`}, {0.9353424285380356, 
             0.36254374043093585`}, {0.944871303554305, 
             0.33250520911390946`}, {0.9537526165588203, 
             0.3018108454520528}, {0.9619569104367979, 0.270482454283951}, {
             0.9694556336941986, 0.23854296471688527`}, {0.9762211796734368, 
             0.2060163925812137}, {0.9822269243004318, 
             0.17292780159468057`}, {0.9874472623223037, 
             0.1393032632908148}, {0.9918576419969158, 
             0.10516981576682403`}, {0.9954345981974063, 
             0.07055542130756808}, {0.9981557838968255, 
             0.03548892294331121}, {1., 0.}, {0.19311838528487416`, 0}, {
             0.1874409947124228, 0.00003223380273019824}, {
             0.18176433615552234`, 0.00012893105484863916`}, {
             0.17608914153534122`, 0.0002900792886747254}, {
             0.17072035228968882`, 0.0005027722156384899}, {
             0.1656532713889946, 0.0007618524484453913}, {
             0.16065380121966927`, 0.0010744279966994235`}, {
             0.15572249501578242`, 0.0014389973736303092`}, {
             0.1508598806371257, 0.001854053520359627}, {0.14606646051507272`,
              0.0023180841884660125`}, {0.14134271160385464`, 
             0.0028295723230492846`}, {0.13668908533725474`, 
             0.003386996446219851}, {0.13210600759072597`, 
             0.00398883104093973}, {0.12759387864893362`, 
             0.004633546935141488}, {0.12315307317872416`, 
             0.0053196116860514215`}, {0.11878394020752048`, 
             0.006045489964643271}, {0.11448680310714347`, 
             0.006809643940148828}, {0.11026195958305766`, 
             0.007610533664551798}, {0.10610968166903861`, 
             0.008446617456991325}, {0.10203021572725847`, 
             0.009316352288001662}, {0.09802378245378514, 
             0.01021819416351454}, {0.0940905768894895, 
             0.011150598508550835`}, {0.09023076843635428, 
             0.012112020550528296`}, {0.08644450087917692, 
             0.01310091570211215}, {0.08273189241265845, 
             0.014115739943535523`}, {0.0790930356738685, 
             0.015154950204316786`}, {0.07552799778007638, 
             0.01621700474430108}, {0.07203682037193698, 
             0.01730036353395334}, {0.06861951966201911, 
             0.018403488633830487`}, {0.06527608648866302, 
             0.019524844573160435`}, {0.06200648637515322, 
             0.020662898727455924`}, {0.05881065959419109, 
             0.021816121695091298`}, {0.055688521237651674`, 
             0.022982987672770593`}, {0.05263996129160721, 
             0.02416197482981559}, {0.04966484471659989, 
             0.0253515656812026}, {0.046763011533144626`, 
             0.026550247459277147`}, {0.04393427691244225, 
             0.0277565124840759}, {0.04117843127228228, 
             0.02896885853218551}, {0.038495240378113714`, 
             0.0301857892040683}, {0.035884445449261136`, 
             0.031405814289785054`}, {0.033345763270262736`, 
             0.032627450133045466`}, {0.030878886307305824`, 
             0.033849219993517185`}, {0.02848348282973449, 
             0.03506965440732461}, {0.02615919703660319, 
             0.036287291545669134`}, {0.023905649188249174`, 
             0.037500677571502695`}, {0.021722435742855702`, 
             0.03870836699418697}, {0.019609129497977183`, 
             0.03990892302207102}, {0.017565279736996415`, 
             0.04110091791292033}, {0.015590412380483283`, 
             0.04228293332213097}, {0.013684030142423368`, 
             0.0434535606486626}, {0.01184561269128407, 
             0.04461140137862486}, {0.010074616815884962`, 
             0.04575506742645193}, {0.008370476596038278, 
             0.0468831814736004}, {0.006732603577924528, 
             0.04799437730470638}, {0.005160386954167458, 
             0.04908730014113797}, {0.003653193748571674, 
             0.05016060697187968}, {0.0022103690054854695`, 
             0.051212966881686264`}, {0.000831235983750525, 
             0.05224306137644338}, {-0.0004849036448006258, 
             0.0532495847056735}, {-0.0017387695923393124`, 
             0.05423124418212578}, {-0.002931102747568361, 
             0.05518676049838907}}]}}, 
         {GrayLevel[0], 
          LineBox[{{0.01596303253315355, 
           0.07848937090996698}, {-0.002931102747568361, 
           0.05518676049838907}}], 
          LineBox[{{-0.48419176601805436`, 
           0.6794625011023181}, {-0.4907619666308456, 0.6501908003675183}}], 
          LineBox[{{-0.7433346928424489, 
           0.6794625011023181}, {-0.7367644922296577, 0.6501908003675183}}], 
          LineBox[{{-1.243489491393657, 
           0.07848937090996698}, {-1.224595356112935, 0.05518676049838907}}], 
          LineBox[{{0.1747097338121969, 0.03036064735697723}, {
           0.17353471350543026`, 0.00038366740103960856`}}], 
          LineBox[{{0.19311838528487416`, 0.03}, {0.19311838528487416`, 0}}], 
          LineBox[{{-1.4022361926727003`, 
           0.03036064735697723}, {-1.4010611723659336`, 
           0.00038366740103960856`}}], 
          LineBox[{{-1.4206448441453774`, 0.03}, {-1.4206448441453774`, 0}}], 
          LineBox[{{0.726572058997657, 0.6889827032056987}, {
           0.7498746694092349, 0.7078768384864206}}], 
          LineBox[{{0.6079792713291069, 0.8086378304727416}, {
           0.6268734066098288, 0.8319404408843195}}], 
          LineBox[{{0.21152703675755144`, 0.9696393526430228}, {
           0.21270205706431808`, 0.9996163325989604}}], 
          LineBox[{{0.19311838528487416`, 0.97}, {0.19311838528487416`, 1}}], 
          LineBox[{{-1.9540985178581602`, 
           0.6889827032056987}, {-1.9774011282697381`, 0.7078768384864206}}], 
          LineBox[{{-1.8355057301896103`, 
           0.8086378304727416}, {-1.8543998654703322`, 0.8319404408843195}}], 
          LineBox[{{-1.4390534956180547`, 
           0.9696393526430228}, {-1.4402285159248214`, 0.9996163325989604}}], 
          LineBox[{{-1.4206448441453774`, 0.97}, {-1.4206448441453774`, 1}}], 
          LineBox[{{0.9787867965644036, 0.021213203435596423`}, {1., 0.}}], 
          LineBox[{{-2.206313255424907, 
           0.021213203435596423`}, {-2.2275264588605035`, 0.}}]}, 
         {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwB8QIO/SFib1JlAgAAAC4AAAACAAAAnmrVTPGX8786iQZncEGsP2Sj2HBe
nvO/HidbITydqz8O5Nn3OaXzvzR5SuxG86o/89KlloWs87+Un8/E8EOqPyKd
a/FCtPO/5tT/8JqPqT8DxYebc7zzv/NspvWn1qg/cHlQFxnF879OA8GLexmo
P8p549U0zvO/KrnclXpYpz9pi/U2yNfzv+1jVRULlKY/xoSjiNTh87+DkHcf
lMylP3nyRAdb7PO/1kGG0n0CpT8hWkDdXPfzvwxTpUoxNqQ/Hh/hItsC9L+T
aKmWGGijP+QML97WDvS/+FzOrJ6Yoj+kiscCURv0v9MYVV8vyKE/snu4cUoo
9L/4xglRN/egPzbQXPnDNfS/KViz6SMmoD9QyTpVvkP0v6yW2pTGqp4/7PPj
LTpS9L/FYtmDyAqdPy/d1hg4YfS/IcpigSxtmz92g2KYuHD0v9riSJrS0pk/
lIaLG7yA9L9mRUnvmzyYP/AZ8/1CkfS/NH4EnWqrlj/3ur+HTaL0vw3N1aMh
IJU/QK6H7duz9L/eMo3PpJuTP4NFPVDuxfS/J9ENn9gekj+D8By9hNj0v9ig
0iuiqpA/xhqdLZ/r9L9AEbcizn+OP+nXX4c9//S/5rkJqRq/iz8zYCacXxP1
vwOslpX2FIk/2V7GKQUo9b98E/0CL4OGP2ATIdotPfW/i/PHSZELhD9CRxxD
2VL1vxKNmc7qr4E/7Bid5gZp9b8maoCgEeR+P/+chDK2f/W/nIZxa3Cnej+l
Vq6A5pb1v7WGRbiKrXY/j4fwFpeu9b+nKFXJ9/lyPxtYHifHxvW/ZJO2CZog
bz8L2AvPdd/1v2npcyE76Gg/7deTGKL49b9Uzojc81FjP0abn/lKEva/z7ZZ
WL7JXD+AYzBUbyz2v5znBVAiUFQ/NtNq9g1H9r8Gmb4YWYpKP60ppJolYva/
3DjknZTbPj/+w5kVkX/2v66Tm4XokCs/ULnCueud9r91isNeIlsKP6DdkBQ=

           "]]}, 
         {RGBColor[1, 0, 0], 
          LineBox[{{0.19311838528487416`, 0}, {0.1874409947124228, 
            0.00003223380273019824}, {0.18176433615552234`, 
            0.00012893105484863916`}, {0.17608914153534122`, 
            0.0002900792886747254}, {0.17072035228968882`, 
            0.0005027722156384899}, {0.1656532713889946, 
            0.0007618524484453913}, {0.16065380121966927`, 
            0.0010744279966994235`}, {0.15572249501578242`, 
            0.0014389973736303092`}, {0.1508598806371257, 
            0.001854053520359627}, {0.14606646051507272`, 
            0.0023180841884660125`}, {0.14134271160385464`, 
            0.0028295723230492846`}, {0.13668908533725474`, 
            0.003386996446219851}, {0.13210600759072597`, 
            0.00398883104093973}, {0.12759387864893362`, 
            0.004633546935141488}, {0.12315307317872416`, 
            0.0053196116860514215`}, {0.11878394020752048`, 
            0.006045489964643271}, {0.11448680310714347`, 
            0.006809643940148828}, {0.11026195958305766`, 
            0.007610533664551798}, {0.10610968166903861`, 
            0.008446617456991325}, {0.10203021572725847`, 
            0.009316352288001662}, {0.09802378245378514, 
            0.01021819416351454}, {0.0940905768894895, 
            0.011150598508550835`}, {0.09023076843635428, 
            0.012112020550528296`}, {0.08644450087917692, 
            0.01310091570211215}, {0.08273189241265845, 
            0.014115739943535523`}, {0.0790930356738685, 
            0.015154950204316786`}, {0.07552799778007638, 
            0.01621700474430108}, {0.07203682037193698, 
            0.01730036353395334}, {0.06861951966201911, 
            0.018403488633830487`}, {0.06527608648866302, 
            0.019524844573160435`}, {0.06200648637515322, 
            0.020662898727455924`}, {0.05881065959419109, 
            0.021816121695091298`}, {0.055688521237651674`, 
            0.022982987672770593`}, {0.05263996129160721, 
            0.02416197482981559}, {0.04966484471659989, 0.0253515656812026}, {
            0.046763011533144626`, 0.026550247459277147`}, {
            0.04393427691244225, 0.0277565124840759}, {0.04117843127228228, 
            0.02896885853218551}, {0.038495240378113714`, 
            0.0301857892040683}, {0.035884445449261136`, 
            0.031405814289785054`}, {0.033345763270262736`, 
            0.032627450133045466`}, {0.030878886307305824`, 
            0.033849219993517185`}, {0.02848348282973449, 
            0.03506965440732461}, {0.02615919703660319, 
            0.036287291545669134`}, {0.023905649188249174`, 
            0.037500677571502695`}, {0.021722435742855702`, 
            0.03870836699418697}, {0.019609129497977183`, 
            0.03990892302207102}, {0.017565279736996415`, 
            0.04110091791292033}, {0.015590412380483283`, 
            0.04228293332213097}, {0.013684030142423368`, 
            0.0434535606486626}, {0.01184561269128407, 0.04461140137862486}, {
            0.010074616815884962`, 0.04575506742645193}, {
            0.008370476596038278, 0.0468831814736004}, {0.006732603577924528, 
            0.04799437730470638}, {0.005160386954167458, 
            0.04908730014113797}, {0.003653193748571674, 
            0.05016060697187968}, {0.0022103690054854695`, 
            0.051212966881686264`}, {0.000831235983750525, 
            0.05224306137644338}, {-0.0004849036448006258, 
            0.0532495847056735}, {-0.0017387695923393124`, 
            0.05423124418212578}, {-0.002931102747568361, 
            0.05518676049838907}}]}, 
         {RGBColor[0, 0, 1], Dashing[0.003], 
          LineBox[{{0., 0}, {-8.18800347056856*^-7, 
            0.0009275116975309651}, {-3.2749213303687074`*^-6, 
            0.0018548078024793835`}, {-7.367940360197344*^-6, 
            0.0027818858986714797`}, {-0.000013097431510257761`, 
            0.003708743570578647}, {-0.00002046296551862315, 
            0.004635378403321923}, {-0.000029464109788635822`, 
            0.005561787982676463}, {-0.000040100428389824034`, 
            0.006487969895076015}, {-0.000052371482058824747`, 
            0.007413921727617387}, {-0.00006627682820031231, 
            0.008339641068064922}, {-0.000081816020887933, 
            0.009265125504854964}, {-0.0000989886108652456, 
            0.010190372627100326`}, {-0.0001177941455466677, 
            0.01111538002459476}, {-0.0001382321690184281, 
            0.012040145287817414`}, {-0.00016030222203952497`, 
            0.012964666007937307`}, {-0.00018400384204269007`, 
            0.013888939776817781`}, {-0.0002093365631353587, 
            0.014812964187020975`}, {-0.0002362999161006456, 
            0.015736736831812266`}, {-0.000264893428398327, 
            0.01666025530516475}, {-0.000295116624165828, 
            0.017583517201763682`}, {-0.00032696902421921667`, 
            0.018506520117010938`}, {-0.0003604501460542031, 
            0.019429261647029475`}, {-0.0003955595038471451, 
            0.02035173938866778}, {-0.0004322966084560595, 
            0.02127395093950431}, {-0.0004706609674216393, 
            0.02219589389785197}, {-0.0005106520849682767, 
            0.02311756586276254}, {-0.0005522694620050923, 
            0.024038964434031126`}, {-0.0005955125961269697, 
            0.02496008721220061}, {-0.0006403809816155964, 
            0.025880931798566105`}, {-0.0006868741094405102, 
            0.026801495795179372`}, {-0.0007349914672601523, 
            0.0277217768048533}, {-0.000784732539422925, 
            0.028641772431166303`}, {-0.0008360968069682561, 
            0.029561480278466803`}, {-0.0008890837476276697, 
            0.030480897951877632`}, {-0.000943692835825861, 
            0.03140002305730049}, {-0.000999923542681779, 
            0.03231885320142038}, {-0.0010577753360097148`, 
            0.03323738599171003}, {-0.0011172476803203936`, 
            0.03415561903643432}, {-0.0011783400368220753`, 
            0.035073549944654746`}, {-0.0012410518634216599`, 
            0.03599117632623381}, {-0.0013053826147257977`, 
            0.036908495791839475`}, {-0.001371331742042008, 
            0.03782550595294957}, {-0.0014388986933798003`, 
            0.03874220442185623}, {-0.0015080829134518038`, 
            0.03965858881167033}, {-0.0015788838436749024`, 
            0.04057465673632587}, {-0.0016513009221713747`, 
            0.04149040581058443}, {-0.0017253335837700398`, 
            0.042405833650039554`}, {-0.001800981260007411, 
            0.04332093787112123}, {-0.0018782433791288515`, 
            0.044235716091100226`}, {-0.001957119366089741, 
            0.04515016592809256}, {-0.002037608642556643, 
            0.046064285001063895`}, {-0.0021197106269084816`, 
            0.046978070929833936`}, {-0.002203424734237722, 
            0.04789152133508088}, {-0.0022887503763515593`, 
            0.04880463383834576}, {-0.002375686961773109, 
            0.04971740606203693}, {-0.0024642338957426083`, 
            0.050629835629434385`}, {-0.0025543905802186194`, 
            0.051541920164694235`}, {-0.00264615641387924, 
            0.05245365729285307}, {-0.0027395307921233205`, 
            0.05336504463983237}, {-0.0028345131070716856`, 
            0.05427607983244288}, {-0.002931102747568361, 
            0.05518676049838907}}], LineBox[CompressedData["
1:eJwtzH1Q0wUcBvBBkALBLHOAaMaoQ7jEshVE2BcED4VA2xaHlzCBKEbWgJhx
Ch6bbYwhjMbbYGNuvLm5jdeLDmH9OhDGmQhF8uroIrFiHJv8Iu2Y1de7nrvn
nvv88wRm8pjZrhQK5TD2yapz77z7oIEkIsuf/jgvxgiHHq3WpihIgm42bNt5
0wB9ZPmB6+gl2Z/DeqYBKtMktD2NJOFvjjExFq/BT7yhE8XopoebC31Z1yBe
7ZxbQI/e558JXtPD+/X7esObSOLll/YzZYV6oINzQY62R/Bv2Jw6kA1wWWvo
SqXl+yiRDg6fgYA4JUkEmCqKhd46kFvYh5rQf/UftA3VXYVhs0Cxjg7/PeiV
tb1XYSpBnRSjIokY1gJrR0cH1HUL35OjwTZ2LiSsAyy529p+QRsFHH14fzs4
w9yPHmwmiZmRAMrb77RD9xqbcQHNieDLXh9rg4SJyfxRtCXqt08Ck9uAzjjx
2FtNEquudr3bTCuIvzXOsNGiKq90a1orDMUOP25ED/SaVYaVFvC5wy2woiup
kvO8T1tg3FzC2HeFJD6n2r1CNrUQfWkuloO23CvKnivWwt17bE0zml1mUpa4
acH37sTxBfR0D23E77IGhKoXondpSIL3Mzj0OzVwu4Z+KRldJT/Ly3zzCkxy
v35OjJ61PHs67agaBJS+9UG0ZaB6Mo7dDJ6FD2kOdOqrPqRflgpGd3Mq6Fr8
+6DXPp+vhGjRWCILvTyhWy8rbYL4i56pQnRe0Yv+QbJGWPHc3t2FvtWWqDA0
KyAnV8VaRMsdnLpAYwNwae1H3FtIIulY/Vui6/UwOfxv8QE0fzm0c2a8Dn5M
k7qy0bmRaXtos7XgtiNoughd6JVnil2pgZNRunUleiRRL+WQcniq9BHbjM4J
Zlq5LnKY6t1wt6JZW/23M6lfwQ/3+S5baObJYEnC3mqozsmI920liV1GW/aR
lCrwIGpnX0P/MehwTORfhi6DvScB3WukukVUSiE/lDmTgZZLKRulOgmY81Vx
X6DfKBN460fEINrodErRN+wp+u6lLyE2NfcfFXqenuin+FsILuVdx01onjjM
xHleACntnKVBdPdWJ5+afhEKtp8eGkenEHH7A2vOw+5j4l+n0Wdnl303Lefg
G8Z3LCt6UXBqtcJZAMnztmdWnvwleVTcyvgMZBdsPjZ0pKRB7XHzI5hSak/Z
0SE5Zf2arHTw33SsPUDP9YQyJB8mQ1DJ0PgGmvJ//gNblBR9
           "]]}, 
         {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwBwQM+/CFib1JlAgAAADsAAAACAAAABAslzvcCaL86iQZncEGsP0CcwIxq
wH6/zoGqBB8ttz/eLiTLrd2Lvy1KzLD7CsA/G+u0qMS1lb8vfD7rkmvEP1c3
Cgtz/Z6/9yJB9k+2yD/aGwbm6N6kv24tk9A26cw/p1pD9Rn3qr/+3Ra2KoHQ
P+1Jhp1U4bC/a+1AMuJ/0j/mZ83kU560v7Zl1tjTb9Q/8no0bO6vuL8EgDas
F1DWP0KevLtjE72/iF1RC8wf2D8zFqUW6OLAv7IPFAYW3tk/byMC7xZiw7+n
tOavIYrbP0EFmtWqBca/pH8jcCIj3T859S8dAMzIv44HblBTqN4/TzwuhmOz
y798X2mkewzgP0BghM0Sus6/WITLxCy64D9PUlqgHu/Qv/J4UeHmXOE/mHV0
KwKP0r+EGzc0WPThP1LFcie+O9S/gW0tezOA4j+1o9doVvTVvy8gNBcwAOM/
Nh3czMi3178DMRUrCnTjP9cNM48Nhdm/b754uILb4z9JjuGhF1vbvyGah7tf
NuQ/QJ8UB9U43b/1fBNFbITkP+5v2ywvHd+/cyI8k3jF5D9o2eWOXYPgv4rP
DyQq+eQ//q9W/eh54b+aXsLKER/lP/Stp/usceK/V3rnpCA35T8fDuGmHWrj
vzO+gFJOQeU/IUD16q5i5L9Hdp1Ilz3lP8+ukqrUWuW/WbBA0vwr5T/Ctffm
AlLmvwFEDRCFDOU/kmK/561H57/P5Lf2Ot/kP+wfqz0vO+i/TfO3l1Ck5D+p
CPotqSvpv66oM+pKXOQ/N7qW/IkY6r/8+7LkXQfkP9IBKpRHAeu/+9HBELyl
4z/edQ9CWuXrv6z8PBidN+M/F5Sy4zzE7L/HEN2rPb3iP3by8hJtne2/HMFC
aN824j//WYNRa3Duv5eujbnIpOE/1PA3M7s877/S+4a9RAfhPzT1m8PxAPC/
/lBpJKNe4D9HxANAt1/wv5ivoCBwVt8/kccv7XS68L/+HrTmt9rdP7zSY4Hz
EPG/EV0J2dZK3D9pvvSc/WLxv4szqEaOp9o/1XjJ21+w8b+skZREp/HYP0Tf
Lubo+PG/MHd8YPIp1z803fmAaTzyvwrcOlFHUdU/8YDznLR68r/A+0elhGjT
PwzpimWfs/K/0fAvb49w0T+7IslOAefyv0sXUuCl1M4/BEeDIrQU879RkceB
gK3KPwRbxwyUPPO/FnVd8Zttxj8Kr4Cnf17zvxpQEqbvFsI/ZbBQBVh6879j
//1O+Va7P7JambsAkPO/YYS0pplasj+gFv09
           "]]}}, 
        {RGBColor[0, 0, 1], PointSize[Medium], 
         PointBox[{-0.31553188159700846`, 0.5777703781515219}], InsetBox[
          GraphicsBox[
           {Thickness[0.03627130939426913], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYCJAQEYCbAZofqYyVCDLE6MOcSYTy1zBptf
AGcWAkc=
             "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4ukzgSBS1mEmGAg7wPhrhXT40utEHUQqJ5Wc
dZGC89sV2FXPXBFycF1zdDlDhZxDb0S3P+MHcYh+TSWHs2eAIEfCwRgEipUc
HrjGO866KOHwHwTmK0H1yWDwO208d6VNUobrF4gNuG/UrgyxX0Uczg96e/nj
DEdRVHkWEbh+GB9m/pu23G6j2wj+jmCriP/HRR1ua8qu+d+M4CtfexTMEIPJ
7wP5b4Io3H9gulIUEh5ySg7CIPuWCDqAnH3mjbyD/xPPS6aTueD2NYjXsma6
8WHwYe4Fi9vzwP2z5Nbyx4bObHD+we59TSaPmeH8aNUImXM2jHD+Nq8NFnN+
/rCH8Vn0f3Fd4vliDzMfxofZ3wy2nwHuHrB9zHwOB8D2yDgULi/Z8K+fyaHq
/o9bxtliEPlmRoj/zohC3cMATw8vax9nn9f5bI/Oh6UnsH3HGB36QeG4Qdgh
ABQ+wSxwPliejQPOjwH5r4YLnh5hfJj5YPed54Dzb/DeFkv9xubwZd/Hrenb
EHxIOhDDyQenC2kxiHsms0P0l4k53AelV0MBiHsKpB1MQOlYWBRuH1iftTAG
H+ZejU8qL2d5isD9A5EXh/PdweldAs5XB6k/KQnnQ9KVDJyPnj8BEtyT/A==

             "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJFIIaxWZDYzMOEzQDlM9BIPS3YAK3qArc=
             "], CompressedData["
1:eJxllAtIU1EYx2eTxEfLuU3LLd1tzrt7ZxZq76jPJC0jNA1aoZnlM3uSBVnS
Q0poRfZSKzErSAI1C3so+SjpqRamSJigmNDyASkSo6y1c852DtQHh8OPc+93
/t/5HtyOfQnpUolE4mJf2+1rmn1l7ft++m2dCO3IQlTg5NEze8xhR1VQeg2Z
CM/NTaci7qjg2ERtfE4e4zetq6uztzF+3fD0/PQFIhzpt/aGm1WgOhc77Fpn
oBzfqz6WmsC4Vj9UUN7BUw4Lt9tlHiLwroK05L5oqYknem7Yvw/de8flWTC9
b9Dk96TzBOPtmxL4imzGQ6m3eiLm/8/ahoqmdBljCbIKJeBwtzAOqLSsDW1m
/PvHoYEyOU85A9ldxhs6Lyb9kRocfpRw47aufsrNAHkovvVKGDn4SPXL00Di
UTNO0ps076cUlAu1bvr2bgVko3xM8sBPBH27LijgxK9l+99beBJPqw/R08lD
TNXLSolVTvVcMJnjXGq9YR4XOLm7mIfEsa7x0lRvoms2D16RstjSe17wDuWv
XA8tyJ/OE96g/BUFUcZ14aWjPDM5vj8shoP9lbm1f+JklMm5kjL+r8oXdD2D
iZJ2juRToYY+YU6VTefwJw2AhyifZUFEf6kWZl3tds9aHQxRRQU+Gb1aUh8z
eMolRTPzFo0YKGeieF8Jjj2AMolfTbkZ3RelhhD0Ho8FmGwaf5T52J8yvt/E
uH9NSuT18dmQgurpG+MncGrwtZXxKMqXUaSsRPUe4WC5P1jHRlqWRolw3ydE
llnuD67uZwN3hhrBvGJdQ8aElvRDmBEG0PcuHOm3pUZHnhi34f5kjPWu5cAP
vddcI3nnJA5imvPnLHFjbEH6RkTKNmT9ItnjOBhA/dMiUv9YX41Azm2BcBT1
+0/He//UwpXC01u7pnjqbyPSPxFMebO7b2F4io5yNY47kOwBGso1mFWUcT1L
vUFx5FJuRx0HK3Mj89s07iT/G4Io43kyqadM5hZP9B73BMsu44+SRh40D3xv
TtPKyPkoD5b8LzkfQrygbrH1RVqsAT7N+OybftiD9M8BxotWNCYUn2SM+++K
gdRLsQdcRvGXGSBuaN3HhV0edL6tQnr6PEk+fQTowH0jh/tI/zwB6hOXmWxf
5eBfvk1oixdIP3IKGEb5yRFo/+P5USCQ+bBcSfJZKUA07g8lTCG94wKdN7i+
M0TKzvnsZOc8/5ed8/4vjT6ByA==
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYm431VKmX4YOBctLNvw7z+gA4/s/8bxkKswE
5/8HAXso/5ShAwMIHGB2KFzTfTtjg4HDke59TSaLeRzEp17hzBAycGhVYFc9
M0UUzu+N6PZnnCAH558BgR5lh+tCnxzPTzNwmDETCCzVHZ5naX+bfhdo/y3p
msRLmnD79bVWCl9g0YLzj+/a0csmgOA/iBDfflEBwf/x9vUBS2cthw16eYsZ
3xg6sHB2ySf7aTkUgNz7AMHfCJLfg+CD7bli4LDdoenR8R0aDupPmued9TJw
OAGyb4Kag46i/JecMn2HRpaj/YbhKg4Z+R9aT37RczgL8s8fRTgf5l8YX6Ry
UsnZJVIO/hcnxvxz1nfYEWwV8T9d1GF/raxFuomBwwPXeMdZGwUctpj/OJRy
y8AhABT+l9kc/nwrfTDnoKEDKHhmSjLC3Q/jw/wH48P83yxey5rphuDD4hcA
0NTLxw==
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYl7/9VNSb5g6iFROKjn7RNIBxt8RbBXxX13K
wbYyYoXpWVMH9U8qL2d5Sjls1MtbzLgHwd+Axp8xgb/KbDWC73OC3Xb2UlOH
GNUImXMymHwGEFhg6pCeBgRsUg4xCo4fk3tMHR66xjvOCpR06PF6xWISaOqw
TkiHL11O3KEvuERl+nkTBw2Q+ZwiEPt1EPwvGwKyZ103hvOXv/DQ+3/R2OFA
974mE2VROP9NW263kbQYTj7YfX/EHLaY/ziUcssYEj4t4g5fdt7q+rvVxGFv
fs3bmUuVHDTe8u4z2GkK55dsFf19+h2CDw4PbjMMfvX9H7eMuZXh/A+L1iuc
9VB24HJTLWX6ZQrnrwC55yCCzwOSP2WCKm9o6iAHcni9msOLLO1v021NHVg4
u+STzyH4M0HgJoL/KEJ8+0UGdTj/wtWwN/rR6g51v60KzkmYOmxQfdI8r1fd
we/ixJh/n03gfLD6uwj+GRCYY+Iwpb016nKNugMoGtPaTCDmnFCDpCcJhHv7
QfHHbwznN7Ic7Te8bgTnR4KctQ+TX3p4m+vMu0pwPiw8/34rfTDnIoIPNo/d
GM4Hhw8jIr5SYu+4MXsYQ9y9RhKi39DYIfjt5Y8zFCUc1EHxqWns8ACU/jaK
w/mw9AfjnwXp5xGFpIdWY0h61xR2WHJ/H98cZRM4v2BN9+0MB1M4H5a/vuz7
uDV9GiK/wfIfAEPHjj0=
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYul5cZqnGywdeiO6/RknyDnA+Hc0Zdf8/6zg
sL9W1iI9xdJhrZAOX/o6ZYfrQp8czx+zcNigl7eY0UYNol7BwuE/CNzXcJgJ
ApbmDiycXfLJfloOqk+a552VQvD7gktUpvMj+D1er1hMGM0dfrx9fcDSGcF/
ECG+/aICgn98145eNgEEX19rpfAFFijfEMpfoumgBrLPy8LhVfFW0d/Z6g51
v60Kzr2wcHCZ0CyUdkoZzn/TltttNFsOzu8D+V9ADOpfC4cXtY+zz+fwOrzI
0v42XdbcQf2TystZnMxw+8H+tWeC8/2feF4yFUbwC5aXbPh3nhHObxavZc10
Y4T7HxxOkozw8IHxnyQuvGZij+CngYAa1H0F7A6Fa7pvZ2ywgLpHAOoOS4i6
NhF4/IH5bpIO6PELAOj3xu0=
             "]]},
           AspectRatio->Automatic,
           BaselinePosition->Scaled[0.32631885041954006`],
           ImageSize->{27.569394769613947`, 15.14319302615193},
           
           PlotRange->{{0., 27.57}, {0., 
            15.139999999999999`}}], \
{-0.31553188159700846, 0.5777703781515219}, {Left, Bottom}]}, 
        LineBox[{{-10, 0}, {10, 0}}], InsetBox[
         GraphicsBox[
          {Thickness[0.03646973012399708], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGI5IIaxWZDYzFjYDFA+Ax41g5k9UO5HthcARA4CmQ==

            "], CompressedData["
1:eJx1lHFIU1EUxqe2zbWp25zbFK23LTXByNRghbQjoqVQiitbZCWCWiikKKaE
RFqIKCZFoCJaIVlkaIRWImJYUqBJGZn6h5ZCSURZKorp2j3XnVHRhcvj9+65
5537ne9dQ+bZ1CwPkUjk5phHHNPdMZ9Y99rsn/RgevfRKko3QhQbP/Xw7VaH
MFxihNAf2+YaZf4QV1ehzm50Mcb3uvjO0lzJkNIET6v7yqMr9PCd7T9ggsYG
xxjXEV8WpMFDRS7G71dqoTomsSc70gRDbIRrgW1rqDLC+anliagvarB+HZ2v
N+h5fQ/VkND+vE1k0xGnsvVYHd93TA2a0qtFw8+0sJ/FlahgO6uzyg982ftN
Ss4yDRS1FXWuj8iJAx9oW9ynJcS1tupkt3wJLPTNd+UUa4lPZzvGbR3xY3aO
0AAowHye/Bw1QVDD1iPkG/oKoIj1TqoPU8BRmbYyyi7w9U4FnBvojm84aCC+
rw73zulzMepwzwgjLK9iM0zHn4ptvGiC9GBb4KteMfElXZn4TMKqxcnmzB37
xP0LFuxPikCMuplcjPUqBMi7nlFgLly0HGZ6ftgK0ajvEnE55l8mzsX4ZYvP
iZSpSKkAzS+uteaGrFhymD5pAtczY82C593p9Is7+eW916Q2q1hM3DrRNrMr
TvInD0j/YZ7fSDwZFtRuHzDwvr2UwF0WLxgoP/o3SeD7Qty4Xq8DiFHvk/7E
2NcUPTGe16Dh/jZJ+TnCfPmzSk7cxPzn702Mvr2pBKHnRl9Wre+Gv9U8f4Qf
96dZDf2Y1w+2YpwKSlm/q9XQweraouI+H1VCFtbjw/2Y5sX7PagAOw4ZLOJ7
GYhwSHm/JGLirqROc9OKBzFuu2C3fC6byR0Jl8Lb1cGx5vFflkcsbo+c+sfr
k8PsobmMtZb1/zK/P9zAyah/twdg/jwvYvRVoQ/xcfSxkvyBuuhVMIbrImLn
95zs9N8Vpmedkjgf/0MFcfJs4pvdVk/uFw8R/29ixKSPkzFu1IsYn+m+pDfe
O/Ua6uff9+dvRvQ1Pw==
            "]], 
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KK36pHne2SpDB2MQCFZ0gPHXCunwpe9TdFAH8b0Q
fOl5cZqnFRD8GRP4q8y8VeH8jXp5ixn/qMD5uoryX3KmYfI/LFqvcDYCwV8D
kn+nAOF/Q/Bh5sP4MPth/OTYO27MHgg+zP3ofHT/ua85upyhQgrOPwMCPtJw
/8L4MPtgfJh7YHyYf2F8mH/Q+Qe69zWZNEuhyq+RhPsXxkcxH8hHsR/Ih/kX
xkdxPxIf5j8A6Y3KBQ==
            "]], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKP1hQ0D2LHYrB/c1R5cz3FBwgPGr7/+4ZbxayWHG
TCD4aelgYgwExSoOfhcnxvybbOnAAAIKag4Fa7pvZyhA5T+rO3ifYLedHWrh
8Dhx4TWTfA0Hh6ZHx2ecNofzef3XT0nVQPDB+hPMHN4UbxX9fVrdISX2jhvz
D1Moreqg8ZZ3n8FKUwcfkLlTVRxsKyNWmPaaOniA3GuhDOfD3A/jq39SeTkr
U9ZBZl6c5ukFphD3GUs5pIEAmxmELywO8U8x0P623G6j3cIQeTNzhzMgsEbI
oe63VcG5Ewh+pPj2iwz7LOB8tSfN8856WTp82fdxa/o3EYcYBcePyXMsHUQq
J5WcbRF3WP7CQ+8/o5XDA9d4x1kXpeDhG/D28scZivIO6OH/91vpgzmGlpDw
l1aE8/d372sycZaH82tA8q+lHcSnXuHMELKEuN9aEuKuOxYQ+1NEHOxB4a9t
4aCwa8G+1D5huH9g/BJQsOch+J9A7tlu5gCK9pmRIg4rQO5vNHMQBpmnIgkJ
t2QzSPielIbzYf6B8WHuh/E/LFqvcPaFEpy/xfzHoZQuFUj8TzBz0FGU/5Jz
TRWSrg6YOZzYtaOXLUDdoS+4RGW6v7nDqcNOazP/qcPdD+OD48/YAs5vZDna
b3jdwmFKe2vU5Rp1SHjwWDrsACdEVXj4gdWFq8D5zhOahdJmKWGEPwAejmAd

            "]]},
          AspectRatio->Automatic,
          BaselinePosition->Scaled[0.32631885041954006`],
          ImageSize->{27.417354919053547`, 15.14319302615193},
          
          PlotRange->{{0., 27.419999999999998`}, {0., 
           15.139999999999999`}}], {1.3, 0}, Bottom], 
        LineBox[{{-10, 1}, {10, 1}}], InsetBox[
         GraphicsBox[
          {Thickness[0.03646973012399708], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGI5IIaxWZDYzFjYDFA+Ax41g5k9UO5HthcARA4CmQ==

            "], CompressedData["
1:eJx1lHFIU1EUxqe2zbWp25zbFK23LTXByNRghbQjoqVQiitbZCWCWiikKKaE
RFqIKCZFoCJaIVlkaIRWImJYUqBJGZn6h5ZCSURZKorp2j3XnVHRhcvj9+65
5537ne9dQ+bZ1CwPkUjk5phHHNPdMZ9Y99rsn/RgevfRKko3QhQbP/Xw7VaH
MFxihNAf2+YaZf4QV1ehzm50Mcb3uvjO0lzJkNIET6v7yqMr9PCd7T9ggsYG
xxjXEV8WpMFDRS7G71dqoTomsSc70gRDbIRrgW1rqDLC+anliagvarB+HZ2v
N+h5fQ/VkND+vE1k0xGnsvVYHd93TA2a0qtFw8+0sJ/FlahgO6uzyg982ftN
Ss4yDRS1FXWuj8iJAx9oW9ynJcS1tupkt3wJLPTNd+UUa4lPZzvGbR3xY3aO
0AAowHye/Bw1QVDD1iPkG/oKoIj1TqoPU8BRmbYyyi7w9U4FnBvojm84aCC+
rw73zulzMepwzwgjLK9iM0zHn4ptvGiC9GBb4KteMfElXZn4TMKqxcnmzB37
xP0LFuxPikCMuplcjPUqBMi7nlFgLly0HGZ6ftgK0ajvEnE55l8mzsX4ZYvP
iZSpSKkAzS+uteaGrFhymD5pAtczY82C593p9Is7+eW916Q2q1hM3DrRNrMr
TvInD0j/YZ7fSDwZFtRuHzDwvr2UwF0WLxgoP/o3SeD7Qty4Xq8DiFHvk/7E
2NcUPTGe16Dh/jZJ+TnCfPmzSk7cxPzn702Mvr2pBKHnRl9Wre+Gv9U8f4Qf
96dZDf2Y1w+2YpwKSlm/q9XQweraouI+H1VCFtbjw/2Y5sX7PagAOw4ZLOJ7
GYhwSHm/JGLirqROc9OKBzFuu2C3fC6byR0Jl8Lb1cGx5vFflkcsbo+c+sfr
k8PsobmMtZb1/zK/P9zAyah/twdg/jwvYvRVoQ/xcfSxkvyBuuhVMIbrImLn
95zs9N8Vpmedkjgf/0MFcfJs4pvdVk/uFw8R/29ixKSPkzFu1IsYn+m+pDfe
O/Ua6uff9+dvRvQ1Pw==
            "]], 
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KK36pHne2SpDB2MQCFZ0gPHXCunwpe9TdFAH8b0Q
fOl5cZqnFRD8GRP4q8y8VeH8jXp5ixn/qMD5uoryX3KmYfI/LFqvcDYCwV8D
kn+nAOF/Q/Bh5sP4MPth/OTYO27MHgg+zP3ofHT/ua85upyhQgrOPwMCPtJw
/8L4MPtgfJh7YHyYf2F8mH/Q+Qe69zWZNEuhyq+RhPsXxkcxH8hHsR/Ih/kX
xkdxPxIf5j8A6Y3KBQ==
            "]], 
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4hgFx4/JcywdZoKBsAOMzwACD0QcbkrXJBq5
Ivi2lRErTH0t4HwDrZXCF1wsHHYEW0X8TxeF82NUI2TO/RGD8+csUt7557k6
nJ8QEqS+IFMDzn+cuPCaSb6GQzTIfh4Ev+63VcG5E+YOjSxH+w2vqzts1Mtb
zGhj7pCaBgRs6g5cbqqlTFJmGPxfb18fsExWc1B90jzvbBSC/2lDQPas5wi+
xNQrnBlN5g4+J9htZ39F8GHuh/Fh/gObX2UO9/+KFx56/xvN4HywfVqYfFj4
3hD65Hi+zMyhP6Lbn3GDsENK7B035g5zOP8WKLyfIvjLQeY7WsD5BWu6b2cE
WML56PEHAJ9lrwQ=
            "]]},
          AspectRatio->Automatic,
          BaselinePosition->Scaled[0.32631885041954006`],
          ImageSize->{27.417354919053547`, 15.14319302615193},
          
          PlotRange->{{0., 27.419999999999998`}, {0., 
           15.139999999999999`}}], {1.3, 1}, Bottom]}, {
       0.6137632294302516, 0}],
      DisplayFunction->Identity,
      ImagePadding->{{0., 0.}, {0., 1.4210854715202004`*^-14}},
      ImageSize->{Automatic, 113.38582677165354`},
      PlotRange->{{-1.9137632294302516`, 2.2137632294302514`}, {-0.2, 
       1.2}}], {302.91343956229014, -59.52755905511811}, 
     ImageScaled[{0.5, 0.5}], {334.2878571855526, 113.38582677165354},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}]}, {}},
  ImageSize->{404, Automatic},
  PlotRange->{{0, 477.51859622101983`}, {-119.05511811023622`, 0}},
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{
  3.927296341206053*^9, {3.927296377787838*^9, 3.9272964015960712`*^9}, {
   3.927296442913126*^9, 3.92729645238976*^9}, {3.9272965309979267`*^9, 
   3.92729663222613*^9}, 3.936078978301939*^9, 3.936079094684054*^9, 
   3.936079134536345*^9, 3.936125158070463*^9, 3.936127103322892*^9, 
   3.936127496184868*^9, {3.936127569969523*^9, 3.9361275839109488`*^9}, 
   3.936127641255406*^9, 3.936127958850718*^9, 3.936940600583988*^9, 
   3.938141085506898*^9, 3.93814178440443*^9, {3.9383863137837*^9, 
   3.9383863172134113`*^9}, 3.93872057901434*^9, 3.939022454814673*^9, 
   3.939498554889618*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"cc586d7d-6196-4697-a7f3-bfb668627cee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Magnify", "[", 
  RowBox[{"gerverFull", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.936127967961488*^9, 3.936127984136413*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"075acb2d-48b9-4658-82e7-7893854a4325"],

Cell[BoxData[
 StyleBox[
  GraphicsBox[{{}, {InsetBox[
      GraphicsBox[{{
         {GrayLevel[0.75], EdgeForm[None], 
          PolygonBox[{{-4, 0}, {0, 0}, {0, -4}, {1, -4}, {1, 1}, {-4, 1}}]}, 
         {GrayLevel[0], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
          LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}}, 
        GeometricTransformationBox[GeometricTransformationBox[
          {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
           PolygonBox[{{-0.002931102747568361, 
             0.05518676049838907}, {-0.0075077211477384, 
             0.09053224433819837}, {-0.013606412660485952`, 
             0.1253351796409147}, {-0.02120120315269523, 
             0.15953289495971165`}, {-0.030263707684347576`, 
             0.19306373142378394`}, {-0.040763166503033424`, 
             0.22586713013002274`}, {-0.05266648405966139, 
             0.2578837183204711}, {-0.06593827100576961, 
             0.28905539424496024`}, {-0.08054088912959365, 
             0.3193254106095894}, {-0.09643449918483407, 
             0.34863845651307224`}, {-0.11357711156289788`, 
             0.3769407377744405}, {-0.1319246397562651, 
             0.4041800555571583}, {-0.15143095655755753`, 
             0.43030588319636326`}, {-0.17204795293586453`, 
             0.45526944113771095`}, {-0.19372559952891225`, 
             0.4790237698981564}, {-0.21641201068675506`, 
             0.5015238009609528}, {-0.2400535109998163, 
             0.522726425519191}, {-0.26459470424132275`, 
             0.5425905609843353}, {-0.28997854465145556`, 
             0.5610772151784293}, {-0.3161464104878934, 
             0.5781495481309521}, {-0.34303817976484235`, 
             0.5937729314036967}, {-0.370592308100146, 
             0.6079150048695116}, {-0.3987459085876401, 
             0.6205457308733012}, {-0.4274348336095711, 
             0.6316374457063071}, {-0.4565937585016293, 
             0.6411649083273959}, {-0.48615626698096903`, 
             0.6491053462678579}, {-0.5160358229611974, 
             0.6554156021434079}, {-0.5461316059131602, 
             0.6600426635877341}, {-0.5763764300476724, 
             0.6629794331345903}, {-0.6067035922391745, 
             0.6642219172844704}, {-0.6370462979339245, 
             0.6637684267295264}, {-0.6673377353194726, 
             0.6616195780275219}, {-0.6975111495100281, 
             0.6577782929908836}, {-0.727499916679408, 
             0.6522497957913859}, {-0.7572246746503857, 
             0.645057960820489}, {-0.7865796945555036, 
             0.63626619093454}, {-0.8154954846739376, 
             0.6258992640285892}, {-0.8439062017278565, 
             0.6139812781607924}, {-0.8717471399538075, 
             0.6005387757685603}, {-0.8989548155992705, 
             0.5856006962499344}, {-0.9254670496080297, 
             0.5691983257620765}, {-0.9512230484058931, 
             0.5513652443018654}, {-0.976163482700509, 
             0.5321372701363265}, {-1.0002305642113472`, 
             0.51155240165329}, {-1.0233681202482943`, 
             0.4896507567052537}, {-1.045521666059788, 
             0.46647450952194436`}, {-1.0666384748739537`, 
             0.4420678252694908}, {-1.0866676455588282`, 
             0.41647679233647555`}, {-1.1055601678304374`, 
             0.389749352429386}, {-1.1232689849402542`, 
             0.36193522856216287`}, {-1.1397490537763817`, 
             0.33308585102662447`}, {-1.1549574023156846`, 
             0.3032542814325403}, {-1.1688531843670402`, 
             0.2724951349080245}, {-1.1813977315488688`, 
             0.24086450055272687`}, {-1.192554602447161, 
             0.208419860238005}, {-1.2022896289033165`, 
             0.17522000584987357`}, {-1.2105709593842584`, 
             0.1413249550720373}, {-1.2173690993904753`, 
             0.10679586580772375`}, {-1.2226569488608843`, 
             0.07169494934034183}, {-1.224595356112935, 
             0.05518676049838907}, {-1.226164284520757, 
             0.05393398196390663}, {-1.227838485878468, 
             0.052637306541543444`}, {-1.2296195873906839`, 
             0.051299594902786044`}, {-1.2315091543658316`, 
             0.04992374603163245}, {-1.2335086894420904`, 
             0.048512696014961686`}, {-1.2356196318356432`, 
             0.04706941681843678}, {-1.2378433566114944`, 
             0.045596915048337586`}, {-1.2401811739771011`, 
             0.04409823069972405}, {-1.2426343285990682`, 
             0.042576435891334995`}, {-1.2452039989431383`, 
             0.04103463358763164}, {-1.2478912966377111`, 
             0.039475956308399146`}, {-1.2506972658611129`, 
             0.03790356482632364}, {-1.25362288275283, 
             0.03632064685296571}, {-1.2566690548489214`, 
             0.03473041571355542}, {-1.2598366205418015`, 
             0.03313610901103731}, {-1.2631263485645952`, 
             0.031540987279797435`}, {-1.266538937500247, 
             0.029948332629507732`}, {-1.270075015315565, 
             0.02836144737952641}, {-1.2737351389203686`, 
             0.02678365268429606}, {-1.2775197937519045`, 
             0.025218287150184128`}, {-1.2814293933846885`, 
             0.02366870544421342}, {-1.285464279165918, 
             0.022138276895132772`}, {-1.289624719876597, 
             0.02063038408728084}, {-1.2939109114185072`, 
             0.019148421447698342`}, {-1.2983229765271467`, 
             0.01769579382694633}, {-1.3028609645107572`, 
             0.016275915074090402`}, {-1.3075248510155446`, 
             0.014892206606312741`}, {-1.312314537817196, 
             0.013548095973615792`}, {-1.3172298526387862`, 
             0.012247015419083246`}, {-1.322270548995155, 
             0.010992400435165577`}, {-1.327436306063838, 
             0.00978768831645895}, {-1.3327267285826143`, 
             0.008636316709447676}, {-1.3381413467737344`, 
             0.007541722159681663}, {-1.3436796162948779`, 
             0.0065073386568613965`}, {-1.34934091821689, 
             0.005536596178303978}, {-1.3551245590283292`, 
             0.0046329192312645545`}, {-1.3610297706668522`, 
             0.003799725394588215}, {-1.367055710577463, 
             0.003040423860167941}, {-1.3732014617976305`, 
             0.002358413974684651}, {-1.3794660330692792`, 
             0.00175708378210564}, {-1.385848358977654, 
             0.0012398085674178777`}, {-1.3923473001170357`, 
             0.0008099494020726023}, {-1.398961643283296, 
             0.0004708516916175473}, {-1.406144222619559, 
             0.00021031225587999969`}, {-1.413554883601666, 
             0.000050270067591080924`}, {-2.2275264588605035`, 
              0}, {-2.2275264588605035`, 0.}, {-2.226778818785235, 
             0.016562087318832297`}, {-2.2245240237876267`, 
             0.051858217785779606`}, {-2.221401977586004, 
             0.08671801400284965}, {-2.2174344169630595`, 
             0.12111218014518921`}, {-2.2126442129613957`, 
             0.1550122774857072}, {-2.2070553402787363`, 
             0.18839076838343466`}, {-2.20069284502541, 
             0.22122105923695135`}, {-2.193582810877922, 
             0.2534775423446123}, {-2.1857523236644165`, 
             0.2851356366143848}, {-2.177229434419805, 
             0.3161718270672522}, {-2.1680431209502307`, 
             0.34656370307934997`}, {-2.158223247948455, 
             0.3762899953092721}, {-2.1478005257035693`, 
             0.4053306112583223}, {-2.1368064674502505`, 
             0.433666669412881}, {-2.125273345404538, 
             0.46128053191951573`}, {-2.1132341455348063`, 
             0.488155835744978}, {-2.1007225211182936`, 
             0.5142775222748028}, {-2.087772745135142, 
             0.5396318653058545}, {-2.0744196615534736`, 
             0.5642064973898445}, {-2.060698635560539, 
             0.5879904344865842}, {-2.0466455027964265`, 
             0.6109740988875171}, {-2.0322965176482186`, 
             0.633149340371914}, {-2.017688300663814, 
             0.6545094555599938}, {-2.0028577851459275`, 
             0.6750492054291635}, {-1.987842162987986, 
             0.6947648309615369}, {-1.9726814269605326`, 
             0.7136508981032055}, {-1.957450991769296, 
             0.731662322793316}, {-1.9421991235397567`, 
             0.748792495552475}, {-1.9269606024142123`, 
             0.7650523754383158}, {-1.911769627125311, 
             0.780454115453369}, {-1.8966597768986881`, 
             0.7950110398039961}, {-1.8816639741427468`, 
             0.808737619997373}, {-1.8668144479599484`, 
             0.8216494498020146}, {-1.8517349056071764`, 
             0.834092528316528}, {-1.8344565141786922`, 
             0.8476307429841015}, {-1.8170997087010683`, 
             0.8605292060035924}, {-1.799685718636366, 
             0.8727928624663366}, {-1.7822354667372662`, 
             0.8844273199469717}, {-1.7647695491743782`, 
             0.8954388359889434}, {-1.7473082161045403`, 
             0.9058343050101234}, {-1.7298713526966911`, 
             0.915621244642947}, {-1.7124784606314394`, 
             0.9248077815239432}, {-1.6951486400900015`, 
             0.9334026365479858}, {-1.6779005722476972`, 
             0.9414151096030314}, {-1.660752502286706, 
             0.9488550638015343}, {-1.6437222229422959`, 
             0.9557329092251386}, {-1.6268270585962146`, 
             0.9620595861996474}, {-1.6100838499304209`, 
             0.9678465481176384}, {-1.5935089391537998`, 
             0.9731057438264732}, {-1.5771181558139633`, 
             0.9778495995997846}, {-1.5609268032056878`, 
             0.9820910007108642}, {-1.54494964538698, 
             0.9858432726266891}, {-1.5292008948131945`, 
             0.9891201618416232}, {-1.513694200599049, 
             0.9919358163701126}, {-1.4984426374178013`, 
             0.9943047659179616}, {-1.4834586950462574`, 
             0.9962419017520215}, {-1.4687542685636858`, 
             0.997762456288358}, {-1.4543406492121078`, 
             0.9988819824191736}, {-1.4402285159248214`, 
             0.9996163325989604}, {0.19311838528487416`, 1}, {
             0.20588049050780868`, 0.9998371021345642}, {0.2192296636403373, 
             0.9993215654426753}, {0.2334833544817059, 0.998409999760843}, {
             0.2480336396227507, 0.9971058467423422}, {0.26286955423838015`, 
             0.9953933906899533}, {0.2779795250526531, 0.9932572252276954}, {
             0.2933513791219686, 0.9906822741052125}, {0.30897235328337636`, 
             0.9876538117518396}, {0.3248291042608626, 0.9841574835599668}, {
             0.3409077194218601, 0.9801793258775161}, {0.35719372817562994`, 
             0.9757057856895764}, {0.3736721140045674, 0.970723739969473}, {
             0.3903273271188975, 0.9652205146798088}, {0.4071432977246433, 
             0.959183903404288}, {0.4241034498941795, 0.9526021855914221}, {
             0.4411907160281173, 0.9454641443915238}, {0.4583875518967129, 
             0.937759084068725}, {0.47567595224844217`, 0.9294768469700844}, {
             0.4930374669728525, 0.9206078300342161}, {0.5104532178042704, 
             0.9111430008222366}, {0.5279039155524319, 0.9010739130542164}, {
             0.5453698778455953, 0.8903927216347229}, {0.5628310473712049, 
             0.8790921971514634}, {0.5802670105986886, 0.8671657398314587}, {
             0.5976570169685093, 0.8546073929396361}, {0.6149799985311277, 
             0.8414118556051765}, {0.6314182808508729, 0.8282253766914024}, {
             0.6461766128290161, 0.8157424492007895}, {0.6610981587900323, 
             0.8024535614782687}, {0.676151075050036, 0.7883425302944325}, {
             0.6913028054558849, 0.7733942808343234}, {0.7065201174207641, 
             0.7575948723338161}, {0.721769138799335, 0.740931522593583}, {
             0.7370153955684994, 0.7233926313446152}, {0.7522232021019651, 
             0.7049686061727517}, {0.7673224743481131, 0.6856947006839664}, {
             0.7822566151866801, 0.6655952729083485}, {0.7969883169142729, 
             0.6446732846774187}, {0.8114805011649897, 0.622933185417566}, {
             0.8256963734541855, 0.6003808975141803}, {0.8395994769976157, 
             0.5770237997908648}, {0.8531537457436141, 0.5528707091344943}, {
             0.8663235565571386, 0.5279318602988776}, {0.8790737804957698, 
             0.5022188839217362}, {0.8913698331190544, 
             0.47574478279161564`}, {0.9031777237739482, 
             0.44852390640320844`}, {0.9144641038005427, 
             0.42057192384137776`}, {0.9251963136037343, 
             0.39190579503593526`}, {0.9353424285380356, 
             0.36254374043093585`}, {0.944871303554305, 
             0.33250520911390946`}, {0.9537526165588203, 
             0.3018108454520528}, {0.9619569104367979, 0.270482454283951}, {
             0.9694556336941986, 0.23854296471688527`}, {0.9762211796734368, 
             0.2060163925812137}, {0.9822269243004318, 
             0.17292780159468057`}, {0.9874472623223037, 
             0.1393032632908148}, {0.9918576419969158, 
             0.10516981576682403`}, {0.9954345981974063, 
             0.07055542130756808}, {0.9981557838968255, 
             0.03548892294331121}, {1., 0.}, {0.19311838528487416`, 0}, {
             0.1874409947124228, 0.00003223380273019824}, {
             0.18176433615552234`, 0.00012893105484863916`}, {
             0.17608914153534122`, 0.0002900792886747254}, {
             0.17072035228968882`, 0.0005027722156384899}, {
             0.1656532713889946, 0.0007618524484453913}, {
             0.16065380121966927`, 0.0010744279966994235`}, {
             0.15572249501578242`, 0.0014389973736303092`}, {
             0.1508598806371257, 0.001854053520359627}, {0.14606646051507272`,
              0.0023180841884660125`}, {0.14134271160385464`, 
             0.0028295723230492846`}, {0.13668908533725474`, 
             0.003386996446219851}, {0.13210600759072597`, 
             0.00398883104093973}, {0.12759387864893362`, 
             0.004633546935141488}, {0.12315307317872416`, 
             0.0053196116860514215`}, {0.11878394020752048`, 
             0.006045489964643271}, {0.11448680310714347`, 
             0.006809643940148828}, {0.11026195958305766`, 
             0.007610533664551798}, {0.10610968166903861`, 
             0.008446617456991325}, {0.10203021572725847`, 
             0.009316352288001662}, {0.09802378245378514, 
             0.01021819416351454}, {0.0940905768894895, 
             0.011150598508550835`}, {0.09023076843635428, 
             0.012112020550528296`}, {0.08644450087917692, 
             0.01310091570211215}, {0.08273189241265845, 
             0.014115739943535523`}, {0.0790930356738685, 
             0.015154950204316786`}, {0.07552799778007638, 
             0.01621700474430108}, {0.07203682037193698, 
             0.01730036353395334}, {0.06861951966201911, 
             0.018403488633830487`}, {0.06527608648866302, 
             0.019524844573160435`}, {0.06200648637515322, 
             0.020662898727455924`}, {0.05881065959419109, 
             0.021816121695091298`}, {0.055688521237651674`, 
             0.022982987672770593`}, {0.05263996129160721, 
             0.02416197482981559}, {0.04966484471659989, 
             0.0253515656812026}, {0.046763011533144626`, 
             0.026550247459277147`}, {0.04393427691244225, 
             0.0277565124840759}, {0.04117843127228228, 
             0.02896885853218551}, {0.038495240378113714`, 
             0.0301857892040683}, {0.035884445449261136`, 
             0.031405814289785054`}, {0.033345763270262736`, 
             0.032627450133045466`}, {0.030878886307305824`, 
             0.033849219993517185`}, {0.02848348282973449, 
             0.03506965440732461}, {0.02615919703660319, 
             0.036287291545669134`}, {0.023905649188249174`, 
             0.037500677571502695`}, {0.021722435742855702`, 
             0.03870836699418697}, {0.019609129497977183`, 
             0.03990892302207102}, {0.017565279736996415`, 
             0.04110091791292033}, {0.015590412380483283`, 
             0.04228293332213097}, {0.013684030142423368`, 
             0.0434535606486626}, {0.01184561269128407, 
             0.04461140137862486}, {0.010074616815884962`, 
             0.04575506742645193}, {0.008370476596038278, 
             0.0468831814736004}, {0.006732603577924528, 
             0.04799437730470638}, {0.005160386954167458, 
             0.04908730014113797}, {0.003653193748571674, 
             0.05016060697187968}, {0.0022103690054854695`, 
             0.051212966881686264`}, {0.000831235983750525, 
             0.05224306137644338}, {-0.0004849036448006258, 
             0.0532495847056735}, {-0.0017387695923393124`, 
             0.05423124418212578}, {-0.002931102747568361, 
             0.05518676049838907}}]}, {
          0.31553188159700846`, -0.5777703781515219}], {{{0.8660254037844386, 
          0.5}, {-0.5, 0.8660254037844386}}, {0, 0}}]},
       DisplayFunction->Identity,
       ImagePadding->{{0., 0.}, {0., 1.4210854715202004`*^-14}},
       ImageSize->{Automatic, 113.38582677165354`},
       PlotRange->{{-3, 1.2}, {-3, 1.2}}], {64.1541414517802, -59.52755905511811},
       ImageScaled[{0.5, 0.5}], {113.38582677165354, 113.38582677165354},
      BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
     InsetBox[
      GraphicsBox[
       GeometricTransformationBox[{{
          GeometricTransformationBox[GeometricTransformationBox[
            {GrayLevel[0.85], Thickness[Tiny], 
             LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
             LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{1, 0}, {0, 1}}, {0, 
             0}}], {0., 0}], 
          GeometricTransformationBox[GeometricTransformationBox[
            {GrayLevel[0.85], Thickness[Tiny], 
             LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
             LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
             0.9961946980917455, -0.08715574274765817}, {0.08715574274765817, 
             0.9961946980917455}}, {0, 0}}], {-0.012820761570815771`, 
           0.1213228202075695}], 
          GeometricTransformationBox[GeometricTransformationBox[
            {GrayLevel[0.85], Thickness[Tiny], 
             LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
             LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
             0.984807753012208, -0.17364817766693033`}, {0.17364817766693033`,
              0.984807753012208}}, {0, 0}}], {-0.04421681760187872, 
           0.23563624571574174`}], 
          GeometricTransformationBox[GeometricTransformationBox[
            {GrayLevel[0.85], Thickness[Tiny], 
             LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
             LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
             0.9659258262890682, -0.2588190451025207}, {0.2588190451025207, 
             0.9659258262890682}}, {0, 0}}], {-0.09187348301137603, 
           0.3405608766123245}], 
          GeometricTransformationBox[GeometricTransformationBox[
            {GrayLevel[0.85], Thickness[Tiny], 
             LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
             LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
             0.9396926207859084, -0.3420201433256687}, {0.3420201433256687, 
             0.9396926207859084}}, {0, 0}}], {-0.15424440004943532`, 
           0.4338628083714493}], 
          GeometricTransformationBox[GeometricTransformationBox[
            {GrayLevel[0.85], Thickness[Tiny], 
             LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
             LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
             0.9063077870366499, -0.42261826174069944`}, {
             0.42261826174069944`, 0.9063077870366499}}, {0, 
             0}}], {-0.22949540756131317`, 0.5135226288784084}], 
          GeometricTransformationBox[GeometricTransformationBox[
            {GrayLevel[0.85], Thickness[Tiny], 
             LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
             LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
             0.8660254037844386, -0.5}, {0.5, 0.8660254037844386}}, {0, 
             0}}], {-0.31553188159700846`, 0.5777703781515219}], 
          GeometricTransformationBox[GeometricTransformationBox[
            {GrayLevel[0.85], Thickness[Tiny], 
             LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
             LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
             0.8191520442889918, -0.573576436351046}, {0.573576436351046, 
             0.8191520442889918}}, {0, 0}}], {-0.41003012195945765`, 
           0.6251172001167321}], 
          GeometricTransformationBox[GeometricTransformationBox[
            {GrayLevel[0.85], Thickness[Tiny], 
             LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
             LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
             0.766044443118978, -0.6427876096865393}, {0.6427876096865393, 
             0.766044443118978}}, {0, 0}}], {-0.5104607416579824, 
           0.6543691834537279}], 
          GeometricTransformationBox[GeometricTransformationBox[
            {GrayLevel[0.85], Thickness[Tiny], 
             LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
             LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
             0.7071067811865475, -0.7071067811865475}, {0.7071067811865475, 
             0.7071067811865475}}, {0, 0}}], {-0.6137632294302516, 
           0.6642678135388861}], 
          GeometricTransformationBox[GeometricTransformationBox[
            {GrayLevel[0.85], Thickness[Tiny], 
             LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
             LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
             0.6427876096865393, -0.766044443118978}, {0.766044443118978, 
             0.6427876096865393}}, {0, 0}}], {-0.7170657172025209, 
           0.6543691834537279}], 
          GeometricTransformationBox[GeometricTransformationBox[
            {GrayLevel[0.85], Thickness[Tiny], 
             LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
             LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
             0.573576436351046, -0.8191520442889918}, {0.8191520442889918, 
             0.573576436351046}}, {0, 0}}], {-0.8174963369010457, 
           0.6251172001167321}], 
          GeometricTransformationBox[GeometricTransformationBox[
            {GrayLevel[0.85], Thickness[Tiny], 
             LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
             LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
             0.5, -0.8660254037844386}, {0.8660254037844386, 0.5}}, {0, 
             0}}], {-0.9119945772634949, 0.5777703781515219}], 
          GeometricTransformationBox[GeometricTransformationBox[
            {GrayLevel[0.85], Thickness[Tiny], 
             LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
             LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
             0.42261826174069944`, -0.9063077870366499}, {0.9063077870366499, 
             0.42261826174069944`}}, {0, 0}}], {-0.9980310512991901, 
           0.5135226288784084}], 
          GeometricTransformationBox[GeometricTransformationBox[
            {GrayLevel[0.85], Thickness[Tiny], 
             LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
             LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
             0.3420201433256687, -0.9396926207859084}, {0.9396926207859084, 
             0.3420201433256687}}, {0, 0}}], {-1.073282058811068, 
           0.4338628083714493}], 
          GeometricTransformationBox[GeometricTransformationBox[
            {GrayLevel[0.85], Thickness[Tiny], 
             LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
             LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
             0.2588190451025207, -0.9659258262890682}, {0.9659258262890682, 
             0.2588190451025207}}, {0, 0}}], {-1.1356529758491274`, 
           0.3405608766123245}], 
          GeometricTransformationBox[GeometricTransformationBox[
            {GrayLevel[0.85], Thickness[Tiny], 
             LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
             LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
             0.17364817766693033`, -0.984807753012208}, {0.984807753012208, 
             0.17364817766693033`}}, {0, 0}}], {-1.1833096412586246`, 
           0.23563624571574174`}], 
          GeometricTransformationBox[GeometricTransformationBox[
            {GrayLevel[0.85], Thickness[Tiny], 
             LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
             LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{
             0.08715574274765817, -0.9961946980917455}, {0.9961946980917455, 
             0.08715574274765817}}, {0, 0}}], {-1.2147056972896875`, 
           0.1213228202075695}], 
          GeometricTransformationBox[GeometricTransformationBox[
            {GrayLevel[0.85], Thickness[Tiny], 
             LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
             LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}, {{{0, -1}, {1, 0}}, {0, 
             0}}], {-1.2275264588605033`, 0}]}, {
          {EdgeForm[GrayLevel[0]], 
           {RGBColor[1, 1, 0.87], 
            PolygonBox[{{-0.002931102747568361, 
              0.05518676049838907}, {-0.0075077211477384, 
              0.09053224433819837}, {-0.013606412660485952`, 
              0.1253351796409147}, {-0.02120120315269523, 
              0.15953289495971165`}, {-0.030263707684347576`, 
              0.19306373142378394`}, {-0.040763166503033424`, 
              0.22586713013002274`}, {-0.05266648405966139, 
              0.2578837183204711}, {-0.06593827100576961, 
              0.28905539424496024`}, {-0.08054088912959365, 
              0.3193254106095894}, {-0.09643449918483407, 
              0.34863845651307224`}, {-0.11357711156289788`, 
              0.3769407377744405}, {-0.1319246397562651, 
              0.4041800555571583}, {-0.15143095655755753`, 
              0.43030588319636326`}, {-0.17204795293586453`, 
              0.45526944113771095`}, {-0.19372559952891225`, 
              0.4790237698981564}, {-0.21641201068675506`, 
              0.5015238009609528}, {-0.2400535109998163, 
              0.522726425519191}, {-0.26459470424132275`, 
              0.5425905609843353}, {-0.28997854465145556`, 
              0.5610772151784293}, {-0.3161464104878934, 
              0.5781495481309521}, {-0.34303817976484235`, 
              0.5937729314036967}, {-0.370592308100146, 
              0.6079150048695116}, {-0.3987459085876401, 
              0.6205457308733012}, {-0.4274348336095711, 
              0.6316374457063071}, {-0.4565937585016293, 
              0.6411649083273959}, {-0.48615626698096903`, 
              0.6491053462678579}, {-0.5160358229611974, 
              0.6554156021434079}, {-0.5461316059131602, 
              0.6600426635877341}, {-0.5763764300476724, 
              0.6629794331345903}, {-0.6067035922391745, 
              0.6642219172844704}, {-0.6370462979339245, 
              0.6637684267295264}, {-0.6673377353194726, 
              0.6616195780275219}, {-0.6975111495100281, 
              0.6577782929908836}, {-0.727499916679408, 
              0.6522497957913859}, {-0.7572246746503857, 
              0.645057960820489}, {-0.7865796945555036, 
              0.63626619093454}, {-0.8154954846739376, 
              0.6258992640285892}, {-0.8439062017278565, 
              0.6139812781607924}, {-0.8717471399538075, 
              0.6005387757685603}, {-0.8989548155992705, 
              0.5856006962499344}, {-0.9254670496080297, 
              0.5691983257620765}, {-0.9512230484058931, 
              0.5513652443018654}, {-0.976163482700509, 
              0.5321372701363265}, {-1.0002305642113472`, 
              0.51155240165329}, {-1.0233681202482943`, 
              0.4896507567052537}, {-1.045521666059788, 
              0.46647450952194436`}, {-1.0666384748739537`, 
              0.4420678252694908}, {-1.0866676455588282`, 
              0.41647679233647555`}, {-1.1055601678304374`, 
              0.389749352429386}, {-1.1232689849402542`, 
              0.36193522856216287`}, {-1.1397490537763817`, 
              0.33308585102662447`}, {-1.1549574023156846`, 
              0.3032542814325403}, {-1.1688531843670402`, 
              0.2724951349080245}, {-1.1813977315488688`, 
              0.24086450055272687`}, {-1.192554602447161, 
              0.208419860238005}, {-1.2022896289033165`, 
              0.17522000584987357`}, {-1.2105709593842584`, 
              0.1413249550720373}, {-1.2173690993904753`, 
              0.10679586580772375`}, {-1.2226569488608843`, 
              0.07169494934034183}, {-1.224595356112935, 
              0.05518676049838907}, {-1.226164284520757, 
              0.05393398196390663}, {-1.227838485878468, 
              0.052637306541543444`}, {-1.2296195873906839`, 
              0.051299594902786044`}, {-1.2315091543658316`, 
              0.04992374603163245}, {-1.2335086894420904`, 
              0.048512696014961686`}, {-1.2356196318356432`, 
              0.04706941681843678}, {-1.2378433566114944`, 
              0.045596915048337586`}, {-1.2401811739771011`, 
              0.04409823069972405}, {-1.2426343285990682`, 
              0.042576435891334995`}, {-1.2452039989431383`, 
              0.04103463358763164}, {-1.2478912966377111`, 
              0.039475956308399146`}, {-1.2506972658611129`, 
              0.03790356482632364}, {-1.25362288275283, 
              0.03632064685296571}, {-1.2566690548489214`, 
              0.03473041571355542}, {-1.2598366205418015`, 
              0.03313610901103731}, {-1.2631263485645952`, 
              0.031540987279797435`}, {-1.266538937500247, 
              0.029948332629507732`}, {-1.270075015315565, 
              0.02836144737952641}, {-1.2737351389203686`, 
              0.02678365268429606}, {-1.2775197937519045`, 
              0.025218287150184128`}, {-1.2814293933846885`, 
              0.02366870544421342}, {-1.285464279165918, 
              0.022138276895132772`}, {-1.289624719876597, 
              0.02063038408728084}, {-1.2939109114185072`, 
              0.019148421447698342`}, {-1.2983229765271467`, 
              0.01769579382694633}, {-1.3028609645107572`, 
              0.016275915074090402`}, {-1.3075248510155446`, 
              0.014892206606312741`}, {-1.312314537817196, 
              0.013548095973615792`}, {-1.3172298526387862`, 
              0.012247015419083246`}, {-1.322270548995155, 
              0.010992400435165577`}, {-1.327436306063838, 
              0.00978768831645895}, {-1.3327267285826143`, 
              0.008636316709447676}, {-1.3381413467737344`, 
              0.007541722159681663}, {-1.3436796162948779`, 
              0.0065073386568613965`}, {-1.34934091821689, 
              0.005536596178303978}, {-1.3551245590283292`, 
              0.0046329192312645545`}, {-1.3610297706668522`, 
              0.003799725394588215}, {-1.367055710577463, 
              0.003040423860167941}, {-1.3732014617976305`, 
              0.002358413974684651}, {-1.3794660330692792`, 
              0.00175708378210564}, {-1.385848358977654, 
              0.0012398085674178777`}, {-1.3923473001170357`, 
              0.0008099494020726023}, {-1.398961643283296, 
              0.0004708516916175473}, {-1.406144222619559, 
              0.00021031225587999969`}, {-1.413554883601666, 
              0.000050270067591080924`}, {-2.2275264588605035`, 
               0}, {-2.2275264588605035`, 0.}, {-2.226778818785235, 
              0.016562087318832297`}, {-2.2245240237876267`, 
              0.051858217785779606`}, {-2.221401977586004, 
              0.08671801400284965}, {-2.2174344169630595`, 
              0.12111218014518921`}, {-2.2126442129613957`, 
              0.1550122774857072}, {-2.2070553402787363`, 
              0.18839076838343466`}, {-2.20069284502541, 
              0.22122105923695135`}, {-2.193582810877922, 
              0.2534775423446123}, {-2.1857523236644165`, 
              0.2851356366143848}, {-2.177229434419805, 
              0.3161718270672522}, {-2.1680431209502307`, 
              0.34656370307934997`}, {-2.158223247948455, 
              0.3762899953092721}, {-2.1478005257035693`, 
              0.4053306112583223}, {-2.1368064674502505`, 
              0.433666669412881}, {-2.125273345404538, 
              0.46128053191951573`}, {-2.1132341455348063`, 
              0.488155835744978}, {-2.1007225211182936`, 
              0.5142775222748028}, {-2.087772745135142, 
              0.5396318653058545}, {-2.0744196615534736`, 
              0.5642064973898445}, {-2.060698635560539, 
              0.5879904344865842}, {-2.0466455027964265`, 
              0.6109740988875171}, {-2.0322965176482186`, 
              0.633149340371914}, {-2.017688300663814, 
              0.6545094555599938}, {-2.0028577851459275`, 
              0.6750492054291635}, {-1.987842162987986, 
              0.6947648309615369}, {-1.9726814269605326`, 
              0.7136508981032055}, {-1.957450991769296, 
              0.731662322793316}, {-1.9421991235397567`, 
              0.748792495552475}, {-1.9269606024142123`, 
              0.7650523754383158}, {-1.911769627125311, 
              0.780454115453369}, {-1.8966597768986881`, 
              0.7950110398039961}, {-1.8816639741427468`, 
              0.808737619997373}, {-1.8668144479599484`, 
              0.8216494498020146}, {-1.8517349056071764`, 
              0.834092528316528}, {-1.8344565141786922`, 
              0.8476307429841015}, {-1.8170997087010683`, 
              0.8605292060035924}, {-1.799685718636366, 
              0.8727928624663366}, {-1.7822354667372662`, 
              0.8844273199469717}, {-1.7647695491743782`, 
              0.8954388359889434}, {-1.7473082161045403`, 
              0.9058343050101234}, {-1.7298713526966911`, 
              0.915621244642947}, {-1.7124784606314394`, 
              0.9248077815239432}, {-1.6951486400900015`, 
              0.9334026365479858}, {-1.6779005722476972`, 
              0.9414151096030314}, {-1.660752502286706, 
              0.9488550638015343}, {-1.6437222229422959`, 
              0.9557329092251386}, {-1.6268270585962146`, 
              0.9620595861996474}, {-1.6100838499304209`, 
              0.9678465481176384}, {-1.5935089391537998`, 
              0.9731057438264732}, {-1.5771181558139633`, 
              0.9778495995997846}, {-1.5609268032056878`, 
              0.9820910007108642}, {-1.54494964538698, 
              0.9858432726266891}, {-1.5292008948131945`, 
              0.9891201618416232}, {-1.513694200599049, 
              0.9919358163701126}, {-1.4984426374178013`, 
              0.9943047659179616}, {-1.4834586950462574`, 
              0.9962419017520215}, {-1.4687542685636858`, 
              0.997762456288358}, {-1.4543406492121078`, 
              0.9988819824191736}, {-1.4402285159248214`, 
              0.9996163325989604}, {0.19311838528487416`, 1}, {
              0.20588049050780868`, 0.9998371021345642}, {0.2192296636403373, 
              0.9993215654426753}, {0.2334833544817059, 0.998409999760843}, {
              0.2480336396227507, 0.9971058467423422}, {0.26286955423838015`, 
              0.9953933906899533}, {0.2779795250526531, 0.9932572252276954}, {
              0.2933513791219686, 0.9906822741052125}, {0.30897235328337636`, 
              0.9876538117518396}, {0.3248291042608626, 0.9841574835599668}, {
              0.3409077194218601, 0.9801793258775161}, {0.35719372817562994`, 
              0.9757057856895764}, {0.3736721140045674, 0.970723739969473}, {
              0.3903273271188975, 0.9652205146798088}, {0.4071432977246433, 
              0.959183903404288}, {0.4241034498941795, 0.9526021855914221}, {
              0.4411907160281173, 0.9454641443915238}, {0.4583875518967129, 
              0.937759084068725}, {0.47567595224844217`, 
              0.9294768469700844}, {0.4930374669728525, 0.9206078300342161}, {
              0.5104532178042704, 0.9111430008222366}, {0.5279039155524319, 
              0.9010739130542164}, {0.5453698778455953, 0.8903927216347229}, {
              0.5628310473712049, 0.8790921971514634}, {0.5802670105986886, 
              0.8671657398314587}, {0.5976570169685093, 0.8546073929396361}, {
              0.6149799985311277, 0.8414118556051765}, {0.6314182808508729, 
              0.8282253766914024}, {0.6461766128290161, 0.8157424492007895}, {
              0.6610981587900323, 0.8024535614782687}, {0.676151075050036, 
              0.7883425302944325}, {0.6913028054558849, 0.7733942808343234}, {
              0.7065201174207641, 0.7575948723338161}, {0.721769138799335, 
              0.740931522593583}, {0.7370153955684994, 0.7233926313446152}, {
              0.7522232021019651, 0.7049686061727517}, {0.7673224743481131, 
              0.6856947006839664}, {0.7822566151866801, 0.6655952729083485}, {
              0.7969883169142729, 0.6446732846774187}, {0.8114805011649897, 
              0.622933185417566}, {0.8256963734541855, 0.6003808975141803}, {
              0.8395994769976157, 0.5770237997908648}, {0.8531537457436141, 
              0.5528707091344943}, {0.8663235565571386, 0.5279318602988776}, {
              0.8790737804957698, 0.5022188839217362}, {0.8913698331190544, 
              0.47574478279161564`}, {0.9031777237739482, 
              0.44852390640320844`}, {0.9144641038005427, 
              0.42057192384137776`}, {0.9251963136037343, 
              0.39190579503593526`}, {0.9353424285380356, 
              0.36254374043093585`}, {0.944871303554305, 
              0.33250520911390946`}, {0.9537526165588203, 
              0.3018108454520528}, {0.9619569104367979, 0.270482454283951}, {
              0.9694556336941986, 0.23854296471688527`}, {0.9762211796734368, 
              0.2060163925812137}, {0.9822269243004318, 
              0.17292780159468057`}, {0.9874472623223037, 
              0.1393032632908148}, {0.9918576419969158, 
              0.10516981576682403`}, {0.9954345981974063, 
              0.07055542130756808}, {0.9981557838968255, 
              0.03548892294331121}, {1., 0.}, {0.19311838528487416`, 0}, {
              0.1874409947124228, 0.00003223380273019824}, {
              0.18176433615552234`, 0.00012893105484863916`}, {
              0.17608914153534122`, 0.0002900792886747254}, {
              0.17072035228968882`, 0.0005027722156384899}, {
              0.1656532713889946, 0.0007618524484453913}, {
              0.16065380121966927`, 0.0010744279966994235`}, {
              0.15572249501578242`, 0.0014389973736303092`}, {
              0.1508598806371257, 0.001854053520359627}, {
              0.14606646051507272`, 0.0023180841884660125`}, {
              0.14134271160385464`, 0.0028295723230492846`}, {
              0.13668908533725474`, 0.003386996446219851}, {
              0.13210600759072597`, 0.00398883104093973}, {
              0.12759387864893362`, 0.004633546935141488}, {
              0.12315307317872416`, 0.0053196116860514215`}, {
              0.11878394020752048`, 0.006045489964643271}, {
              0.11448680310714347`, 0.006809643940148828}, {
              0.11026195958305766`, 0.007610533664551798}, {
              0.10610968166903861`, 0.008446617456991325}, {
              0.10203021572725847`, 0.009316352288001662}, {
              0.09802378245378514, 0.01021819416351454}, {0.0940905768894895, 
              0.011150598508550835`}, {0.09023076843635428, 
              0.012112020550528296`}, {0.08644450087917692, 
              0.01310091570211215}, {0.08273189241265845, 
              0.014115739943535523`}, {0.0790930356738685, 
              0.015154950204316786`}, {0.07552799778007638, 
              0.01621700474430108}, {0.07203682037193698, 
              0.01730036353395334}, {0.06861951966201911, 
              0.018403488633830487`}, {0.06527608648866302, 
              0.019524844573160435`}, {0.06200648637515322, 
              0.020662898727455924`}, {0.05881065959419109, 
              0.021816121695091298`}, {0.055688521237651674`, 
              0.022982987672770593`}, {0.05263996129160721, 
              0.02416197482981559}, {0.04966484471659989, 
              0.0253515656812026}, {0.046763011533144626`, 
              0.026550247459277147`}, {0.04393427691244225, 
              0.0277565124840759}, {0.04117843127228228, 
              0.02896885853218551}, {0.038495240378113714`, 
              0.0301857892040683}, {0.035884445449261136`, 
              0.031405814289785054`}, {0.033345763270262736`, 
              0.032627450133045466`}, {0.030878886307305824`, 
              0.033849219993517185`}, {0.02848348282973449, 
              0.03506965440732461}, {0.02615919703660319, 
              0.036287291545669134`}, {0.023905649188249174`, 
              0.037500677571502695`}, {0.021722435742855702`, 
              0.03870836699418697}, {0.019609129497977183`, 
              0.03990892302207102}, {0.017565279736996415`, 
              0.04110091791292033}, {0.015590412380483283`, 
              0.04228293332213097}, {0.013684030142423368`, 
              0.0434535606486626}, {0.01184561269128407, 
              0.04461140137862486}, {0.010074616815884962`, 
              0.04575506742645193}, {0.008370476596038278, 
              0.0468831814736004}, {0.006732603577924528, 
              0.04799437730470638}, {0.005160386954167458, 
              0.04908730014113797}, {0.003653193748571674, 
              0.05016060697187968}, {0.0022103690054854695`, 
              0.051212966881686264`}, {0.000831235983750525, 
              0.05224306137644338}, {-0.0004849036448006258, 
              0.0532495847056735}, {-0.0017387695923393124`, 
              0.05423124418212578}, {-0.002931102747568361, 
              0.05518676049838907}}]}}, 
          {GrayLevel[0], 
           LineBox[{{0.01596303253315355, 
            0.07848937090996698}, {-0.002931102747568361, 
            0.05518676049838907}}], 
           LineBox[{{-0.48419176601805436`, 
            0.6794625011023181}, {-0.4907619666308456, 0.6501908003675183}}], 
           LineBox[{{-0.7433346928424489, 
            0.6794625011023181}, {-0.7367644922296577, 0.6501908003675183}}], 
           LineBox[{{-1.243489491393657, 
            0.07848937090996698}, {-1.224595356112935, 0.05518676049838907}}],
            LineBox[{{0.1747097338121969, 0.03036064735697723}, {
            0.17353471350543026`, 0.00038366740103960856`}}], 
           LineBox[{{0.19311838528487416`, 0.03}, {0.19311838528487416`, 0}}],
            LineBox[{{-1.4022361926727003`, 
            0.03036064735697723}, {-1.4010611723659336`, 
            0.00038366740103960856`}}], 
           LineBox[{{-1.4206448441453774`, 0.03}, {-1.4206448441453774`, 0}}],
            LineBox[{{0.726572058997657, 0.6889827032056987}, {
            0.7498746694092349, 0.7078768384864206}}], 
           LineBox[{{0.6079792713291069, 0.8086378304727416}, {
            0.6268734066098288, 0.8319404408843195}}], 
           LineBox[{{0.21152703675755144`, 0.9696393526430228}, {
            0.21270205706431808`, 0.9996163325989604}}], 
           LineBox[{{0.19311838528487416`, 0.97}, {0.19311838528487416`, 1}}],
            LineBox[{{-1.9540985178581602`, 
            0.6889827032056987}, {-1.9774011282697381`, 0.7078768384864206}}],
            LineBox[{{-1.8355057301896103`, 
            0.8086378304727416}, {-1.8543998654703322`, 0.8319404408843195}}],
            LineBox[{{-1.4390534956180547`, 
            0.9696393526430228}, {-1.4402285159248214`, 0.9996163325989604}}],
            LineBox[{{-1.4206448441453774`, 
             0.97}, {-1.4206448441453774`, 1}}], 
           LineBox[{{0.9787867965644036, 0.021213203435596423`}, {1., 0.}}], 
           LineBox[{{-2.206313255424907, 
            0.021213203435596423`}, {-2.2275264588605035`, 0.}}]}, 
          {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwB8QIO/SFib1JlAgAAAC4AAAACAAAAnmrVTPGX8786iQZncEGsP2Sj2HBe
nvO/HidbITydqz8O5Nn3OaXzvzR5SuxG86o/89KlloWs87+Un8/E8EOqPyKd
a/FCtPO/5tT/8JqPqT8DxYebc7zzv/NspvWn1qg/cHlQFxnF879OA8GLexmo
P8p549U0zvO/KrnclXpYpz9pi/U2yNfzv+1jVRULlKY/xoSjiNTh87+DkHcf
lMylP3nyRAdb7PO/1kGG0n0CpT8hWkDdXPfzvwxTpUoxNqQ/Hh/hItsC9L+T
aKmWGGijP+QML97WDvS/+FzOrJ6Yoj+kiscCURv0v9MYVV8vyKE/snu4cUoo
9L/4xglRN/egPzbQXPnDNfS/KViz6SMmoD9QyTpVvkP0v6yW2pTGqp4/7PPj
LTpS9L/FYtmDyAqdPy/d1hg4YfS/IcpigSxtmz92g2KYuHD0v9riSJrS0pk/
lIaLG7yA9L9mRUnvmzyYP/AZ8/1CkfS/NH4EnWqrlj/3ur+HTaL0vw3N1aMh
IJU/QK6H7duz9L/eMo3PpJuTP4NFPVDuxfS/J9ENn9gekj+D8By9hNj0v9ig
0iuiqpA/xhqdLZ/r9L9AEbcizn+OP+nXX4c9//S/5rkJqRq/iz8zYCacXxP1
vwOslpX2FIk/2V7GKQUo9b98E/0CL4OGP2ATIdotPfW/i/PHSZELhD9CRxxD
2VL1vxKNmc7qr4E/7Bid5gZp9b8maoCgEeR+P/+chDK2f/W/nIZxa3Cnej+l
Vq6A5pb1v7WGRbiKrXY/j4fwFpeu9b+nKFXJ9/lyPxtYHifHxvW/ZJO2CZog
bz8L2AvPdd/1v2npcyE76Gg/7deTGKL49b9Uzojc81FjP0abn/lKEva/z7ZZ
WL7JXD+AYzBUbyz2v5znBVAiUFQ/NtNq9g1H9r8Gmb4YWYpKP60ppJolYva/
3DjknZTbPj/+w5kVkX/2v66Tm4XokCs/ULnCueud9r91isNeIlsKP6DdkBQ=

            "]]}, 
          {RGBColor[1, 0, 0], 
           LineBox[{{0.19311838528487416`, 0}, {0.1874409947124228, 
             0.00003223380273019824}, {0.18176433615552234`, 
             0.00012893105484863916`}, {0.17608914153534122`, 
             0.0002900792886747254}, {0.17072035228968882`, 
             0.0005027722156384899}, {0.1656532713889946, 
             0.0007618524484453913}, {0.16065380121966927`, 
             0.0010744279966994235`}, {0.15572249501578242`, 
             0.0014389973736303092`}, {0.1508598806371257, 
             0.001854053520359627}, {0.14606646051507272`, 
             0.0023180841884660125`}, {0.14134271160385464`, 
             0.0028295723230492846`}, {0.13668908533725474`, 
             0.003386996446219851}, {0.13210600759072597`, 
             0.00398883104093973}, {0.12759387864893362`, 
             0.004633546935141488}, {0.12315307317872416`, 
             0.0053196116860514215`}, {0.11878394020752048`, 
             0.006045489964643271}, {0.11448680310714347`, 
             0.006809643940148828}, {0.11026195958305766`, 
             0.007610533664551798}, {0.10610968166903861`, 
             0.008446617456991325}, {0.10203021572725847`, 
             0.009316352288001662}, {0.09802378245378514, 
             0.01021819416351454}, {0.0940905768894895, 
             0.011150598508550835`}, {0.09023076843635428, 
             0.012112020550528296`}, {0.08644450087917692, 
             0.01310091570211215}, {0.08273189241265845, 
             0.014115739943535523`}, {0.0790930356738685, 
             0.015154950204316786`}, {0.07552799778007638, 
             0.01621700474430108}, {0.07203682037193698, 
             0.01730036353395334}, {0.06861951966201911, 
             0.018403488633830487`}, {0.06527608648866302, 
             0.019524844573160435`}, {0.06200648637515322, 
             0.020662898727455924`}, {0.05881065959419109, 
             0.021816121695091298`}, {0.055688521237651674`, 
             0.022982987672770593`}, {0.05263996129160721, 
             0.02416197482981559}, {0.04966484471659989, 
             0.0253515656812026}, {0.046763011533144626`, 
             0.026550247459277147`}, {0.04393427691244225, 
             0.0277565124840759}, {0.04117843127228228, 
             0.02896885853218551}, {0.038495240378113714`, 
             0.0301857892040683}, {0.035884445449261136`, 
             0.031405814289785054`}, {0.033345763270262736`, 
             0.032627450133045466`}, {0.030878886307305824`, 
             0.033849219993517185`}, {0.02848348282973449, 
             0.03506965440732461}, {0.02615919703660319, 
             0.036287291545669134`}, {0.023905649188249174`, 
             0.037500677571502695`}, {0.021722435742855702`, 
             0.03870836699418697}, {0.019609129497977183`, 
             0.03990892302207102}, {0.017565279736996415`, 
             0.04110091791292033}, {0.015590412380483283`, 
             0.04228293332213097}, {0.013684030142423368`, 
             0.0434535606486626}, {0.01184561269128407, 
             0.04461140137862486}, {0.010074616815884962`, 
             0.04575506742645193}, {0.008370476596038278, 
             0.0468831814736004}, {0.006732603577924528, 
             0.04799437730470638}, {0.005160386954167458, 
             0.04908730014113797}, {0.003653193748571674, 
             0.05016060697187968}, {0.0022103690054854695`, 
             0.051212966881686264`}, {0.000831235983750525, 
             0.05224306137644338}, {-0.0004849036448006258, 
             0.0532495847056735}, {-0.0017387695923393124`, 
             0.05423124418212578}, {-0.002931102747568361, 
             0.05518676049838907}}]}, 
          {RGBColor[0, 0, 1], Dashing[0.003], 
           LineBox[{{0., 0}, {-8.18800347056856*^-7, 
             0.0009275116975309651}, {-3.2749213303687074`*^-6, 
             0.0018548078024793835`}, {-7.367940360197344*^-6, 
             0.0027818858986714797`}, {-0.000013097431510257761`, 
             0.003708743570578647}, {-0.00002046296551862315, 
             0.004635378403321923}, {-0.000029464109788635822`, 
             0.005561787982676463}, {-0.000040100428389824034`, 
             0.006487969895076015}, {-0.000052371482058824747`, 
             0.007413921727617387}, {-0.00006627682820031231, 
             0.008339641068064922}, {-0.000081816020887933, 
             0.009265125504854964}, {-0.0000989886108652456, 
             0.010190372627100326`}, {-0.0001177941455466677, 
             0.01111538002459476}, {-0.0001382321690184281, 
             0.012040145287817414`}, {-0.00016030222203952497`, 
             0.012964666007937307`}, {-0.00018400384204269007`, 
             0.013888939776817781`}, {-0.0002093365631353587, 
             0.014812964187020975`}, {-0.0002362999161006456, 
             0.015736736831812266`}, {-0.000264893428398327, 
             0.01666025530516475}, {-0.000295116624165828, 
             0.017583517201763682`}, {-0.00032696902421921667`, 
             0.018506520117010938`}, {-0.0003604501460542031, 
             0.019429261647029475`}, {-0.0003955595038471451, 
             0.02035173938866778}, {-0.0004322966084560595, 
             0.02127395093950431}, {-0.0004706609674216393, 
             0.02219589389785197}, {-0.0005106520849682767, 
             0.02311756586276254}, {-0.0005522694620050923, 
             0.024038964434031126`}, {-0.0005955125961269697, 
             0.02496008721220061}, {-0.0006403809816155964, 
             0.025880931798566105`}, {-0.0006868741094405102, 
             0.026801495795179372`}, {-0.0007349914672601523, 
             0.0277217768048533}, {-0.000784732539422925, 
             0.028641772431166303`}, {-0.0008360968069682561, 
             0.029561480278466803`}, {-0.0008890837476276697, 
             0.030480897951877632`}, {-0.000943692835825861, 
             0.03140002305730049}, {-0.000999923542681779, 
             0.03231885320142038}, {-0.0010577753360097148`, 
             0.03323738599171003}, {-0.0011172476803203936`, 
             0.03415561903643432}, {-0.0011783400368220753`, 
             0.035073549944654746`}, {-0.0012410518634216599`, 
             0.03599117632623381}, {-0.0013053826147257977`, 
             0.036908495791839475`}, {-0.001371331742042008, 
             0.03782550595294957}, {-0.0014388986933798003`, 
             0.03874220442185623}, {-0.0015080829134518038`, 
             0.03965858881167033}, {-0.0015788838436749024`, 
             0.04057465673632587}, {-0.0016513009221713747`, 
             0.04149040581058443}, {-0.0017253335837700398`, 
             0.042405833650039554`}, {-0.001800981260007411, 
             0.04332093787112123}, {-0.0018782433791288515`, 
             0.044235716091100226`}, {-0.001957119366089741, 
             0.04515016592809256}, {-0.002037608642556643, 
             0.046064285001063895`}, {-0.0021197106269084816`, 
             0.046978070929833936`}, {-0.002203424734237722, 
             0.04789152133508088}, {-0.0022887503763515593`, 
             0.04880463383834576}, {-0.002375686961773109, 
             0.04971740606203693}, {-0.0024642338957426083`, 
             0.050629835629434385`}, {-0.0025543905802186194`, 
             0.051541920164694235`}, {-0.00264615641387924, 
             0.05245365729285307}, {-0.0027395307921233205`, 
             0.05336504463983237}, {-0.0028345131070716856`, 
             0.05427607983244288}, {-0.002931102747568361, 
             0.05518676049838907}}], LineBox[CompressedData["
1:eJwtzH1Q0wUcBvBBkALBLHOAaMaoQ7jEshVE2BcED4VA2xaHlzCBKEbWgJhx
Ch6bbYwhjMbbYGNuvLm5jdeLDmH9OhDGmQhF8uroIrFiHJv8Iu2Y1de7nrvn
nvv88wRm8pjZrhQK5TD2yapz77z7oIEkIsuf/jgvxgiHHq3WpihIgm42bNt5
0wB9ZPmB6+gl2Z/DeqYBKtMktD2NJOFvjjExFq/BT7yhE8XopoebC31Z1yBe
7ZxbQI/e558JXtPD+/X7esObSOLll/YzZYV6oINzQY62R/Bv2Jw6kA1wWWvo
SqXl+yiRDg6fgYA4JUkEmCqKhd46kFvYh5rQf/UftA3VXYVhs0Cxjg7/PeiV
tb1XYSpBnRSjIokY1gJrR0cH1HUL35OjwTZ2LiSsAyy529p+QRsFHH14fzs4
w9yPHmwmiZmRAMrb77RD9xqbcQHNieDLXh9rg4SJyfxRtCXqt08Ck9uAzjjx
2FtNEquudr3bTCuIvzXOsNGiKq90a1orDMUOP25ED/SaVYaVFvC5wy2woiup
kvO8T1tg3FzC2HeFJD6n2r1CNrUQfWkuloO23CvKnivWwt17bE0zml1mUpa4
acH37sTxBfR0D23E77IGhKoXondpSIL3Mzj0OzVwu4Z+KRldJT/Ly3zzCkxy
v35OjJ61PHs67agaBJS+9UG0ZaB6Mo7dDJ6FD2kOdOqrPqRflgpGd3Mq6Fr8
+6DXPp+vhGjRWCILvTyhWy8rbYL4i56pQnRe0Yv+QbJGWPHc3t2FvtWWqDA0
KyAnV8VaRMsdnLpAYwNwae1H3FtIIulY/Vui6/UwOfxv8QE0fzm0c2a8Dn5M
k7qy0bmRaXtos7XgtiNoughd6JVnil2pgZNRunUleiRRL+WQcniq9BHbjM4J
Zlq5LnKY6t1wt6JZW/23M6lfwQ/3+S5baObJYEnC3mqozsmI920liV1GW/aR
lCrwIGpnX0P/MehwTORfhi6DvScB3WukukVUSiE/lDmTgZZLKRulOgmY81Vx
X6DfKBN460fEINrodErRN+wp+u6lLyE2NfcfFXqenuin+FsILuVdx01onjjM
xHleACntnKVBdPdWJ5+afhEKtp8eGkenEHH7A2vOw+5j4l+n0Wdnl303Lefg
G8Z3LCt6UXBqtcJZAMnztmdWnvwleVTcyvgMZBdsPjZ0pKRB7XHzI5hSak/Z
0SE5Zf2arHTw33SsPUDP9YQyJB8mQ1DJ0PgGmvJ//gNblBR9
            "]]}, 
          {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwBwQM+/CFib1JlAgAAADsAAAACAAAABAslzvcCaL86iQZncEGsP0CcwIxq
wH6/zoGqBB8ttz/eLiTLrd2Lvy1KzLD7CsA/G+u0qMS1lb8vfD7rkmvEP1c3
Cgtz/Z6/9yJB9k+2yD/aGwbm6N6kv24tk9A26cw/p1pD9Rn3qr/+3Ra2KoHQ
P+1Jhp1U4bC/a+1AMuJ/0j/mZ83kU560v7Zl1tjTb9Q/8no0bO6vuL8EgDas
F1DWP0KevLtjE72/iF1RC8wf2D8zFqUW6OLAv7IPFAYW3tk/byMC7xZiw7+n
tOavIYrbP0EFmtWqBca/pH8jcCIj3T859S8dAMzIv44HblBTqN4/TzwuhmOz
y798X2mkewzgP0BghM0Sus6/WITLxCy64D9PUlqgHu/Qv/J4UeHmXOE/mHV0
KwKP0r+EGzc0WPThP1LFcie+O9S/gW0tezOA4j+1o9doVvTVvy8gNBcwAOM/
Nh3czMi3178DMRUrCnTjP9cNM48Nhdm/b754uILb4z9JjuGhF1vbvyGah7tf
NuQ/QJ8UB9U43b/1fBNFbITkP+5v2ywvHd+/cyI8k3jF5D9o2eWOXYPgv4rP
DyQq+eQ//q9W/eh54b+aXsLKER/lP/Stp/usceK/V3rnpCA35T8fDuGmHWrj
vzO+gFJOQeU/IUD16q5i5L9Hdp1Ilz3lP8+ukqrUWuW/WbBA0vwr5T/Ctffm
AlLmvwFEDRCFDOU/kmK/561H57/P5Lf2Ot/kP+wfqz0vO+i/TfO3l1Ck5D+p
CPotqSvpv66oM+pKXOQ/N7qW/IkY6r/8+7LkXQfkP9IBKpRHAeu/+9HBELyl
4z/edQ9CWuXrv6z8PBidN+M/F5Sy4zzE7L/HEN2rPb3iP3by8hJtne2/HMFC
aN824j//WYNRa3Duv5eujbnIpOE/1PA3M7s877/S+4a9RAfhPzT1m8PxAPC/
/lBpJKNe4D9HxANAt1/wv5ivoCBwVt8/kccv7XS68L/+HrTmt9rdP7zSY4Hz
EPG/EV0J2dZK3D9pvvSc/WLxv4szqEaOp9o/1XjJ21+w8b+skZREp/HYP0Tf
Lubo+PG/MHd8YPIp1z803fmAaTzyvwrcOlFHUdU/8YDznLR68r/A+0elhGjT
PwzpimWfs/K/0fAvb49w0T+7IslOAefyv0sXUuCl1M4/BEeDIrQU879RkceB
gK3KPwRbxwyUPPO/FnVd8Zttxj8Kr4Cnf17zvxpQEqbvFsI/ZbBQBVh6879j
//1O+Va7P7JambsAkPO/YYS0pplasj+gFv09
            "]]}}, 
         {RGBColor[0, 0, 1], PointSize[Medium], 
          PointBox[{-0.31553188159700846`, 0.5777703781515219}], InsetBox[
           GraphicsBox[
            {Thickness[0.03627130939426913], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYCJAQEYCbAZofqYyVCDLE6MOcSYTy1zBptf
AGcWAkc=
              "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4ukzgSBS1mEmGAg7wPhrhXT40utEHUQqJ5Wc
dZGC89sV2FXPXBFycF1zdDlDhZxDb0S3P+MHcYh+TSWHs2eAIEfCwRgEipUc
HrjGO866KOHwHwTmK0H1yWDwO208d6VNUobrF4gNuG/UrgyxX0Uczg96e/nj
DEdRVHkWEbh+GB9m/pu23G6j2wj+jmCriP/HRR1ua8qu+d+M4CtfexTMEIPJ
7wP5b4Io3H9gulIUEh5ySg7CIPuWCDqAnH3mjbyD/xPPS6aTueD2NYjXsma6
8WHwYe4Fi9vzwP2z5Nbyx4bObHD+we59TSaPmeH8aNUImXM2jHD+Nq8NFnN+
/rCH8Vn0f3Fd4vliDzMfxofZ3wy2nwHuHrB9zHwOB8D2yDgULi/Z8K+fyaHq
/o9bxtliEPlmRoj/zohC3cMATw8vax9nn9f5bI/Oh6UnsH3HGB36QeG4Qdgh
ABQ+wSxwPliejQPOjwH5r4YLnh5hfJj5YPed54Dzb/DeFkv9xubwZd/Hrenb
EHxIOhDDyQenC2kxiHsms0P0l4k53AelV0MBiHsKpB1MQOlYWBRuH1iftTAG
H+ZejU8qL2d5isD9A5EXh/PdweldAs5XB6k/KQnnQ9KVDJyPnj8BEtyT/A==

              "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJFIIaxWZDYzMOEzQDlM9BIPS3YAK3qArc=
              "], CompressedData["
1:eJxllAtIU1EYx2eTxEfLuU3LLd1tzrt7ZxZq76jPJC0jNA1aoZnlM3uSBVnS
Q0poRfZSKzErSAI1C3so+SjpqRamSJigmNDyASkSo6y1c852DtQHh8OPc+93
/t/5HtyOfQnpUolE4mJf2+1rmn1l7ft++m2dCO3IQlTg5NEze8xhR1VQeg2Z
CM/NTaci7qjg2ERtfE4e4zetq6uztzF+3fD0/PQFIhzpt/aGm1WgOhc77Fpn
oBzfqz6WmsC4Vj9UUN7BUw4Lt9tlHiLwroK05L5oqYknem7Yvw/de8flWTC9
b9Dk96TzBOPtmxL4imzGQ6m3eiLm/8/ahoqmdBljCbIKJeBwtzAOqLSsDW1m
/PvHoYEyOU85A9ldxhs6Lyb9kRocfpRw47aufsrNAHkovvVKGDn4SPXL00Di
UTNO0ps076cUlAu1bvr2bgVko3xM8sBPBH27LijgxK9l+99beBJPqw/R08lD
TNXLSolVTvVcMJnjXGq9YR4XOLm7mIfEsa7x0lRvoms2D16RstjSe17wDuWv
XA8tyJ/OE96g/BUFUcZ14aWjPDM5vj8shoP9lbm1f+JklMm5kjL+r8oXdD2D
iZJ2juRToYY+YU6VTefwJw2AhyifZUFEf6kWZl3tds9aHQxRRQU+Gb1aUh8z
eMolRTPzFo0YKGeieF8Jjj2AMolfTbkZ3RelhhD0Ho8FmGwaf5T52J8yvt/E
uH9NSuT18dmQgurpG+MncGrwtZXxKMqXUaSsRPUe4WC5P1jHRlqWRolw3ydE
llnuD67uZwN3hhrBvGJdQ8aElvRDmBEG0PcuHOm3pUZHnhi34f5kjPWu5cAP
vddcI3nnJA5imvPnLHFjbEH6RkTKNmT9ItnjOBhA/dMiUv9YX41Azm2BcBT1
+0/He//UwpXC01u7pnjqbyPSPxFMebO7b2F4io5yNY47kOwBGso1mFWUcT1L
vUFx5FJuRx0HK3Mj89s07iT/G4Io43kyqadM5hZP9B73BMsu44+SRh40D3xv
TtPKyPkoD5b8LzkfQrygbrH1RVqsAT7N+OybftiD9M8BxotWNCYUn2SM+++K
gdRLsQdcRvGXGSBuaN3HhV0edL6tQnr6PEk+fQTowH0jh/tI/zwB6hOXmWxf
5eBfvk1oixdIP3IKGEb5yRFo/+P5USCQ+bBcSfJZKUA07g8lTCG94wKdN7i+
M0TKzvnsZOc8/5ed8/4vjT6ByA==
              "]], 
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYm431VKmX4YOBctLNvw7z+gA4/s/8bxkKswE
5/8HAXso/5ShAwMIHGB2KFzTfTtjg4HDke59TSaLeRzEp17hzBAycGhVYFc9
M0UUzu+N6PZnnCAH558BgR5lh+tCnxzPTzNwmDETCCzVHZ5naX+bfhdo/y3p
msRLmnD79bVWCl9g0YLzj+/a0csmgOA/iBDfflEBwf/x9vUBS2cthw16eYsZ
3xg6sHB2ySf7aTkUgNz7AMHfCJLfg+CD7bli4LDdoenR8R0aDupPmued9TJw
OAGyb4Kag46i/JecMn2HRpaj/YbhKg4Z+R9aT37RczgL8s8fRTgf5l8YX6Ry
UsnZJVIO/hcnxvxz1nfYEWwV8T9d1GF/raxFuomBwwPXeMdZGwUctpj/OJRy
y8AhABT+l9kc/nwrfTDnoKEDKHhmSjLC3Q/jw/wH48P83yxey5rphuDD4hcA
0NTLxw==
              "]], 
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {
              0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
              0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYl7/9VNSb5g6iFROKjn7RNIBxt8RbBXxX13K
wbYyYoXpWVMH9U8qL2d5Sjls1MtbzLgHwd+Axp8xgb/KbDWC73OC3Xb2UlOH
GNUImXMymHwGEFhg6pCeBgRsUg4xCo4fk3tMHR66xjvOCpR06PF6xWISaOqw
TkiHL11O3KEvuERl+nkTBw2Q+ZwiEPt1EPwvGwKyZ103hvOXv/DQ+3/R2OFA
974mE2VROP9NW263kbQYTj7YfX/EHLaY/ziUcssYEj4t4g5fdt7q+rvVxGFv
fs3bmUuVHDTe8u4z2GkK55dsFf19+h2CDw4PbjMMfvX9H7eMuZXh/A+L1iuc
9VB24HJTLWX6ZQrnrwC55yCCzwOSP2WCKm9o6iAHcni9msOLLO1v021NHVg4
u+STzyH4M0HgJoL/KEJ8+0UGdTj/wtWwN/rR6g51v60KzkmYOmxQfdI8r1fd
we/ixJh/n03gfLD6uwj+GRCYY+Iwpb016nKNugMoGtPaTCDmnFCDpCcJhHv7
QfHHbwznN7Ic7Te8bgTnR4KctQ+TX3p4m+vMu0pwPiw8/34rfTDnIoIPNo/d
GM4Hhw8jIr5SYu+4MXsYQ9y9RhKi39DYIfjt5Y8zFCUc1EHxqWns8ACU/jaK
w/mw9AfjnwXp5xGFpIdWY0h61xR2WHJ/H98cZRM4v2BN9+0MB1M4H5a/vuz7
uDV9GiK/wfIfAEPHjj0=
              "]], 
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYul5cZqnGywdeiO6/RknyDnA+Hc0Zdf8/6zg
sL9W1iI9xdJhrZAOX/o6ZYfrQp8czx+zcNigl7eY0UYNol7BwuE/CNzXcJgJ
ApbmDiycXfLJfloOqk+a552VQvD7gktUpvMj+D1er1hMGM0dfrx9fcDSGcF/
ECG+/aICgn98145eNgEEX19rpfAFFijfEMpfoumgBrLPy8LhVfFW0d/Z6g51
v60Kzr2wcHCZ0CyUdkoZzn/TltttNFsOzu8D+V9ADOpfC4cXtY+zz+fwOrzI
0v42XdbcQf2TystZnMxw+8H+tWeC8/2feF4yFUbwC5aXbPh3nhHObxavZc10
Y4T7HxxOkozw8IHxnyQuvGZij+CngYAa1H0F7A6Fa7pvZ2ywgLpHAOoOS4i6
NhF4/IH5bpIO6PELAOj3xu0=
              "]]},
            AspectRatio->Automatic,
            BaselinePosition->Scaled[0.32631885041954006`],
            ImageSize->{27.569394769613947`, 15.14319302615193},
            
            PlotRange->{{0., 27.57}, {0., 
             15.139999999999999`}}], \
{-0.31553188159700846, 0.5777703781515219}, {Left, Bottom}]}, 
         LineBox[{{-10, 0}, {10, 0}}], InsetBox[
          GraphicsBox[
           {Thickness[0.03646973012399708], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGI5IIaxWZDYzFjYDFA+Ax41g5k9UO5HthcARA4CmQ==

             "], CompressedData["
1:eJx1lHFIU1EUxqe2zbWp25zbFK23LTXByNRghbQjoqVQiitbZCWCWiikKKaE
RFqIKCZFoCJaIVlkaIRWImJYUqBJGZn6h5ZCSURZKorp2j3XnVHRhcvj9+65
5537ne9dQ+bZ1CwPkUjk5phHHNPdMZ9Y99rsn/RgevfRKko3QhQbP/Xw7VaH
MFxihNAf2+YaZf4QV1ehzm50Mcb3uvjO0lzJkNIET6v7yqMr9PCd7T9ggsYG
xxjXEV8WpMFDRS7G71dqoTomsSc70gRDbIRrgW1rqDLC+anliagvarB+HZ2v
N+h5fQ/VkND+vE1k0xGnsvVYHd93TA2a0qtFw8+0sJ/FlahgO6uzyg982ftN
Ss4yDRS1FXWuj8iJAx9oW9ynJcS1tupkt3wJLPTNd+UUa4lPZzvGbR3xY3aO
0AAowHye/Bw1QVDD1iPkG/oKoIj1TqoPU8BRmbYyyi7w9U4FnBvojm84aCC+
rw73zulzMepwzwgjLK9iM0zHn4ptvGiC9GBb4KteMfElXZn4TMKqxcnmzB37
xP0LFuxPikCMuplcjPUqBMi7nlFgLly0HGZ6ftgK0ajvEnE55l8mzsX4ZYvP
iZSpSKkAzS+uteaGrFhymD5pAtczY82C593p9Is7+eW916Q2q1hM3DrRNrMr
TvInD0j/YZ7fSDwZFtRuHzDwvr2UwF0WLxgoP/o3SeD7Qty4Xq8DiFHvk/7E
2NcUPTGe16Dh/jZJ+TnCfPmzSk7cxPzn702Mvr2pBKHnRl9Wre+Gv9U8f4Qf
96dZDf2Y1w+2YpwKSlm/q9XQweraouI+H1VCFtbjw/2Y5sX7PagAOw4ZLOJ7
GYhwSHm/JGLirqROc9OKBzFuu2C3fC6byR0Jl8Lb1cGx5vFflkcsbo+c+sfr
k8PsobmMtZb1/zK/P9zAyah/twdg/jwvYvRVoQ/xcfSxkvyBuuhVMIbrImLn
95zs9N8Vpmedkjgf/0MFcfJs4pvdVk/uFw8R/29ixKSPkzFu1IsYn+m+pDfe
O/Ua6uff9+dvRvQ1Pw==
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {
             0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KK36pHne2SpDB2MQCFZ0gPHXCunwpe9TdFAH8b0Q
fOl5cZqnFRD8GRP4q8y8VeH8jXp5ixn/qMD5uoryX3KmYfI/LFqvcDYCwV8D
kn+nAOF/Q/Bh5sP4MPth/OTYO27MHgg+zP3ofHT/ua85upyhQgrOPwMCPtJw
/8L4MPtgfJh7YHyYf2F8mH/Q+Qe69zWZNEuhyq+RhPsXxkcxH8hHsR/Ih/kX
xkdxPxIf5j8A6Y3KBQ==
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKP1hQ0D2LHYrB/c1R5cz3FBwgPGr7/+4ZbxayWHG
TCD4aelgYgwExSoOfhcnxvybbOnAAAIKag4Fa7pvZyhA5T+rO3ifYLedHWrh
8Dhx4TWTfA0Hh6ZHx2ecNofzef3XT0nVQPDB+hPMHN4UbxX9fVrdISX2jhvz
D1Moreqg8ZZ3n8FKUwcfkLlTVRxsKyNWmPaaOniA3GuhDOfD3A/jq39SeTkr
U9ZBZl6c5ukFphD3GUs5pIEAmxmELywO8U8x0P623G6j3cIQeTNzhzMgsEbI
oe63VcG5Ewh+pPj2iwz7LOB8tSfN8856WTp82fdxa/o3EYcYBcePyXMsHUQq
J5WcbRF3WP7CQ+8/o5XDA9d4x1kXpeDhG/D28scZivIO6OH/91vpgzmGlpDw
l1aE8/d372sycZaH82tA8q+lHcSnXuHMELKEuN9aEuKuOxYQ+1NEHOxB4a9t
4aCwa8G+1D5huH9g/BJQsOch+J9A7tlu5gCK9pmRIg4rQO5vNHMQBpmnIgkJ
t2QzSPielIbzYf6B8WHuh/E/LFqvcPaFEpy/xfzHoZQuFUj8TzBz0FGU/5Jz
TRWSrg6YOZzYtaOXLUDdoS+4RGW6v7nDqcNOazP/qcPdD+OD48/YAs5vZDna
b3jdwmFKe2vU5Rp1SHjwWDrsACdEVXj4gdWFq8D5zhOahdJmKWGEPwAejmAd

             "]]},
           AspectRatio->Automatic,
           BaselinePosition->Scaled[0.32631885041954006`],
           ImageSize->{27.417354919053547`, 15.14319302615193},
           
           PlotRange->{{0., 27.419999999999998`}, {0., 
            15.139999999999999`}}], {1.3, 0}, Bottom], 
         LineBox[{{-10, 1}, {10, 1}}], InsetBox[
          GraphicsBox[
           {Thickness[0.03646973012399708], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGI5IIaxWZDYzFjYDFA+Ax41g5k9UO5HthcARA4CmQ==

             "], CompressedData["
1:eJx1lHFIU1EUxqe2zbWp25zbFK23LTXByNRghbQjoqVQiitbZCWCWiikKKaE
RFqIKCZFoCJaIVlkaIRWImJYUqBJGZn6h5ZCSURZKorp2j3XnVHRhcvj9+65
5537ne9dQ+bZ1CwPkUjk5phHHNPdMZ9Y99rsn/RgevfRKko3QhQbP/Xw7VaH
MFxihNAf2+YaZf4QV1ehzm50Mcb3uvjO0lzJkNIET6v7yqMr9PCd7T9ggsYG
xxjXEV8WpMFDRS7G71dqoTomsSc70gRDbIRrgW1rqDLC+anliagvarB+HZ2v
N+h5fQ/VkND+vE1k0xGnsvVYHd93TA2a0qtFw8+0sJ/FlahgO6uzyg982ftN
Ss4yDRS1FXWuj8iJAx9oW9ynJcS1tupkt3wJLPTNd+UUa4lPZzvGbR3xY3aO
0AAowHye/Bw1QVDD1iPkG/oKoIj1TqoPU8BRmbYyyi7w9U4FnBvojm84aCC+
rw73zulzMepwzwgjLK9iM0zHn4ptvGiC9GBb4KteMfElXZn4TMKqxcnmzB37
xP0LFuxPikCMuplcjPUqBMi7nlFgLly0HGZ6ftgK0ajvEnE55l8mzsX4ZYvP
iZSpSKkAzS+uteaGrFhymD5pAtczY82C593p9Is7+eW916Q2q1hM3DrRNrMr
TvInD0j/YZ7fSDwZFtRuHzDwvr2UwF0WLxgoP/o3SeD7Qty4Xq8DiFHvk/7E
2NcUPTGe16Dh/jZJ+TnCfPmzSk7cxPzn702Mvr2pBKHnRl9Wre+Gv9U8f4Qf
96dZDf2Y1w+2YpwKSlm/q9XQweraouI+H1VCFtbjw/2Y5sX7PagAOw4ZLOJ7
GYhwSHm/JGLirqROc9OKBzFuu2C3fC6byR0Jl8Lb1cGx5vFflkcsbo+c+sfr
k8PsobmMtZb1/zK/P9zAyah/twdg/jwvYvRVoQ/xcfSxkvyBuuhVMIbrImLn
95zs9N8Vpmedkjgf/0MFcfJs4pvdVk/uFw8R/29ixKSPkzFu1IsYn+m+pDfe
O/Ua6uff9+dvRvQ1Pw==
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {
             0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KK36pHne2SpDB2MQCFZ0gPHXCunwpe9TdFAH8b0Q
fOl5cZqnFRD8GRP4q8y8VeH8jXp5ixn/qMD5uoryX3KmYfI/LFqvcDYCwV8D
kn+nAOF/Q/Bh5sP4MPth/OTYO27MHgg+zP3ofHT/ua85upyhQgrOPwMCPtJw
/8L4MPtgfJh7YHyYf2F8mH/Q+Qe69zWZNEuhyq+RhPsXxkcxH8hHsR/Ih/kX
xkdxPxIf5j8A6Y3KBQ==
             "]], 
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4hgFx4/JcywdZoKBsAOMzwACD0QcbkrXJBq5
Ivi2lRErTH0t4HwDrZXCF1wsHHYEW0X8TxeF82NUI2TO/RGD8+csUt7557k6
nJ8QEqS+IFMDzn+cuPCaSb6GQzTIfh4Ev+63VcG5E+YOjSxH+w2vqzts1Mtb
zGhj7pCaBgRs6g5cbqqlTFJmGPxfb18fsExWc1B90jzvbBSC/2lDQPas5wi+
xNQrnBlN5g4+J9htZ39F8GHuh/Fh/gObX2UO9/+KFx56/xvN4HywfVqYfFj4
3hD65Hi+zMyhP6Lbn3GDsENK7B035g5zOP8WKLyfIvjLQeY7WsD5BWu6b2cE
WML56PEHAJ9lrwQ=
             "]]},
           AspectRatio->Automatic,
           BaselinePosition->Scaled[0.32631885041954006`],
           ImageSize->{27.417354919053547`, 15.14319302615193},
           
           PlotRange->{{0., 27.419999999999998`}, {0., 
            15.139999999999999`}}], {1.3, 1}, Bottom]}, {
        0.6137632294302516, 0}],
       DisplayFunction->Identity,
       ImagePadding->{{0., 0.}, {0., 1.4210854715202004`*^-14}},
       ImageSize->{Automatic, 113.38582677165354`},
       PlotRange->{{-1.9137632294302516`, 2.2137632294302514`}, {-0.2, 
        1.2}}], {302.91343956229014, -59.52755905511811}, 
      ImageScaled[{0.5, 0.5}], {334.2878571855526, 113.38582677165354},
      BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}]}, {}},
   ImageSize->{404, Automatic},
   PlotRange->{{0, 477.51859622101983`}, {-119.05511811023622`, 0}},
   PlotRangePadding->{6, 5}],
  StripOnInput->False,
  Magnification->2 Inherited]], "Output",
 CellChangeTimes->{{3.936127971113126*^9, 3.936127984403867*^9}, 
   3.936940601057076*^9, 3.938141086956861*^9, 3.938141787795432*^9, 
   3.93838633889095*^9, 3.938720581968752*^9, 3.939022455681324*^9, 
   3.93949855491823*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"bfec9a13-6d31-4b14-8e44-45ad57d966d6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"save", "[", "gerverFull", "]"}]], "Input",
 CellChangeTimes->{{3.9272966404627113`*^9, 3.927296644614292*^9}, {
  3.9360789826314163`*^9, 3.936078982779213*^9}, {3.936125220370544*^9, 
  3.936125224256833*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"78011777-e16f-4bc7-9c78-52c3d7248fc4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gerverSofaMovement", "=", 
  RowBox[{"GraphicsRow", "[", 
   RowBox[{
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Graphics", "[", 
       RowBox[{
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"hallway", "[", "4", "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"SofaTransform", "[", 
           RowBox[{"gerver", ",", "t"}], "]"}], ","}], "\[IndentingNewLine]", 
         "}"}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "3"}], ",", "1.2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "3"}], ",", "1.2"}], "}"}]}], "}"}]}]}], "]"}], ",",
       "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", 
        RowBox[{"Pi", "/", "2"}], ",", 
        RowBox[{"Pi", "/", "6"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"ImageSize", "->", "width"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8925806011781187`*^9, 3.892580606882942*^9}, {
  3.8925807352649307`*^9, 3.892580751256755*^9}, {3.915562718355851*^9, 
  3.9155627190236197`*^9}, {3.915562788279993*^9, 3.915562822535877*^9}, {
  3.9155628749916773`*^9, 3.9155628885236197`*^9}, {3.915562921657089*^9, 
  3.91556293656269*^9}, {3.938141106313691*^9, 3.938141116442134*^9}, {
  3.938141808064954*^9, 3.938141810512117*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"844ad41c-7aaa-4200-bc49-b23476a4b4b4"],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[{{
        {GrayLevel[0.75], EdgeForm[None], 
         PolygonBox[{{-4, 0}, {0, 0}, {0, -4}, {1, -4}, {1, 1}, {-4, 1}}]}, 
        {GrayLevel[0], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
         LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}}, 
       GeometricTransformationBox[GeometricTransformationBox[
         {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
          PolygonBox[{{-0.002931102747568361, 
            0.05518676049838907}, {-0.0075077211477384, 
            0.09053224433819837}, {-0.013606412660485952`, 
            0.1253351796409147}, {-0.02120120315269523, 
            0.15953289495971165`}, {-0.030263707684347576`, 
            0.19306373142378394`}, {-0.040763166503033424`, 
            0.22586713013002274`}, {-0.05266648405966139, 
            0.2578837183204711}, {-0.06593827100576961, 
            0.28905539424496024`}, {-0.08054088912959365, 
            0.3193254106095894}, {-0.09643449918483407, 
            0.34863845651307224`}, {-0.11357711156289788`, 
            0.3769407377744405}, {-0.1319246397562651, 
            0.4041800555571583}, {-0.15143095655755753`, 
            0.43030588319636326`}, {-0.17204795293586453`, 
            0.45526944113771095`}, {-0.19372559952891225`, 
            0.4790237698981564}, {-0.21641201068675506`, 
            0.5015238009609528}, {-0.2400535109998163, 
            0.522726425519191}, {-0.26459470424132275`, 
            0.5425905609843353}, {-0.28997854465145556`, 
            0.5610772151784293}, {-0.3161464104878934, 
            0.5781495481309521}, {-0.34303817976484235`, 
            0.5937729314036967}, {-0.370592308100146, 
            0.6079150048695116}, {-0.3987459085876401, 
            0.6205457308733012}, {-0.4274348336095711, 
            0.6316374457063071}, {-0.4565937585016293, 
            0.6411649083273959}, {-0.48615626698096903`, 
            0.6491053462678579}, {-0.5160358229611974, 
            0.6554156021434079}, {-0.5461316059131602, 
            0.6600426635877341}, {-0.5763764300476724, 
            0.6629794331345903}, {-0.6067035922391745, 
            0.6642219172844704}, {-0.6370462979339245, 
            0.6637684267295264}, {-0.6673377353194726, 
            0.6616195780275219}, {-0.6975111495100281, 
            0.6577782929908836}, {-0.727499916679408, 
            0.6522497957913859}, {-0.7572246746503857, 
            0.645057960820489}, {-0.7865796945555036, 
            0.63626619093454}, {-0.8154954846739376, 
            0.6258992640285892}, {-0.8439062017278565, 
            0.6139812781607924}, {-0.8717471399538075, 
            0.6005387757685603}, {-0.8989548155992705, 
            0.5856006962499344}, {-0.9254670496080297, 
            0.5691983257620765}, {-0.9512230484058931, 
            0.5513652443018654}, {-0.976163482700509, 
            0.5321372701363265}, {-1.0002305642113472`, 
            0.51155240165329}, {-1.0233681202482943`, 
            0.4896507567052537}, {-1.045521666059788, 
            0.46647450952194436`}, {-1.0666384748739537`, 
            0.4420678252694908}, {-1.0866676455588282`, 
            0.41647679233647555`}, {-1.1055601678304374`, 
            0.389749352429386}, {-1.1232689849402542`, 
            0.36193522856216287`}, {-1.1397490537763817`, 
            0.33308585102662447`}, {-1.1549574023156846`, 
            0.3032542814325403}, {-1.1688531843670402`, 
            0.2724951349080245}, {-1.1813977315488688`, 
            0.24086450055272687`}, {-1.192554602447161, 
            0.208419860238005}, {-1.2022896289033165`, 
            0.17522000584987357`}, {-1.2105709593842584`, 
            0.1413249550720373}, {-1.2173690993904753`, 
            0.10679586580772375`}, {-1.2226569488608843`, 
            0.07169494934034183}, {-1.224595356112935, 
            0.05518676049838907}, {-1.226164284520757, 
            0.05393398196390663}, {-1.227838485878468, 
            0.052637306541543444`}, {-1.2296195873906839`, 
            0.051299594902786044`}, {-1.2315091543658316`, 
            0.04992374603163245}, {-1.2335086894420904`, 
            0.048512696014961686`}, {-1.2356196318356432`, 
            0.04706941681843678}, {-1.2378433566114944`, 
            0.045596915048337586`}, {-1.2401811739771011`, 
            0.04409823069972405}, {-1.2426343285990682`, 
            0.042576435891334995`}, {-1.2452039989431383`, 
            0.04103463358763164}, {-1.2478912966377111`, 
            0.039475956308399146`}, {-1.2506972658611129`, 
            0.03790356482632364}, {-1.25362288275283, 
            0.03632064685296571}, {-1.2566690548489214`, 
            0.03473041571355542}, {-1.2598366205418015`, 
            0.03313610901103731}, {-1.2631263485645952`, 
            0.031540987279797435`}, {-1.266538937500247, 
            0.029948332629507732`}, {-1.270075015315565, 
            0.02836144737952641}, {-1.2737351389203686`, 
            0.02678365268429606}, {-1.2775197937519045`, 
            0.025218287150184128`}, {-1.2814293933846885`, 
            0.02366870544421342}, {-1.285464279165918, 
            0.022138276895132772`}, {-1.289624719876597, 
            0.02063038408728084}, {-1.2939109114185072`, 
            0.019148421447698342`}, {-1.2983229765271467`, 
            0.01769579382694633}, {-1.3028609645107572`, 
            0.016275915074090402`}, {-1.3075248510155446`, 
            0.014892206606312741`}, {-1.312314537817196, 
            0.013548095973615792`}, {-1.3172298526387862`, 
            0.012247015419083246`}, {-1.322270548995155, 
            0.010992400435165577`}, {-1.327436306063838, 
            0.00978768831645895}, {-1.3327267285826143`, 
            0.008636316709447676}, {-1.3381413467737344`, 
            0.007541722159681663}, {-1.3436796162948779`, 
            0.0065073386568613965`}, {-1.34934091821689, 
            0.005536596178303978}, {-1.3551245590283292`, 
            0.0046329192312645545`}, {-1.3610297706668522`, 
            0.003799725394588215}, {-1.367055710577463, 
            0.003040423860167941}, {-1.3732014617976305`, 
            0.002358413974684651}, {-1.3794660330692792`, 
            0.00175708378210564}, {-1.385848358977654, 
            0.0012398085674178777`}, {-1.3923473001170357`, 
            0.0008099494020726023}, {-1.398961643283296, 
            0.0004708516916175473}, {-1.406144222619559, 
            0.00021031225587999969`}, {-1.413554883601666, 
            0.000050270067591080924`}, {-2.2275264588605035`, 
             0}, {-2.2275264588605035`, 0.}, {-2.226778818785235, 
            0.016562087318832297`}, {-2.2245240237876267`, 
            0.051858217785779606`}, {-2.221401977586004, 
            0.08671801400284965}, {-2.2174344169630595`, 
            0.12111218014518921`}, {-2.2126442129613957`, 
            0.1550122774857072}, {-2.2070553402787363`, 
            0.18839076838343466`}, {-2.20069284502541, 
            0.22122105923695135`}, {-2.193582810877922, 
            0.2534775423446123}, {-2.1857523236644165`, 
            0.2851356366143848}, {-2.177229434419805, 
            0.3161718270672522}, {-2.1680431209502307`, 
            0.34656370307934997`}, {-2.158223247948455, 
            0.3762899953092721}, {-2.1478005257035693`, 
            0.4053306112583223}, {-2.1368064674502505`, 
            0.433666669412881}, {-2.125273345404538, 
            0.46128053191951573`}, {-2.1132341455348063`, 
            0.488155835744978}, {-2.1007225211182936`, 
            0.5142775222748028}, {-2.087772745135142, 
            0.5396318653058545}, {-2.0744196615534736`, 
            0.5642064973898445}, {-2.060698635560539, 
            0.5879904344865842}, {-2.0466455027964265`, 
            0.6109740988875171}, {-2.0322965176482186`, 
            0.633149340371914}, {-2.017688300663814, 
            0.6545094555599938}, {-2.0028577851459275`, 
            0.6750492054291635}, {-1.987842162987986, 
            0.6947648309615369}, {-1.9726814269605326`, 
            0.7136508981032055}, {-1.957450991769296, 
            0.731662322793316}, {-1.9421991235397567`, 
            0.748792495552475}, {-1.9269606024142123`, 
            0.7650523754383158}, {-1.911769627125311, 
            0.780454115453369}, {-1.8966597768986881`, 
            0.7950110398039961}, {-1.8816639741427468`, 
            0.808737619997373}, {-1.8668144479599484`, 
            0.8216494498020146}, {-1.8517349056071764`, 
            0.834092528316528}, {-1.8344565141786922`, 
            0.8476307429841015}, {-1.8170997087010683`, 
            0.8605292060035924}, {-1.799685718636366, 
            0.8727928624663366}, {-1.7822354667372662`, 
            0.8844273199469717}, {-1.7647695491743782`, 
            0.8954388359889434}, {-1.7473082161045403`, 
            0.9058343050101234}, {-1.7298713526966911`, 
            0.915621244642947}, {-1.7124784606314394`, 
            0.9248077815239432}, {-1.6951486400900015`, 
            0.9334026365479858}, {-1.6779005722476972`, 
            0.9414151096030314}, {-1.660752502286706, 
            0.9488550638015343}, {-1.6437222229422959`, 
            0.9557329092251386}, {-1.6268270585962146`, 
            0.9620595861996474}, {-1.6100838499304209`, 
            0.9678465481176384}, {-1.5935089391537998`, 
            0.9731057438264732}, {-1.5771181558139633`, 
            0.9778495995997846}, {-1.5609268032056878`, 
            0.9820910007108642}, {-1.54494964538698, 
            0.9858432726266891}, {-1.5292008948131945`, 
            0.9891201618416232}, {-1.513694200599049, 
            0.9919358163701126}, {-1.4984426374178013`, 
            0.9943047659179616}, {-1.4834586950462574`, 
            0.9962419017520215}, {-1.4687542685636858`, 
            0.997762456288358}, {-1.4543406492121078`, 
            0.9988819824191736}, {-1.4402285159248214`, 0.9996163325989604}, {
            0.19311838528487416`, 1}, {0.20588049050780868`, 
            0.9998371021345642}, {0.2192296636403373, 0.9993215654426753}, {
            0.2334833544817059, 0.998409999760843}, {0.2480336396227507, 
            0.9971058467423422}, {0.26286955423838015`, 0.9953933906899533}, {
            0.2779795250526531, 0.9932572252276954}, {0.2933513791219686, 
            0.9906822741052125}, {0.30897235328337636`, 0.9876538117518396}, {
            0.3248291042608626, 0.9841574835599668}, {0.3409077194218601, 
            0.9801793258775161}, {0.35719372817562994`, 0.9757057856895764}, {
            0.3736721140045674, 0.970723739969473}, {0.3903273271188975, 
            0.9652205146798088}, {0.4071432977246433, 0.959183903404288}, {
            0.4241034498941795, 0.9526021855914221}, {0.4411907160281173, 
            0.9454641443915238}, {0.4583875518967129, 0.937759084068725}, {
            0.47567595224844217`, 0.9294768469700844}, {0.4930374669728525, 
            0.9206078300342161}, {0.5104532178042704, 0.9111430008222366}, {
            0.5279039155524319, 0.9010739130542164}, {0.5453698778455953, 
            0.8903927216347229}, {0.5628310473712049, 0.8790921971514634}, {
            0.5802670105986886, 0.8671657398314587}, {0.5976570169685093, 
            0.8546073929396361}, {0.6149799985311277, 0.8414118556051765}, {
            0.6314182808508729, 0.8282253766914024}, {0.6461766128290161, 
            0.8157424492007895}, {0.6610981587900323, 0.8024535614782687}, {
            0.676151075050036, 0.7883425302944325}, {0.6913028054558849, 
            0.7733942808343234}, {0.7065201174207641, 0.7575948723338161}, {
            0.721769138799335, 0.740931522593583}, {0.7370153955684994, 
            0.7233926313446152}, {0.7522232021019651, 0.7049686061727517}, {
            0.7673224743481131, 0.6856947006839664}, {0.7822566151866801, 
            0.6655952729083485}, {0.7969883169142729, 0.6446732846774187}, {
            0.8114805011649897, 0.622933185417566}, {0.8256963734541855, 
            0.6003808975141803}, {0.8395994769976157, 0.5770237997908648}, {
            0.8531537457436141, 0.5528707091344943}, {0.8663235565571386, 
            0.5279318602988776}, {0.8790737804957698, 0.5022188839217362}, {
            0.8913698331190544, 0.47574478279161564`}, {0.9031777237739482, 
            0.44852390640320844`}, {0.9144641038005427, 
            0.42057192384137776`}, {0.9251963136037343, 
            0.39190579503593526`}, {0.9353424285380356, 
            0.36254374043093585`}, {0.944871303554305, 
            0.33250520911390946`}, {0.9537526165588203, 0.3018108454520528}, {
            0.9619569104367979, 0.270482454283951}, {0.9694556336941986, 
            0.23854296471688527`}, {0.9762211796734368, 0.2060163925812137}, {
            0.9822269243004318, 0.17292780159468057`}, {0.9874472623223037, 
            0.1393032632908148}, {0.9918576419969158, 0.10516981576682403`}, {
            0.9954345981974063, 0.07055542130756808}, {0.9981557838968255, 
            0.03548892294331121}, {1., 0.}, {0.19311838528487416`, 0}, {
            0.1874409947124228, 0.00003223380273019824}, {
            0.18176433615552234`, 0.00012893105484863916`}, {
            0.17608914153534122`, 0.0002900792886747254}, {
            0.17072035228968882`, 0.0005027722156384899}, {0.1656532713889946,
             0.0007618524484453913}, {0.16065380121966927`, 
            0.0010744279966994235`}, {0.15572249501578242`, 
            0.0014389973736303092`}, {0.1508598806371257, 
            0.001854053520359627}, {0.14606646051507272`, 
            0.0023180841884660125`}, {0.14134271160385464`, 
            0.0028295723230492846`}, {0.13668908533725474`, 
            0.003386996446219851}, {0.13210600759072597`, 
            0.00398883104093973}, {0.12759387864893362`, 
            0.004633546935141488}, {0.12315307317872416`, 
            0.0053196116860514215`}, {0.11878394020752048`, 
            0.006045489964643271}, {0.11448680310714347`, 
            0.006809643940148828}, {0.11026195958305766`, 
            0.007610533664551798}, {0.10610968166903861`, 
            0.008446617456991325}, {0.10203021572725847`, 
            0.009316352288001662}, {0.09802378245378514, 
            0.01021819416351454}, {0.0940905768894895, 
            0.011150598508550835`}, {0.09023076843635428, 
            0.012112020550528296`}, {0.08644450087917692, 
            0.01310091570211215}, {0.08273189241265845, 
            0.014115739943535523`}, {0.0790930356738685, 
            0.015154950204316786`}, {0.07552799778007638, 
            0.01621700474430108}, {0.07203682037193698, 
            0.01730036353395334}, {0.06861951966201911, 
            0.018403488633830487`}, {0.06527608648866302, 
            0.019524844573160435`}, {0.06200648637515322, 
            0.020662898727455924`}, {0.05881065959419109, 
            0.021816121695091298`}, {0.055688521237651674`, 
            0.022982987672770593`}, {0.05263996129160721, 
            0.02416197482981559}, {0.04966484471659989, 0.0253515656812026}, {
            0.046763011533144626`, 0.026550247459277147`}, {
            0.04393427691244225, 0.0277565124840759}, {0.04117843127228228, 
            0.02896885853218551}, {0.038495240378113714`, 
            0.0301857892040683}, {0.035884445449261136`, 
            0.031405814289785054`}, {0.033345763270262736`, 
            0.032627450133045466`}, {0.030878886307305824`, 
            0.033849219993517185`}, {0.02848348282973449, 
            0.03506965440732461}, {0.02615919703660319, 
            0.036287291545669134`}, {0.023905649188249174`, 
            0.037500677571502695`}, {0.021722435742855702`, 
            0.03870836699418697}, {0.019609129497977183`, 
            0.03990892302207102}, {0.017565279736996415`, 
            0.04110091791292033}, {0.015590412380483283`, 
            0.04228293332213097}, {0.013684030142423368`, 
            0.0434535606486626}, {0.01184561269128407, 0.04461140137862486}, {
            0.010074616815884962`, 0.04575506742645193}, {
            0.008370476596038278, 0.0468831814736004}, {0.006732603577924528, 
            0.04799437730470638}, {0.005160386954167458, 
            0.04908730014113797}, {0.003653193748571674, 
            0.05016060697187968}, {0.0022103690054854695`, 
            0.051212966881686264`}, {0.000831235983750525, 
            0.05224306137644338}, {-0.0004849036448006258, 
            0.0532495847056735}, {-0.0017387695923393124`, 
            0.05423124418212578}, {-0.002931102747568361, 
            0.05518676049838907}}]}, {0., 0}], {{{1, 0}, {0, 1}}, {0, 0}}]},
      DisplayFunction->Identity,
      ImagePadding->{{0., 5.684341886080802*^-14}, {0., 0.}},
      PlotRange->{{-3, 1.2}, {-3, 1.2}}], {54.54000000000002, -53.02499999999999},
      ImageScaled[{0.5, 0.5}], {101.00000000000004, 100.99999999999999},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
    InsetBox[
     GraphicsBox[{{
        {GrayLevel[0.75], EdgeForm[None], 
         PolygonBox[{{-4, 0}, {0, 0}, {0, -4}, {1, -4}, {1, 1}, {-4, 1}}]}, 
        {GrayLevel[0], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
         LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}}, 
       GeometricTransformationBox[GeometricTransformationBox[
         {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
          PolygonBox[{{-0.002931102747568361, 
            0.05518676049838907}, {-0.0075077211477384, 
            0.09053224433819837}, {-0.013606412660485952`, 
            0.1253351796409147}, {-0.02120120315269523, 
            0.15953289495971165`}, {-0.030263707684347576`, 
            0.19306373142378394`}, {-0.040763166503033424`, 
            0.22586713013002274`}, {-0.05266648405966139, 
            0.2578837183204711}, {-0.06593827100576961, 
            0.28905539424496024`}, {-0.08054088912959365, 
            0.3193254106095894}, {-0.09643449918483407, 
            0.34863845651307224`}, {-0.11357711156289788`, 
            0.3769407377744405}, {-0.1319246397562651, 
            0.4041800555571583}, {-0.15143095655755753`, 
            0.43030588319636326`}, {-0.17204795293586453`, 
            0.45526944113771095`}, {-0.19372559952891225`, 
            0.4790237698981564}, {-0.21641201068675506`, 
            0.5015238009609528}, {-0.2400535109998163, 
            0.522726425519191}, {-0.26459470424132275`, 
            0.5425905609843353}, {-0.28997854465145556`, 
            0.5610772151784293}, {-0.3161464104878934, 
            0.5781495481309521}, {-0.34303817976484235`, 
            0.5937729314036967}, {-0.370592308100146, 
            0.6079150048695116}, {-0.3987459085876401, 
            0.6205457308733012}, {-0.4274348336095711, 
            0.6316374457063071}, {-0.4565937585016293, 
            0.6411649083273959}, {-0.48615626698096903`, 
            0.6491053462678579}, {-0.5160358229611974, 
            0.6554156021434079}, {-0.5461316059131602, 
            0.6600426635877341}, {-0.5763764300476724, 
            0.6629794331345903}, {-0.6067035922391745, 
            0.6642219172844704}, {-0.6370462979339245, 
            0.6637684267295264}, {-0.6673377353194726, 
            0.6616195780275219}, {-0.6975111495100281, 
            0.6577782929908836}, {-0.727499916679408, 
            0.6522497957913859}, {-0.7572246746503857, 
            0.645057960820489}, {-0.7865796945555036, 
            0.63626619093454}, {-0.8154954846739376, 
            0.6258992640285892}, {-0.8439062017278565, 
            0.6139812781607924}, {-0.8717471399538075, 
            0.6005387757685603}, {-0.8989548155992705, 
            0.5856006962499344}, {-0.9254670496080297, 
            0.5691983257620765}, {-0.9512230484058931, 
            0.5513652443018654}, {-0.976163482700509, 
            0.5321372701363265}, {-1.0002305642113472`, 
            0.51155240165329}, {-1.0233681202482943`, 
            0.4896507567052537}, {-1.045521666059788, 
            0.46647450952194436`}, {-1.0666384748739537`, 
            0.4420678252694908}, {-1.0866676455588282`, 
            0.41647679233647555`}, {-1.1055601678304374`, 
            0.389749352429386}, {-1.1232689849402542`, 
            0.36193522856216287`}, {-1.1397490537763817`, 
            0.33308585102662447`}, {-1.1549574023156846`, 
            0.3032542814325403}, {-1.1688531843670402`, 
            0.2724951349080245}, {-1.1813977315488688`, 
            0.24086450055272687`}, {-1.192554602447161, 
            0.208419860238005}, {-1.2022896289033165`, 
            0.17522000584987357`}, {-1.2105709593842584`, 
            0.1413249550720373}, {-1.2173690993904753`, 
            0.10679586580772375`}, {-1.2226569488608843`, 
            0.07169494934034183}, {-1.224595356112935, 
            0.05518676049838907}, {-1.226164284520757, 
            0.05393398196390663}, {-1.227838485878468, 
            0.052637306541543444`}, {-1.2296195873906839`, 
            0.051299594902786044`}, {-1.2315091543658316`, 
            0.04992374603163245}, {-1.2335086894420904`, 
            0.048512696014961686`}, {-1.2356196318356432`, 
            0.04706941681843678}, {-1.2378433566114944`, 
            0.045596915048337586`}, {-1.2401811739771011`, 
            0.04409823069972405}, {-1.2426343285990682`, 
            0.042576435891334995`}, {-1.2452039989431383`, 
            0.04103463358763164}, {-1.2478912966377111`, 
            0.039475956308399146`}, {-1.2506972658611129`, 
            0.03790356482632364}, {-1.25362288275283, 
            0.03632064685296571}, {-1.2566690548489214`, 
            0.03473041571355542}, {-1.2598366205418015`, 
            0.03313610901103731}, {-1.2631263485645952`, 
            0.031540987279797435`}, {-1.266538937500247, 
            0.029948332629507732`}, {-1.270075015315565, 
            0.02836144737952641}, {-1.2737351389203686`, 
            0.02678365268429606}, {-1.2775197937519045`, 
            0.025218287150184128`}, {-1.2814293933846885`, 
            0.02366870544421342}, {-1.285464279165918, 
            0.022138276895132772`}, {-1.289624719876597, 
            0.02063038408728084}, {-1.2939109114185072`, 
            0.019148421447698342`}, {-1.2983229765271467`, 
            0.01769579382694633}, {-1.3028609645107572`, 
            0.016275915074090402`}, {-1.3075248510155446`, 
            0.014892206606312741`}, {-1.312314537817196, 
            0.013548095973615792`}, {-1.3172298526387862`, 
            0.012247015419083246`}, {-1.322270548995155, 
            0.010992400435165577`}, {-1.327436306063838, 
            0.00978768831645895}, {-1.3327267285826143`, 
            0.008636316709447676}, {-1.3381413467737344`, 
            0.007541722159681663}, {-1.3436796162948779`, 
            0.0065073386568613965`}, {-1.34934091821689, 
            0.005536596178303978}, {-1.3551245590283292`, 
            0.0046329192312645545`}, {-1.3610297706668522`, 
            0.003799725394588215}, {-1.367055710577463, 
            0.003040423860167941}, {-1.3732014617976305`, 
            0.002358413974684651}, {-1.3794660330692792`, 
            0.00175708378210564}, {-1.385848358977654, 
            0.0012398085674178777`}, {-1.3923473001170357`, 
            0.0008099494020726023}, {-1.398961643283296, 
            0.0004708516916175473}, {-1.406144222619559, 
            0.00021031225587999969`}, {-1.413554883601666, 
            0.000050270067591080924`}, {-2.2275264588605035`, 
             0}, {-2.2275264588605035`, 0.}, {-2.226778818785235, 
            0.016562087318832297`}, {-2.2245240237876267`, 
            0.051858217785779606`}, {-2.221401977586004, 
            0.08671801400284965}, {-2.2174344169630595`, 
            0.12111218014518921`}, {-2.2126442129613957`, 
            0.1550122774857072}, {-2.2070553402787363`, 
            0.18839076838343466`}, {-2.20069284502541, 
            0.22122105923695135`}, {-2.193582810877922, 
            0.2534775423446123}, {-2.1857523236644165`, 
            0.2851356366143848}, {-2.177229434419805, 
            0.3161718270672522}, {-2.1680431209502307`, 
            0.34656370307934997`}, {-2.158223247948455, 
            0.3762899953092721}, {-2.1478005257035693`, 
            0.4053306112583223}, {-2.1368064674502505`, 
            0.433666669412881}, {-2.125273345404538, 
            0.46128053191951573`}, {-2.1132341455348063`, 
            0.488155835744978}, {-2.1007225211182936`, 
            0.5142775222748028}, {-2.087772745135142, 
            0.5396318653058545}, {-2.0744196615534736`, 
            0.5642064973898445}, {-2.060698635560539, 
            0.5879904344865842}, {-2.0466455027964265`, 
            0.6109740988875171}, {-2.0322965176482186`, 
            0.633149340371914}, {-2.017688300663814, 
            0.6545094555599938}, {-2.0028577851459275`, 
            0.6750492054291635}, {-1.987842162987986, 
            0.6947648309615369}, {-1.9726814269605326`, 
            0.7136508981032055}, {-1.957450991769296, 
            0.731662322793316}, {-1.9421991235397567`, 
            0.748792495552475}, {-1.9269606024142123`, 
            0.7650523754383158}, {-1.911769627125311, 
            0.780454115453369}, {-1.8966597768986881`, 
            0.7950110398039961}, {-1.8816639741427468`, 
            0.808737619997373}, {-1.8668144479599484`, 
            0.8216494498020146}, {-1.8517349056071764`, 
            0.834092528316528}, {-1.8344565141786922`, 
            0.8476307429841015}, {-1.8170997087010683`, 
            0.8605292060035924}, {-1.799685718636366, 
            0.8727928624663366}, {-1.7822354667372662`, 
            0.8844273199469717}, {-1.7647695491743782`, 
            0.8954388359889434}, {-1.7473082161045403`, 
            0.9058343050101234}, {-1.7298713526966911`, 
            0.915621244642947}, {-1.7124784606314394`, 
            0.9248077815239432}, {-1.6951486400900015`, 
            0.9334026365479858}, {-1.6779005722476972`, 
            0.9414151096030314}, {-1.660752502286706, 
            0.9488550638015343}, {-1.6437222229422959`, 
            0.9557329092251386}, {-1.6268270585962146`, 
            0.9620595861996474}, {-1.6100838499304209`, 
            0.9678465481176384}, {-1.5935089391537998`, 
            0.9731057438264732}, {-1.5771181558139633`, 
            0.9778495995997846}, {-1.5609268032056878`, 
            0.9820910007108642}, {-1.54494964538698, 
            0.9858432726266891}, {-1.5292008948131945`, 
            0.9891201618416232}, {-1.513694200599049, 
            0.9919358163701126}, {-1.4984426374178013`, 
            0.9943047659179616}, {-1.4834586950462574`, 
            0.9962419017520215}, {-1.4687542685636858`, 
            0.997762456288358}, {-1.4543406492121078`, 
            0.9988819824191736}, {-1.4402285159248214`, 0.9996163325989604}, {
            0.19311838528487416`, 1}, {0.20588049050780868`, 
            0.9998371021345642}, {0.2192296636403373, 0.9993215654426753}, {
            0.2334833544817059, 0.998409999760843}, {0.2480336396227507, 
            0.9971058467423422}, {0.26286955423838015`, 0.9953933906899533}, {
            0.2779795250526531, 0.9932572252276954}, {0.2933513791219686, 
            0.9906822741052125}, {0.30897235328337636`, 0.9876538117518396}, {
            0.3248291042608626, 0.9841574835599668}, {0.3409077194218601, 
            0.9801793258775161}, {0.35719372817562994`, 0.9757057856895764}, {
            0.3736721140045674, 0.970723739969473}, {0.3903273271188975, 
            0.9652205146798088}, {0.4071432977246433, 0.959183903404288}, {
            0.4241034498941795, 0.9526021855914221}, {0.4411907160281173, 
            0.9454641443915238}, {0.4583875518967129, 0.937759084068725}, {
            0.47567595224844217`, 0.9294768469700844}, {0.4930374669728525, 
            0.9206078300342161}, {0.5104532178042704, 0.9111430008222366}, {
            0.5279039155524319, 0.9010739130542164}, {0.5453698778455953, 
            0.8903927216347229}, {0.5628310473712049, 0.8790921971514634}, {
            0.5802670105986886, 0.8671657398314587}, {0.5976570169685093, 
            0.8546073929396361}, {0.6149799985311277, 0.8414118556051765}, {
            0.6314182808508729, 0.8282253766914024}, {0.6461766128290161, 
            0.8157424492007895}, {0.6610981587900323, 0.8024535614782687}, {
            0.676151075050036, 0.7883425302944325}, {0.6913028054558849, 
            0.7733942808343234}, {0.7065201174207641, 0.7575948723338161}, {
            0.721769138799335, 0.740931522593583}, {0.7370153955684994, 
            0.7233926313446152}, {0.7522232021019651, 0.7049686061727517}, {
            0.7673224743481131, 0.6856947006839664}, {0.7822566151866801, 
            0.6655952729083485}, {0.7969883169142729, 0.6446732846774187}, {
            0.8114805011649897, 0.622933185417566}, {0.8256963734541855, 
            0.6003808975141803}, {0.8395994769976157, 0.5770237997908648}, {
            0.8531537457436141, 0.5528707091344943}, {0.8663235565571386, 
            0.5279318602988776}, {0.8790737804957698, 0.5022188839217362}, {
            0.8913698331190544, 0.47574478279161564`}, {0.9031777237739482, 
            0.44852390640320844`}, {0.9144641038005427, 
            0.42057192384137776`}, {0.9251963136037343, 
            0.39190579503593526`}, {0.9353424285380356, 
            0.36254374043093585`}, {0.944871303554305, 
            0.33250520911390946`}, {0.9537526165588203, 0.3018108454520528}, {
            0.9619569104367979, 0.270482454283951}, {0.9694556336941986, 
            0.23854296471688527`}, {0.9762211796734368, 0.2060163925812137}, {
            0.9822269243004318, 0.17292780159468057`}, {0.9874472623223037, 
            0.1393032632908148}, {0.9918576419969158, 0.10516981576682403`}, {
            0.9954345981974063, 0.07055542130756808}, {0.9981557838968255, 
            0.03548892294331121}, {1., 0.}, {0.19311838528487416`, 0}, {
            0.1874409947124228, 0.00003223380273019824}, {
            0.18176433615552234`, 0.00012893105484863916`}, {
            0.17608914153534122`, 0.0002900792886747254}, {
            0.17072035228968882`, 0.0005027722156384899}, {0.1656532713889946,
             0.0007618524484453913}, {0.16065380121966927`, 
            0.0010744279966994235`}, {0.15572249501578242`, 
            0.0014389973736303092`}, {0.1508598806371257, 
            0.001854053520359627}, {0.14606646051507272`, 
            0.0023180841884660125`}, {0.14134271160385464`, 
            0.0028295723230492846`}, {0.13668908533725474`, 
            0.003386996446219851}, {0.13210600759072597`, 
            0.00398883104093973}, {0.12759387864893362`, 
            0.004633546935141488}, {0.12315307317872416`, 
            0.0053196116860514215`}, {0.11878394020752048`, 
            0.006045489964643271}, {0.11448680310714347`, 
            0.006809643940148828}, {0.11026195958305766`, 
            0.007610533664551798}, {0.10610968166903861`, 
            0.008446617456991325}, {0.10203021572725847`, 
            0.009316352288001662}, {0.09802378245378514, 
            0.01021819416351454}, {0.0940905768894895, 
            0.011150598508550835`}, {0.09023076843635428, 
            0.012112020550528296`}, {0.08644450087917692, 
            0.01310091570211215}, {0.08273189241265845, 
            0.014115739943535523`}, {0.0790930356738685, 
            0.015154950204316786`}, {0.07552799778007638, 
            0.01621700474430108}, {0.07203682037193698, 
            0.01730036353395334}, {0.06861951966201911, 
            0.018403488633830487`}, {0.06527608648866302, 
            0.019524844573160435`}, {0.06200648637515322, 
            0.020662898727455924`}, {0.05881065959419109, 
            0.021816121695091298`}, {0.055688521237651674`, 
            0.022982987672770593`}, {0.05263996129160721, 
            0.02416197482981559}, {0.04966484471659989, 0.0253515656812026}, {
            0.046763011533144626`, 0.026550247459277147`}, {
            0.04393427691244225, 0.0277565124840759}, {0.04117843127228228, 
            0.02896885853218551}, {0.038495240378113714`, 
            0.0301857892040683}, {0.035884445449261136`, 
            0.031405814289785054`}, {0.033345763270262736`, 
            0.032627450133045466`}, {0.030878886307305824`, 
            0.033849219993517185`}, {0.02848348282973449, 
            0.03506965440732461}, {0.02615919703660319, 
            0.036287291545669134`}, {0.023905649188249174`, 
            0.037500677571502695`}, {0.021722435742855702`, 
            0.03870836699418697}, {0.019609129497977183`, 
            0.03990892302207102}, {0.017565279736996415`, 
            0.04110091791292033}, {0.015590412380483283`, 
            0.04228293332213097}, {0.013684030142423368`, 
            0.0434535606486626}, {0.01184561269128407, 0.04461140137862486}, {
            0.010074616815884962`, 0.04575506742645193}, {
            0.008370476596038278, 0.0468831814736004}, {0.006732603577924528, 
            0.04799437730470638}, {0.005160386954167458, 
            0.04908730014113797}, {0.003653193748571674, 
            0.05016060697187968}, {0.0022103690054854695`, 
            0.051212966881686264`}, {0.000831235983750525, 
            0.05224306137644338}, {-0.0004849036448006258, 
            0.0532495847056735}, {-0.0017387695923393124`, 
            0.05423124418212578}, {-0.002931102747568361, 
            0.05518676049838907}}]}, {
         0.31553188159700846`, -0.5777703781515219}], {{{0.8660254037844386, 
         0.5}, {-0.5, 0.8660254037844386}}, {0, 0}}]},
      DisplayFunction->Identity,
      ImagePadding->{{0., 5.684341886080802*^-14}, {0., 0.}},
      PlotRange->{{-3, 1.2}, {-3, 1.2}}], {163.62000000000006, -53.02499999999999},
      ImageScaled[{0.5, 0.5}], {101.00000000000004, 100.99999999999999},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
    InsetBox[
     GraphicsBox[{{
        {GrayLevel[0.75], EdgeForm[None], 
         PolygonBox[{{-4, 0}, {0, 0}, {0, -4}, {1, -4}, {1, 1}, {-4, 1}}]}, 
        {GrayLevel[0], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
         LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}}, 
       GeometricTransformationBox[GeometricTransformationBox[
         {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
          PolygonBox[{{-0.002931102747568361, 
            0.05518676049838907}, {-0.0075077211477384, 
            0.09053224433819837}, {-0.013606412660485952`, 
            0.1253351796409147}, {-0.02120120315269523, 
            0.15953289495971165`}, {-0.030263707684347576`, 
            0.19306373142378394`}, {-0.040763166503033424`, 
            0.22586713013002274`}, {-0.05266648405966139, 
            0.2578837183204711}, {-0.06593827100576961, 
            0.28905539424496024`}, {-0.08054088912959365, 
            0.3193254106095894}, {-0.09643449918483407, 
            0.34863845651307224`}, {-0.11357711156289788`, 
            0.3769407377744405}, {-0.1319246397562651, 
            0.4041800555571583}, {-0.15143095655755753`, 
            0.43030588319636326`}, {-0.17204795293586453`, 
            0.45526944113771095`}, {-0.19372559952891225`, 
            0.4790237698981564}, {-0.21641201068675506`, 
            0.5015238009609528}, {-0.2400535109998163, 
            0.522726425519191}, {-0.26459470424132275`, 
            0.5425905609843353}, {-0.28997854465145556`, 
            0.5610772151784293}, {-0.3161464104878934, 
            0.5781495481309521}, {-0.34303817976484235`, 
            0.5937729314036967}, {-0.370592308100146, 
            0.6079150048695116}, {-0.3987459085876401, 
            0.6205457308733012}, {-0.4274348336095711, 
            0.6316374457063071}, {-0.4565937585016293, 
            0.6411649083273959}, {-0.48615626698096903`, 
            0.6491053462678579}, {-0.5160358229611974, 
            0.6554156021434079}, {-0.5461316059131602, 
            0.6600426635877341}, {-0.5763764300476724, 
            0.6629794331345903}, {-0.6067035922391745, 
            0.6642219172844704}, {-0.6370462979339245, 
            0.6637684267295264}, {-0.6673377353194726, 
            0.6616195780275219}, {-0.6975111495100281, 
            0.6577782929908836}, {-0.727499916679408, 
            0.6522497957913859}, {-0.7572246746503857, 
            0.645057960820489}, {-0.7865796945555036, 
            0.63626619093454}, {-0.8154954846739376, 
            0.6258992640285892}, {-0.8439062017278565, 
            0.6139812781607924}, {-0.8717471399538075, 
            0.6005387757685603}, {-0.8989548155992705, 
            0.5856006962499344}, {-0.9254670496080297, 
            0.5691983257620765}, {-0.9512230484058931, 
            0.5513652443018654}, {-0.976163482700509, 
            0.5321372701363265}, {-1.0002305642113472`, 
            0.51155240165329}, {-1.0233681202482943`, 
            0.4896507567052537}, {-1.045521666059788, 
            0.46647450952194436`}, {-1.0666384748739537`, 
            0.4420678252694908}, {-1.0866676455588282`, 
            0.41647679233647555`}, {-1.1055601678304374`, 
            0.389749352429386}, {-1.1232689849402542`, 
            0.36193522856216287`}, {-1.1397490537763817`, 
            0.33308585102662447`}, {-1.1549574023156846`, 
            0.3032542814325403}, {-1.1688531843670402`, 
            0.2724951349080245}, {-1.1813977315488688`, 
            0.24086450055272687`}, {-1.192554602447161, 
            0.208419860238005}, {-1.2022896289033165`, 
            0.17522000584987357`}, {-1.2105709593842584`, 
            0.1413249550720373}, {-1.2173690993904753`, 
            0.10679586580772375`}, {-1.2226569488608843`, 
            0.07169494934034183}, {-1.224595356112935, 
            0.05518676049838907}, {-1.226164284520757, 
            0.05393398196390663}, {-1.227838485878468, 
            0.052637306541543444`}, {-1.2296195873906839`, 
            0.051299594902786044`}, {-1.2315091543658316`, 
            0.04992374603163245}, {-1.2335086894420904`, 
            0.048512696014961686`}, {-1.2356196318356432`, 
            0.04706941681843678}, {-1.2378433566114944`, 
            0.045596915048337586`}, {-1.2401811739771011`, 
            0.04409823069972405}, {-1.2426343285990682`, 
            0.042576435891334995`}, {-1.2452039989431383`, 
            0.04103463358763164}, {-1.2478912966377111`, 
            0.039475956308399146`}, {-1.2506972658611129`, 
            0.03790356482632364}, {-1.25362288275283, 
            0.03632064685296571}, {-1.2566690548489214`, 
            0.03473041571355542}, {-1.2598366205418015`, 
            0.03313610901103731}, {-1.2631263485645952`, 
            0.031540987279797435`}, {-1.266538937500247, 
            0.029948332629507732`}, {-1.270075015315565, 
            0.02836144737952641}, {-1.2737351389203686`, 
            0.02678365268429606}, {-1.2775197937519045`, 
            0.025218287150184128`}, {-1.2814293933846885`, 
            0.02366870544421342}, {-1.285464279165918, 
            0.022138276895132772`}, {-1.289624719876597, 
            0.02063038408728084}, {-1.2939109114185072`, 
            0.019148421447698342`}, {-1.2983229765271467`, 
            0.01769579382694633}, {-1.3028609645107572`, 
            0.016275915074090402`}, {-1.3075248510155446`, 
            0.014892206606312741`}, {-1.312314537817196, 
            0.013548095973615792`}, {-1.3172298526387862`, 
            0.012247015419083246`}, {-1.322270548995155, 
            0.010992400435165577`}, {-1.327436306063838, 
            0.00978768831645895}, {-1.3327267285826143`, 
            0.008636316709447676}, {-1.3381413467737344`, 
            0.007541722159681663}, {-1.3436796162948779`, 
            0.0065073386568613965`}, {-1.34934091821689, 
            0.005536596178303978}, {-1.3551245590283292`, 
            0.0046329192312645545`}, {-1.3610297706668522`, 
            0.003799725394588215}, {-1.367055710577463, 
            0.003040423860167941}, {-1.3732014617976305`, 
            0.002358413974684651}, {-1.3794660330692792`, 
            0.00175708378210564}, {-1.385848358977654, 
            0.0012398085674178777`}, {-1.3923473001170357`, 
            0.0008099494020726023}, {-1.398961643283296, 
            0.0004708516916175473}, {-1.406144222619559, 
            0.00021031225587999969`}, {-1.413554883601666, 
            0.000050270067591080924`}, {-2.2275264588605035`, 
             0}, {-2.2275264588605035`, 0.}, {-2.226778818785235, 
            0.016562087318832297`}, {-2.2245240237876267`, 
            0.051858217785779606`}, {-2.221401977586004, 
            0.08671801400284965}, {-2.2174344169630595`, 
            0.12111218014518921`}, {-2.2126442129613957`, 
            0.1550122774857072}, {-2.2070553402787363`, 
            0.18839076838343466`}, {-2.20069284502541, 
            0.22122105923695135`}, {-2.193582810877922, 
            0.2534775423446123}, {-2.1857523236644165`, 
            0.2851356366143848}, {-2.177229434419805, 
            0.3161718270672522}, {-2.1680431209502307`, 
            0.34656370307934997`}, {-2.158223247948455, 
            0.3762899953092721}, {-2.1478005257035693`, 
            0.4053306112583223}, {-2.1368064674502505`, 
            0.433666669412881}, {-2.125273345404538, 
            0.46128053191951573`}, {-2.1132341455348063`, 
            0.488155835744978}, {-2.1007225211182936`, 
            0.5142775222748028}, {-2.087772745135142, 
            0.5396318653058545}, {-2.0744196615534736`, 
            0.5642064973898445}, {-2.060698635560539, 
            0.5879904344865842}, {-2.0466455027964265`, 
            0.6109740988875171}, {-2.0322965176482186`, 
            0.633149340371914}, {-2.017688300663814, 
            0.6545094555599938}, {-2.0028577851459275`, 
            0.6750492054291635}, {-1.987842162987986, 
            0.6947648309615369}, {-1.9726814269605326`, 
            0.7136508981032055}, {-1.957450991769296, 
            0.731662322793316}, {-1.9421991235397567`, 
            0.748792495552475}, {-1.9269606024142123`, 
            0.7650523754383158}, {-1.911769627125311, 
            0.780454115453369}, {-1.8966597768986881`, 
            0.7950110398039961}, {-1.8816639741427468`, 
            0.808737619997373}, {-1.8668144479599484`, 
            0.8216494498020146}, {-1.8517349056071764`, 
            0.834092528316528}, {-1.8344565141786922`, 
            0.8476307429841015}, {-1.8170997087010683`, 
            0.8605292060035924}, {-1.799685718636366, 
            0.8727928624663366}, {-1.7822354667372662`, 
            0.8844273199469717}, {-1.7647695491743782`, 
            0.8954388359889434}, {-1.7473082161045403`, 
            0.9058343050101234}, {-1.7298713526966911`, 
            0.915621244642947}, {-1.7124784606314394`, 
            0.9248077815239432}, {-1.6951486400900015`, 
            0.9334026365479858}, {-1.6779005722476972`, 
            0.9414151096030314}, {-1.660752502286706, 
            0.9488550638015343}, {-1.6437222229422959`, 
            0.9557329092251386}, {-1.6268270585962146`, 
            0.9620595861996474}, {-1.6100838499304209`, 
            0.9678465481176384}, {-1.5935089391537998`, 
            0.9731057438264732}, {-1.5771181558139633`, 
            0.9778495995997846}, {-1.5609268032056878`, 
            0.9820910007108642}, {-1.54494964538698, 
            0.9858432726266891}, {-1.5292008948131945`, 
            0.9891201618416232}, {-1.513694200599049, 
            0.9919358163701126}, {-1.4984426374178013`, 
            0.9943047659179616}, {-1.4834586950462574`, 
            0.9962419017520215}, {-1.4687542685636858`, 
            0.997762456288358}, {-1.4543406492121078`, 
            0.9988819824191736}, {-1.4402285159248214`, 0.9996163325989604}, {
            0.19311838528487416`, 1}, {0.20588049050780868`, 
            0.9998371021345642}, {0.2192296636403373, 0.9993215654426753}, {
            0.2334833544817059, 0.998409999760843}, {0.2480336396227507, 
            0.9971058467423422}, {0.26286955423838015`, 0.9953933906899533}, {
            0.2779795250526531, 0.9932572252276954}, {0.2933513791219686, 
            0.9906822741052125}, {0.30897235328337636`, 0.9876538117518396}, {
            0.3248291042608626, 0.9841574835599668}, {0.3409077194218601, 
            0.9801793258775161}, {0.35719372817562994`, 0.9757057856895764}, {
            0.3736721140045674, 0.970723739969473}, {0.3903273271188975, 
            0.9652205146798088}, {0.4071432977246433, 0.959183903404288}, {
            0.4241034498941795, 0.9526021855914221}, {0.4411907160281173, 
            0.9454641443915238}, {0.4583875518967129, 0.937759084068725}, {
            0.47567595224844217`, 0.9294768469700844}, {0.4930374669728525, 
            0.9206078300342161}, {0.5104532178042704, 0.9111430008222366}, {
            0.5279039155524319, 0.9010739130542164}, {0.5453698778455953, 
            0.8903927216347229}, {0.5628310473712049, 0.8790921971514634}, {
            0.5802670105986886, 0.8671657398314587}, {0.5976570169685093, 
            0.8546073929396361}, {0.6149799985311277, 0.8414118556051765}, {
            0.6314182808508729, 0.8282253766914024}, {0.6461766128290161, 
            0.8157424492007895}, {0.6610981587900323, 0.8024535614782687}, {
            0.676151075050036, 0.7883425302944325}, {0.6913028054558849, 
            0.7733942808343234}, {0.7065201174207641, 0.7575948723338161}, {
            0.721769138799335, 0.740931522593583}, {0.7370153955684994, 
            0.7233926313446152}, {0.7522232021019651, 0.7049686061727517}, {
            0.7673224743481131, 0.6856947006839664}, {0.7822566151866801, 
            0.6655952729083485}, {0.7969883169142729, 0.6446732846774187}, {
            0.8114805011649897, 0.622933185417566}, {0.8256963734541855, 
            0.6003808975141803}, {0.8395994769976157, 0.5770237997908648}, {
            0.8531537457436141, 0.5528707091344943}, {0.8663235565571386, 
            0.5279318602988776}, {0.8790737804957698, 0.5022188839217362}, {
            0.8913698331190544, 0.47574478279161564`}, {0.9031777237739482, 
            0.44852390640320844`}, {0.9144641038005427, 
            0.42057192384137776`}, {0.9251963136037343, 
            0.39190579503593526`}, {0.9353424285380356, 
            0.36254374043093585`}, {0.944871303554305, 
            0.33250520911390946`}, {0.9537526165588203, 0.3018108454520528}, {
            0.9619569104367979, 0.270482454283951}, {0.9694556336941986, 
            0.23854296471688527`}, {0.9762211796734368, 0.2060163925812137}, {
            0.9822269243004318, 0.17292780159468057`}, {0.9874472623223037, 
            0.1393032632908148}, {0.9918576419969158, 0.10516981576682403`}, {
            0.9954345981974063, 0.07055542130756808}, {0.9981557838968255, 
            0.03548892294331121}, {1., 0.}, {0.19311838528487416`, 0}, {
            0.1874409947124228, 0.00003223380273019824}, {
            0.18176433615552234`, 0.00012893105484863916`}, {
            0.17608914153534122`, 0.0002900792886747254}, {
            0.17072035228968882`, 0.0005027722156384899}, {0.1656532713889946,
             0.0007618524484453913}, {0.16065380121966927`, 
            0.0010744279966994235`}, {0.15572249501578242`, 
            0.0014389973736303092`}, {0.1508598806371257, 
            0.001854053520359627}, {0.14606646051507272`, 
            0.0023180841884660125`}, {0.14134271160385464`, 
            0.0028295723230492846`}, {0.13668908533725474`, 
            0.003386996446219851}, {0.13210600759072597`, 
            0.00398883104093973}, {0.12759387864893362`, 
            0.004633546935141488}, {0.12315307317872416`, 
            0.0053196116860514215`}, {0.11878394020752048`, 
            0.006045489964643271}, {0.11448680310714347`, 
            0.006809643940148828}, {0.11026195958305766`, 
            0.007610533664551798}, {0.10610968166903861`, 
            0.008446617456991325}, {0.10203021572725847`, 
            0.009316352288001662}, {0.09802378245378514, 
            0.01021819416351454}, {0.0940905768894895, 
            0.011150598508550835`}, {0.09023076843635428, 
            0.012112020550528296`}, {0.08644450087917692, 
            0.01310091570211215}, {0.08273189241265845, 
            0.014115739943535523`}, {0.0790930356738685, 
            0.015154950204316786`}, {0.07552799778007638, 
            0.01621700474430108}, {0.07203682037193698, 
            0.01730036353395334}, {0.06861951966201911, 
            0.018403488633830487`}, {0.06527608648866302, 
            0.019524844573160435`}, {0.06200648637515322, 
            0.020662898727455924`}, {0.05881065959419109, 
            0.021816121695091298`}, {0.055688521237651674`, 
            0.022982987672770593`}, {0.05263996129160721, 
            0.02416197482981559}, {0.04966484471659989, 0.0253515656812026}, {
            0.046763011533144626`, 0.026550247459277147`}, {
            0.04393427691244225, 0.0277565124840759}, {0.04117843127228228, 
            0.02896885853218551}, {0.038495240378113714`, 
            0.0301857892040683}, {0.035884445449261136`, 
            0.031405814289785054`}, {0.033345763270262736`, 
            0.032627450133045466`}, {0.030878886307305824`, 
            0.033849219993517185`}, {0.02848348282973449, 
            0.03506965440732461}, {0.02615919703660319, 
            0.036287291545669134`}, {0.023905649188249174`, 
            0.037500677571502695`}, {0.021722435742855702`, 
            0.03870836699418697}, {0.019609129497977183`, 
            0.03990892302207102}, {0.017565279736996415`, 
            0.04110091791292033}, {0.015590412380483283`, 
            0.04228293332213097}, {0.013684030142423368`, 
            0.0434535606486626}, {0.01184561269128407, 0.04461140137862486}, {
            0.010074616815884962`, 0.04575506742645193}, {
            0.008370476596038278, 0.0468831814736004}, {0.006732603577924528, 
            0.04799437730470638}, {0.005160386954167458, 
            0.04908730014113797}, {0.003653193748571674, 
            0.05016060697187968}, {0.0022103690054854695`, 
            0.051212966881686264`}, {0.000831235983750525, 
            0.05224306137644338}, {-0.0004849036448006258, 
            0.0532495847056735}, {-0.0017387695923393124`, 
            0.05423124418212578}, {-0.002931102747568361, 
            0.05518676049838907}}]}, {
         0.9119945772634949, -0.5777703781515219}], {{{0.5, 
         0.8660254037844386}, {-0.8660254037844386, 0.5}}, {0, 0}}]},
      DisplayFunction->Identity,
      ImagePadding->{{0., 5.684341886080802*^-14}, {0., 0.}},
      PlotRange->{{-3, 1.2}, {-3, 1.2}}], {272.7000000000001, -53.02499999999999},
      ImageScaled[{0.5, 0.5}], {101.00000000000004, 100.99999999999999},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
    InsetBox[
     GraphicsBox[{{
        {GrayLevel[0.75], EdgeForm[None], 
         PolygonBox[{{-4, 0}, {0, 0}, {0, -4}, {1, -4}, {1, 1}, {-4, 1}}]}, 
        {GrayLevel[0], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
         LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}}, 
       GeometricTransformationBox[GeometricTransformationBox[
         {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
          PolygonBox[{{-0.002931102747568361, 
            0.05518676049838907}, {-0.0075077211477384, 
            0.09053224433819837}, {-0.013606412660485952`, 
            0.1253351796409147}, {-0.02120120315269523, 
            0.15953289495971165`}, {-0.030263707684347576`, 
            0.19306373142378394`}, {-0.040763166503033424`, 
            0.22586713013002274`}, {-0.05266648405966139, 
            0.2578837183204711}, {-0.06593827100576961, 
            0.28905539424496024`}, {-0.08054088912959365, 
            0.3193254106095894}, {-0.09643449918483407, 
            0.34863845651307224`}, {-0.11357711156289788`, 
            0.3769407377744405}, {-0.1319246397562651, 
            0.4041800555571583}, {-0.15143095655755753`, 
            0.43030588319636326`}, {-0.17204795293586453`, 
            0.45526944113771095`}, {-0.19372559952891225`, 
            0.4790237698981564}, {-0.21641201068675506`, 
            0.5015238009609528}, {-0.2400535109998163, 
            0.522726425519191}, {-0.26459470424132275`, 
            0.5425905609843353}, {-0.28997854465145556`, 
            0.5610772151784293}, {-0.3161464104878934, 
            0.5781495481309521}, {-0.34303817976484235`, 
            0.5937729314036967}, {-0.370592308100146, 
            0.6079150048695116}, {-0.3987459085876401, 
            0.6205457308733012}, {-0.4274348336095711, 
            0.6316374457063071}, {-0.4565937585016293, 
            0.6411649083273959}, {-0.48615626698096903`, 
            0.6491053462678579}, {-0.5160358229611974, 
            0.6554156021434079}, {-0.5461316059131602, 
            0.6600426635877341}, {-0.5763764300476724, 
            0.6629794331345903}, {-0.6067035922391745, 
            0.6642219172844704}, {-0.6370462979339245, 
            0.6637684267295264}, {-0.6673377353194726, 
            0.6616195780275219}, {-0.6975111495100281, 
            0.6577782929908836}, {-0.727499916679408, 
            0.6522497957913859}, {-0.7572246746503857, 
            0.645057960820489}, {-0.7865796945555036, 
            0.63626619093454}, {-0.8154954846739376, 
            0.6258992640285892}, {-0.8439062017278565, 
            0.6139812781607924}, {-0.8717471399538075, 
            0.6005387757685603}, {-0.8989548155992705, 
            0.5856006962499344}, {-0.9254670496080297, 
            0.5691983257620765}, {-0.9512230484058931, 
            0.5513652443018654}, {-0.976163482700509, 
            0.5321372701363265}, {-1.0002305642113472`, 
            0.51155240165329}, {-1.0233681202482943`, 
            0.4896507567052537}, {-1.045521666059788, 
            0.46647450952194436`}, {-1.0666384748739537`, 
            0.4420678252694908}, {-1.0866676455588282`, 
            0.41647679233647555`}, {-1.1055601678304374`, 
            0.389749352429386}, {-1.1232689849402542`, 
            0.36193522856216287`}, {-1.1397490537763817`, 
            0.33308585102662447`}, {-1.1549574023156846`, 
            0.3032542814325403}, {-1.1688531843670402`, 
            0.2724951349080245}, {-1.1813977315488688`, 
            0.24086450055272687`}, {-1.192554602447161, 
            0.208419860238005}, {-1.2022896289033165`, 
            0.17522000584987357`}, {-1.2105709593842584`, 
            0.1413249550720373}, {-1.2173690993904753`, 
            0.10679586580772375`}, {-1.2226569488608843`, 
            0.07169494934034183}, {-1.224595356112935, 
            0.05518676049838907}, {-1.226164284520757, 
            0.05393398196390663}, {-1.227838485878468, 
            0.052637306541543444`}, {-1.2296195873906839`, 
            0.051299594902786044`}, {-1.2315091543658316`, 
            0.04992374603163245}, {-1.2335086894420904`, 
            0.048512696014961686`}, {-1.2356196318356432`, 
            0.04706941681843678}, {-1.2378433566114944`, 
            0.045596915048337586`}, {-1.2401811739771011`, 
            0.04409823069972405}, {-1.2426343285990682`, 
            0.042576435891334995`}, {-1.2452039989431383`, 
            0.04103463358763164}, {-1.2478912966377111`, 
            0.039475956308399146`}, {-1.2506972658611129`, 
            0.03790356482632364}, {-1.25362288275283, 
            0.03632064685296571}, {-1.2566690548489214`, 
            0.03473041571355542}, {-1.2598366205418015`, 
            0.03313610901103731}, {-1.2631263485645952`, 
            0.031540987279797435`}, {-1.266538937500247, 
            0.029948332629507732`}, {-1.270075015315565, 
            0.02836144737952641}, {-1.2737351389203686`, 
            0.02678365268429606}, {-1.2775197937519045`, 
            0.025218287150184128`}, {-1.2814293933846885`, 
            0.02366870544421342}, {-1.285464279165918, 
            0.022138276895132772`}, {-1.289624719876597, 
            0.02063038408728084}, {-1.2939109114185072`, 
            0.019148421447698342`}, {-1.2983229765271467`, 
            0.01769579382694633}, {-1.3028609645107572`, 
            0.016275915074090402`}, {-1.3075248510155446`, 
            0.014892206606312741`}, {-1.312314537817196, 
            0.013548095973615792`}, {-1.3172298526387862`, 
            0.012247015419083246`}, {-1.322270548995155, 
            0.010992400435165577`}, {-1.327436306063838, 
            0.00978768831645895}, {-1.3327267285826143`, 
            0.008636316709447676}, {-1.3381413467737344`, 
            0.007541722159681663}, {-1.3436796162948779`, 
            0.0065073386568613965`}, {-1.34934091821689, 
            0.005536596178303978}, {-1.3551245590283292`, 
            0.0046329192312645545`}, {-1.3610297706668522`, 
            0.003799725394588215}, {-1.367055710577463, 
            0.003040423860167941}, {-1.3732014617976305`, 
            0.002358413974684651}, {-1.3794660330692792`, 
            0.00175708378210564}, {-1.385848358977654, 
            0.0012398085674178777`}, {-1.3923473001170357`, 
            0.0008099494020726023}, {-1.398961643283296, 
            0.0004708516916175473}, {-1.406144222619559, 
            0.00021031225587999969`}, {-1.413554883601666, 
            0.000050270067591080924`}, {-2.2275264588605035`, 
             0}, {-2.2275264588605035`, 0.}, {-2.226778818785235, 
            0.016562087318832297`}, {-2.2245240237876267`, 
            0.051858217785779606`}, {-2.221401977586004, 
            0.08671801400284965}, {-2.2174344169630595`, 
            0.12111218014518921`}, {-2.2126442129613957`, 
            0.1550122774857072}, {-2.2070553402787363`, 
            0.18839076838343466`}, {-2.20069284502541, 
            0.22122105923695135`}, {-2.193582810877922, 
            0.2534775423446123}, {-2.1857523236644165`, 
            0.2851356366143848}, {-2.177229434419805, 
            0.3161718270672522}, {-2.1680431209502307`, 
            0.34656370307934997`}, {-2.158223247948455, 
            0.3762899953092721}, {-2.1478005257035693`, 
            0.4053306112583223}, {-2.1368064674502505`, 
            0.433666669412881}, {-2.125273345404538, 
            0.46128053191951573`}, {-2.1132341455348063`, 
            0.488155835744978}, {-2.1007225211182936`, 
            0.5142775222748028}, {-2.087772745135142, 
            0.5396318653058545}, {-2.0744196615534736`, 
            0.5642064973898445}, {-2.060698635560539, 
            0.5879904344865842}, {-2.0466455027964265`, 
            0.6109740988875171}, {-2.0322965176482186`, 
            0.633149340371914}, {-2.017688300663814, 
            0.6545094555599938}, {-2.0028577851459275`, 
            0.6750492054291635}, {-1.987842162987986, 
            0.6947648309615369}, {-1.9726814269605326`, 
            0.7136508981032055}, {-1.957450991769296, 
            0.731662322793316}, {-1.9421991235397567`, 
            0.748792495552475}, {-1.9269606024142123`, 
            0.7650523754383158}, {-1.911769627125311, 
            0.780454115453369}, {-1.8966597768986881`, 
            0.7950110398039961}, {-1.8816639741427468`, 
            0.808737619997373}, {-1.8668144479599484`, 
            0.8216494498020146}, {-1.8517349056071764`, 
            0.834092528316528}, {-1.8344565141786922`, 
            0.8476307429841015}, {-1.8170997087010683`, 
            0.8605292060035924}, {-1.799685718636366, 
            0.8727928624663366}, {-1.7822354667372662`, 
            0.8844273199469717}, {-1.7647695491743782`, 
            0.8954388359889434}, {-1.7473082161045403`, 
            0.9058343050101234}, {-1.7298713526966911`, 
            0.915621244642947}, {-1.7124784606314394`, 
            0.9248077815239432}, {-1.6951486400900015`, 
            0.9334026365479858}, {-1.6779005722476972`, 
            0.9414151096030314}, {-1.660752502286706, 
            0.9488550638015343}, {-1.6437222229422959`, 
            0.9557329092251386}, {-1.6268270585962146`, 
            0.9620595861996474}, {-1.6100838499304209`, 
            0.9678465481176384}, {-1.5935089391537998`, 
            0.9731057438264732}, {-1.5771181558139633`, 
            0.9778495995997846}, {-1.5609268032056878`, 
            0.9820910007108642}, {-1.54494964538698, 
            0.9858432726266891}, {-1.5292008948131945`, 
            0.9891201618416232}, {-1.513694200599049, 
            0.9919358163701126}, {-1.4984426374178013`, 
            0.9943047659179616}, {-1.4834586950462574`, 
            0.9962419017520215}, {-1.4687542685636858`, 
            0.997762456288358}, {-1.4543406492121078`, 
            0.9988819824191736}, {-1.4402285159248214`, 0.9996163325989604}, {
            0.19311838528487416`, 1}, {0.20588049050780868`, 
            0.9998371021345642}, {0.2192296636403373, 0.9993215654426753}, {
            0.2334833544817059, 0.998409999760843}, {0.2480336396227507, 
            0.9971058467423422}, {0.26286955423838015`, 0.9953933906899533}, {
            0.2779795250526531, 0.9932572252276954}, {0.2933513791219686, 
            0.9906822741052125}, {0.30897235328337636`, 0.9876538117518396}, {
            0.3248291042608626, 0.9841574835599668}, {0.3409077194218601, 
            0.9801793258775161}, {0.35719372817562994`, 0.9757057856895764}, {
            0.3736721140045674, 0.970723739969473}, {0.3903273271188975, 
            0.9652205146798088}, {0.4071432977246433, 0.959183903404288}, {
            0.4241034498941795, 0.9526021855914221}, {0.4411907160281173, 
            0.9454641443915238}, {0.4583875518967129, 0.937759084068725}, {
            0.47567595224844217`, 0.9294768469700844}, {0.4930374669728525, 
            0.9206078300342161}, {0.5104532178042704, 0.9111430008222366}, {
            0.5279039155524319, 0.9010739130542164}, {0.5453698778455953, 
            0.8903927216347229}, {0.5628310473712049, 0.8790921971514634}, {
            0.5802670105986886, 0.8671657398314587}, {0.5976570169685093, 
            0.8546073929396361}, {0.6149799985311277, 0.8414118556051765}, {
            0.6314182808508729, 0.8282253766914024}, {0.6461766128290161, 
            0.8157424492007895}, {0.6610981587900323, 0.8024535614782687}, {
            0.676151075050036, 0.7883425302944325}, {0.6913028054558849, 
            0.7733942808343234}, {0.7065201174207641, 0.7575948723338161}, {
            0.721769138799335, 0.740931522593583}, {0.7370153955684994, 
            0.7233926313446152}, {0.7522232021019651, 0.7049686061727517}, {
            0.7673224743481131, 0.6856947006839664}, {0.7822566151866801, 
            0.6655952729083485}, {0.7969883169142729, 0.6446732846774187}, {
            0.8114805011649897, 0.622933185417566}, {0.8256963734541855, 
            0.6003808975141803}, {0.8395994769976157, 0.5770237997908648}, {
            0.8531537457436141, 0.5528707091344943}, {0.8663235565571386, 
            0.5279318602988776}, {0.8790737804957698, 0.5022188839217362}, {
            0.8913698331190544, 0.47574478279161564`}, {0.9031777237739482, 
            0.44852390640320844`}, {0.9144641038005427, 
            0.42057192384137776`}, {0.9251963136037343, 
            0.39190579503593526`}, {0.9353424285380356, 
            0.36254374043093585`}, {0.944871303554305, 
            0.33250520911390946`}, {0.9537526165588203, 0.3018108454520528}, {
            0.9619569104367979, 0.270482454283951}, {0.9694556336941986, 
            0.23854296471688527`}, {0.9762211796734368, 0.2060163925812137}, {
            0.9822269243004318, 0.17292780159468057`}, {0.9874472623223037, 
            0.1393032632908148}, {0.9918576419969158, 0.10516981576682403`}, {
            0.9954345981974063, 0.07055542130756808}, {0.9981557838968255, 
            0.03548892294331121}, {1., 0.}, {0.19311838528487416`, 0}, {
            0.1874409947124228, 0.00003223380273019824}, {
            0.18176433615552234`, 0.00012893105484863916`}, {
            0.17608914153534122`, 0.0002900792886747254}, {
            0.17072035228968882`, 0.0005027722156384899}, {0.1656532713889946,
             0.0007618524484453913}, {0.16065380121966927`, 
            0.0010744279966994235`}, {0.15572249501578242`, 
            0.0014389973736303092`}, {0.1508598806371257, 
            0.001854053520359627}, {0.14606646051507272`, 
            0.0023180841884660125`}, {0.14134271160385464`, 
            0.0028295723230492846`}, {0.13668908533725474`, 
            0.003386996446219851}, {0.13210600759072597`, 
            0.00398883104093973}, {0.12759387864893362`, 
            0.004633546935141488}, {0.12315307317872416`, 
            0.0053196116860514215`}, {0.11878394020752048`, 
            0.006045489964643271}, {0.11448680310714347`, 
            0.006809643940148828}, {0.11026195958305766`, 
            0.007610533664551798}, {0.10610968166903861`, 
            0.008446617456991325}, {0.10203021572725847`, 
            0.009316352288001662}, {0.09802378245378514, 
            0.01021819416351454}, {0.0940905768894895, 
            0.011150598508550835`}, {0.09023076843635428, 
            0.012112020550528296`}, {0.08644450087917692, 
            0.01310091570211215}, {0.08273189241265845, 
            0.014115739943535523`}, {0.0790930356738685, 
            0.015154950204316786`}, {0.07552799778007638, 
            0.01621700474430108}, {0.07203682037193698, 
            0.01730036353395334}, {0.06861951966201911, 
            0.018403488633830487`}, {0.06527608648866302, 
            0.019524844573160435`}, {0.06200648637515322, 
            0.020662898727455924`}, {0.05881065959419109, 
            0.021816121695091298`}, {0.055688521237651674`, 
            0.022982987672770593`}, {0.05263996129160721, 
            0.02416197482981559}, {0.04966484471659989, 0.0253515656812026}, {
            0.046763011533144626`, 0.026550247459277147`}, {
            0.04393427691244225, 0.0277565124840759}, {0.04117843127228228, 
            0.02896885853218551}, {0.038495240378113714`, 
            0.0301857892040683}, {0.035884445449261136`, 
            0.031405814289785054`}, {0.033345763270262736`, 
            0.032627450133045466`}, {0.030878886307305824`, 
            0.033849219993517185`}, {0.02848348282973449, 
            0.03506965440732461}, {0.02615919703660319, 
            0.036287291545669134`}, {0.023905649188249174`, 
            0.037500677571502695`}, {0.021722435742855702`, 
            0.03870836699418697}, {0.019609129497977183`, 
            0.03990892302207102}, {0.017565279736996415`, 
            0.04110091791292033}, {0.015590412380483283`, 
            0.04228293332213097}, {0.013684030142423368`, 
            0.0434535606486626}, {0.01184561269128407, 0.04461140137862486}, {
            0.010074616815884962`, 0.04575506742645193}, {
            0.008370476596038278, 0.0468831814736004}, {0.006732603577924528, 
            0.04799437730470638}, {0.005160386954167458, 
            0.04908730014113797}, {0.003653193748571674, 
            0.05016060697187968}, {0.0022103690054854695`, 
            0.051212966881686264`}, {0.000831235983750525, 
            0.05224306137644338}, {-0.0004849036448006258, 
            0.0532495847056735}, {-0.0017387695923393124`, 
            0.05423124418212578}, {-0.002931102747568361, 
            0.05518676049838907}}]}, {1.2275264588605033`, 0}], {{{0, 1}, {-1,
          0}}, {0, 0}}]},
      DisplayFunction->Identity,
      ImagePadding->{{0., 5.684341886080802*^-14}, {0., 0.}},
      PlotRange->{{-3, 1.2}, {-3, 1.2}}], {381.78000000000014, -53.02499999999999},
      ImageScaled[{0.5, 0.5}], {101.00000000000004, 100.99999999999999},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}]}, {}},
  ImageSize->404,
  PlotRange->{{0, 436.32000000000016`}, {-106.04999999999998`, 0}},
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{
  3.892580607333474*^9, {3.8925807312223043`*^9, 3.8925807519147663`*^9}, 
   3.892674197680723*^9, 3.892824868477111*^9, {3.915562705091941*^9, 
   3.9155627194081297`*^9}, {3.915562794154182*^9, 3.915562823018368*^9}, {
   3.9155628767285843`*^9, 3.9155628889924307`*^9}, {3.9155629307281113`*^9, 
   3.9155629535618877`*^9}, 3.915563155734144*^9, 3.9155635479351177`*^9, 
   3.92288523187046*^9, 3.9231477099583282`*^9, 3.927296277290634*^9, {
   3.9381411140943527`*^9, 3.9381411167329082`*^9}, 3.938141811078309*^9, 
   3.938386343547703*^9, 3.938386681242958*^9, 3.93872058781921*^9, 
   3.939022463344666*^9, 3.939498555505815*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"ee0b4a3f-8c9f-4473-a1a7-a8f142ce4056"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"save", "[", "gerverSofaMovement", "]"}]], "Input",
 CellChangeTimes->{{3.892580753726224*^9, 3.892580763142334*^9}, {
  3.915562730551277*^9, 3.915562741805295*^9}, {3.9381411288623*^9, 
  3.938141130023675*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"43c52d05-b3cc-410d-aa93-f37ddbc6e21d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"plotRange", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "0.3`"}], "+", 
        RowBox[{
         RowBox[{"MS`GerverCNumerical", "[", 
          FractionBox["\[Pi]", "2"], "]"}], "\[LeftDoubleBracket]", "1", 
         "\[RightDoubleBracket]"}]}], ",", "1.3`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1.5`"}], ",", "2.5`"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"gerverHallwayMovement", "=", 
  RowBox[{"GraphicsRow", "[", 
   RowBox[{
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Graphics", "[", 
       RowBox[{
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"HallwayTransform", "[", 
           RowBox[{"gerver", ",", "t", ",", 
            RowBox[{"hallway", "[", "4", "]"}]}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"sofa", "/.", "gerver"}]}], "\[IndentingNewLine]", "}"}], 
        ",", 
        RowBox[{"PlotRange", "->", "plotRange"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", 
        RowBox[{"Pi", "/", "2"}], ",", 
        RowBox[{"Pi", "/", "6"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"ImageSize", "->", "width"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.938386358643997*^9, 3.9383864827172823`*^9}, {
  3.938386527236335*^9, 3.9383865604891043`*^9}, {3.938386641079342*^9, 
  3.938386708091833*^9}, {3.938386892418585*^9, 3.9383869110152597`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"13eeb89d-342a-4bd2-9a96-86a6b87d0b60"],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[{GeometricTransformationBox[GeometricTransformationBox[{
          {GrayLevel[0.75], EdgeForm[None], 
           PolygonBox[{{-4, 0}, {0, 0}, {0, -4}, {1, -4}, {1, 1}, {-4, 
            1}}]}, 
          {GrayLevel[0], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
           LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}}, {{{1, 0}, {0, 1}}, {0, 
          0}}], {0., 0}], 
       {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
        PolygonBox[{{-0.002931102747568361, 
          0.05518676049838907}, {-0.0075077211477384, 
          0.09053224433819837}, {-0.013606412660485952`, 
          0.1253351796409147}, {-0.02120120315269523, 
          0.15953289495971165`}, {-0.030263707684347576`, 
          0.19306373142378394`}, {-0.040763166503033424`, 
          0.22586713013002274`}, {-0.05266648405966139, 
          0.2578837183204711}, {-0.06593827100576961, 
          0.28905539424496024`}, {-0.08054088912959365, 
          0.3193254106095894}, {-0.09643449918483407, 
          0.34863845651307224`}, {-0.11357711156289788`, 
          0.3769407377744405}, {-0.1319246397562651, 
          0.4041800555571583}, {-0.15143095655755753`, 
          0.43030588319636326`}, {-0.17204795293586453`, 
          0.45526944113771095`}, {-0.19372559952891225`, 
          0.4790237698981564}, {-0.21641201068675506`, 
          0.5015238009609528}, {-0.2400535109998163, 
          0.522726425519191}, {-0.26459470424132275`, 
          0.5425905609843353}, {-0.28997854465145556`, 
          0.5610772151784293}, {-0.3161464104878934, 
          0.5781495481309521}, {-0.34303817976484235`, 
          0.5937729314036967}, {-0.370592308100146, 
          0.6079150048695116}, {-0.3987459085876401, 
          0.6205457308733012}, {-0.4274348336095711, 
          0.6316374457063071}, {-0.4565937585016293, 
          0.6411649083273959}, {-0.48615626698096903`, 
          0.6491053462678579}, {-0.5160358229611974, 
          0.6554156021434079}, {-0.5461316059131602, 
          0.6600426635877341}, {-0.5763764300476724, 
          0.6629794331345903}, {-0.6067035922391745, 
          0.6642219172844704}, {-0.6370462979339245, 
          0.6637684267295264}, {-0.6673377353194726, 
          0.6616195780275219}, {-0.6975111495100281, 
          0.6577782929908836}, {-0.727499916679408, 
          0.6522497957913859}, {-0.7572246746503857, 
          0.645057960820489}, {-0.7865796945555036, 
          0.63626619093454}, {-0.8154954846739376, 
          0.6258992640285892}, {-0.8439062017278565, 
          0.6139812781607924}, {-0.8717471399538075, 
          0.6005387757685603}, {-0.8989548155992705, 
          0.5856006962499344}, {-0.9254670496080297, 
          0.5691983257620765}, {-0.9512230484058931, 
          0.5513652443018654}, {-0.976163482700509, 
          0.5321372701363265}, {-1.0002305642113472`, 
          0.51155240165329}, {-1.0233681202482943`, 
          0.4896507567052537}, {-1.045521666059788, 
          0.46647450952194436`}, {-1.0666384748739537`, 
          0.4420678252694908}, {-1.0866676455588282`, 
          0.41647679233647555`}, {-1.1055601678304374`, 
          0.389749352429386}, {-1.1232689849402542`, 
          0.36193522856216287`}, {-1.1397490537763817`, 
          0.33308585102662447`}, {-1.1549574023156846`, 
          0.3032542814325403}, {-1.1688531843670402`, 
          0.2724951349080245}, {-1.1813977315488688`, 
          0.24086450055272687`}, {-1.192554602447161, 
          0.208419860238005}, {-1.2022896289033165`, 
          0.17522000584987357`}, {-1.2105709593842584`, 
          0.1413249550720373}, {-1.2173690993904753`, 
          0.10679586580772375`}, {-1.2226569488608843`, 
          0.07169494934034183}, {-1.224595356112935, 
          0.05518676049838907}, {-1.226164284520757, 
          0.05393398196390663}, {-1.227838485878468, 
          0.052637306541543444`}, {-1.2296195873906839`, 
          0.051299594902786044`}, {-1.2315091543658316`, 
          0.04992374603163245}, {-1.2335086894420904`, 
          0.048512696014961686`}, {-1.2356196318356432`, 
          0.04706941681843678}, {-1.2378433566114944`, 
          0.045596915048337586`}, {-1.2401811739771011`, 
          0.04409823069972405}, {-1.2426343285990682`, 
          0.042576435891334995`}, {-1.2452039989431383`, 
          0.04103463358763164}, {-1.2478912966377111`, 
          0.039475956308399146`}, {-1.2506972658611129`, 
          0.03790356482632364}, {-1.25362288275283, 
          0.03632064685296571}, {-1.2566690548489214`, 
          0.03473041571355542}, {-1.2598366205418015`, 
          0.03313610901103731}, {-1.2631263485645952`, 
          0.031540987279797435`}, {-1.266538937500247, 
          0.029948332629507732`}, {-1.270075015315565, 
          0.02836144737952641}, {-1.2737351389203686`, 
          0.02678365268429606}, {-1.2775197937519045`, 
          0.025218287150184128`}, {-1.2814293933846885`, 
          0.02366870544421342}, {-1.285464279165918, 
          0.022138276895132772`}, {-1.289624719876597, 
          0.02063038408728084}, {-1.2939109114185072`, 
          0.019148421447698342`}, {-1.2983229765271467`, 
          0.01769579382694633}, {-1.3028609645107572`, 
          0.016275915074090402`}, {-1.3075248510155446`, 
          0.014892206606312741`}, {-1.312314537817196, 
          0.013548095973615792`}, {-1.3172298526387862`, 
          0.012247015419083246`}, {-1.322270548995155, 
          0.010992400435165577`}, {-1.327436306063838, 
          0.00978768831645895}, {-1.3327267285826143`, 
          0.008636316709447676}, {-1.3381413467737344`, 
          0.007541722159681663}, {-1.3436796162948779`, 
          0.0065073386568613965`}, {-1.34934091821689, 
          0.005536596178303978}, {-1.3551245590283292`, 
          0.0046329192312645545`}, {-1.3610297706668522`, 
          0.003799725394588215}, {-1.367055710577463, 
          0.003040423860167941}, {-1.3732014617976305`, 
          0.002358413974684651}, {-1.3794660330692792`, 
          0.00175708378210564}, {-1.385848358977654, 
          0.0012398085674178777`}, {-1.3923473001170357`, 
          0.0008099494020726023}, {-1.398961643283296, 
          0.0004708516916175473}, {-1.406144222619559, 
          0.00021031225587999969`}, {-1.413554883601666, 
          0.000050270067591080924`}, {-2.2275264588605035`, 
           0}, {-2.2275264588605035`, 0.}, {-2.226778818785235, 
          0.016562087318832297`}, {-2.2245240237876267`, 
          0.051858217785779606`}, {-2.221401977586004, 
          0.08671801400284965}, {-2.2174344169630595`, 
          0.12111218014518921`}, {-2.2126442129613957`, 
          0.1550122774857072}, {-2.2070553402787363`, 
          0.18839076838343466`}, {-2.20069284502541, 
          0.22122105923695135`}, {-2.193582810877922, 
          0.2534775423446123}, {-2.1857523236644165`, 
          0.2851356366143848}, {-2.177229434419805, 
          0.3161718270672522}, {-2.1680431209502307`, 
          0.34656370307934997`}, {-2.158223247948455, 
          0.3762899953092721}, {-2.1478005257035693`, 
          0.4053306112583223}, {-2.1368064674502505`, 
          0.433666669412881}, {-2.125273345404538, 
          0.46128053191951573`}, {-2.1132341455348063`, 
          0.488155835744978}, {-2.1007225211182936`, 
          0.5142775222748028}, {-2.087772745135142, 
          0.5396318653058545}, {-2.0744196615534736`, 
          0.5642064973898445}, {-2.060698635560539, 
          0.5879904344865842}, {-2.0466455027964265`, 
          0.6109740988875171}, {-2.0322965176482186`, 
          0.633149340371914}, {-2.017688300663814, 
          0.6545094555599938}, {-2.0028577851459275`, 
          0.6750492054291635}, {-1.987842162987986, 
          0.6947648309615369}, {-1.9726814269605326`, 
          0.7136508981032055}, {-1.957450991769296, 
          0.731662322793316}, {-1.9421991235397567`, 
          0.748792495552475}, {-1.9269606024142123`, 
          0.7650523754383158}, {-1.911769627125311, 
          0.780454115453369}, {-1.8966597768986881`, 
          0.7950110398039961}, {-1.8816639741427468`, 
          0.808737619997373}, {-1.8668144479599484`, 
          0.8216494498020146}, {-1.8517349056071764`, 
          0.834092528316528}, {-1.8344565141786922`, 
          0.8476307429841015}, {-1.8170997087010683`, 
          0.8605292060035924}, {-1.799685718636366, 
          0.8727928624663366}, {-1.7822354667372662`, 
          0.8844273199469717}, {-1.7647695491743782`, 
          0.8954388359889434}, {-1.7473082161045403`, 
          0.9058343050101234}, {-1.7298713526966911`, 
          0.915621244642947}, {-1.7124784606314394`, 
          0.9248077815239432}, {-1.6951486400900015`, 
          0.9334026365479858}, {-1.6779005722476972`, 
          0.9414151096030314}, {-1.660752502286706, 
          0.9488550638015343}, {-1.6437222229422959`, 
          0.9557329092251386}, {-1.6268270585962146`, 
          0.9620595861996474}, {-1.6100838499304209`, 
          0.9678465481176384}, {-1.5935089391537998`, 
          0.9731057438264732}, {-1.5771181558139633`, 
          0.9778495995997846}, {-1.5609268032056878`, 
          0.9820910007108642}, {-1.54494964538698, 
          0.9858432726266891}, {-1.5292008948131945`, 
          0.9891201618416232}, {-1.513694200599049, 
          0.9919358163701126}, {-1.4984426374178013`, 
          0.9943047659179616}, {-1.4834586950462574`, 
          0.9962419017520215}, {-1.4687542685636858`, 
          0.997762456288358}, {-1.4543406492121078`, 
          0.9988819824191736}, {-1.4402285159248214`, 0.9996163325989604}, {
          0.19311838528487416`, 1}, {0.20588049050780868`, 
          0.9998371021345642}, {0.2192296636403373, 0.9993215654426753}, {
          0.2334833544817059, 0.998409999760843}, {0.2480336396227507, 
          0.9971058467423422}, {0.26286955423838015`, 0.9953933906899533}, {
          0.2779795250526531, 0.9932572252276954}, {0.2933513791219686, 
          0.9906822741052125}, {0.30897235328337636`, 0.9876538117518396}, {
          0.3248291042608626, 0.9841574835599668}, {0.3409077194218601, 
          0.9801793258775161}, {0.35719372817562994`, 0.9757057856895764}, {
          0.3736721140045674, 0.970723739969473}, {0.3903273271188975, 
          0.9652205146798088}, {0.4071432977246433, 0.959183903404288}, {
          0.4241034498941795, 0.9526021855914221}, {0.4411907160281173, 
          0.9454641443915238}, {0.4583875518967129, 0.937759084068725}, {
          0.47567595224844217`, 0.9294768469700844}, {0.4930374669728525, 
          0.9206078300342161}, {0.5104532178042704, 0.9111430008222366}, {
          0.5279039155524319, 0.9010739130542164}, {0.5453698778455953, 
          0.8903927216347229}, {0.5628310473712049, 0.8790921971514634}, {
          0.5802670105986886, 0.8671657398314587}, {0.5976570169685093, 
          0.8546073929396361}, {0.6149799985311277, 0.8414118556051765}, {
          0.6314182808508729, 0.8282253766914024}, {0.6461766128290161, 
          0.8157424492007895}, {0.6610981587900323, 0.8024535614782687}, {
          0.676151075050036, 0.7883425302944325}, {0.6913028054558849, 
          0.7733942808343234}, {0.7065201174207641, 0.7575948723338161}, {
          0.721769138799335, 0.740931522593583}, {0.7370153955684994, 
          0.7233926313446152}, {0.7522232021019651, 0.7049686061727517}, {
          0.7673224743481131, 0.6856947006839664}, {0.7822566151866801, 
          0.6655952729083485}, {0.7969883169142729, 0.6446732846774187}, {
          0.8114805011649897, 0.622933185417566}, {0.8256963734541855, 
          0.6003808975141803}, {0.8395994769976157, 0.5770237997908648}, {
          0.8531537457436141, 0.5528707091344943}, {0.8663235565571386, 
          0.5279318602988776}, {0.8790737804957698, 0.5022188839217362}, {
          0.8913698331190544, 0.47574478279161564`}, {0.9031777237739482, 
          0.44852390640320844`}, {0.9144641038005427, 0.42057192384137776`}, {
          0.9251963136037343, 0.39190579503593526`}, {0.9353424285380356, 
          0.36254374043093585`}, {0.944871303554305, 0.33250520911390946`}, {
          0.9537526165588203, 0.3018108454520528}, {0.9619569104367979, 
          0.270482454283951}, {0.9694556336941986, 0.23854296471688527`}, {
          0.9762211796734368, 0.2060163925812137}, {0.9822269243004318, 
          0.17292780159468057`}, {0.9874472623223037, 0.1393032632908148}, {
          0.9918576419969158, 0.10516981576682403`}, {0.9954345981974063, 
          0.07055542130756808}, {0.9981557838968255, 0.03548892294331121}, {
          1., 0.}, {0.19311838528487416`, 0}, {0.1874409947124228, 
          0.00003223380273019824}, {0.18176433615552234`, 
          0.00012893105484863916`}, {0.17608914153534122`, 
          0.0002900792886747254}, {0.17072035228968882`, 
          0.0005027722156384899}, {0.1656532713889946, 
          0.0007618524484453913}, {0.16065380121966927`, 
          0.0010744279966994235`}, {0.15572249501578242`, 
          0.0014389973736303092`}, {0.1508598806371257, 
          0.001854053520359627}, {0.14606646051507272`, 
          0.0023180841884660125`}, {0.14134271160385464`, 
          0.0028295723230492846`}, {0.13668908533725474`, 
          0.003386996446219851}, {0.13210600759072597`, 
          0.00398883104093973}, {0.12759387864893362`, 
          0.004633546935141488}, {0.12315307317872416`, 
          0.0053196116860514215`}, {0.11878394020752048`, 
          0.006045489964643271}, {0.11448680310714347`, 
          0.006809643940148828}, {0.11026195958305766`, 
          0.007610533664551798}, {0.10610968166903861`, 
          0.008446617456991325}, {0.10203021572725847`, 
          0.009316352288001662}, {0.09802378245378514, 0.01021819416351454}, {
          0.0940905768894895, 0.011150598508550835`}, {0.09023076843635428, 
          0.012112020550528296`}, {0.08644450087917692, 
          0.01310091570211215}, {0.08273189241265845, 
          0.014115739943535523`}, {0.0790930356738685, 
          0.015154950204316786`}, {0.07552799778007638, 
          0.01621700474430108}, {0.07203682037193698, 0.01730036353395334}, {
          0.06861951966201911, 0.018403488633830487`}, {0.06527608648866302, 
          0.019524844573160435`}, {0.06200648637515322, 
          0.020662898727455924`}, {0.05881065959419109, 
          0.021816121695091298`}, {0.055688521237651674`, 
          0.022982987672770593`}, {0.05263996129160721, 
          0.02416197482981559}, {0.04966484471659989, 0.0253515656812026}, {
          0.046763011533144626`, 0.026550247459277147`}, {0.04393427691244225,
           0.0277565124840759}, {0.04117843127228228, 0.02896885853218551}, {
          0.038495240378113714`, 0.0301857892040683}, {0.035884445449261136`, 
          0.031405814289785054`}, {0.033345763270262736`, 
          0.032627450133045466`}, {0.030878886307305824`, 
          0.033849219993517185`}, {0.02848348282973449, 
          0.03506965440732461}, {0.02615919703660319, 
          0.036287291545669134`}, {0.023905649188249174`, 
          0.037500677571502695`}, {0.021722435742855702`, 
          0.03870836699418697}, {0.019609129497977183`, 
          0.03990892302207102}, {0.017565279736996415`, 
          0.04110091791292033}, {0.015590412380483283`, 
          0.04228293332213097}, {0.013684030142423368`, 0.0434535606486626}, {
          0.01184561269128407, 0.04461140137862486}, {0.010074616815884962`, 
          0.04575506742645193}, {0.008370476596038278, 0.0468831814736004}, {
          0.006732603577924528, 0.04799437730470638}, {0.005160386954167458, 
          0.04908730014113797}, {0.003653193748571674, 0.05016060697187968}, {
          0.0022103690054854695`, 0.051212966881686264`}, {
          0.000831235983750525, 0.05224306137644338}, {-0.0004849036448006258,
           0.0532495847056735}, {-0.0017387695923393124`, 
          0.05423124418212578}, {-0.002931102747568361, 
          0.05518676049838907}}]}},
      DisplayFunction->Identity,
      ImagePadding->{{0., 0.}, {0., 0.}},
      PlotRange->{{-2.5275264588605033`, 1.3}, {-1.5, 2.5}}], {54.54, -55.41437852349805},
      ImageScaled[{0.5, 0.5}], {101., 105.55119718761533},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
    InsetBox[
     GraphicsBox[{GeometricTransformationBox[GeometricTransformationBox[{
          {GrayLevel[0.75], EdgeForm[None], 
           PolygonBox[{{-4, 0}, {0, 0}, {0, -4}, {1, -4}, {1, 1}, {-4, 
            1}}]}, 
          {GrayLevel[0], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
           LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}}, {{{
          0.8660254037844386, -0.5}, {0.5, 0.8660254037844386}}, {0, 
          0}}], {-0.31553188159700846`, 0.5777703781515219}], 
       {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
        PolygonBox[{{-0.002931102747568361, 
          0.05518676049838907}, {-0.0075077211477384, 
          0.09053224433819837}, {-0.013606412660485952`, 
          0.1253351796409147}, {-0.02120120315269523, 
          0.15953289495971165`}, {-0.030263707684347576`, 
          0.19306373142378394`}, {-0.040763166503033424`, 
          0.22586713013002274`}, {-0.05266648405966139, 
          0.2578837183204711}, {-0.06593827100576961, 
          0.28905539424496024`}, {-0.08054088912959365, 
          0.3193254106095894}, {-0.09643449918483407, 
          0.34863845651307224`}, {-0.11357711156289788`, 
          0.3769407377744405}, {-0.1319246397562651, 
          0.4041800555571583}, {-0.15143095655755753`, 
          0.43030588319636326`}, {-0.17204795293586453`, 
          0.45526944113771095`}, {-0.19372559952891225`, 
          0.4790237698981564}, {-0.21641201068675506`, 
          0.5015238009609528}, {-0.2400535109998163, 
          0.522726425519191}, {-0.26459470424132275`, 
          0.5425905609843353}, {-0.28997854465145556`, 
          0.5610772151784293}, {-0.3161464104878934, 
          0.5781495481309521}, {-0.34303817976484235`, 
          0.5937729314036967}, {-0.370592308100146, 
          0.6079150048695116}, {-0.3987459085876401, 
          0.6205457308733012}, {-0.4274348336095711, 
          0.6316374457063071}, {-0.4565937585016293, 
          0.6411649083273959}, {-0.48615626698096903`, 
          0.6491053462678579}, {-0.5160358229611974, 
          0.6554156021434079}, {-0.5461316059131602, 
          0.6600426635877341}, {-0.5763764300476724, 
          0.6629794331345903}, {-0.6067035922391745, 
          0.6642219172844704}, {-0.6370462979339245, 
          0.6637684267295264}, {-0.6673377353194726, 
          0.6616195780275219}, {-0.6975111495100281, 
          0.6577782929908836}, {-0.727499916679408, 
          0.6522497957913859}, {-0.7572246746503857, 
          0.645057960820489}, {-0.7865796945555036, 
          0.63626619093454}, {-0.8154954846739376, 
          0.6258992640285892}, {-0.8439062017278565, 
          0.6139812781607924}, {-0.8717471399538075, 
          0.6005387757685603}, {-0.8989548155992705, 
          0.5856006962499344}, {-0.9254670496080297, 
          0.5691983257620765}, {-0.9512230484058931, 
          0.5513652443018654}, {-0.976163482700509, 
          0.5321372701363265}, {-1.0002305642113472`, 
          0.51155240165329}, {-1.0233681202482943`, 
          0.4896507567052537}, {-1.045521666059788, 
          0.46647450952194436`}, {-1.0666384748739537`, 
          0.4420678252694908}, {-1.0866676455588282`, 
          0.41647679233647555`}, {-1.1055601678304374`, 
          0.389749352429386}, {-1.1232689849402542`, 
          0.36193522856216287`}, {-1.1397490537763817`, 
          0.33308585102662447`}, {-1.1549574023156846`, 
          0.3032542814325403}, {-1.1688531843670402`, 
          0.2724951349080245}, {-1.1813977315488688`, 
          0.24086450055272687`}, {-1.192554602447161, 
          0.208419860238005}, {-1.2022896289033165`, 
          0.17522000584987357`}, {-1.2105709593842584`, 
          0.1413249550720373}, {-1.2173690993904753`, 
          0.10679586580772375`}, {-1.2226569488608843`, 
          0.07169494934034183}, {-1.224595356112935, 
          0.05518676049838907}, {-1.226164284520757, 
          0.05393398196390663}, {-1.227838485878468, 
          0.052637306541543444`}, {-1.2296195873906839`, 
          0.051299594902786044`}, {-1.2315091543658316`, 
          0.04992374603163245}, {-1.2335086894420904`, 
          0.048512696014961686`}, {-1.2356196318356432`, 
          0.04706941681843678}, {-1.2378433566114944`, 
          0.045596915048337586`}, {-1.2401811739771011`, 
          0.04409823069972405}, {-1.2426343285990682`, 
          0.042576435891334995`}, {-1.2452039989431383`, 
          0.04103463358763164}, {-1.2478912966377111`, 
          0.039475956308399146`}, {-1.2506972658611129`, 
          0.03790356482632364}, {-1.25362288275283, 
          0.03632064685296571}, {-1.2566690548489214`, 
          0.03473041571355542}, {-1.2598366205418015`, 
          0.03313610901103731}, {-1.2631263485645952`, 
          0.031540987279797435`}, {-1.266538937500247, 
          0.029948332629507732`}, {-1.270075015315565, 
          0.02836144737952641}, {-1.2737351389203686`, 
          0.02678365268429606}, {-1.2775197937519045`, 
          0.025218287150184128`}, {-1.2814293933846885`, 
          0.02366870544421342}, {-1.285464279165918, 
          0.022138276895132772`}, {-1.289624719876597, 
          0.02063038408728084}, {-1.2939109114185072`, 
          0.019148421447698342`}, {-1.2983229765271467`, 
          0.01769579382694633}, {-1.3028609645107572`, 
          0.016275915074090402`}, {-1.3075248510155446`, 
          0.014892206606312741`}, {-1.312314537817196, 
          0.013548095973615792`}, {-1.3172298526387862`, 
          0.012247015419083246`}, {-1.322270548995155, 
          0.010992400435165577`}, {-1.327436306063838, 
          0.00978768831645895}, {-1.3327267285826143`, 
          0.008636316709447676}, {-1.3381413467737344`, 
          0.007541722159681663}, {-1.3436796162948779`, 
          0.0065073386568613965`}, {-1.34934091821689, 
          0.005536596178303978}, {-1.3551245590283292`, 
          0.0046329192312645545`}, {-1.3610297706668522`, 
          0.003799725394588215}, {-1.367055710577463, 
          0.003040423860167941}, {-1.3732014617976305`, 
          0.002358413974684651}, {-1.3794660330692792`, 
          0.00175708378210564}, {-1.385848358977654, 
          0.0012398085674178777`}, {-1.3923473001170357`, 
          0.0008099494020726023}, {-1.398961643283296, 
          0.0004708516916175473}, {-1.406144222619559, 
          0.00021031225587999969`}, {-1.413554883601666, 
          0.000050270067591080924`}, {-2.2275264588605035`, 
           0}, {-2.2275264588605035`, 0.}, {-2.226778818785235, 
          0.016562087318832297`}, {-2.2245240237876267`, 
          0.051858217785779606`}, {-2.221401977586004, 
          0.08671801400284965}, {-2.2174344169630595`, 
          0.12111218014518921`}, {-2.2126442129613957`, 
          0.1550122774857072}, {-2.2070553402787363`, 
          0.18839076838343466`}, {-2.20069284502541, 
          0.22122105923695135`}, {-2.193582810877922, 
          0.2534775423446123}, {-2.1857523236644165`, 
          0.2851356366143848}, {-2.177229434419805, 
          0.3161718270672522}, {-2.1680431209502307`, 
          0.34656370307934997`}, {-2.158223247948455, 
          0.3762899953092721}, {-2.1478005257035693`, 
          0.4053306112583223}, {-2.1368064674502505`, 
          0.433666669412881}, {-2.125273345404538, 
          0.46128053191951573`}, {-2.1132341455348063`, 
          0.488155835744978}, {-2.1007225211182936`, 
          0.5142775222748028}, {-2.087772745135142, 
          0.5396318653058545}, {-2.0744196615534736`, 
          0.5642064973898445}, {-2.060698635560539, 
          0.5879904344865842}, {-2.0466455027964265`, 
          0.6109740988875171}, {-2.0322965176482186`, 
          0.633149340371914}, {-2.017688300663814, 
          0.6545094555599938}, {-2.0028577851459275`, 
          0.6750492054291635}, {-1.987842162987986, 
          0.6947648309615369}, {-1.9726814269605326`, 
          0.7136508981032055}, {-1.957450991769296, 
          0.731662322793316}, {-1.9421991235397567`, 
          0.748792495552475}, {-1.9269606024142123`, 
          0.7650523754383158}, {-1.911769627125311, 
          0.780454115453369}, {-1.8966597768986881`, 
          0.7950110398039961}, {-1.8816639741427468`, 
          0.808737619997373}, {-1.8668144479599484`, 
          0.8216494498020146}, {-1.8517349056071764`, 
          0.834092528316528}, {-1.8344565141786922`, 
          0.8476307429841015}, {-1.8170997087010683`, 
          0.8605292060035924}, {-1.799685718636366, 
          0.8727928624663366}, {-1.7822354667372662`, 
          0.8844273199469717}, {-1.7647695491743782`, 
          0.8954388359889434}, {-1.7473082161045403`, 
          0.9058343050101234}, {-1.7298713526966911`, 
          0.915621244642947}, {-1.7124784606314394`, 
          0.9248077815239432}, {-1.6951486400900015`, 
          0.9334026365479858}, {-1.6779005722476972`, 
          0.9414151096030314}, {-1.660752502286706, 
          0.9488550638015343}, {-1.6437222229422959`, 
          0.9557329092251386}, {-1.6268270585962146`, 
          0.9620595861996474}, {-1.6100838499304209`, 
          0.9678465481176384}, {-1.5935089391537998`, 
          0.9731057438264732}, {-1.5771181558139633`, 
          0.9778495995997846}, {-1.5609268032056878`, 
          0.9820910007108642}, {-1.54494964538698, 
          0.9858432726266891}, {-1.5292008948131945`, 
          0.9891201618416232}, {-1.513694200599049, 
          0.9919358163701126}, {-1.4984426374178013`, 
          0.9943047659179616}, {-1.4834586950462574`, 
          0.9962419017520215}, {-1.4687542685636858`, 
          0.997762456288358}, {-1.4543406492121078`, 
          0.9988819824191736}, {-1.4402285159248214`, 0.9996163325989604}, {
          0.19311838528487416`, 1}, {0.20588049050780868`, 
          0.9998371021345642}, {0.2192296636403373, 0.9993215654426753}, {
          0.2334833544817059, 0.998409999760843}, {0.2480336396227507, 
          0.9971058467423422}, {0.26286955423838015`, 0.9953933906899533}, {
          0.2779795250526531, 0.9932572252276954}, {0.2933513791219686, 
          0.9906822741052125}, {0.30897235328337636`, 0.9876538117518396}, {
          0.3248291042608626, 0.9841574835599668}, {0.3409077194218601, 
          0.9801793258775161}, {0.35719372817562994`, 0.9757057856895764}, {
          0.3736721140045674, 0.970723739969473}, {0.3903273271188975, 
          0.9652205146798088}, {0.4071432977246433, 0.959183903404288}, {
          0.4241034498941795, 0.9526021855914221}, {0.4411907160281173, 
          0.9454641443915238}, {0.4583875518967129, 0.937759084068725}, {
          0.47567595224844217`, 0.9294768469700844}, {0.4930374669728525, 
          0.9206078300342161}, {0.5104532178042704, 0.9111430008222366}, {
          0.5279039155524319, 0.9010739130542164}, {0.5453698778455953, 
          0.8903927216347229}, {0.5628310473712049, 0.8790921971514634}, {
          0.5802670105986886, 0.8671657398314587}, {0.5976570169685093, 
          0.8546073929396361}, {0.6149799985311277, 0.8414118556051765}, {
          0.6314182808508729, 0.8282253766914024}, {0.6461766128290161, 
          0.8157424492007895}, {0.6610981587900323, 0.8024535614782687}, {
          0.676151075050036, 0.7883425302944325}, {0.6913028054558849, 
          0.7733942808343234}, {0.7065201174207641, 0.7575948723338161}, {
          0.721769138799335, 0.740931522593583}, {0.7370153955684994, 
          0.7233926313446152}, {0.7522232021019651, 0.7049686061727517}, {
          0.7673224743481131, 0.6856947006839664}, {0.7822566151866801, 
          0.6655952729083485}, {0.7969883169142729, 0.6446732846774187}, {
          0.8114805011649897, 0.622933185417566}, {0.8256963734541855, 
          0.6003808975141803}, {0.8395994769976157, 0.5770237997908648}, {
          0.8531537457436141, 0.5528707091344943}, {0.8663235565571386, 
          0.5279318602988776}, {0.8790737804957698, 0.5022188839217362}, {
          0.8913698331190544, 0.47574478279161564`}, {0.9031777237739482, 
          0.44852390640320844`}, {0.9144641038005427, 0.42057192384137776`}, {
          0.9251963136037343, 0.39190579503593526`}, {0.9353424285380356, 
          0.36254374043093585`}, {0.944871303554305, 0.33250520911390946`}, {
          0.9537526165588203, 0.3018108454520528}, {0.9619569104367979, 
          0.270482454283951}, {0.9694556336941986, 0.23854296471688527`}, {
          0.9762211796734368, 0.2060163925812137}, {0.9822269243004318, 
          0.17292780159468057`}, {0.9874472623223037, 0.1393032632908148}, {
          0.9918576419969158, 0.10516981576682403`}, {0.9954345981974063, 
          0.07055542130756808}, {0.9981557838968255, 0.03548892294331121}, {
          1., 0.}, {0.19311838528487416`, 0}, {0.1874409947124228, 
          0.00003223380273019824}, {0.18176433615552234`, 
          0.00012893105484863916`}, {0.17608914153534122`, 
          0.0002900792886747254}, {0.17072035228968882`, 
          0.0005027722156384899}, {0.1656532713889946, 
          0.0007618524484453913}, {0.16065380121966927`, 
          0.0010744279966994235`}, {0.15572249501578242`, 
          0.0014389973736303092`}, {0.1508598806371257, 
          0.001854053520359627}, {0.14606646051507272`, 
          0.0023180841884660125`}, {0.14134271160385464`, 
          0.0028295723230492846`}, {0.13668908533725474`, 
          0.003386996446219851}, {0.13210600759072597`, 
          0.00398883104093973}, {0.12759387864893362`, 
          0.004633546935141488}, {0.12315307317872416`, 
          0.0053196116860514215`}, {0.11878394020752048`, 
          0.006045489964643271}, {0.11448680310714347`, 
          0.006809643940148828}, {0.11026195958305766`, 
          0.007610533664551798}, {0.10610968166903861`, 
          0.008446617456991325}, {0.10203021572725847`, 
          0.009316352288001662}, {0.09802378245378514, 0.01021819416351454}, {
          0.0940905768894895, 0.011150598508550835`}, {0.09023076843635428, 
          0.012112020550528296`}, {0.08644450087917692, 
          0.01310091570211215}, {0.08273189241265845, 
          0.014115739943535523`}, {0.0790930356738685, 
          0.015154950204316786`}, {0.07552799778007638, 
          0.01621700474430108}, {0.07203682037193698, 0.01730036353395334}, {
          0.06861951966201911, 0.018403488633830487`}, {0.06527608648866302, 
          0.019524844573160435`}, {0.06200648637515322, 
          0.020662898727455924`}, {0.05881065959419109, 
          0.021816121695091298`}, {0.055688521237651674`, 
          0.022982987672770593`}, {0.05263996129160721, 
          0.02416197482981559}, {0.04966484471659989, 0.0253515656812026}, {
          0.046763011533144626`, 0.026550247459277147`}, {0.04393427691244225,
           0.0277565124840759}, {0.04117843127228228, 0.02896885853218551}, {
          0.038495240378113714`, 0.0301857892040683}, {0.035884445449261136`, 
          0.031405814289785054`}, {0.033345763270262736`, 
          0.032627450133045466`}, {0.030878886307305824`, 
          0.033849219993517185`}, {0.02848348282973449, 
          0.03506965440732461}, {0.02615919703660319, 
          0.036287291545669134`}, {0.023905649188249174`, 
          0.037500677571502695`}, {0.021722435742855702`, 
          0.03870836699418697}, {0.019609129497977183`, 
          0.03990892302207102}, {0.017565279736996415`, 
          0.04110091791292033}, {0.015590412380483283`, 
          0.04228293332213097}, {0.013684030142423368`, 0.0434535606486626}, {
          0.01184561269128407, 0.04461140137862486}, {0.010074616815884962`, 
          0.04575506742645193}, {0.008370476596038278, 0.0468831814736004}, {
          0.006732603577924528, 0.04799437730470638}, {0.005160386954167458, 
          0.04908730014113797}, {0.003653193748571674, 0.05016060697187968}, {
          0.0022103690054854695`, 0.051212966881686264`}, {
          0.000831235983750525, 0.05224306137644338}, {-0.0004849036448006258,
           0.0532495847056735}, {-0.0017387695923393124`, 
          0.05423124418212578}, {-0.002931102747568361, 
          0.05518676049838907}}]}},
      DisplayFunction->Identity,
      ImagePadding->{{0., 0.}, {0., 0.}},
      PlotRange->{{-2.5275264588605033`, 1.3}, {-1.5, 2.5}}], {163.62, -55.41437852349805},
      ImageScaled[{0.5, 0.5}], {101., 105.55119718761533},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
    InsetBox[
     GraphicsBox[{GeometricTransformationBox[GeometricTransformationBox[{
          {GrayLevel[0.75], EdgeForm[None], 
           PolygonBox[{{-4, 0}, {0, 0}, {0, -4}, {1, -4}, {1, 1}, {-4, 
            1}}]}, 
          {GrayLevel[0], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
           LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}}, {{{
          0.5, -0.8660254037844386}, {0.8660254037844386, 0.5}}, {0, 
          0}}], {-0.9119945772634949, 0.5777703781515219}], 
       {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
        PolygonBox[{{-0.002931102747568361, 
          0.05518676049838907}, {-0.0075077211477384, 
          0.09053224433819837}, {-0.013606412660485952`, 
          0.1253351796409147}, {-0.02120120315269523, 
          0.15953289495971165`}, {-0.030263707684347576`, 
          0.19306373142378394`}, {-0.040763166503033424`, 
          0.22586713013002274`}, {-0.05266648405966139, 
          0.2578837183204711}, {-0.06593827100576961, 
          0.28905539424496024`}, {-0.08054088912959365, 
          0.3193254106095894}, {-0.09643449918483407, 
          0.34863845651307224`}, {-0.11357711156289788`, 
          0.3769407377744405}, {-0.1319246397562651, 
          0.4041800555571583}, {-0.15143095655755753`, 
          0.43030588319636326`}, {-0.17204795293586453`, 
          0.45526944113771095`}, {-0.19372559952891225`, 
          0.4790237698981564}, {-0.21641201068675506`, 
          0.5015238009609528}, {-0.2400535109998163, 
          0.522726425519191}, {-0.26459470424132275`, 
          0.5425905609843353}, {-0.28997854465145556`, 
          0.5610772151784293}, {-0.3161464104878934, 
          0.5781495481309521}, {-0.34303817976484235`, 
          0.5937729314036967}, {-0.370592308100146, 
          0.6079150048695116}, {-0.3987459085876401, 
          0.6205457308733012}, {-0.4274348336095711, 
          0.6316374457063071}, {-0.4565937585016293, 
          0.6411649083273959}, {-0.48615626698096903`, 
          0.6491053462678579}, {-0.5160358229611974, 
          0.6554156021434079}, {-0.5461316059131602, 
          0.6600426635877341}, {-0.5763764300476724, 
          0.6629794331345903}, {-0.6067035922391745, 
          0.6642219172844704}, {-0.6370462979339245, 
          0.6637684267295264}, {-0.6673377353194726, 
          0.6616195780275219}, {-0.6975111495100281, 
          0.6577782929908836}, {-0.727499916679408, 
          0.6522497957913859}, {-0.7572246746503857, 
          0.645057960820489}, {-0.7865796945555036, 
          0.63626619093454}, {-0.8154954846739376, 
          0.6258992640285892}, {-0.8439062017278565, 
          0.6139812781607924}, {-0.8717471399538075, 
          0.6005387757685603}, {-0.8989548155992705, 
          0.5856006962499344}, {-0.9254670496080297, 
          0.5691983257620765}, {-0.9512230484058931, 
          0.5513652443018654}, {-0.976163482700509, 
          0.5321372701363265}, {-1.0002305642113472`, 
          0.51155240165329}, {-1.0233681202482943`, 
          0.4896507567052537}, {-1.045521666059788, 
          0.46647450952194436`}, {-1.0666384748739537`, 
          0.4420678252694908}, {-1.0866676455588282`, 
          0.41647679233647555`}, {-1.1055601678304374`, 
          0.389749352429386}, {-1.1232689849402542`, 
          0.36193522856216287`}, {-1.1397490537763817`, 
          0.33308585102662447`}, {-1.1549574023156846`, 
          0.3032542814325403}, {-1.1688531843670402`, 
          0.2724951349080245}, {-1.1813977315488688`, 
          0.24086450055272687`}, {-1.192554602447161, 
          0.208419860238005}, {-1.2022896289033165`, 
          0.17522000584987357`}, {-1.2105709593842584`, 
          0.1413249550720373}, {-1.2173690993904753`, 
          0.10679586580772375`}, {-1.2226569488608843`, 
          0.07169494934034183}, {-1.224595356112935, 
          0.05518676049838907}, {-1.226164284520757, 
          0.05393398196390663}, {-1.227838485878468, 
          0.052637306541543444`}, {-1.2296195873906839`, 
          0.051299594902786044`}, {-1.2315091543658316`, 
          0.04992374603163245}, {-1.2335086894420904`, 
          0.048512696014961686`}, {-1.2356196318356432`, 
          0.04706941681843678}, {-1.2378433566114944`, 
          0.045596915048337586`}, {-1.2401811739771011`, 
          0.04409823069972405}, {-1.2426343285990682`, 
          0.042576435891334995`}, {-1.2452039989431383`, 
          0.04103463358763164}, {-1.2478912966377111`, 
          0.039475956308399146`}, {-1.2506972658611129`, 
          0.03790356482632364}, {-1.25362288275283, 
          0.03632064685296571}, {-1.2566690548489214`, 
          0.03473041571355542}, {-1.2598366205418015`, 
          0.03313610901103731}, {-1.2631263485645952`, 
          0.031540987279797435`}, {-1.266538937500247, 
          0.029948332629507732`}, {-1.270075015315565, 
          0.02836144737952641}, {-1.2737351389203686`, 
          0.02678365268429606}, {-1.2775197937519045`, 
          0.025218287150184128`}, {-1.2814293933846885`, 
          0.02366870544421342}, {-1.285464279165918, 
          0.022138276895132772`}, {-1.289624719876597, 
          0.02063038408728084}, {-1.2939109114185072`, 
          0.019148421447698342`}, {-1.2983229765271467`, 
          0.01769579382694633}, {-1.3028609645107572`, 
          0.016275915074090402`}, {-1.3075248510155446`, 
          0.014892206606312741`}, {-1.312314537817196, 
          0.013548095973615792`}, {-1.3172298526387862`, 
          0.012247015419083246`}, {-1.322270548995155, 
          0.010992400435165577`}, {-1.327436306063838, 
          0.00978768831645895}, {-1.3327267285826143`, 
          0.008636316709447676}, {-1.3381413467737344`, 
          0.007541722159681663}, {-1.3436796162948779`, 
          0.0065073386568613965`}, {-1.34934091821689, 
          0.005536596178303978}, {-1.3551245590283292`, 
          0.0046329192312645545`}, {-1.3610297706668522`, 
          0.003799725394588215}, {-1.367055710577463, 
          0.003040423860167941}, {-1.3732014617976305`, 
          0.002358413974684651}, {-1.3794660330692792`, 
          0.00175708378210564}, {-1.385848358977654, 
          0.0012398085674178777`}, {-1.3923473001170357`, 
          0.0008099494020726023}, {-1.398961643283296, 
          0.0004708516916175473}, {-1.406144222619559, 
          0.00021031225587999969`}, {-1.413554883601666, 
          0.000050270067591080924`}, {-2.2275264588605035`, 
           0}, {-2.2275264588605035`, 0.}, {-2.226778818785235, 
          0.016562087318832297`}, {-2.2245240237876267`, 
          0.051858217785779606`}, {-2.221401977586004, 
          0.08671801400284965}, {-2.2174344169630595`, 
          0.12111218014518921`}, {-2.2126442129613957`, 
          0.1550122774857072}, {-2.2070553402787363`, 
          0.18839076838343466`}, {-2.20069284502541, 
          0.22122105923695135`}, {-2.193582810877922, 
          0.2534775423446123}, {-2.1857523236644165`, 
          0.2851356366143848}, {-2.177229434419805, 
          0.3161718270672522}, {-2.1680431209502307`, 
          0.34656370307934997`}, {-2.158223247948455, 
          0.3762899953092721}, {-2.1478005257035693`, 
          0.4053306112583223}, {-2.1368064674502505`, 
          0.433666669412881}, {-2.125273345404538, 
          0.46128053191951573`}, {-2.1132341455348063`, 
          0.488155835744978}, {-2.1007225211182936`, 
          0.5142775222748028}, {-2.087772745135142, 
          0.5396318653058545}, {-2.0744196615534736`, 
          0.5642064973898445}, {-2.060698635560539, 
          0.5879904344865842}, {-2.0466455027964265`, 
          0.6109740988875171}, {-2.0322965176482186`, 
          0.633149340371914}, {-2.017688300663814, 
          0.6545094555599938}, {-2.0028577851459275`, 
          0.6750492054291635}, {-1.987842162987986, 
          0.6947648309615369}, {-1.9726814269605326`, 
          0.7136508981032055}, {-1.957450991769296, 
          0.731662322793316}, {-1.9421991235397567`, 
          0.748792495552475}, {-1.9269606024142123`, 
          0.7650523754383158}, {-1.911769627125311, 
          0.780454115453369}, {-1.8966597768986881`, 
          0.7950110398039961}, {-1.8816639741427468`, 
          0.808737619997373}, {-1.8668144479599484`, 
          0.8216494498020146}, {-1.8517349056071764`, 
          0.834092528316528}, {-1.8344565141786922`, 
          0.8476307429841015}, {-1.8170997087010683`, 
          0.8605292060035924}, {-1.799685718636366, 
          0.8727928624663366}, {-1.7822354667372662`, 
          0.8844273199469717}, {-1.7647695491743782`, 
          0.8954388359889434}, {-1.7473082161045403`, 
          0.9058343050101234}, {-1.7298713526966911`, 
          0.915621244642947}, {-1.7124784606314394`, 
          0.9248077815239432}, {-1.6951486400900015`, 
          0.9334026365479858}, {-1.6779005722476972`, 
          0.9414151096030314}, {-1.660752502286706, 
          0.9488550638015343}, {-1.6437222229422959`, 
          0.9557329092251386}, {-1.6268270585962146`, 
          0.9620595861996474}, {-1.6100838499304209`, 
          0.9678465481176384}, {-1.5935089391537998`, 
          0.9731057438264732}, {-1.5771181558139633`, 
          0.9778495995997846}, {-1.5609268032056878`, 
          0.9820910007108642}, {-1.54494964538698, 
          0.9858432726266891}, {-1.5292008948131945`, 
          0.9891201618416232}, {-1.513694200599049, 
          0.9919358163701126}, {-1.4984426374178013`, 
          0.9943047659179616}, {-1.4834586950462574`, 
          0.9962419017520215}, {-1.4687542685636858`, 
          0.997762456288358}, {-1.4543406492121078`, 
          0.9988819824191736}, {-1.4402285159248214`, 0.9996163325989604}, {
          0.19311838528487416`, 1}, {0.20588049050780868`, 
          0.9998371021345642}, {0.2192296636403373, 0.9993215654426753}, {
          0.2334833544817059, 0.998409999760843}, {0.2480336396227507, 
          0.9971058467423422}, {0.26286955423838015`, 0.9953933906899533}, {
          0.2779795250526531, 0.9932572252276954}, {0.2933513791219686, 
          0.9906822741052125}, {0.30897235328337636`, 0.9876538117518396}, {
          0.3248291042608626, 0.9841574835599668}, {0.3409077194218601, 
          0.9801793258775161}, {0.35719372817562994`, 0.9757057856895764}, {
          0.3736721140045674, 0.970723739969473}, {0.3903273271188975, 
          0.9652205146798088}, {0.4071432977246433, 0.959183903404288}, {
          0.4241034498941795, 0.9526021855914221}, {0.4411907160281173, 
          0.9454641443915238}, {0.4583875518967129, 0.937759084068725}, {
          0.47567595224844217`, 0.9294768469700844}, {0.4930374669728525, 
          0.9206078300342161}, {0.5104532178042704, 0.9111430008222366}, {
          0.5279039155524319, 0.9010739130542164}, {0.5453698778455953, 
          0.8903927216347229}, {0.5628310473712049, 0.8790921971514634}, {
          0.5802670105986886, 0.8671657398314587}, {0.5976570169685093, 
          0.8546073929396361}, {0.6149799985311277, 0.8414118556051765}, {
          0.6314182808508729, 0.8282253766914024}, {0.6461766128290161, 
          0.8157424492007895}, {0.6610981587900323, 0.8024535614782687}, {
          0.676151075050036, 0.7883425302944325}, {0.6913028054558849, 
          0.7733942808343234}, {0.7065201174207641, 0.7575948723338161}, {
          0.721769138799335, 0.740931522593583}, {0.7370153955684994, 
          0.7233926313446152}, {0.7522232021019651, 0.7049686061727517}, {
          0.7673224743481131, 0.6856947006839664}, {0.7822566151866801, 
          0.6655952729083485}, {0.7969883169142729, 0.6446732846774187}, {
          0.8114805011649897, 0.622933185417566}, {0.8256963734541855, 
          0.6003808975141803}, {0.8395994769976157, 0.5770237997908648}, {
          0.8531537457436141, 0.5528707091344943}, {0.8663235565571386, 
          0.5279318602988776}, {0.8790737804957698, 0.5022188839217362}, {
          0.8913698331190544, 0.47574478279161564`}, {0.9031777237739482, 
          0.44852390640320844`}, {0.9144641038005427, 0.42057192384137776`}, {
          0.9251963136037343, 0.39190579503593526`}, {0.9353424285380356, 
          0.36254374043093585`}, {0.944871303554305, 0.33250520911390946`}, {
          0.9537526165588203, 0.3018108454520528}, {0.9619569104367979, 
          0.270482454283951}, {0.9694556336941986, 0.23854296471688527`}, {
          0.9762211796734368, 0.2060163925812137}, {0.9822269243004318, 
          0.17292780159468057`}, {0.9874472623223037, 0.1393032632908148}, {
          0.9918576419969158, 0.10516981576682403`}, {0.9954345981974063, 
          0.07055542130756808}, {0.9981557838968255, 0.03548892294331121}, {
          1., 0.}, {0.19311838528487416`, 0}, {0.1874409947124228, 
          0.00003223380273019824}, {0.18176433615552234`, 
          0.00012893105484863916`}, {0.17608914153534122`, 
          0.0002900792886747254}, {0.17072035228968882`, 
          0.0005027722156384899}, {0.1656532713889946, 
          0.0007618524484453913}, {0.16065380121966927`, 
          0.0010744279966994235`}, {0.15572249501578242`, 
          0.0014389973736303092`}, {0.1508598806371257, 
          0.001854053520359627}, {0.14606646051507272`, 
          0.0023180841884660125`}, {0.14134271160385464`, 
          0.0028295723230492846`}, {0.13668908533725474`, 
          0.003386996446219851}, {0.13210600759072597`, 
          0.00398883104093973}, {0.12759387864893362`, 
          0.004633546935141488}, {0.12315307317872416`, 
          0.0053196116860514215`}, {0.11878394020752048`, 
          0.006045489964643271}, {0.11448680310714347`, 
          0.006809643940148828}, {0.11026195958305766`, 
          0.007610533664551798}, {0.10610968166903861`, 
          0.008446617456991325}, {0.10203021572725847`, 
          0.009316352288001662}, {0.09802378245378514, 0.01021819416351454}, {
          0.0940905768894895, 0.011150598508550835`}, {0.09023076843635428, 
          0.012112020550528296`}, {0.08644450087917692, 
          0.01310091570211215}, {0.08273189241265845, 
          0.014115739943535523`}, {0.0790930356738685, 
          0.015154950204316786`}, {0.07552799778007638, 
          0.01621700474430108}, {0.07203682037193698, 0.01730036353395334}, {
          0.06861951966201911, 0.018403488633830487`}, {0.06527608648866302, 
          0.019524844573160435`}, {0.06200648637515322, 
          0.020662898727455924`}, {0.05881065959419109, 
          0.021816121695091298`}, {0.055688521237651674`, 
          0.022982987672770593`}, {0.05263996129160721, 
          0.02416197482981559}, {0.04966484471659989, 0.0253515656812026}, {
          0.046763011533144626`, 0.026550247459277147`}, {0.04393427691244225,
           0.0277565124840759}, {0.04117843127228228, 0.02896885853218551}, {
          0.038495240378113714`, 0.0301857892040683}, {0.035884445449261136`, 
          0.031405814289785054`}, {0.033345763270262736`, 
          0.032627450133045466`}, {0.030878886307305824`, 
          0.033849219993517185`}, {0.02848348282973449, 
          0.03506965440732461}, {0.02615919703660319, 
          0.036287291545669134`}, {0.023905649188249174`, 
          0.037500677571502695`}, {0.021722435742855702`, 
          0.03870836699418697}, {0.019609129497977183`, 
          0.03990892302207102}, {0.017565279736996415`, 
          0.04110091791292033}, {0.015590412380483283`, 
          0.04228293332213097}, {0.013684030142423368`, 0.0434535606486626}, {
          0.01184561269128407, 0.04461140137862486}, {0.010074616815884962`, 
          0.04575506742645193}, {0.008370476596038278, 0.0468831814736004}, {
          0.006732603577924528, 0.04799437730470638}, {0.005160386954167458, 
          0.04908730014113797}, {0.003653193748571674, 0.05016060697187968}, {
          0.0022103690054854695`, 0.051212966881686264`}, {
          0.000831235983750525, 0.05224306137644338}, {-0.0004849036448006258,
           0.0532495847056735}, {-0.0017387695923393124`, 
          0.05423124418212578}, {-0.002931102747568361, 
          0.05518676049838907}}]}},
      DisplayFunction->Identity,
      ImagePadding->{{0., 0.}, {0., 0.}},
      PlotRange->{{-2.5275264588605033`, 1.3}, {-1.5, 2.5}}], {272.7, -55.41437852349805},
      ImageScaled[{0.5, 0.5}], {101., 105.55119718761533},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
    InsetBox[
     GraphicsBox[{GeometricTransformationBox[GeometricTransformationBox[{
          {GrayLevel[0.75], EdgeForm[None], 
           PolygonBox[{{-4, 0}, {0, 0}, {0, -4}, {1, -4}, {1, 1}, {-4, 
            1}}]}, 
          {GrayLevel[0], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
           LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}}, {{{0, -1}, {1, 0}}, {0, 
          0}}], {-1.2275264588605033`, 0}], 
       {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
        PolygonBox[{{-0.002931102747568361, 
          0.05518676049838907}, {-0.0075077211477384, 
          0.09053224433819837}, {-0.013606412660485952`, 
          0.1253351796409147}, {-0.02120120315269523, 
          0.15953289495971165`}, {-0.030263707684347576`, 
          0.19306373142378394`}, {-0.040763166503033424`, 
          0.22586713013002274`}, {-0.05266648405966139, 
          0.2578837183204711}, {-0.06593827100576961, 
          0.28905539424496024`}, {-0.08054088912959365, 
          0.3193254106095894}, {-0.09643449918483407, 
          0.34863845651307224`}, {-0.11357711156289788`, 
          0.3769407377744405}, {-0.1319246397562651, 
          0.4041800555571583}, {-0.15143095655755753`, 
          0.43030588319636326`}, {-0.17204795293586453`, 
          0.45526944113771095`}, {-0.19372559952891225`, 
          0.4790237698981564}, {-0.21641201068675506`, 
          0.5015238009609528}, {-0.2400535109998163, 
          0.522726425519191}, {-0.26459470424132275`, 
          0.5425905609843353}, {-0.28997854465145556`, 
          0.5610772151784293}, {-0.3161464104878934, 
          0.5781495481309521}, {-0.34303817976484235`, 
          0.5937729314036967}, {-0.370592308100146, 
          0.6079150048695116}, {-0.3987459085876401, 
          0.6205457308733012}, {-0.4274348336095711, 
          0.6316374457063071}, {-0.4565937585016293, 
          0.6411649083273959}, {-0.48615626698096903`, 
          0.6491053462678579}, {-0.5160358229611974, 
          0.6554156021434079}, {-0.5461316059131602, 
          0.6600426635877341}, {-0.5763764300476724, 
          0.6629794331345903}, {-0.6067035922391745, 
          0.6642219172844704}, {-0.6370462979339245, 
          0.6637684267295264}, {-0.6673377353194726, 
          0.6616195780275219}, {-0.6975111495100281, 
          0.6577782929908836}, {-0.727499916679408, 
          0.6522497957913859}, {-0.7572246746503857, 
          0.645057960820489}, {-0.7865796945555036, 
          0.63626619093454}, {-0.8154954846739376, 
          0.6258992640285892}, {-0.8439062017278565, 
          0.6139812781607924}, {-0.8717471399538075, 
          0.6005387757685603}, {-0.8989548155992705, 
          0.5856006962499344}, {-0.9254670496080297, 
          0.5691983257620765}, {-0.9512230484058931, 
          0.5513652443018654}, {-0.976163482700509, 
          0.5321372701363265}, {-1.0002305642113472`, 
          0.51155240165329}, {-1.0233681202482943`, 
          0.4896507567052537}, {-1.045521666059788, 
          0.46647450952194436`}, {-1.0666384748739537`, 
          0.4420678252694908}, {-1.0866676455588282`, 
          0.41647679233647555`}, {-1.1055601678304374`, 
          0.389749352429386}, {-1.1232689849402542`, 
          0.36193522856216287`}, {-1.1397490537763817`, 
          0.33308585102662447`}, {-1.1549574023156846`, 
          0.3032542814325403}, {-1.1688531843670402`, 
          0.2724951349080245}, {-1.1813977315488688`, 
          0.24086450055272687`}, {-1.192554602447161, 
          0.208419860238005}, {-1.2022896289033165`, 
          0.17522000584987357`}, {-1.2105709593842584`, 
          0.1413249550720373}, {-1.2173690993904753`, 
          0.10679586580772375`}, {-1.2226569488608843`, 
          0.07169494934034183}, {-1.224595356112935, 
          0.05518676049838907}, {-1.226164284520757, 
          0.05393398196390663}, {-1.227838485878468, 
          0.052637306541543444`}, {-1.2296195873906839`, 
          0.051299594902786044`}, {-1.2315091543658316`, 
          0.04992374603163245}, {-1.2335086894420904`, 
          0.048512696014961686`}, {-1.2356196318356432`, 
          0.04706941681843678}, {-1.2378433566114944`, 
          0.045596915048337586`}, {-1.2401811739771011`, 
          0.04409823069972405}, {-1.2426343285990682`, 
          0.042576435891334995`}, {-1.2452039989431383`, 
          0.04103463358763164}, {-1.2478912966377111`, 
          0.039475956308399146`}, {-1.2506972658611129`, 
          0.03790356482632364}, {-1.25362288275283, 
          0.03632064685296571}, {-1.2566690548489214`, 
          0.03473041571355542}, {-1.2598366205418015`, 
          0.03313610901103731}, {-1.2631263485645952`, 
          0.031540987279797435`}, {-1.266538937500247, 
          0.029948332629507732`}, {-1.270075015315565, 
          0.02836144737952641}, {-1.2737351389203686`, 
          0.02678365268429606}, {-1.2775197937519045`, 
          0.025218287150184128`}, {-1.2814293933846885`, 
          0.02366870544421342}, {-1.285464279165918, 
          0.022138276895132772`}, {-1.289624719876597, 
          0.02063038408728084}, {-1.2939109114185072`, 
          0.019148421447698342`}, {-1.2983229765271467`, 
          0.01769579382694633}, {-1.3028609645107572`, 
          0.016275915074090402`}, {-1.3075248510155446`, 
          0.014892206606312741`}, {-1.312314537817196, 
          0.013548095973615792`}, {-1.3172298526387862`, 
          0.012247015419083246`}, {-1.322270548995155, 
          0.010992400435165577`}, {-1.327436306063838, 
          0.00978768831645895}, {-1.3327267285826143`, 
          0.008636316709447676}, {-1.3381413467737344`, 
          0.007541722159681663}, {-1.3436796162948779`, 
          0.0065073386568613965`}, {-1.34934091821689, 
          0.005536596178303978}, {-1.3551245590283292`, 
          0.0046329192312645545`}, {-1.3610297706668522`, 
          0.003799725394588215}, {-1.367055710577463, 
          0.003040423860167941}, {-1.3732014617976305`, 
          0.002358413974684651}, {-1.3794660330692792`, 
          0.00175708378210564}, {-1.385848358977654, 
          0.0012398085674178777`}, {-1.3923473001170357`, 
          0.0008099494020726023}, {-1.398961643283296, 
          0.0004708516916175473}, {-1.406144222619559, 
          0.00021031225587999969`}, {-1.413554883601666, 
          0.000050270067591080924`}, {-2.2275264588605035`, 
           0}, {-2.2275264588605035`, 0.}, {-2.226778818785235, 
          0.016562087318832297`}, {-2.2245240237876267`, 
          0.051858217785779606`}, {-2.221401977586004, 
          0.08671801400284965}, {-2.2174344169630595`, 
          0.12111218014518921`}, {-2.2126442129613957`, 
          0.1550122774857072}, {-2.2070553402787363`, 
          0.18839076838343466`}, {-2.20069284502541, 
          0.22122105923695135`}, {-2.193582810877922, 
          0.2534775423446123}, {-2.1857523236644165`, 
          0.2851356366143848}, {-2.177229434419805, 
          0.3161718270672522}, {-2.1680431209502307`, 
          0.34656370307934997`}, {-2.158223247948455, 
          0.3762899953092721}, {-2.1478005257035693`, 
          0.4053306112583223}, {-2.1368064674502505`, 
          0.433666669412881}, {-2.125273345404538, 
          0.46128053191951573`}, {-2.1132341455348063`, 
          0.488155835744978}, {-2.1007225211182936`, 
          0.5142775222748028}, {-2.087772745135142, 
          0.5396318653058545}, {-2.0744196615534736`, 
          0.5642064973898445}, {-2.060698635560539, 
          0.5879904344865842}, {-2.0466455027964265`, 
          0.6109740988875171}, {-2.0322965176482186`, 
          0.633149340371914}, {-2.017688300663814, 
          0.6545094555599938}, {-2.0028577851459275`, 
          0.6750492054291635}, {-1.987842162987986, 
          0.6947648309615369}, {-1.9726814269605326`, 
          0.7136508981032055}, {-1.957450991769296, 
          0.731662322793316}, {-1.9421991235397567`, 
          0.748792495552475}, {-1.9269606024142123`, 
          0.7650523754383158}, {-1.911769627125311, 
          0.780454115453369}, {-1.8966597768986881`, 
          0.7950110398039961}, {-1.8816639741427468`, 
          0.808737619997373}, {-1.8668144479599484`, 
          0.8216494498020146}, {-1.8517349056071764`, 
          0.834092528316528}, {-1.8344565141786922`, 
          0.8476307429841015}, {-1.8170997087010683`, 
          0.8605292060035924}, {-1.799685718636366, 
          0.8727928624663366}, {-1.7822354667372662`, 
          0.8844273199469717}, {-1.7647695491743782`, 
          0.8954388359889434}, {-1.7473082161045403`, 
          0.9058343050101234}, {-1.7298713526966911`, 
          0.915621244642947}, {-1.7124784606314394`, 
          0.9248077815239432}, {-1.6951486400900015`, 
          0.9334026365479858}, {-1.6779005722476972`, 
          0.9414151096030314}, {-1.660752502286706, 
          0.9488550638015343}, {-1.6437222229422959`, 
          0.9557329092251386}, {-1.6268270585962146`, 
          0.9620595861996474}, {-1.6100838499304209`, 
          0.9678465481176384}, {-1.5935089391537998`, 
          0.9731057438264732}, {-1.5771181558139633`, 
          0.9778495995997846}, {-1.5609268032056878`, 
          0.9820910007108642}, {-1.54494964538698, 
          0.9858432726266891}, {-1.5292008948131945`, 
          0.9891201618416232}, {-1.513694200599049, 
          0.9919358163701126}, {-1.4984426374178013`, 
          0.9943047659179616}, {-1.4834586950462574`, 
          0.9962419017520215}, {-1.4687542685636858`, 
          0.997762456288358}, {-1.4543406492121078`, 
          0.9988819824191736}, {-1.4402285159248214`, 0.9996163325989604}, {
          0.19311838528487416`, 1}, {0.20588049050780868`, 
          0.9998371021345642}, {0.2192296636403373, 0.9993215654426753}, {
          0.2334833544817059, 0.998409999760843}, {0.2480336396227507, 
          0.9971058467423422}, {0.26286955423838015`, 0.9953933906899533}, {
          0.2779795250526531, 0.9932572252276954}, {0.2933513791219686, 
          0.9906822741052125}, {0.30897235328337636`, 0.9876538117518396}, {
          0.3248291042608626, 0.9841574835599668}, {0.3409077194218601, 
          0.9801793258775161}, {0.35719372817562994`, 0.9757057856895764}, {
          0.3736721140045674, 0.970723739969473}, {0.3903273271188975, 
          0.9652205146798088}, {0.4071432977246433, 0.959183903404288}, {
          0.4241034498941795, 0.9526021855914221}, {0.4411907160281173, 
          0.9454641443915238}, {0.4583875518967129, 0.937759084068725}, {
          0.47567595224844217`, 0.9294768469700844}, {0.4930374669728525, 
          0.9206078300342161}, {0.5104532178042704, 0.9111430008222366}, {
          0.5279039155524319, 0.9010739130542164}, {0.5453698778455953, 
          0.8903927216347229}, {0.5628310473712049, 0.8790921971514634}, {
          0.5802670105986886, 0.8671657398314587}, {0.5976570169685093, 
          0.8546073929396361}, {0.6149799985311277, 0.8414118556051765}, {
          0.6314182808508729, 0.8282253766914024}, {0.6461766128290161, 
          0.8157424492007895}, {0.6610981587900323, 0.8024535614782687}, {
          0.676151075050036, 0.7883425302944325}, {0.6913028054558849, 
          0.7733942808343234}, {0.7065201174207641, 0.7575948723338161}, {
          0.721769138799335, 0.740931522593583}, {0.7370153955684994, 
          0.7233926313446152}, {0.7522232021019651, 0.7049686061727517}, {
          0.7673224743481131, 0.6856947006839664}, {0.7822566151866801, 
          0.6655952729083485}, {0.7969883169142729, 0.6446732846774187}, {
          0.8114805011649897, 0.622933185417566}, {0.8256963734541855, 
          0.6003808975141803}, {0.8395994769976157, 0.5770237997908648}, {
          0.8531537457436141, 0.5528707091344943}, {0.8663235565571386, 
          0.5279318602988776}, {0.8790737804957698, 0.5022188839217362}, {
          0.8913698331190544, 0.47574478279161564`}, {0.9031777237739482, 
          0.44852390640320844`}, {0.9144641038005427, 0.42057192384137776`}, {
          0.9251963136037343, 0.39190579503593526`}, {0.9353424285380356, 
          0.36254374043093585`}, {0.944871303554305, 0.33250520911390946`}, {
          0.9537526165588203, 0.3018108454520528}, {0.9619569104367979, 
          0.270482454283951}, {0.9694556336941986, 0.23854296471688527`}, {
          0.9762211796734368, 0.2060163925812137}, {0.9822269243004318, 
          0.17292780159468057`}, {0.9874472623223037, 0.1393032632908148}, {
          0.9918576419969158, 0.10516981576682403`}, {0.9954345981974063, 
          0.07055542130756808}, {0.9981557838968255, 0.03548892294331121}, {
          1., 0.}, {0.19311838528487416`, 0}, {0.1874409947124228, 
          0.00003223380273019824}, {0.18176433615552234`, 
          0.00012893105484863916`}, {0.17608914153534122`, 
          0.0002900792886747254}, {0.17072035228968882`, 
          0.0005027722156384899}, {0.1656532713889946, 
          0.0007618524484453913}, {0.16065380121966927`, 
          0.0010744279966994235`}, {0.15572249501578242`, 
          0.0014389973736303092`}, {0.1508598806371257, 
          0.001854053520359627}, {0.14606646051507272`, 
          0.0023180841884660125`}, {0.14134271160385464`, 
          0.0028295723230492846`}, {0.13668908533725474`, 
          0.003386996446219851}, {0.13210600759072597`, 
          0.00398883104093973}, {0.12759387864893362`, 
          0.004633546935141488}, {0.12315307317872416`, 
          0.0053196116860514215`}, {0.11878394020752048`, 
          0.006045489964643271}, {0.11448680310714347`, 
          0.006809643940148828}, {0.11026195958305766`, 
          0.007610533664551798}, {0.10610968166903861`, 
          0.008446617456991325}, {0.10203021572725847`, 
          0.009316352288001662}, {0.09802378245378514, 0.01021819416351454}, {
          0.0940905768894895, 0.011150598508550835`}, {0.09023076843635428, 
          0.012112020550528296`}, {0.08644450087917692, 
          0.01310091570211215}, {0.08273189241265845, 
          0.014115739943535523`}, {0.0790930356738685, 
          0.015154950204316786`}, {0.07552799778007638, 
          0.01621700474430108}, {0.07203682037193698, 0.01730036353395334}, {
          0.06861951966201911, 0.018403488633830487`}, {0.06527608648866302, 
          0.019524844573160435`}, {0.06200648637515322, 
          0.020662898727455924`}, {0.05881065959419109, 
          0.021816121695091298`}, {0.055688521237651674`, 
          0.022982987672770593`}, {0.05263996129160721, 
          0.02416197482981559}, {0.04966484471659989, 0.0253515656812026}, {
          0.046763011533144626`, 0.026550247459277147`}, {0.04393427691244225,
           0.0277565124840759}, {0.04117843127228228, 0.02896885853218551}, {
          0.038495240378113714`, 0.0301857892040683}, {0.035884445449261136`, 
          0.031405814289785054`}, {0.033345763270262736`, 
          0.032627450133045466`}, {0.030878886307305824`, 
          0.033849219993517185`}, {0.02848348282973449, 
          0.03506965440732461}, {0.02615919703660319, 
          0.036287291545669134`}, {0.023905649188249174`, 
          0.037500677571502695`}, {0.021722435742855702`, 
          0.03870836699418697}, {0.019609129497977183`, 
          0.03990892302207102}, {0.017565279736996415`, 
          0.04110091791292033}, {0.015590412380483283`, 
          0.04228293332213097}, {0.013684030142423368`, 0.0434535606486626}, {
          0.01184561269128407, 0.04461140137862486}, {0.010074616815884962`, 
          0.04575506742645193}, {0.008370476596038278, 0.0468831814736004}, {
          0.006732603577924528, 0.04799437730470638}, {0.005160386954167458, 
          0.04908730014113797}, {0.003653193748571674, 0.05016060697187968}, {
          0.0022103690054854695`, 0.051212966881686264`}, {
          0.000831235983750525, 0.05224306137644338}, {-0.0004849036448006258,
           0.0532495847056735}, {-0.0017387695923393124`, 
          0.05423124418212578}, {-0.002931102747568361, 
          0.05518676049838907}}]}},
      DisplayFunction->Identity,
      ImagePadding->{{0., 0.}, {0., 0.}},
      PlotRange->{{-2.5275264588605033`, 1.3}, {-1.5, 2.5}}], {381.78, -55.41437852349805},
      ImageScaled[{0.5, 0.5}], {101., 105.55119718761533},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}]}, {}},
  ImageSize->404,
  PlotRange->{{0, 436.32}, {-110.8287570469961, 0}},
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{
  3.938386360987836*^9, {3.938386417994253*^9, 3.9383864830885773`*^9}, {
   3.938386535115519*^9, 3.938386560759602*^9}, {3.938386641682934*^9, 
   3.938386708448778*^9}, {3.9383868940570307`*^9, 3.9383869113324337`*^9}, 
   3.9387205953264313`*^9, 3.939022471399598*^9, 3.939498556002901*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"2fdbc199-22b1-4c8a-acf9-26752906a6fc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"save", "[", "gerverHallwayMovement", "]"}]], "Input",
 CellChangeTimes->{3.938386697168315*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"211b4ad1-5ad4-48fc-a353-c4a833e099a6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gerverPOVChange", " ", "=", " ", 
  RowBox[{"GraphicsGrid", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Table", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Graphics", "[", 
         RowBox[{
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"hallway", "[", "4", "]"}], ",", "\[IndentingNewLine]", 
            RowBox[{"SofaTransform", "[", 
             RowBox[{"gerver", ",", "t"}], "]"}], ","}], 
           "\[IndentingNewLine]", "}"}], ",", 
          RowBox[{"PlotRange", "->", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "3"}], ",", "1.3"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "3"}], ",", "1.3"}], "}"}]}], "}"}]}]}], "]"}], 
        ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", 
          RowBox[{"Pi", "/", "2"}], ",", 
          RowBox[{"Pi", "/", "6"}]}], "}"}]}], "]"}], ",", " ", 
      RowBox[{"Table", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Graphics", "[", 
         RowBox[{
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"HallwayTransform", "[", 
             RowBox[{"gerver", ",", "t", ",", 
              RowBox[{"hallway", "[", "4", "]"}]}], "]"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"sofa", "/.", "gerver"}]}], "\[IndentingNewLine]", "}"}], 
          ",", 
          RowBox[{"PlotRange", "->", "plotRange"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", 
          RowBox[{"Pi", "/", "2"}], ",", 
          RowBox[{"Pi", "/", "6"}]}], "}"}]}], "]"}]}], "}"}], ",", " ", 
    RowBox[{"ImageSize", "->", "width"}]}], "]"}]}]], "Code",
 CellChangeTimes->{{3.9394985641200447`*^9, 3.939498590212947*^9}, {
  3.939498621189817*^9, 3.9394986691785803`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"f1db9d4e-5756-462f-b75d-2651710c249e"],

Cell[BoxData[
 GraphicsBox[{{}, {{InsetBox[
      GraphicsBox[{{
         {GrayLevel[0.75], EdgeForm[None], 
          PolygonBox[{{-4, 0}, {0, 0}, {0, -4}, {1, -4}, {1, 1}, {-4, 1}}]}, 
         {GrayLevel[0], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
          LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}}, 
        GeometricTransformationBox[GeometricTransformationBox[
          {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
           PolygonBox[{{-0.002931102747568361, 
             0.05518676049838907}, {-0.0075077211477384, 
             0.09053224433819837}, {-0.013606412660485952`, 
             0.1253351796409147}, {-0.02120120315269523, 
             0.15953289495971165`}, {-0.030263707684347576`, 
             0.19306373142378394`}, {-0.040763166503033424`, 
             0.22586713013002274`}, {-0.05266648405966139, 
             0.2578837183204711}, {-0.06593827100576961, 
             0.28905539424496024`}, {-0.08054088912959365, 
             0.3193254106095894}, {-0.09643449918483407, 
             0.34863845651307224`}, {-0.11357711156289788`, 
             0.3769407377744405}, {-0.1319246397562651, 
             0.4041800555571583}, {-0.15143095655755753`, 
             0.43030588319636326`}, {-0.17204795293586453`, 
             0.45526944113771095`}, {-0.19372559952891225`, 
             0.4790237698981564}, {-0.21641201068675506`, 
             0.5015238009609528}, {-0.2400535109998163, 
             0.522726425519191}, {-0.26459470424132275`, 
             0.5425905609843353}, {-0.28997854465145556`, 
             0.5610772151784293}, {-0.3161464104878934, 
             0.5781495481309521}, {-0.34303817976484235`, 
             0.5937729314036967}, {-0.370592308100146, 
             0.6079150048695116}, {-0.3987459085876401, 
             0.6205457308733012}, {-0.4274348336095711, 
             0.6316374457063071}, {-0.4565937585016293, 
             0.6411649083273959}, {-0.48615626698096903`, 
             0.6491053462678579}, {-0.5160358229611974, 
             0.6554156021434079}, {-0.5461316059131602, 
             0.6600426635877341}, {-0.5763764300476724, 
             0.6629794331345903}, {-0.6067035922391745, 
             0.6642219172844704}, {-0.6370462979339245, 
             0.6637684267295264}, {-0.6673377353194726, 
             0.6616195780275219}, {-0.6975111495100281, 
             0.6577782929908836}, {-0.727499916679408, 
             0.6522497957913859}, {-0.7572246746503857, 
             0.645057960820489}, {-0.7865796945555036, 
             0.63626619093454}, {-0.8154954846739376, 
             0.6258992640285892}, {-0.8439062017278565, 
             0.6139812781607924}, {-0.8717471399538075, 
             0.6005387757685603}, {-0.8989548155992705, 
             0.5856006962499344}, {-0.9254670496080297, 
             0.5691983257620765}, {-0.9512230484058931, 
             0.5513652443018654}, {-0.976163482700509, 
             0.5321372701363265}, {-1.0002305642113472`, 
             0.51155240165329}, {-1.0233681202482943`, 
             0.4896507567052537}, {-1.045521666059788, 
             0.46647450952194436`}, {-1.0666384748739537`, 
             0.4420678252694908}, {-1.0866676455588282`, 
             0.41647679233647555`}, {-1.1055601678304374`, 
             0.389749352429386}, {-1.1232689849402542`, 
             0.36193522856216287`}, {-1.1397490537763817`, 
             0.33308585102662447`}, {-1.1549574023156846`, 
             0.3032542814325403}, {-1.1688531843670402`, 
             0.2724951349080245}, {-1.1813977315488688`, 
             0.24086450055272687`}, {-1.192554602447161, 
             0.208419860238005}, {-1.2022896289033165`, 
             0.17522000584987357`}, {-1.2105709593842584`, 
             0.1413249550720373}, {-1.2173690993904753`, 
             0.10679586580772375`}, {-1.2226569488608843`, 
             0.07169494934034183}, {-1.224595356112935, 
             0.05518676049838907}, {-1.226164284520757, 
             0.05393398196390663}, {-1.227838485878468, 
             0.052637306541543444`}, {-1.2296195873906839`, 
             0.051299594902786044`}, {-1.2315091543658316`, 
             0.04992374603163245}, {-1.2335086894420904`, 
             0.048512696014961686`}, {-1.2356196318356432`, 
             0.04706941681843678}, {-1.2378433566114944`, 
             0.045596915048337586`}, {-1.2401811739771011`, 
             0.04409823069972405}, {-1.2426343285990682`, 
             0.042576435891334995`}, {-1.2452039989431383`, 
             0.04103463358763164}, {-1.2478912966377111`, 
             0.039475956308399146`}, {-1.2506972658611129`, 
             0.03790356482632364}, {-1.25362288275283, 
             0.03632064685296571}, {-1.2566690548489214`, 
             0.03473041571355542}, {-1.2598366205418015`, 
             0.03313610901103731}, {-1.2631263485645952`, 
             0.031540987279797435`}, {-1.266538937500247, 
             0.029948332629507732`}, {-1.270075015315565, 
             0.02836144737952641}, {-1.2737351389203686`, 
             0.02678365268429606}, {-1.2775197937519045`, 
             0.025218287150184128`}, {-1.2814293933846885`, 
             0.02366870544421342}, {-1.285464279165918, 
             0.022138276895132772`}, {-1.289624719876597, 
             0.02063038408728084}, {-1.2939109114185072`, 
             0.019148421447698342`}, {-1.2983229765271467`, 
             0.01769579382694633}, {-1.3028609645107572`, 
             0.016275915074090402`}, {-1.3075248510155446`, 
             0.014892206606312741`}, {-1.312314537817196, 
             0.013548095973615792`}, {-1.3172298526387862`, 
             0.012247015419083246`}, {-1.322270548995155, 
             0.010992400435165577`}, {-1.327436306063838, 
             0.00978768831645895}, {-1.3327267285826143`, 
             0.008636316709447676}, {-1.3381413467737344`, 
             0.007541722159681663}, {-1.3436796162948779`, 
             0.0065073386568613965`}, {-1.34934091821689, 
             0.005536596178303978}, {-1.3551245590283292`, 
             0.0046329192312645545`}, {-1.3610297706668522`, 
             0.003799725394588215}, {-1.367055710577463, 
             0.003040423860167941}, {-1.3732014617976305`, 
             0.002358413974684651}, {-1.3794660330692792`, 
             0.00175708378210564}, {-1.385848358977654, 
             0.0012398085674178777`}, {-1.3923473001170357`, 
             0.0008099494020726023}, {-1.398961643283296, 
             0.0004708516916175473}, {-1.406144222619559, 
             0.00021031225587999969`}, {-1.413554883601666, 
             0.000050270067591080924`}, {-2.2275264588605035`, 
              0}, {-2.2275264588605035`, 0.}, {-2.226778818785235, 
             0.016562087318832297`}, {-2.2245240237876267`, 
             0.051858217785779606`}, {-2.221401977586004, 
             0.08671801400284965}, {-2.2174344169630595`, 
             0.12111218014518921`}, {-2.2126442129613957`, 
             0.1550122774857072}, {-2.2070553402787363`, 
             0.18839076838343466`}, {-2.20069284502541, 
             0.22122105923695135`}, {-2.193582810877922, 
             0.2534775423446123}, {-2.1857523236644165`, 
             0.2851356366143848}, {-2.177229434419805, 
             0.3161718270672522}, {-2.1680431209502307`, 
             0.34656370307934997`}, {-2.158223247948455, 
             0.3762899953092721}, {-2.1478005257035693`, 
             0.4053306112583223}, {-2.1368064674502505`, 
             0.433666669412881}, {-2.125273345404538, 
             0.46128053191951573`}, {-2.1132341455348063`, 
             0.488155835744978}, {-2.1007225211182936`, 
             0.5142775222748028}, {-2.087772745135142, 
             0.5396318653058545}, {-2.0744196615534736`, 
             0.5642064973898445}, {-2.060698635560539, 
             0.5879904344865842}, {-2.0466455027964265`, 
             0.6109740988875171}, {-2.0322965176482186`, 
             0.633149340371914}, {-2.017688300663814, 
             0.6545094555599938}, {-2.0028577851459275`, 
             0.6750492054291635}, {-1.987842162987986, 
             0.6947648309615369}, {-1.9726814269605326`, 
             0.7136508981032055}, {-1.957450991769296, 
             0.731662322793316}, {-1.9421991235397567`, 
             0.748792495552475}, {-1.9269606024142123`, 
             0.7650523754383158}, {-1.911769627125311, 
             0.780454115453369}, {-1.8966597768986881`, 
             0.7950110398039961}, {-1.8816639741427468`, 
             0.808737619997373}, {-1.8668144479599484`, 
             0.8216494498020146}, {-1.8517349056071764`, 
             0.834092528316528}, {-1.8344565141786922`, 
             0.8476307429841015}, {-1.8170997087010683`, 
             0.8605292060035924}, {-1.799685718636366, 
             0.8727928624663366}, {-1.7822354667372662`, 
             0.8844273199469717}, {-1.7647695491743782`, 
             0.8954388359889434}, {-1.7473082161045403`, 
             0.9058343050101234}, {-1.7298713526966911`, 
             0.915621244642947}, {-1.7124784606314394`, 
             0.9248077815239432}, {-1.6951486400900015`, 
             0.9334026365479858}, {-1.6779005722476972`, 
             0.9414151096030314}, {-1.660752502286706, 
             0.9488550638015343}, {-1.6437222229422959`, 
             0.9557329092251386}, {-1.6268270585962146`, 
             0.9620595861996474}, {-1.6100838499304209`, 
             0.9678465481176384}, {-1.5935089391537998`, 
             0.9731057438264732}, {-1.5771181558139633`, 
             0.9778495995997846}, {-1.5609268032056878`, 
             0.9820910007108642}, {-1.54494964538698, 
             0.9858432726266891}, {-1.5292008948131945`, 
             0.9891201618416232}, {-1.513694200599049, 
             0.9919358163701126}, {-1.4984426374178013`, 
             0.9943047659179616}, {-1.4834586950462574`, 
             0.9962419017520215}, {-1.4687542685636858`, 
             0.997762456288358}, {-1.4543406492121078`, 
             0.9988819824191736}, {-1.4402285159248214`, 
             0.9996163325989604}, {0.19311838528487416`, 1}, {
             0.20588049050780868`, 0.9998371021345642}, {0.2192296636403373, 
             0.9993215654426753}, {0.2334833544817059, 0.998409999760843}, {
             0.2480336396227507, 0.9971058467423422}, {0.26286955423838015`, 
             0.9953933906899533}, {0.2779795250526531, 0.9932572252276954}, {
             0.2933513791219686, 0.9906822741052125}, {0.30897235328337636`, 
             0.9876538117518396}, {0.3248291042608626, 0.9841574835599668}, {
             0.3409077194218601, 0.9801793258775161}, {0.35719372817562994`, 
             0.9757057856895764}, {0.3736721140045674, 0.970723739969473}, {
             0.3903273271188975, 0.9652205146798088}, {0.4071432977246433, 
             0.959183903404288}, {0.4241034498941795, 0.9526021855914221}, {
             0.4411907160281173, 0.9454641443915238}, {0.4583875518967129, 
             0.937759084068725}, {0.47567595224844217`, 0.9294768469700844}, {
             0.4930374669728525, 0.9206078300342161}, {0.5104532178042704, 
             0.9111430008222366}, {0.5279039155524319, 0.9010739130542164}, {
             0.5453698778455953, 0.8903927216347229}, {0.5628310473712049, 
             0.8790921971514634}, {0.5802670105986886, 0.8671657398314587}, {
             0.5976570169685093, 0.8546073929396361}, {0.6149799985311277, 
             0.8414118556051765}, {0.6314182808508729, 0.8282253766914024}, {
             0.6461766128290161, 0.8157424492007895}, {0.6610981587900323, 
             0.8024535614782687}, {0.676151075050036, 0.7883425302944325}, {
             0.6913028054558849, 0.7733942808343234}, {0.7065201174207641, 
             0.7575948723338161}, {0.721769138799335, 0.740931522593583}, {
             0.7370153955684994, 0.7233926313446152}, {0.7522232021019651, 
             0.7049686061727517}, {0.7673224743481131, 0.6856947006839664}, {
             0.7822566151866801, 0.6655952729083485}, {0.7969883169142729, 
             0.6446732846774187}, {0.8114805011649897, 0.622933185417566}, {
             0.8256963734541855, 0.6003808975141803}, {0.8395994769976157, 
             0.5770237997908648}, {0.8531537457436141, 0.5528707091344943}, {
             0.8663235565571386, 0.5279318602988776}, {0.8790737804957698, 
             0.5022188839217362}, {0.8913698331190544, 
             0.47574478279161564`}, {0.9031777237739482, 
             0.44852390640320844`}, {0.9144641038005427, 
             0.42057192384137776`}, {0.9251963136037343, 
             0.39190579503593526`}, {0.9353424285380356, 
             0.36254374043093585`}, {0.944871303554305, 
             0.33250520911390946`}, {0.9537526165588203, 
             0.3018108454520528}, {0.9619569104367979, 0.270482454283951}, {
             0.9694556336941986, 0.23854296471688527`}, {0.9762211796734368, 
             0.2060163925812137}, {0.9822269243004318, 
             0.17292780159468057`}, {0.9874472623223037, 
             0.1393032632908148}, {0.9918576419969158, 
             0.10516981576682403`}, {0.9954345981974063, 
             0.07055542130756808}, {0.9981557838968255, 
             0.03548892294331121}, {1., 0.}, {0.19311838528487416`, 0}, {
             0.1874409947124228, 0.00003223380273019824}, {
             0.18176433615552234`, 0.00012893105484863916`}, {
             0.17608914153534122`, 0.0002900792886747254}, {
             0.17072035228968882`, 0.0005027722156384899}, {
             0.1656532713889946, 0.0007618524484453913}, {
             0.16065380121966927`, 0.0010744279966994235`}, {
             0.15572249501578242`, 0.0014389973736303092`}, {
             0.1508598806371257, 0.001854053520359627}, {0.14606646051507272`,
              0.0023180841884660125`}, {0.14134271160385464`, 
             0.0028295723230492846`}, {0.13668908533725474`, 
             0.003386996446219851}, {0.13210600759072597`, 
             0.00398883104093973}, {0.12759387864893362`, 
             0.004633546935141488}, {0.12315307317872416`, 
             0.0053196116860514215`}, {0.11878394020752048`, 
             0.006045489964643271}, {0.11448680310714347`, 
             0.006809643940148828}, {0.11026195958305766`, 
             0.007610533664551798}, {0.10610968166903861`, 
             0.008446617456991325}, {0.10203021572725847`, 
             0.009316352288001662}, {0.09802378245378514, 
             0.01021819416351454}, {0.0940905768894895, 
             0.011150598508550835`}, {0.09023076843635428, 
             0.012112020550528296`}, {0.08644450087917692, 
             0.01310091570211215}, {0.08273189241265845, 
             0.014115739943535523`}, {0.0790930356738685, 
             0.015154950204316786`}, {0.07552799778007638, 
             0.01621700474430108}, {0.07203682037193698, 
             0.01730036353395334}, {0.06861951966201911, 
             0.018403488633830487`}, {0.06527608648866302, 
             0.019524844573160435`}, {0.06200648637515322, 
             0.020662898727455924`}, {0.05881065959419109, 
             0.021816121695091298`}, {0.055688521237651674`, 
             0.022982987672770593`}, {0.05263996129160721, 
             0.02416197482981559}, {0.04966484471659989, 
             0.0253515656812026}, {0.046763011533144626`, 
             0.026550247459277147`}, {0.04393427691244225, 
             0.0277565124840759}, {0.04117843127228228, 
             0.02896885853218551}, {0.038495240378113714`, 
             0.0301857892040683}, {0.035884445449261136`, 
             0.031405814289785054`}, {0.033345763270262736`, 
             0.032627450133045466`}, {0.030878886307305824`, 
             0.033849219993517185`}, {0.02848348282973449, 
             0.03506965440732461}, {0.02615919703660319, 
             0.036287291545669134`}, {0.023905649188249174`, 
             0.037500677571502695`}, {0.021722435742855702`, 
             0.03870836699418697}, {0.019609129497977183`, 
             0.03990892302207102}, {0.017565279736996415`, 
             0.04110091791292033}, {0.015590412380483283`, 
             0.04228293332213097}, {0.013684030142423368`, 
             0.0434535606486626}, {0.01184561269128407, 
             0.04461140137862486}, {0.010074616815884962`, 
             0.04575506742645193}, {0.008370476596038278, 
             0.0468831814736004}, {0.006732603577924528, 
             0.04799437730470638}, {0.005160386954167458, 
             0.04908730014113797}, {0.003653193748571674, 
             0.05016060697187968}, {0.0022103690054854695`, 
             0.051212966881686264`}, {0.000831235983750525, 
             0.05224306137644338}, {-0.0004849036448006258, 
             0.0532495847056735}, {-0.0017387695923393124`, 
             0.05423124418212578}, {-0.002931102747568361, 
             0.05518676049838907}}]}, {0., 0}], {{{1, 0}, {0, 1}}, {0, 0}}]},
       DisplayFunction->Identity,
       ImagePadding->{{0., 0.}, {0., 0.}},
       PlotRange->{{-3, 1.3}, {-3, 1.3}}], {194.4, -196.32589039614925}, 
      ImageScaled[{0.5, 0.5}], {360.00000000000006, 368.1110444927798},
      BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
     InsetBox[
      GraphicsBox[{{
         {GrayLevel[0.75], EdgeForm[None], 
          PolygonBox[{{-4, 0}, {0, 0}, {0, -4}, {1, -4}, {1, 1}, {-4, 1}}]}, 
         {GrayLevel[0], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
          LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}}, 
        GeometricTransformationBox[GeometricTransformationBox[
          {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
           PolygonBox[{{-0.002931102747568361, 
             0.05518676049838907}, {-0.0075077211477384, 
             0.09053224433819837}, {-0.013606412660485952`, 
             0.1253351796409147}, {-0.02120120315269523, 
             0.15953289495971165`}, {-0.030263707684347576`, 
             0.19306373142378394`}, {-0.040763166503033424`, 
             0.22586713013002274`}, {-0.05266648405966139, 
             0.2578837183204711}, {-0.06593827100576961, 
             0.28905539424496024`}, {-0.08054088912959365, 
             0.3193254106095894}, {-0.09643449918483407, 
             0.34863845651307224`}, {-0.11357711156289788`, 
             0.3769407377744405}, {-0.1319246397562651, 
             0.4041800555571583}, {-0.15143095655755753`, 
             0.43030588319636326`}, {-0.17204795293586453`, 
             0.45526944113771095`}, {-0.19372559952891225`, 
             0.4790237698981564}, {-0.21641201068675506`, 
             0.5015238009609528}, {-0.2400535109998163, 
             0.522726425519191}, {-0.26459470424132275`, 
             0.5425905609843353}, {-0.28997854465145556`, 
             0.5610772151784293}, {-0.3161464104878934, 
             0.5781495481309521}, {-0.34303817976484235`, 
             0.5937729314036967}, {-0.370592308100146, 
             0.6079150048695116}, {-0.3987459085876401, 
             0.6205457308733012}, {-0.4274348336095711, 
             0.6316374457063071}, {-0.4565937585016293, 
             0.6411649083273959}, {-0.48615626698096903`, 
             0.6491053462678579}, {-0.5160358229611974, 
             0.6554156021434079}, {-0.5461316059131602, 
             0.6600426635877341}, {-0.5763764300476724, 
             0.6629794331345903}, {-0.6067035922391745, 
             0.6642219172844704}, {-0.6370462979339245, 
             0.6637684267295264}, {-0.6673377353194726, 
             0.6616195780275219}, {-0.6975111495100281, 
             0.6577782929908836}, {-0.727499916679408, 
             0.6522497957913859}, {-0.7572246746503857, 
             0.645057960820489}, {-0.7865796945555036, 
             0.63626619093454}, {-0.8154954846739376, 
             0.6258992640285892}, {-0.8439062017278565, 
             0.6139812781607924}, {-0.8717471399538075, 
             0.6005387757685603}, {-0.8989548155992705, 
             0.5856006962499344}, {-0.9254670496080297, 
             0.5691983257620765}, {-0.9512230484058931, 
             0.5513652443018654}, {-0.976163482700509, 
             0.5321372701363265}, {-1.0002305642113472`, 
             0.51155240165329}, {-1.0233681202482943`, 
             0.4896507567052537}, {-1.045521666059788, 
             0.46647450952194436`}, {-1.0666384748739537`, 
             0.4420678252694908}, {-1.0866676455588282`, 
             0.41647679233647555`}, {-1.1055601678304374`, 
             0.389749352429386}, {-1.1232689849402542`, 
             0.36193522856216287`}, {-1.1397490537763817`, 
             0.33308585102662447`}, {-1.1549574023156846`, 
             0.3032542814325403}, {-1.1688531843670402`, 
             0.2724951349080245}, {-1.1813977315488688`, 
             0.24086450055272687`}, {-1.192554602447161, 
             0.208419860238005}, {-1.2022896289033165`, 
             0.17522000584987357`}, {-1.2105709593842584`, 
             0.1413249550720373}, {-1.2173690993904753`, 
             0.10679586580772375`}, {-1.2226569488608843`, 
             0.07169494934034183}, {-1.224595356112935, 
             0.05518676049838907}, {-1.226164284520757, 
             0.05393398196390663}, {-1.227838485878468, 
             0.052637306541543444`}, {-1.2296195873906839`, 
             0.051299594902786044`}, {-1.2315091543658316`, 
             0.04992374603163245}, {-1.2335086894420904`, 
             0.048512696014961686`}, {-1.2356196318356432`, 
             0.04706941681843678}, {-1.2378433566114944`, 
             0.045596915048337586`}, {-1.2401811739771011`, 
             0.04409823069972405}, {-1.2426343285990682`, 
             0.042576435891334995`}, {-1.2452039989431383`, 
             0.04103463358763164}, {-1.2478912966377111`, 
             0.039475956308399146`}, {-1.2506972658611129`, 
             0.03790356482632364}, {-1.25362288275283, 
             0.03632064685296571}, {-1.2566690548489214`, 
             0.03473041571355542}, {-1.2598366205418015`, 
             0.03313610901103731}, {-1.2631263485645952`, 
             0.031540987279797435`}, {-1.266538937500247, 
             0.029948332629507732`}, {-1.270075015315565, 
             0.02836144737952641}, {-1.2737351389203686`, 
             0.02678365268429606}, {-1.2775197937519045`, 
             0.025218287150184128`}, {-1.2814293933846885`, 
             0.02366870544421342}, {-1.285464279165918, 
             0.022138276895132772`}, {-1.289624719876597, 
             0.02063038408728084}, {-1.2939109114185072`, 
             0.019148421447698342`}, {-1.2983229765271467`, 
             0.01769579382694633}, {-1.3028609645107572`, 
             0.016275915074090402`}, {-1.3075248510155446`, 
             0.014892206606312741`}, {-1.312314537817196, 
             0.013548095973615792`}, {-1.3172298526387862`, 
             0.012247015419083246`}, {-1.322270548995155, 
             0.010992400435165577`}, {-1.327436306063838, 
             0.00978768831645895}, {-1.3327267285826143`, 
             0.008636316709447676}, {-1.3381413467737344`, 
             0.007541722159681663}, {-1.3436796162948779`, 
             0.0065073386568613965`}, {-1.34934091821689, 
             0.005536596178303978}, {-1.3551245590283292`, 
             0.0046329192312645545`}, {-1.3610297706668522`, 
             0.003799725394588215}, {-1.367055710577463, 
             0.003040423860167941}, {-1.3732014617976305`, 
             0.002358413974684651}, {-1.3794660330692792`, 
             0.00175708378210564}, {-1.385848358977654, 
             0.0012398085674178777`}, {-1.3923473001170357`, 
             0.0008099494020726023}, {-1.398961643283296, 
             0.0004708516916175473}, {-1.406144222619559, 
             0.00021031225587999969`}, {-1.413554883601666, 
             0.000050270067591080924`}, {-2.2275264588605035`, 
              0}, {-2.2275264588605035`, 0.}, {-2.226778818785235, 
             0.016562087318832297`}, {-2.2245240237876267`, 
             0.051858217785779606`}, {-2.221401977586004, 
             0.08671801400284965}, {-2.2174344169630595`, 
             0.12111218014518921`}, {-2.2126442129613957`, 
             0.1550122774857072}, {-2.2070553402787363`, 
             0.18839076838343466`}, {-2.20069284502541, 
             0.22122105923695135`}, {-2.193582810877922, 
             0.2534775423446123}, {-2.1857523236644165`, 
             0.2851356366143848}, {-2.177229434419805, 
             0.3161718270672522}, {-2.1680431209502307`, 
             0.34656370307934997`}, {-2.158223247948455, 
             0.3762899953092721}, {-2.1478005257035693`, 
             0.4053306112583223}, {-2.1368064674502505`, 
             0.433666669412881}, {-2.125273345404538, 
             0.46128053191951573`}, {-2.1132341455348063`, 
             0.488155835744978}, {-2.1007225211182936`, 
             0.5142775222748028}, {-2.087772745135142, 
             0.5396318653058545}, {-2.0744196615534736`, 
             0.5642064973898445}, {-2.060698635560539, 
             0.5879904344865842}, {-2.0466455027964265`, 
             0.6109740988875171}, {-2.0322965176482186`, 
             0.633149340371914}, {-2.017688300663814, 
             0.6545094555599938}, {-2.0028577851459275`, 
             0.6750492054291635}, {-1.987842162987986, 
             0.6947648309615369}, {-1.9726814269605326`, 
             0.7136508981032055}, {-1.957450991769296, 
             0.731662322793316}, {-1.9421991235397567`, 
             0.748792495552475}, {-1.9269606024142123`, 
             0.7650523754383158}, {-1.911769627125311, 
             0.780454115453369}, {-1.8966597768986881`, 
             0.7950110398039961}, {-1.8816639741427468`, 
             0.808737619997373}, {-1.8668144479599484`, 
             0.8216494498020146}, {-1.8517349056071764`, 
             0.834092528316528}, {-1.8344565141786922`, 
             0.8476307429841015}, {-1.8170997087010683`, 
             0.8605292060035924}, {-1.799685718636366, 
             0.8727928624663366}, {-1.7822354667372662`, 
             0.8844273199469717}, {-1.7647695491743782`, 
             0.8954388359889434}, {-1.7473082161045403`, 
             0.9058343050101234}, {-1.7298713526966911`, 
             0.915621244642947}, {-1.7124784606314394`, 
             0.9248077815239432}, {-1.6951486400900015`, 
             0.9334026365479858}, {-1.6779005722476972`, 
             0.9414151096030314}, {-1.660752502286706, 
             0.9488550638015343}, {-1.6437222229422959`, 
             0.9557329092251386}, {-1.6268270585962146`, 
             0.9620595861996474}, {-1.6100838499304209`, 
             0.9678465481176384}, {-1.5935089391537998`, 
             0.9731057438264732}, {-1.5771181558139633`, 
             0.9778495995997846}, {-1.5609268032056878`, 
             0.9820910007108642}, {-1.54494964538698, 
             0.9858432726266891}, {-1.5292008948131945`, 
             0.9891201618416232}, {-1.513694200599049, 
             0.9919358163701126}, {-1.4984426374178013`, 
             0.9943047659179616}, {-1.4834586950462574`, 
             0.9962419017520215}, {-1.4687542685636858`, 
             0.997762456288358}, {-1.4543406492121078`, 
             0.9988819824191736}, {-1.4402285159248214`, 
             0.9996163325989604}, {0.19311838528487416`, 1}, {
             0.20588049050780868`, 0.9998371021345642}, {0.2192296636403373, 
             0.9993215654426753}, {0.2334833544817059, 0.998409999760843}, {
             0.2480336396227507, 0.9971058467423422}, {0.26286955423838015`, 
             0.9953933906899533}, {0.2779795250526531, 0.9932572252276954}, {
             0.2933513791219686, 0.9906822741052125}, {0.30897235328337636`, 
             0.9876538117518396}, {0.3248291042608626, 0.9841574835599668}, {
             0.3409077194218601, 0.9801793258775161}, {0.35719372817562994`, 
             0.9757057856895764}, {0.3736721140045674, 0.970723739969473}, {
             0.3903273271188975, 0.9652205146798088}, {0.4071432977246433, 
             0.959183903404288}, {0.4241034498941795, 0.9526021855914221}, {
             0.4411907160281173, 0.9454641443915238}, {0.4583875518967129, 
             0.937759084068725}, {0.47567595224844217`, 0.9294768469700844}, {
             0.4930374669728525, 0.9206078300342161}, {0.5104532178042704, 
             0.9111430008222366}, {0.5279039155524319, 0.9010739130542164}, {
             0.5453698778455953, 0.8903927216347229}, {0.5628310473712049, 
             0.8790921971514634}, {0.5802670105986886, 0.8671657398314587}, {
             0.5976570169685093, 0.8546073929396361}, {0.6149799985311277, 
             0.8414118556051765}, {0.6314182808508729, 0.8282253766914024}, {
             0.6461766128290161, 0.8157424492007895}, {0.6610981587900323, 
             0.8024535614782687}, {0.676151075050036, 0.7883425302944325}, {
             0.6913028054558849, 0.7733942808343234}, {0.7065201174207641, 
             0.7575948723338161}, {0.721769138799335, 0.740931522593583}, {
             0.7370153955684994, 0.7233926313446152}, {0.7522232021019651, 
             0.7049686061727517}, {0.7673224743481131, 0.6856947006839664}, {
             0.7822566151866801, 0.6655952729083485}, {0.7969883169142729, 
             0.6446732846774187}, {0.8114805011649897, 0.622933185417566}, {
             0.8256963734541855, 0.6003808975141803}, {0.8395994769976157, 
             0.5770237997908648}, {0.8531537457436141, 0.5528707091344943}, {
             0.8663235565571386, 0.5279318602988776}, {0.8790737804957698, 
             0.5022188839217362}, {0.8913698331190544, 
             0.47574478279161564`}, {0.9031777237739482, 
             0.44852390640320844`}, {0.9144641038005427, 
             0.42057192384137776`}, {0.9251963136037343, 
             0.39190579503593526`}, {0.9353424285380356, 
             0.36254374043093585`}, {0.944871303554305, 
             0.33250520911390946`}, {0.9537526165588203, 
             0.3018108454520528}, {0.9619569104367979, 0.270482454283951}, {
             0.9694556336941986, 0.23854296471688527`}, {0.9762211796734368, 
             0.2060163925812137}, {0.9822269243004318, 
             0.17292780159468057`}, {0.9874472623223037, 
             0.1393032632908148}, {0.9918576419969158, 
             0.10516981576682403`}, {0.9954345981974063, 
             0.07055542130756808}, {0.9981557838968255, 
             0.03548892294331121}, {1., 0.}, {0.19311838528487416`, 0}, {
             0.1874409947124228, 0.00003223380273019824}, {
             0.18176433615552234`, 0.00012893105484863916`}, {
             0.17608914153534122`, 0.0002900792886747254}, {
             0.17072035228968882`, 0.0005027722156384899}, {
             0.1656532713889946, 0.0007618524484453913}, {
             0.16065380121966927`, 0.0010744279966994235`}, {
             0.15572249501578242`, 0.0014389973736303092`}, {
             0.1508598806371257, 0.001854053520359627}, {0.14606646051507272`,
              0.0023180841884660125`}, {0.14134271160385464`, 
             0.0028295723230492846`}, {0.13668908533725474`, 
             0.003386996446219851}, {0.13210600759072597`, 
             0.00398883104093973}, {0.12759387864893362`, 
             0.004633546935141488}, {0.12315307317872416`, 
             0.0053196116860514215`}, {0.11878394020752048`, 
             0.006045489964643271}, {0.11448680310714347`, 
             0.006809643940148828}, {0.11026195958305766`, 
             0.007610533664551798}, {0.10610968166903861`, 
             0.008446617456991325}, {0.10203021572725847`, 
             0.009316352288001662}, {0.09802378245378514, 
             0.01021819416351454}, {0.0940905768894895, 
             0.011150598508550835`}, {0.09023076843635428, 
             0.012112020550528296`}, {0.08644450087917692, 
             0.01310091570211215}, {0.08273189241265845, 
             0.014115739943535523`}, {0.0790930356738685, 
             0.015154950204316786`}, {0.07552799778007638, 
             0.01621700474430108}, {0.07203682037193698, 
             0.01730036353395334}, {0.06861951966201911, 
             0.018403488633830487`}, {0.06527608648866302, 
             0.019524844573160435`}, {0.06200648637515322, 
             0.020662898727455924`}, {0.05881065959419109, 
             0.021816121695091298`}, {0.055688521237651674`, 
             0.022982987672770593`}, {0.05263996129160721, 
             0.02416197482981559}, {0.04966484471659989, 
             0.0253515656812026}, {0.046763011533144626`, 
             0.026550247459277147`}, {0.04393427691244225, 
             0.0277565124840759}, {0.04117843127228228, 
             0.02896885853218551}, {0.038495240378113714`, 
             0.0301857892040683}, {0.035884445449261136`, 
             0.031405814289785054`}, {0.033345763270262736`, 
             0.032627450133045466`}, {0.030878886307305824`, 
             0.033849219993517185`}, {0.02848348282973449, 
             0.03506965440732461}, {0.02615919703660319, 
             0.036287291545669134`}, {0.023905649188249174`, 
             0.037500677571502695`}, {0.021722435742855702`, 
             0.03870836699418697}, {0.019609129497977183`, 
             0.03990892302207102}, {0.017565279736996415`, 
             0.04110091791292033}, {0.015590412380483283`, 
             0.04228293332213097}, {0.013684030142423368`, 
             0.0434535606486626}, {0.01184561269128407, 
             0.04461140137862486}, {0.010074616815884962`, 
             0.04575506742645193}, {0.008370476596038278, 
             0.0468831814736004}, {0.006732603577924528, 
             0.04799437730470638}, {0.005160386954167458, 
             0.04908730014113797}, {0.003653193748571674, 
             0.05016060697187968}, {0.0022103690054854695`, 
             0.051212966881686264`}, {0.000831235983750525, 
             0.05224306137644338}, {-0.0004849036448006258, 
             0.0532495847056735}, {-0.0017387695923393124`, 
             0.05423124418212578}, {-0.002931102747568361, 
             0.05518676049838907}}]}, {
          0.31553188159700846`, -0.5777703781515219}], {{{0.8660254037844386, 
          0.5}, {-0.5, 0.8660254037844386}}, {0, 0}}]},
       DisplayFunction->Identity,
       ImagePadding->{{0., 0.}, {0., 0.}},
       PlotRange->{{-3, 1.3}, {-3, 1.3}}], {583.2, -196.32589039614925}, 
      ImageScaled[{0.5, 0.5}], {360.00000000000006, 368.1110444927798},
      BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
     InsetBox[
      GraphicsBox[{{
         {GrayLevel[0.75], EdgeForm[None], 
          PolygonBox[{{-4, 0}, {0, 0}, {0, -4}, {1, -4}, {1, 1}, {-4, 1}}]}, 
         {GrayLevel[0], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
          LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}}, 
        GeometricTransformationBox[GeometricTransformationBox[
          {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
           PolygonBox[{{-0.002931102747568361, 
             0.05518676049838907}, {-0.0075077211477384, 
             0.09053224433819837}, {-0.013606412660485952`, 
             0.1253351796409147}, {-0.02120120315269523, 
             0.15953289495971165`}, {-0.030263707684347576`, 
             0.19306373142378394`}, {-0.040763166503033424`, 
             0.22586713013002274`}, {-0.05266648405966139, 
             0.2578837183204711}, {-0.06593827100576961, 
             0.28905539424496024`}, {-0.08054088912959365, 
             0.3193254106095894}, {-0.09643449918483407, 
             0.34863845651307224`}, {-0.11357711156289788`, 
             0.3769407377744405}, {-0.1319246397562651, 
             0.4041800555571583}, {-0.15143095655755753`, 
             0.43030588319636326`}, {-0.17204795293586453`, 
             0.45526944113771095`}, {-0.19372559952891225`, 
             0.4790237698981564}, {-0.21641201068675506`, 
             0.5015238009609528}, {-0.2400535109998163, 
             0.522726425519191}, {-0.26459470424132275`, 
             0.5425905609843353}, {-0.28997854465145556`, 
             0.5610772151784293}, {-0.3161464104878934, 
             0.5781495481309521}, {-0.34303817976484235`, 
             0.5937729314036967}, {-0.370592308100146, 
             0.6079150048695116}, {-0.3987459085876401, 
             0.6205457308733012}, {-0.4274348336095711, 
             0.6316374457063071}, {-0.4565937585016293, 
             0.6411649083273959}, {-0.48615626698096903`, 
             0.6491053462678579}, {-0.5160358229611974, 
             0.6554156021434079}, {-0.5461316059131602, 
             0.6600426635877341}, {-0.5763764300476724, 
             0.6629794331345903}, {-0.6067035922391745, 
             0.6642219172844704}, {-0.6370462979339245, 
             0.6637684267295264}, {-0.6673377353194726, 
             0.6616195780275219}, {-0.6975111495100281, 
             0.6577782929908836}, {-0.727499916679408, 
             0.6522497957913859}, {-0.7572246746503857, 
             0.645057960820489}, {-0.7865796945555036, 
             0.63626619093454}, {-0.8154954846739376, 
             0.6258992640285892}, {-0.8439062017278565, 
             0.6139812781607924}, {-0.8717471399538075, 
             0.6005387757685603}, {-0.8989548155992705, 
             0.5856006962499344}, {-0.9254670496080297, 
             0.5691983257620765}, {-0.9512230484058931, 
             0.5513652443018654}, {-0.976163482700509, 
             0.5321372701363265}, {-1.0002305642113472`, 
             0.51155240165329}, {-1.0233681202482943`, 
             0.4896507567052537}, {-1.045521666059788, 
             0.46647450952194436`}, {-1.0666384748739537`, 
             0.4420678252694908}, {-1.0866676455588282`, 
             0.41647679233647555`}, {-1.1055601678304374`, 
             0.389749352429386}, {-1.1232689849402542`, 
             0.36193522856216287`}, {-1.1397490537763817`, 
             0.33308585102662447`}, {-1.1549574023156846`, 
             0.3032542814325403}, {-1.1688531843670402`, 
             0.2724951349080245}, {-1.1813977315488688`, 
             0.24086450055272687`}, {-1.192554602447161, 
             0.208419860238005}, {-1.2022896289033165`, 
             0.17522000584987357`}, {-1.2105709593842584`, 
             0.1413249550720373}, {-1.2173690993904753`, 
             0.10679586580772375`}, {-1.2226569488608843`, 
             0.07169494934034183}, {-1.224595356112935, 
             0.05518676049838907}, {-1.226164284520757, 
             0.05393398196390663}, {-1.227838485878468, 
             0.052637306541543444`}, {-1.2296195873906839`, 
             0.051299594902786044`}, {-1.2315091543658316`, 
             0.04992374603163245}, {-1.2335086894420904`, 
             0.048512696014961686`}, {-1.2356196318356432`, 
             0.04706941681843678}, {-1.2378433566114944`, 
             0.045596915048337586`}, {-1.2401811739771011`, 
             0.04409823069972405}, {-1.2426343285990682`, 
             0.042576435891334995`}, {-1.2452039989431383`, 
             0.04103463358763164}, {-1.2478912966377111`, 
             0.039475956308399146`}, {-1.2506972658611129`, 
             0.03790356482632364}, {-1.25362288275283, 
             0.03632064685296571}, {-1.2566690548489214`, 
             0.03473041571355542}, {-1.2598366205418015`, 
             0.03313610901103731}, {-1.2631263485645952`, 
             0.031540987279797435`}, {-1.266538937500247, 
             0.029948332629507732`}, {-1.270075015315565, 
             0.02836144737952641}, {-1.2737351389203686`, 
             0.02678365268429606}, {-1.2775197937519045`, 
             0.025218287150184128`}, {-1.2814293933846885`, 
             0.02366870544421342}, {-1.285464279165918, 
             0.022138276895132772`}, {-1.289624719876597, 
             0.02063038408728084}, {-1.2939109114185072`, 
             0.019148421447698342`}, {-1.2983229765271467`, 
             0.01769579382694633}, {-1.3028609645107572`, 
             0.016275915074090402`}, {-1.3075248510155446`, 
             0.014892206606312741`}, {-1.312314537817196, 
             0.013548095973615792`}, {-1.3172298526387862`, 
             0.012247015419083246`}, {-1.322270548995155, 
             0.010992400435165577`}, {-1.327436306063838, 
             0.00978768831645895}, {-1.3327267285826143`, 
             0.008636316709447676}, {-1.3381413467737344`, 
             0.007541722159681663}, {-1.3436796162948779`, 
             0.0065073386568613965`}, {-1.34934091821689, 
             0.005536596178303978}, {-1.3551245590283292`, 
             0.0046329192312645545`}, {-1.3610297706668522`, 
             0.003799725394588215}, {-1.367055710577463, 
             0.003040423860167941}, {-1.3732014617976305`, 
             0.002358413974684651}, {-1.3794660330692792`, 
             0.00175708378210564}, {-1.385848358977654, 
             0.0012398085674178777`}, {-1.3923473001170357`, 
             0.0008099494020726023}, {-1.398961643283296, 
             0.0004708516916175473}, {-1.406144222619559, 
             0.00021031225587999969`}, {-1.413554883601666, 
             0.000050270067591080924`}, {-2.2275264588605035`, 
              0}, {-2.2275264588605035`, 0.}, {-2.226778818785235, 
             0.016562087318832297`}, {-2.2245240237876267`, 
             0.051858217785779606`}, {-2.221401977586004, 
             0.08671801400284965}, {-2.2174344169630595`, 
             0.12111218014518921`}, {-2.2126442129613957`, 
             0.1550122774857072}, {-2.2070553402787363`, 
             0.18839076838343466`}, {-2.20069284502541, 
             0.22122105923695135`}, {-2.193582810877922, 
             0.2534775423446123}, {-2.1857523236644165`, 
             0.2851356366143848}, {-2.177229434419805, 
             0.3161718270672522}, {-2.1680431209502307`, 
             0.34656370307934997`}, {-2.158223247948455, 
             0.3762899953092721}, {-2.1478005257035693`, 
             0.4053306112583223}, {-2.1368064674502505`, 
             0.433666669412881}, {-2.125273345404538, 
             0.46128053191951573`}, {-2.1132341455348063`, 
             0.488155835744978}, {-2.1007225211182936`, 
             0.5142775222748028}, {-2.087772745135142, 
             0.5396318653058545}, {-2.0744196615534736`, 
             0.5642064973898445}, {-2.060698635560539, 
             0.5879904344865842}, {-2.0466455027964265`, 
             0.6109740988875171}, {-2.0322965176482186`, 
             0.633149340371914}, {-2.017688300663814, 
             0.6545094555599938}, {-2.0028577851459275`, 
             0.6750492054291635}, {-1.987842162987986, 
             0.6947648309615369}, {-1.9726814269605326`, 
             0.7136508981032055}, {-1.957450991769296, 
             0.731662322793316}, {-1.9421991235397567`, 
             0.748792495552475}, {-1.9269606024142123`, 
             0.7650523754383158}, {-1.911769627125311, 
             0.780454115453369}, {-1.8966597768986881`, 
             0.7950110398039961}, {-1.8816639741427468`, 
             0.808737619997373}, {-1.8668144479599484`, 
             0.8216494498020146}, {-1.8517349056071764`, 
             0.834092528316528}, {-1.8344565141786922`, 
             0.8476307429841015}, {-1.8170997087010683`, 
             0.8605292060035924}, {-1.799685718636366, 
             0.8727928624663366}, {-1.7822354667372662`, 
             0.8844273199469717}, {-1.7647695491743782`, 
             0.8954388359889434}, {-1.7473082161045403`, 
             0.9058343050101234}, {-1.7298713526966911`, 
             0.915621244642947}, {-1.7124784606314394`, 
             0.9248077815239432}, {-1.6951486400900015`, 
             0.9334026365479858}, {-1.6779005722476972`, 
             0.9414151096030314}, {-1.660752502286706, 
             0.9488550638015343}, {-1.6437222229422959`, 
             0.9557329092251386}, {-1.6268270585962146`, 
             0.9620595861996474}, {-1.6100838499304209`, 
             0.9678465481176384}, {-1.5935089391537998`, 
             0.9731057438264732}, {-1.5771181558139633`, 
             0.9778495995997846}, {-1.5609268032056878`, 
             0.9820910007108642}, {-1.54494964538698, 
             0.9858432726266891}, {-1.5292008948131945`, 
             0.9891201618416232}, {-1.513694200599049, 
             0.9919358163701126}, {-1.4984426374178013`, 
             0.9943047659179616}, {-1.4834586950462574`, 
             0.9962419017520215}, {-1.4687542685636858`, 
             0.997762456288358}, {-1.4543406492121078`, 
             0.9988819824191736}, {-1.4402285159248214`, 
             0.9996163325989604}, {0.19311838528487416`, 1}, {
             0.20588049050780868`, 0.9998371021345642}, {0.2192296636403373, 
             0.9993215654426753}, {0.2334833544817059, 0.998409999760843}, {
             0.2480336396227507, 0.9971058467423422}, {0.26286955423838015`, 
             0.9953933906899533}, {0.2779795250526531, 0.9932572252276954}, {
             0.2933513791219686, 0.9906822741052125}, {0.30897235328337636`, 
             0.9876538117518396}, {0.3248291042608626, 0.9841574835599668}, {
             0.3409077194218601, 0.9801793258775161}, {0.35719372817562994`, 
             0.9757057856895764}, {0.3736721140045674, 0.970723739969473}, {
             0.3903273271188975, 0.9652205146798088}, {0.4071432977246433, 
             0.959183903404288}, {0.4241034498941795, 0.9526021855914221}, {
             0.4411907160281173, 0.9454641443915238}, {0.4583875518967129, 
             0.937759084068725}, {0.47567595224844217`, 0.9294768469700844}, {
             0.4930374669728525, 0.9206078300342161}, {0.5104532178042704, 
             0.9111430008222366}, {0.5279039155524319, 0.9010739130542164}, {
             0.5453698778455953, 0.8903927216347229}, {0.5628310473712049, 
             0.8790921971514634}, {0.5802670105986886, 0.8671657398314587}, {
             0.5976570169685093, 0.8546073929396361}, {0.6149799985311277, 
             0.8414118556051765}, {0.6314182808508729, 0.8282253766914024}, {
             0.6461766128290161, 0.8157424492007895}, {0.6610981587900323, 
             0.8024535614782687}, {0.676151075050036, 0.7883425302944325}, {
             0.6913028054558849, 0.7733942808343234}, {0.7065201174207641, 
             0.7575948723338161}, {0.721769138799335, 0.740931522593583}, {
             0.7370153955684994, 0.7233926313446152}, {0.7522232021019651, 
             0.7049686061727517}, {0.7673224743481131, 0.6856947006839664}, {
             0.7822566151866801, 0.6655952729083485}, {0.7969883169142729, 
             0.6446732846774187}, {0.8114805011649897, 0.622933185417566}, {
             0.8256963734541855, 0.6003808975141803}, {0.8395994769976157, 
             0.5770237997908648}, {0.8531537457436141, 0.5528707091344943}, {
             0.8663235565571386, 0.5279318602988776}, {0.8790737804957698, 
             0.5022188839217362}, {0.8913698331190544, 
             0.47574478279161564`}, {0.9031777237739482, 
             0.44852390640320844`}, {0.9144641038005427, 
             0.42057192384137776`}, {0.9251963136037343, 
             0.39190579503593526`}, {0.9353424285380356, 
             0.36254374043093585`}, {0.944871303554305, 
             0.33250520911390946`}, {0.9537526165588203, 
             0.3018108454520528}, {0.9619569104367979, 0.270482454283951}, {
             0.9694556336941986, 0.23854296471688527`}, {0.9762211796734368, 
             0.2060163925812137}, {0.9822269243004318, 
             0.17292780159468057`}, {0.9874472623223037, 
             0.1393032632908148}, {0.9918576419969158, 
             0.10516981576682403`}, {0.9954345981974063, 
             0.07055542130756808}, {0.9981557838968255, 
             0.03548892294331121}, {1., 0.}, {0.19311838528487416`, 0}, {
             0.1874409947124228, 0.00003223380273019824}, {
             0.18176433615552234`, 0.00012893105484863916`}, {
             0.17608914153534122`, 0.0002900792886747254}, {
             0.17072035228968882`, 0.0005027722156384899}, {
             0.1656532713889946, 0.0007618524484453913}, {
             0.16065380121966927`, 0.0010744279966994235`}, {
             0.15572249501578242`, 0.0014389973736303092`}, {
             0.1508598806371257, 0.001854053520359627}, {0.14606646051507272`,
              0.0023180841884660125`}, {0.14134271160385464`, 
             0.0028295723230492846`}, {0.13668908533725474`, 
             0.003386996446219851}, {0.13210600759072597`, 
             0.00398883104093973}, {0.12759387864893362`, 
             0.004633546935141488}, {0.12315307317872416`, 
             0.0053196116860514215`}, {0.11878394020752048`, 
             0.006045489964643271}, {0.11448680310714347`, 
             0.006809643940148828}, {0.11026195958305766`, 
             0.007610533664551798}, {0.10610968166903861`, 
             0.008446617456991325}, {0.10203021572725847`, 
             0.009316352288001662}, {0.09802378245378514, 
             0.01021819416351454}, {0.0940905768894895, 
             0.011150598508550835`}, {0.09023076843635428, 
             0.012112020550528296`}, {0.08644450087917692, 
             0.01310091570211215}, {0.08273189241265845, 
             0.014115739943535523`}, {0.0790930356738685, 
             0.015154950204316786`}, {0.07552799778007638, 
             0.01621700474430108}, {0.07203682037193698, 
             0.01730036353395334}, {0.06861951966201911, 
             0.018403488633830487`}, {0.06527608648866302, 
             0.019524844573160435`}, {0.06200648637515322, 
             0.020662898727455924`}, {0.05881065959419109, 
             0.021816121695091298`}, {0.055688521237651674`, 
             0.022982987672770593`}, {0.05263996129160721, 
             0.02416197482981559}, {0.04966484471659989, 
             0.0253515656812026}, {0.046763011533144626`, 
             0.026550247459277147`}, {0.04393427691244225, 
             0.0277565124840759}, {0.04117843127228228, 
             0.02896885853218551}, {0.038495240378113714`, 
             0.0301857892040683}, {0.035884445449261136`, 
             0.031405814289785054`}, {0.033345763270262736`, 
             0.032627450133045466`}, {0.030878886307305824`, 
             0.033849219993517185`}, {0.02848348282973449, 
             0.03506965440732461}, {0.02615919703660319, 
             0.036287291545669134`}, {0.023905649188249174`, 
             0.037500677571502695`}, {0.021722435742855702`, 
             0.03870836699418697}, {0.019609129497977183`, 
             0.03990892302207102}, {0.017565279736996415`, 
             0.04110091791292033}, {0.015590412380483283`, 
             0.04228293332213097}, {0.013684030142423368`, 
             0.0434535606486626}, {0.01184561269128407, 
             0.04461140137862486}, {0.010074616815884962`, 
             0.04575506742645193}, {0.008370476596038278, 
             0.0468831814736004}, {0.006732603577924528, 
             0.04799437730470638}, {0.005160386954167458, 
             0.04908730014113797}, {0.003653193748571674, 
             0.05016060697187968}, {0.0022103690054854695`, 
             0.051212966881686264`}, {0.000831235983750525, 
             0.05224306137644338}, {-0.0004849036448006258, 
             0.0532495847056735}, {-0.0017387695923393124`, 
             0.05423124418212578}, {-0.002931102747568361, 
             0.05518676049838907}}]}, {
          0.9119945772634949, -0.5777703781515219}], {{{0.5, 
          0.8660254037844386}, {-0.8660254037844386, 0.5}}, {0, 0}}]},
       DisplayFunction->Identity,
       ImagePadding->{{0., 0.}, {0., 0.}},
       PlotRange->{{-3, 1.3}, {-3, 1.3}}], {972., -196.32589039614925}, 
      ImageScaled[{0.5, 0.5}], {360., 368.1110444927798},
      BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
     InsetBox[
      GraphicsBox[{{
         {GrayLevel[0.75], EdgeForm[None], 
          PolygonBox[{{-4, 0}, {0, 0}, {0, -4}, {1, -4}, {1, 1}, {-4, 1}}]}, 
         {GrayLevel[0], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
          LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}}, 
        GeometricTransformationBox[GeometricTransformationBox[
          {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
           PolygonBox[{{-0.002931102747568361, 
             0.05518676049838907}, {-0.0075077211477384, 
             0.09053224433819837}, {-0.013606412660485952`, 
             0.1253351796409147}, {-0.02120120315269523, 
             0.15953289495971165`}, {-0.030263707684347576`, 
             0.19306373142378394`}, {-0.040763166503033424`, 
             0.22586713013002274`}, {-0.05266648405966139, 
             0.2578837183204711}, {-0.06593827100576961, 
             0.28905539424496024`}, {-0.08054088912959365, 
             0.3193254106095894}, {-0.09643449918483407, 
             0.34863845651307224`}, {-0.11357711156289788`, 
             0.3769407377744405}, {-0.1319246397562651, 
             0.4041800555571583}, {-0.15143095655755753`, 
             0.43030588319636326`}, {-0.17204795293586453`, 
             0.45526944113771095`}, {-0.19372559952891225`, 
             0.4790237698981564}, {-0.21641201068675506`, 
             0.5015238009609528}, {-0.2400535109998163, 
             0.522726425519191}, {-0.26459470424132275`, 
             0.5425905609843353}, {-0.28997854465145556`, 
             0.5610772151784293}, {-0.3161464104878934, 
             0.5781495481309521}, {-0.34303817976484235`, 
             0.5937729314036967}, {-0.370592308100146, 
             0.6079150048695116}, {-0.3987459085876401, 
             0.6205457308733012}, {-0.4274348336095711, 
             0.6316374457063071}, {-0.4565937585016293, 
             0.6411649083273959}, {-0.48615626698096903`, 
             0.6491053462678579}, {-0.5160358229611974, 
             0.6554156021434079}, {-0.5461316059131602, 
             0.6600426635877341}, {-0.5763764300476724, 
             0.6629794331345903}, {-0.6067035922391745, 
             0.6642219172844704}, {-0.6370462979339245, 
             0.6637684267295264}, {-0.6673377353194726, 
             0.6616195780275219}, {-0.6975111495100281, 
             0.6577782929908836}, {-0.727499916679408, 
             0.6522497957913859}, {-0.7572246746503857, 
             0.645057960820489}, {-0.7865796945555036, 
             0.63626619093454}, {-0.8154954846739376, 
             0.6258992640285892}, {-0.8439062017278565, 
             0.6139812781607924}, {-0.8717471399538075, 
             0.6005387757685603}, {-0.8989548155992705, 
             0.5856006962499344}, {-0.9254670496080297, 
             0.5691983257620765}, {-0.9512230484058931, 
             0.5513652443018654}, {-0.976163482700509, 
             0.5321372701363265}, {-1.0002305642113472`, 
             0.51155240165329}, {-1.0233681202482943`, 
             0.4896507567052537}, {-1.045521666059788, 
             0.46647450952194436`}, {-1.0666384748739537`, 
             0.4420678252694908}, {-1.0866676455588282`, 
             0.41647679233647555`}, {-1.1055601678304374`, 
             0.389749352429386}, {-1.1232689849402542`, 
             0.36193522856216287`}, {-1.1397490537763817`, 
             0.33308585102662447`}, {-1.1549574023156846`, 
             0.3032542814325403}, {-1.1688531843670402`, 
             0.2724951349080245}, {-1.1813977315488688`, 
             0.24086450055272687`}, {-1.192554602447161, 
             0.208419860238005}, {-1.2022896289033165`, 
             0.17522000584987357`}, {-1.2105709593842584`, 
             0.1413249550720373}, {-1.2173690993904753`, 
             0.10679586580772375`}, {-1.2226569488608843`, 
             0.07169494934034183}, {-1.224595356112935, 
             0.05518676049838907}, {-1.226164284520757, 
             0.05393398196390663}, {-1.227838485878468, 
             0.052637306541543444`}, {-1.2296195873906839`, 
             0.051299594902786044`}, {-1.2315091543658316`, 
             0.04992374603163245}, {-1.2335086894420904`, 
             0.048512696014961686`}, {-1.2356196318356432`, 
             0.04706941681843678}, {-1.2378433566114944`, 
             0.045596915048337586`}, {-1.2401811739771011`, 
             0.04409823069972405}, {-1.2426343285990682`, 
             0.042576435891334995`}, {-1.2452039989431383`, 
             0.04103463358763164}, {-1.2478912966377111`, 
             0.039475956308399146`}, {-1.2506972658611129`, 
             0.03790356482632364}, {-1.25362288275283, 
             0.03632064685296571}, {-1.2566690548489214`, 
             0.03473041571355542}, {-1.2598366205418015`, 
             0.03313610901103731}, {-1.2631263485645952`, 
             0.031540987279797435`}, {-1.266538937500247, 
             0.029948332629507732`}, {-1.270075015315565, 
             0.02836144737952641}, {-1.2737351389203686`, 
             0.02678365268429606}, {-1.2775197937519045`, 
             0.025218287150184128`}, {-1.2814293933846885`, 
             0.02366870544421342}, {-1.285464279165918, 
             0.022138276895132772`}, {-1.289624719876597, 
             0.02063038408728084}, {-1.2939109114185072`, 
             0.019148421447698342`}, {-1.2983229765271467`, 
             0.01769579382694633}, {-1.3028609645107572`, 
             0.016275915074090402`}, {-1.3075248510155446`, 
             0.014892206606312741`}, {-1.312314537817196, 
             0.013548095973615792`}, {-1.3172298526387862`, 
             0.012247015419083246`}, {-1.322270548995155, 
             0.010992400435165577`}, {-1.327436306063838, 
             0.00978768831645895}, {-1.3327267285826143`, 
             0.008636316709447676}, {-1.3381413467737344`, 
             0.007541722159681663}, {-1.3436796162948779`, 
             0.0065073386568613965`}, {-1.34934091821689, 
             0.005536596178303978}, {-1.3551245590283292`, 
             0.0046329192312645545`}, {-1.3610297706668522`, 
             0.003799725394588215}, {-1.367055710577463, 
             0.003040423860167941}, {-1.3732014617976305`, 
             0.002358413974684651}, {-1.3794660330692792`, 
             0.00175708378210564}, {-1.385848358977654, 
             0.0012398085674178777`}, {-1.3923473001170357`, 
             0.0008099494020726023}, {-1.398961643283296, 
             0.0004708516916175473}, {-1.406144222619559, 
             0.00021031225587999969`}, {-1.413554883601666, 
             0.000050270067591080924`}, {-2.2275264588605035`, 
              0}, {-2.2275264588605035`, 0.}, {-2.226778818785235, 
             0.016562087318832297`}, {-2.2245240237876267`, 
             0.051858217785779606`}, {-2.221401977586004, 
             0.08671801400284965}, {-2.2174344169630595`, 
             0.12111218014518921`}, {-2.2126442129613957`, 
             0.1550122774857072}, {-2.2070553402787363`, 
             0.18839076838343466`}, {-2.20069284502541, 
             0.22122105923695135`}, {-2.193582810877922, 
             0.2534775423446123}, {-2.1857523236644165`, 
             0.2851356366143848}, {-2.177229434419805, 
             0.3161718270672522}, {-2.1680431209502307`, 
             0.34656370307934997`}, {-2.158223247948455, 
             0.3762899953092721}, {-2.1478005257035693`, 
             0.4053306112583223}, {-2.1368064674502505`, 
             0.433666669412881}, {-2.125273345404538, 
             0.46128053191951573`}, {-2.1132341455348063`, 
             0.488155835744978}, {-2.1007225211182936`, 
             0.5142775222748028}, {-2.087772745135142, 
             0.5396318653058545}, {-2.0744196615534736`, 
             0.5642064973898445}, {-2.060698635560539, 
             0.5879904344865842}, {-2.0466455027964265`, 
             0.6109740988875171}, {-2.0322965176482186`, 
             0.633149340371914}, {-2.017688300663814, 
             0.6545094555599938}, {-2.0028577851459275`, 
             0.6750492054291635}, {-1.987842162987986, 
             0.6947648309615369}, {-1.9726814269605326`, 
             0.7136508981032055}, {-1.957450991769296, 
             0.731662322793316}, {-1.9421991235397567`, 
             0.748792495552475}, {-1.9269606024142123`, 
             0.7650523754383158}, {-1.911769627125311, 
             0.780454115453369}, {-1.8966597768986881`, 
             0.7950110398039961}, {-1.8816639741427468`, 
             0.808737619997373}, {-1.8668144479599484`, 
             0.8216494498020146}, {-1.8517349056071764`, 
             0.834092528316528}, {-1.8344565141786922`, 
             0.8476307429841015}, {-1.8170997087010683`, 
             0.8605292060035924}, {-1.799685718636366, 
             0.8727928624663366}, {-1.7822354667372662`, 
             0.8844273199469717}, {-1.7647695491743782`, 
             0.8954388359889434}, {-1.7473082161045403`, 
             0.9058343050101234}, {-1.7298713526966911`, 
             0.915621244642947}, {-1.7124784606314394`, 
             0.9248077815239432}, {-1.6951486400900015`, 
             0.9334026365479858}, {-1.6779005722476972`, 
             0.9414151096030314}, {-1.660752502286706, 
             0.9488550638015343}, {-1.6437222229422959`, 
             0.9557329092251386}, {-1.6268270585962146`, 
             0.9620595861996474}, {-1.6100838499304209`, 
             0.9678465481176384}, {-1.5935089391537998`, 
             0.9731057438264732}, {-1.5771181558139633`, 
             0.9778495995997846}, {-1.5609268032056878`, 
             0.9820910007108642}, {-1.54494964538698, 
             0.9858432726266891}, {-1.5292008948131945`, 
             0.9891201618416232}, {-1.513694200599049, 
             0.9919358163701126}, {-1.4984426374178013`, 
             0.9943047659179616}, {-1.4834586950462574`, 
             0.9962419017520215}, {-1.4687542685636858`, 
             0.997762456288358}, {-1.4543406492121078`, 
             0.9988819824191736}, {-1.4402285159248214`, 
             0.9996163325989604}, {0.19311838528487416`, 1}, {
             0.20588049050780868`, 0.9998371021345642}, {0.2192296636403373, 
             0.9993215654426753}, {0.2334833544817059, 0.998409999760843}, {
             0.2480336396227507, 0.9971058467423422}, {0.26286955423838015`, 
             0.9953933906899533}, {0.2779795250526531, 0.9932572252276954}, {
             0.2933513791219686, 0.9906822741052125}, {0.30897235328337636`, 
             0.9876538117518396}, {0.3248291042608626, 0.9841574835599668}, {
             0.3409077194218601, 0.9801793258775161}, {0.35719372817562994`, 
             0.9757057856895764}, {0.3736721140045674, 0.970723739969473}, {
             0.3903273271188975, 0.9652205146798088}, {0.4071432977246433, 
             0.959183903404288}, {0.4241034498941795, 0.9526021855914221}, {
             0.4411907160281173, 0.9454641443915238}, {0.4583875518967129, 
             0.937759084068725}, {0.47567595224844217`, 0.9294768469700844}, {
             0.4930374669728525, 0.9206078300342161}, {0.5104532178042704, 
             0.9111430008222366}, {0.5279039155524319, 0.9010739130542164}, {
             0.5453698778455953, 0.8903927216347229}, {0.5628310473712049, 
             0.8790921971514634}, {0.5802670105986886, 0.8671657398314587}, {
             0.5976570169685093, 0.8546073929396361}, {0.6149799985311277, 
             0.8414118556051765}, {0.6314182808508729, 0.8282253766914024}, {
             0.6461766128290161, 0.8157424492007895}, {0.6610981587900323, 
             0.8024535614782687}, {0.676151075050036, 0.7883425302944325}, {
             0.6913028054558849, 0.7733942808343234}, {0.7065201174207641, 
             0.7575948723338161}, {0.721769138799335, 0.740931522593583}, {
             0.7370153955684994, 0.7233926313446152}, {0.7522232021019651, 
             0.7049686061727517}, {0.7673224743481131, 0.6856947006839664}, {
             0.7822566151866801, 0.6655952729083485}, {0.7969883169142729, 
             0.6446732846774187}, {0.8114805011649897, 0.622933185417566}, {
             0.8256963734541855, 0.6003808975141803}, {0.8395994769976157, 
             0.5770237997908648}, {0.8531537457436141, 0.5528707091344943}, {
             0.8663235565571386, 0.5279318602988776}, {0.8790737804957698, 
             0.5022188839217362}, {0.8913698331190544, 
             0.47574478279161564`}, {0.9031777237739482, 
             0.44852390640320844`}, {0.9144641038005427, 
             0.42057192384137776`}, {0.9251963136037343, 
             0.39190579503593526`}, {0.9353424285380356, 
             0.36254374043093585`}, {0.944871303554305, 
             0.33250520911390946`}, {0.9537526165588203, 
             0.3018108454520528}, {0.9619569104367979, 0.270482454283951}, {
             0.9694556336941986, 0.23854296471688527`}, {0.9762211796734368, 
             0.2060163925812137}, {0.9822269243004318, 
             0.17292780159468057`}, {0.9874472623223037, 
             0.1393032632908148}, {0.9918576419969158, 
             0.10516981576682403`}, {0.9954345981974063, 
             0.07055542130756808}, {0.9981557838968255, 
             0.03548892294331121}, {1., 0.}, {0.19311838528487416`, 0}, {
             0.1874409947124228, 0.00003223380273019824}, {
             0.18176433615552234`, 0.00012893105484863916`}, {
             0.17608914153534122`, 0.0002900792886747254}, {
             0.17072035228968882`, 0.0005027722156384899}, {
             0.1656532713889946, 0.0007618524484453913}, {
             0.16065380121966927`, 0.0010744279966994235`}, {
             0.15572249501578242`, 0.0014389973736303092`}, {
             0.1508598806371257, 0.001854053520359627}, {0.14606646051507272`,
              0.0023180841884660125`}, {0.14134271160385464`, 
             0.0028295723230492846`}, {0.13668908533725474`, 
             0.003386996446219851}, {0.13210600759072597`, 
             0.00398883104093973}, {0.12759387864893362`, 
             0.004633546935141488}, {0.12315307317872416`, 
             0.0053196116860514215`}, {0.11878394020752048`, 
             0.006045489964643271}, {0.11448680310714347`, 
             0.006809643940148828}, {0.11026195958305766`, 
             0.007610533664551798}, {0.10610968166903861`, 
             0.008446617456991325}, {0.10203021572725847`, 
             0.009316352288001662}, {0.09802378245378514, 
             0.01021819416351454}, {0.0940905768894895, 
             0.011150598508550835`}, {0.09023076843635428, 
             0.012112020550528296`}, {0.08644450087917692, 
             0.01310091570211215}, {0.08273189241265845, 
             0.014115739943535523`}, {0.0790930356738685, 
             0.015154950204316786`}, {0.07552799778007638, 
             0.01621700474430108}, {0.07203682037193698, 
             0.01730036353395334}, {0.06861951966201911, 
             0.018403488633830487`}, {0.06527608648866302, 
             0.019524844573160435`}, {0.06200648637515322, 
             0.020662898727455924`}, {0.05881065959419109, 
             0.021816121695091298`}, {0.055688521237651674`, 
             0.022982987672770593`}, {0.05263996129160721, 
             0.02416197482981559}, {0.04966484471659989, 
             0.0253515656812026}, {0.046763011533144626`, 
             0.026550247459277147`}, {0.04393427691244225, 
             0.0277565124840759}, {0.04117843127228228, 
             0.02896885853218551}, {0.038495240378113714`, 
             0.0301857892040683}, {0.035884445449261136`, 
             0.031405814289785054`}, {0.033345763270262736`, 
             0.032627450133045466`}, {0.030878886307305824`, 
             0.033849219993517185`}, {0.02848348282973449, 
             0.03506965440732461}, {0.02615919703660319, 
             0.036287291545669134`}, {0.023905649188249174`, 
             0.037500677571502695`}, {0.021722435742855702`, 
             0.03870836699418697}, {0.019609129497977183`, 
             0.03990892302207102}, {0.017565279736996415`, 
             0.04110091791292033}, {0.015590412380483283`, 
             0.04228293332213097}, {0.013684030142423368`, 
             0.0434535606486626}, {0.01184561269128407, 
             0.04461140137862486}, {0.010074616815884962`, 
             0.04575506742645193}, {0.008370476596038278, 
             0.0468831814736004}, {0.006732603577924528, 
             0.04799437730470638}, {0.005160386954167458, 
             0.04908730014113797}, {0.003653193748571674, 
             0.05016060697187968}, {0.0022103690054854695`, 
             0.051212966881686264`}, {0.000831235983750525, 
             0.05224306137644338}, {-0.0004849036448006258, 
             0.0532495847056735}, {-0.0017387695923393124`, 
             0.05423124418212578}, {-0.002931102747568361, 
             0.05518676049838907}}]}, {1.2275264588605033`, 0}], {{{0, 
          1}, {-1, 0}}, {0, 0}}]},
       DisplayFunction->Identity,
       ImagePadding->{{0., 0.}, {0., 0.}},
       PlotRange->{{-3, 1.3}, {-3, 1.3}}], {1360.8000000000002, -196.32589039614925},
       ImageScaled[{0.5, 0.5}], {359.9999999999998, 368.1110444927798},
      BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}]}, {
     InsetBox[
      GraphicsBox[{GeometricTransformationBox[GeometricTransformationBox[{
           {GrayLevel[0.75], EdgeForm[None], 
            PolygonBox[{{-4, 0}, {0, 0}, {0, -4}, {1, -4}, {1, 1}, {-4, 1}}]}, 
           {GrayLevel[0], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
            LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}}, {{{1, 0}, {0, 1}}, {0, 
           0}}], {0., 0}], 
        {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
         PolygonBox[{{-0.002931102747568361, 
           0.05518676049838907}, {-0.0075077211477384, 
           0.09053224433819837}, {-0.013606412660485952`, 
           0.1253351796409147}, {-0.02120120315269523, 
           0.15953289495971165`}, {-0.030263707684347576`, 
           0.19306373142378394`}, {-0.040763166503033424`, 
           0.22586713013002274`}, {-0.05266648405966139, 
           0.2578837183204711}, {-0.06593827100576961, 
           0.28905539424496024`}, {-0.08054088912959365, 
           0.3193254106095894}, {-0.09643449918483407, 
           0.34863845651307224`}, {-0.11357711156289788`, 
           0.3769407377744405}, {-0.1319246397562651, 
           0.4041800555571583}, {-0.15143095655755753`, 
           0.43030588319636326`}, {-0.17204795293586453`, 
           0.45526944113771095`}, {-0.19372559952891225`, 
           0.4790237698981564}, {-0.21641201068675506`, 
           0.5015238009609528}, {-0.2400535109998163, 
           0.522726425519191}, {-0.26459470424132275`, 
           0.5425905609843353}, {-0.28997854465145556`, 
           0.5610772151784293}, {-0.3161464104878934, 
           0.5781495481309521}, {-0.34303817976484235`, 
           0.5937729314036967}, {-0.370592308100146, 
           0.6079150048695116}, {-0.3987459085876401, 
           0.6205457308733012}, {-0.4274348336095711, 
           0.6316374457063071}, {-0.4565937585016293, 
           0.6411649083273959}, {-0.48615626698096903`, 
           0.6491053462678579}, {-0.5160358229611974, 
           0.6554156021434079}, {-0.5461316059131602, 
           0.6600426635877341}, {-0.5763764300476724, 
           0.6629794331345903}, {-0.6067035922391745, 
           0.6642219172844704}, {-0.6370462979339245, 
           0.6637684267295264}, {-0.6673377353194726, 
           0.6616195780275219}, {-0.6975111495100281, 
           0.6577782929908836}, {-0.727499916679408, 
           0.6522497957913859}, {-0.7572246746503857, 
           0.645057960820489}, {-0.7865796945555036, 
           0.63626619093454}, {-0.8154954846739376, 
           0.6258992640285892}, {-0.8439062017278565, 
           0.6139812781607924}, {-0.8717471399538075, 
           0.6005387757685603}, {-0.8989548155992705, 
           0.5856006962499344}, {-0.9254670496080297, 
           0.5691983257620765}, {-0.9512230484058931, 
           0.5513652443018654}, {-0.976163482700509, 
           0.5321372701363265}, {-1.0002305642113472`, 
           0.51155240165329}, {-1.0233681202482943`, 
           0.4896507567052537}, {-1.045521666059788, 
           0.46647450952194436`}, {-1.0666384748739537`, 
           0.4420678252694908}, {-1.0866676455588282`, 
           0.41647679233647555`}, {-1.1055601678304374`, 
           0.389749352429386}, {-1.1232689849402542`, 
           0.36193522856216287`}, {-1.1397490537763817`, 
           0.33308585102662447`}, {-1.1549574023156846`, 
           0.3032542814325403}, {-1.1688531843670402`, 
           0.2724951349080245}, {-1.1813977315488688`, 
           0.24086450055272687`}, {-1.192554602447161, 
           0.208419860238005}, {-1.2022896289033165`, 
           0.17522000584987357`}, {-1.2105709593842584`, 
           0.1413249550720373}, {-1.2173690993904753`, 
           0.10679586580772375`}, {-1.2226569488608843`, 
           0.07169494934034183}, {-1.224595356112935, 
           0.05518676049838907}, {-1.226164284520757, 
           0.05393398196390663}, {-1.227838485878468, 
           0.052637306541543444`}, {-1.2296195873906839`, 
           0.051299594902786044`}, {-1.2315091543658316`, 
           0.04992374603163245}, {-1.2335086894420904`, 
           0.048512696014961686`}, {-1.2356196318356432`, 
           0.04706941681843678}, {-1.2378433566114944`, 
           0.045596915048337586`}, {-1.2401811739771011`, 
           0.04409823069972405}, {-1.2426343285990682`, 
           0.042576435891334995`}, {-1.2452039989431383`, 
           0.04103463358763164}, {-1.2478912966377111`, 
           0.039475956308399146`}, {-1.2506972658611129`, 
           0.03790356482632364}, {-1.25362288275283, 
           0.03632064685296571}, {-1.2566690548489214`, 
           0.03473041571355542}, {-1.2598366205418015`, 
           0.03313610901103731}, {-1.2631263485645952`, 
           0.031540987279797435`}, {-1.266538937500247, 
           0.029948332629507732`}, {-1.270075015315565, 
           0.02836144737952641}, {-1.2737351389203686`, 
           0.02678365268429606}, {-1.2775197937519045`, 
           0.025218287150184128`}, {-1.2814293933846885`, 
           0.02366870544421342}, {-1.285464279165918, 
           0.022138276895132772`}, {-1.289624719876597, 
           0.02063038408728084}, {-1.2939109114185072`, 
           0.019148421447698342`}, {-1.2983229765271467`, 
           0.01769579382694633}, {-1.3028609645107572`, 
           0.016275915074090402`}, {-1.3075248510155446`, 
           0.014892206606312741`}, {-1.312314537817196, 
           0.013548095973615792`}, {-1.3172298526387862`, 
           0.012247015419083246`}, {-1.322270548995155, 
           0.010992400435165577`}, {-1.327436306063838, 
           0.00978768831645895}, {-1.3327267285826143`, 
           0.008636316709447676}, {-1.3381413467737344`, 
           0.007541722159681663}, {-1.3436796162948779`, 
           0.0065073386568613965`}, {-1.34934091821689, 
           0.005536596178303978}, {-1.3551245590283292`, 
           0.0046329192312645545`}, {-1.3610297706668522`, 
           0.003799725394588215}, {-1.367055710577463, 
           0.003040423860167941}, {-1.3732014617976305`, 
           0.002358413974684651}, {-1.3794660330692792`, 
           0.00175708378210564}, {-1.385848358977654, 
           0.0012398085674178777`}, {-1.3923473001170357`, 
           0.0008099494020726023}, {-1.398961643283296, 
           0.0004708516916175473}, {-1.406144222619559, 
           0.00021031225587999969`}, {-1.413554883601666, 
           0.000050270067591080924`}, {-2.2275264588605035`, 
            0}, {-2.2275264588605035`, 0.}, {-2.226778818785235, 
           0.016562087318832297`}, {-2.2245240237876267`, 
           0.051858217785779606`}, {-2.221401977586004, 
           0.08671801400284965}, {-2.2174344169630595`, 
           0.12111218014518921`}, {-2.2126442129613957`, 
           0.1550122774857072}, {-2.2070553402787363`, 
           0.18839076838343466`}, {-2.20069284502541, 
           0.22122105923695135`}, {-2.193582810877922, 
           0.2534775423446123}, {-2.1857523236644165`, 
           0.2851356366143848}, {-2.177229434419805, 
           0.3161718270672522}, {-2.1680431209502307`, 
           0.34656370307934997`}, {-2.158223247948455, 
           0.3762899953092721}, {-2.1478005257035693`, 
           0.4053306112583223}, {-2.1368064674502505`, 
           0.433666669412881}, {-2.125273345404538, 
           0.46128053191951573`}, {-2.1132341455348063`, 
           0.488155835744978}, {-2.1007225211182936`, 
           0.5142775222748028}, {-2.087772745135142, 
           0.5396318653058545}, {-2.0744196615534736`, 
           0.5642064973898445}, {-2.060698635560539, 
           0.5879904344865842}, {-2.0466455027964265`, 
           0.6109740988875171}, {-2.0322965176482186`, 
           0.633149340371914}, {-2.017688300663814, 
           0.6545094555599938}, {-2.0028577851459275`, 
           0.6750492054291635}, {-1.987842162987986, 
           0.6947648309615369}, {-1.9726814269605326`, 
           0.7136508981032055}, {-1.957450991769296, 
           0.731662322793316}, {-1.9421991235397567`, 
           0.748792495552475}, {-1.9269606024142123`, 
           0.7650523754383158}, {-1.911769627125311, 
           0.780454115453369}, {-1.8966597768986881`, 
           0.7950110398039961}, {-1.8816639741427468`, 
           0.808737619997373}, {-1.8668144479599484`, 
           0.8216494498020146}, {-1.8517349056071764`, 
           0.834092528316528}, {-1.8344565141786922`, 
           0.8476307429841015}, {-1.8170997087010683`, 
           0.8605292060035924}, {-1.799685718636366, 
           0.8727928624663366}, {-1.7822354667372662`, 
           0.8844273199469717}, {-1.7647695491743782`, 
           0.8954388359889434}, {-1.7473082161045403`, 
           0.9058343050101234}, {-1.7298713526966911`, 
           0.915621244642947}, {-1.7124784606314394`, 
           0.9248077815239432}, {-1.6951486400900015`, 
           0.9334026365479858}, {-1.6779005722476972`, 
           0.9414151096030314}, {-1.660752502286706, 
           0.9488550638015343}, {-1.6437222229422959`, 
           0.9557329092251386}, {-1.6268270585962146`, 
           0.9620595861996474}, {-1.6100838499304209`, 
           0.9678465481176384}, {-1.5935089391537998`, 
           0.9731057438264732}, {-1.5771181558139633`, 
           0.9778495995997846}, {-1.5609268032056878`, 
           0.9820910007108642}, {-1.54494964538698, 
           0.9858432726266891}, {-1.5292008948131945`, 
           0.9891201618416232}, {-1.513694200599049, 
           0.9919358163701126}, {-1.4984426374178013`, 
           0.9943047659179616}, {-1.4834586950462574`, 
           0.9962419017520215}, {-1.4687542685636858`, 
           0.997762456288358}, {-1.4543406492121078`, 
           0.9988819824191736}, {-1.4402285159248214`, 0.9996163325989604}, {
           0.19311838528487416`, 1}, {0.20588049050780868`, 
           0.9998371021345642}, {0.2192296636403373, 0.9993215654426753}, {
           0.2334833544817059, 0.998409999760843}, {0.2480336396227507, 
           0.9971058467423422}, {0.26286955423838015`, 0.9953933906899533}, {
           0.2779795250526531, 0.9932572252276954}, {0.2933513791219686, 
           0.9906822741052125}, {0.30897235328337636`, 0.9876538117518396}, {
           0.3248291042608626, 0.9841574835599668}, {0.3409077194218601, 
           0.9801793258775161}, {0.35719372817562994`, 0.9757057856895764}, {
           0.3736721140045674, 0.970723739969473}, {0.3903273271188975, 
           0.9652205146798088}, {0.4071432977246433, 0.959183903404288}, {
           0.4241034498941795, 0.9526021855914221}, {0.4411907160281173, 
           0.9454641443915238}, {0.4583875518967129, 0.937759084068725}, {
           0.47567595224844217`, 0.9294768469700844}, {0.4930374669728525, 
           0.9206078300342161}, {0.5104532178042704, 0.9111430008222366}, {
           0.5279039155524319, 0.9010739130542164}, {0.5453698778455953, 
           0.8903927216347229}, {0.5628310473712049, 0.8790921971514634}, {
           0.5802670105986886, 0.8671657398314587}, {0.5976570169685093, 
           0.8546073929396361}, {0.6149799985311277, 0.8414118556051765}, {
           0.6314182808508729, 0.8282253766914024}, {0.6461766128290161, 
           0.8157424492007895}, {0.6610981587900323, 0.8024535614782687}, {
           0.676151075050036, 0.7883425302944325}, {0.6913028054558849, 
           0.7733942808343234}, {0.7065201174207641, 0.7575948723338161}, {
           0.721769138799335, 0.740931522593583}, {0.7370153955684994, 
           0.7233926313446152}, {0.7522232021019651, 0.7049686061727517}, {
           0.7673224743481131, 0.6856947006839664}, {0.7822566151866801, 
           0.6655952729083485}, {0.7969883169142729, 0.6446732846774187}, {
           0.8114805011649897, 0.622933185417566}, {0.8256963734541855, 
           0.6003808975141803}, {0.8395994769976157, 0.5770237997908648}, {
           0.8531537457436141, 0.5528707091344943}, {0.8663235565571386, 
           0.5279318602988776}, {0.8790737804957698, 0.5022188839217362}, {
           0.8913698331190544, 0.47574478279161564`}, {0.9031777237739482, 
           0.44852390640320844`}, {0.9144641038005427, 
           0.42057192384137776`}, {0.9251963136037343, 
           0.39190579503593526`}, {0.9353424285380356, 
           0.36254374043093585`}, {0.944871303554305, 0.33250520911390946`}, {
           0.9537526165588203, 0.3018108454520528}, {0.9619569104367979, 
           0.270482454283951}, {0.9694556336941986, 0.23854296471688527`}, {
           0.9762211796734368, 0.2060163925812137}, {0.9822269243004318, 
           0.17292780159468057`}, {0.9874472623223037, 0.1393032632908148}, {
           0.9918576419969158, 0.10516981576682403`}, {0.9954345981974063, 
           0.07055542130756808}, {0.9981557838968255, 0.03548892294331121}, {
           1., 0.}, {0.19311838528487416`, 0}, {0.1874409947124228, 
           0.00003223380273019824}, {0.18176433615552234`, 
           0.00012893105484863916`}, {0.17608914153534122`, 
           0.0002900792886747254}, {0.17072035228968882`, 
           0.0005027722156384899}, {0.1656532713889946, 
           0.0007618524484453913}, {0.16065380121966927`, 
           0.0010744279966994235`}, {0.15572249501578242`, 
           0.0014389973736303092`}, {0.1508598806371257, 
           0.001854053520359627}, {0.14606646051507272`, 
           0.0023180841884660125`}, {0.14134271160385464`, 
           0.0028295723230492846`}, {0.13668908533725474`, 
           0.003386996446219851}, {0.13210600759072597`, 
           0.00398883104093973}, {0.12759387864893362`, 
           0.004633546935141488}, {0.12315307317872416`, 
           0.0053196116860514215`}, {0.11878394020752048`, 
           0.006045489964643271}, {0.11448680310714347`, 
           0.006809643940148828}, {0.11026195958305766`, 
           0.007610533664551798}, {0.10610968166903861`, 
           0.008446617456991325}, {0.10203021572725847`, 
           0.009316352288001662}, {0.09802378245378514, 
           0.01021819416351454}, {0.0940905768894895, 
           0.011150598508550835`}, {0.09023076843635428, 
           0.012112020550528296`}, {0.08644450087917692, 
           0.01310091570211215}, {0.08273189241265845, 
           0.014115739943535523`}, {0.0790930356738685, 
           0.015154950204316786`}, {0.07552799778007638, 
           0.01621700474430108}, {0.07203682037193698, 0.01730036353395334}, {
           0.06861951966201911, 0.018403488633830487`}, {0.06527608648866302, 
           0.019524844573160435`}, {0.06200648637515322, 
           0.020662898727455924`}, {0.05881065959419109, 
           0.021816121695091298`}, {0.055688521237651674`, 
           0.022982987672770593`}, {0.05263996129160721, 
           0.02416197482981559}, {0.04966484471659989, 0.0253515656812026}, {
           0.046763011533144626`, 0.026550247459277147`}, {
           0.04393427691244225, 0.0277565124840759}, {0.04117843127228228, 
           0.02896885853218551}, {0.038495240378113714`, 
           0.0301857892040683}, {0.035884445449261136`, 
           0.031405814289785054`}, {0.033345763270262736`, 
           0.032627450133045466`}, {0.030878886307305824`, 
           0.033849219993517185`}, {0.02848348282973449, 
           0.03506965440732461}, {0.02615919703660319, 
           0.036287291545669134`}, {0.023905649188249174`, 
           0.037500677571502695`}, {0.021722435742855702`, 
           0.03870836699418697}, {0.019609129497977183`, 
           0.03990892302207102}, {0.017565279736996415`, 
           0.04110091791292033}, {0.015590412380483283`, 
           0.04228293332213097}, {0.013684030142423368`, 
           0.0434535606486626}, {0.01184561269128407, 0.04461140137862486}, {
           0.010074616815884962`, 0.04575506742645193}, {0.008370476596038278,
            0.0468831814736004}, {0.006732603577924528, 
           0.04799437730470638}, {0.005160386954167458, 
           0.04908730014113797}, {0.003653193748571674, 
           0.05016060697187968}, {0.0022103690054854695`, 
           0.051212966881686264`}, {0.000831235983750525, 
           0.05224306137644338}, {-0.0004849036448006258, 
           0.0532495847056735}, {-0.0017387695923393124`, 
           0.05423124418212578}, {-0.002931102747568361, 
           0.05518676049838907}}]}},
       DisplayFunction->Identity,
       ImagePadding->{{0., 0.}, {0., 0.}},
       PlotRange->{{-2.5275264588605033`, 1.3}, {-1.5, 2.5}}], {194.4, -588.9776711884477},
       ImageScaled[{0.5, 0.5}], {360.00000000000006, 368.11104449277985},
      BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
     InsetBox[
      GraphicsBox[{GeometricTransformationBox[GeometricTransformationBox[{
           {GrayLevel[0.75], EdgeForm[None], 
            PolygonBox[{{-4, 0}, {0, 0}, {0, -4}, {1, -4}, {1, 1}, {-4, 1}}]}, 
           {GrayLevel[0], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
            LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}}, {{{
           0.8660254037844386, -0.5}, {0.5, 0.8660254037844386}}, {0, 
           0}}], {-0.31553188159700846`, 0.5777703781515219}], 
        {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
         PolygonBox[{{-0.002931102747568361, 
           0.05518676049838907}, {-0.0075077211477384, 
           0.09053224433819837}, {-0.013606412660485952`, 
           0.1253351796409147}, {-0.02120120315269523, 
           0.15953289495971165`}, {-0.030263707684347576`, 
           0.19306373142378394`}, {-0.040763166503033424`, 
           0.22586713013002274`}, {-0.05266648405966139, 
           0.2578837183204711}, {-0.06593827100576961, 
           0.28905539424496024`}, {-0.08054088912959365, 
           0.3193254106095894}, {-0.09643449918483407, 
           0.34863845651307224`}, {-0.11357711156289788`, 
           0.3769407377744405}, {-0.1319246397562651, 
           0.4041800555571583}, {-0.15143095655755753`, 
           0.43030588319636326`}, {-0.17204795293586453`, 
           0.45526944113771095`}, {-0.19372559952891225`, 
           0.4790237698981564}, {-0.21641201068675506`, 
           0.5015238009609528}, {-0.2400535109998163, 
           0.522726425519191}, {-0.26459470424132275`, 
           0.5425905609843353}, {-0.28997854465145556`, 
           0.5610772151784293}, {-0.3161464104878934, 
           0.5781495481309521}, {-0.34303817976484235`, 
           0.5937729314036967}, {-0.370592308100146, 
           0.6079150048695116}, {-0.3987459085876401, 
           0.6205457308733012}, {-0.4274348336095711, 
           0.6316374457063071}, {-0.4565937585016293, 
           0.6411649083273959}, {-0.48615626698096903`, 
           0.6491053462678579}, {-0.5160358229611974, 
           0.6554156021434079}, {-0.5461316059131602, 
           0.6600426635877341}, {-0.5763764300476724, 
           0.6629794331345903}, {-0.6067035922391745, 
           0.6642219172844704}, {-0.6370462979339245, 
           0.6637684267295264}, {-0.6673377353194726, 
           0.6616195780275219}, {-0.6975111495100281, 
           0.6577782929908836}, {-0.727499916679408, 
           0.6522497957913859}, {-0.7572246746503857, 
           0.645057960820489}, {-0.7865796945555036, 
           0.63626619093454}, {-0.8154954846739376, 
           0.6258992640285892}, {-0.8439062017278565, 
           0.6139812781607924}, {-0.8717471399538075, 
           0.6005387757685603}, {-0.8989548155992705, 
           0.5856006962499344}, {-0.9254670496080297, 
           0.5691983257620765}, {-0.9512230484058931, 
           0.5513652443018654}, {-0.976163482700509, 
           0.5321372701363265}, {-1.0002305642113472`, 
           0.51155240165329}, {-1.0233681202482943`, 
           0.4896507567052537}, {-1.045521666059788, 
           0.46647450952194436`}, {-1.0666384748739537`, 
           0.4420678252694908}, {-1.0866676455588282`, 
           0.41647679233647555`}, {-1.1055601678304374`, 
           0.389749352429386}, {-1.1232689849402542`, 
           0.36193522856216287`}, {-1.1397490537763817`, 
           0.33308585102662447`}, {-1.1549574023156846`, 
           0.3032542814325403}, {-1.1688531843670402`, 
           0.2724951349080245}, {-1.1813977315488688`, 
           0.24086450055272687`}, {-1.192554602447161, 
           0.208419860238005}, {-1.2022896289033165`, 
           0.17522000584987357`}, {-1.2105709593842584`, 
           0.1413249550720373}, {-1.2173690993904753`, 
           0.10679586580772375`}, {-1.2226569488608843`, 
           0.07169494934034183}, {-1.224595356112935, 
           0.05518676049838907}, {-1.226164284520757, 
           0.05393398196390663}, {-1.227838485878468, 
           0.052637306541543444`}, {-1.2296195873906839`, 
           0.051299594902786044`}, {-1.2315091543658316`, 
           0.04992374603163245}, {-1.2335086894420904`, 
           0.048512696014961686`}, {-1.2356196318356432`, 
           0.04706941681843678}, {-1.2378433566114944`, 
           0.045596915048337586`}, {-1.2401811739771011`, 
           0.04409823069972405}, {-1.2426343285990682`, 
           0.042576435891334995`}, {-1.2452039989431383`, 
           0.04103463358763164}, {-1.2478912966377111`, 
           0.039475956308399146`}, {-1.2506972658611129`, 
           0.03790356482632364}, {-1.25362288275283, 
           0.03632064685296571}, {-1.2566690548489214`, 
           0.03473041571355542}, {-1.2598366205418015`, 
           0.03313610901103731}, {-1.2631263485645952`, 
           0.031540987279797435`}, {-1.266538937500247, 
           0.029948332629507732`}, {-1.270075015315565, 
           0.02836144737952641}, {-1.2737351389203686`, 
           0.02678365268429606}, {-1.2775197937519045`, 
           0.025218287150184128`}, {-1.2814293933846885`, 
           0.02366870544421342}, {-1.285464279165918, 
           0.022138276895132772`}, {-1.289624719876597, 
           0.02063038408728084}, {-1.2939109114185072`, 
           0.019148421447698342`}, {-1.2983229765271467`, 
           0.01769579382694633}, {-1.3028609645107572`, 
           0.016275915074090402`}, {-1.3075248510155446`, 
           0.014892206606312741`}, {-1.312314537817196, 
           0.013548095973615792`}, {-1.3172298526387862`, 
           0.012247015419083246`}, {-1.322270548995155, 
           0.010992400435165577`}, {-1.327436306063838, 
           0.00978768831645895}, {-1.3327267285826143`, 
           0.008636316709447676}, {-1.3381413467737344`, 
           0.007541722159681663}, {-1.3436796162948779`, 
           0.0065073386568613965`}, {-1.34934091821689, 
           0.005536596178303978}, {-1.3551245590283292`, 
           0.0046329192312645545`}, {-1.3610297706668522`, 
           0.003799725394588215}, {-1.367055710577463, 
           0.003040423860167941}, {-1.3732014617976305`, 
           0.002358413974684651}, {-1.3794660330692792`, 
           0.00175708378210564}, {-1.385848358977654, 
           0.0012398085674178777`}, {-1.3923473001170357`, 
           0.0008099494020726023}, {-1.398961643283296, 
           0.0004708516916175473}, {-1.406144222619559, 
           0.00021031225587999969`}, {-1.413554883601666, 
           0.000050270067591080924`}, {-2.2275264588605035`, 
            0}, {-2.2275264588605035`, 0.}, {-2.226778818785235, 
           0.016562087318832297`}, {-2.2245240237876267`, 
           0.051858217785779606`}, {-2.221401977586004, 
           0.08671801400284965}, {-2.2174344169630595`, 
           0.12111218014518921`}, {-2.2126442129613957`, 
           0.1550122774857072}, {-2.2070553402787363`, 
           0.18839076838343466`}, {-2.20069284502541, 
           0.22122105923695135`}, {-2.193582810877922, 
           0.2534775423446123}, {-2.1857523236644165`, 
           0.2851356366143848}, {-2.177229434419805, 
           0.3161718270672522}, {-2.1680431209502307`, 
           0.34656370307934997`}, {-2.158223247948455, 
           0.3762899953092721}, {-2.1478005257035693`, 
           0.4053306112583223}, {-2.1368064674502505`, 
           0.433666669412881}, {-2.125273345404538, 
           0.46128053191951573`}, {-2.1132341455348063`, 
           0.488155835744978}, {-2.1007225211182936`, 
           0.5142775222748028}, {-2.087772745135142, 
           0.5396318653058545}, {-2.0744196615534736`, 
           0.5642064973898445}, {-2.060698635560539, 
           0.5879904344865842}, {-2.0466455027964265`, 
           0.6109740988875171}, {-2.0322965176482186`, 
           0.633149340371914}, {-2.017688300663814, 
           0.6545094555599938}, {-2.0028577851459275`, 
           0.6750492054291635}, {-1.987842162987986, 
           0.6947648309615369}, {-1.9726814269605326`, 
           0.7136508981032055}, {-1.957450991769296, 
           0.731662322793316}, {-1.9421991235397567`, 
           0.748792495552475}, {-1.9269606024142123`, 
           0.7650523754383158}, {-1.911769627125311, 
           0.780454115453369}, {-1.8966597768986881`, 
           0.7950110398039961}, {-1.8816639741427468`, 
           0.808737619997373}, {-1.8668144479599484`, 
           0.8216494498020146}, {-1.8517349056071764`, 
           0.834092528316528}, {-1.8344565141786922`, 
           0.8476307429841015}, {-1.8170997087010683`, 
           0.8605292060035924}, {-1.799685718636366, 
           0.8727928624663366}, {-1.7822354667372662`, 
           0.8844273199469717}, {-1.7647695491743782`, 
           0.8954388359889434}, {-1.7473082161045403`, 
           0.9058343050101234}, {-1.7298713526966911`, 
           0.915621244642947}, {-1.7124784606314394`, 
           0.9248077815239432}, {-1.6951486400900015`, 
           0.9334026365479858}, {-1.6779005722476972`, 
           0.9414151096030314}, {-1.660752502286706, 
           0.9488550638015343}, {-1.6437222229422959`, 
           0.9557329092251386}, {-1.6268270585962146`, 
           0.9620595861996474}, {-1.6100838499304209`, 
           0.9678465481176384}, {-1.5935089391537998`, 
           0.9731057438264732}, {-1.5771181558139633`, 
           0.9778495995997846}, {-1.5609268032056878`, 
           0.9820910007108642}, {-1.54494964538698, 
           0.9858432726266891}, {-1.5292008948131945`, 
           0.9891201618416232}, {-1.513694200599049, 
           0.9919358163701126}, {-1.4984426374178013`, 
           0.9943047659179616}, {-1.4834586950462574`, 
           0.9962419017520215}, {-1.4687542685636858`, 
           0.997762456288358}, {-1.4543406492121078`, 
           0.9988819824191736}, {-1.4402285159248214`, 0.9996163325989604}, {
           0.19311838528487416`, 1}, {0.20588049050780868`, 
           0.9998371021345642}, {0.2192296636403373, 0.9993215654426753}, {
           0.2334833544817059, 0.998409999760843}, {0.2480336396227507, 
           0.9971058467423422}, {0.26286955423838015`, 0.9953933906899533}, {
           0.2779795250526531, 0.9932572252276954}, {0.2933513791219686, 
           0.9906822741052125}, {0.30897235328337636`, 0.9876538117518396}, {
           0.3248291042608626, 0.9841574835599668}, {0.3409077194218601, 
           0.9801793258775161}, {0.35719372817562994`, 0.9757057856895764}, {
           0.3736721140045674, 0.970723739969473}, {0.3903273271188975, 
           0.9652205146798088}, {0.4071432977246433, 0.959183903404288}, {
           0.4241034498941795, 0.9526021855914221}, {0.4411907160281173, 
           0.9454641443915238}, {0.4583875518967129, 0.937759084068725}, {
           0.47567595224844217`, 0.9294768469700844}, {0.4930374669728525, 
           0.9206078300342161}, {0.5104532178042704, 0.9111430008222366}, {
           0.5279039155524319, 0.9010739130542164}, {0.5453698778455953, 
           0.8903927216347229}, {0.5628310473712049, 0.8790921971514634}, {
           0.5802670105986886, 0.8671657398314587}, {0.5976570169685093, 
           0.8546073929396361}, {0.6149799985311277, 0.8414118556051765}, {
           0.6314182808508729, 0.8282253766914024}, {0.6461766128290161, 
           0.8157424492007895}, {0.6610981587900323, 0.8024535614782687}, {
           0.676151075050036, 0.7883425302944325}, {0.6913028054558849, 
           0.7733942808343234}, {0.7065201174207641, 0.7575948723338161}, {
           0.721769138799335, 0.740931522593583}, {0.7370153955684994, 
           0.7233926313446152}, {0.7522232021019651, 0.7049686061727517}, {
           0.7673224743481131, 0.6856947006839664}, {0.7822566151866801, 
           0.6655952729083485}, {0.7969883169142729, 0.6446732846774187}, {
           0.8114805011649897, 0.622933185417566}, {0.8256963734541855, 
           0.6003808975141803}, {0.8395994769976157, 0.5770237997908648}, {
           0.8531537457436141, 0.5528707091344943}, {0.8663235565571386, 
           0.5279318602988776}, {0.8790737804957698, 0.5022188839217362}, {
           0.8913698331190544, 0.47574478279161564`}, {0.9031777237739482, 
           0.44852390640320844`}, {0.9144641038005427, 
           0.42057192384137776`}, {0.9251963136037343, 
           0.39190579503593526`}, {0.9353424285380356, 
           0.36254374043093585`}, {0.944871303554305, 0.33250520911390946`}, {
           0.9537526165588203, 0.3018108454520528}, {0.9619569104367979, 
           0.270482454283951}, {0.9694556336941986, 0.23854296471688527`}, {
           0.9762211796734368, 0.2060163925812137}, {0.9822269243004318, 
           0.17292780159468057`}, {0.9874472623223037, 0.1393032632908148}, {
           0.9918576419969158, 0.10516981576682403`}, {0.9954345981974063, 
           0.07055542130756808}, {0.9981557838968255, 0.03548892294331121}, {
           1., 0.}, {0.19311838528487416`, 0}, {0.1874409947124228, 
           0.00003223380273019824}, {0.18176433615552234`, 
           0.00012893105484863916`}, {0.17608914153534122`, 
           0.0002900792886747254}, {0.17072035228968882`, 
           0.0005027722156384899}, {0.1656532713889946, 
           0.0007618524484453913}, {0.16065380121966927`, 
           0.0010744279966994235`}, {0.15572249501578242`, 
           0.0014389973736303092`}, {0.1508598806371257, 
           0.001854053520359627}, {0.14606646051507272`, 
           0.0023180841884660125`}, {0.14134271160385464`, 
           0.0028295723230492846`}, {0.13668908533725474`, 
           0.003386996446219851}, {0.13210600759072597`, 
           0.00398883104093973}, {0.12759387864893362`, 
           0.004633546935141488}, {0.12315307317872416`, 
           0.0053196116860514215`}, {0.11878394020752048`, 
           0.006045489964643271}, {0.11448680310714347`, 
           0.006809643940148828}, {0.11026195958305766`, 
           0.007610533664551798}, {0.10610968166903861`, 
           0.008446617456991325}, {0.10203021572725847`, 
           0.009316352288001662}, {0.09802378245378514, 
           0.01021819416351454}, {0.0940905768894895, 
           0.011150598508550835`}, {0.09023076843635428, 
           0.012112020550528296`}, {0.08644450087917692, 
           0.01310091570211215}, {0.08273189241265845, 
           0.014115739943535523`}, {0.0790930356738685, 
           0.015154950204316786`}, {0.07552799778007638, 
           0.01621700474430108}, {0.07203682037193698, 0.01730036353395334}, {
           0.06861951966201911, 0.018403488633830487`}, {0.06527608648866302, 
           0.019524844573160435`}, {0.06200648637515322, 
           0.020662898727455924`}, {0.05881065959419109, 
           0.021816121695091298`}, {0.055688521237651674`, 
           0.022982987672770593`}, {0.05263996129160721, 
           0.02416197482981559}, {0.04966484471659989, 0.0253515656812026}, {
           0.046763011533144626`, 0.026550247459277147`}, {
           0.04393427691244225, 0.0277565124840759}, {0.04117843127228228, 
           0.02896885853218551}, {0.038495240378113714`, 
           0.0301857892040683}, {0.035884445449261136`, 
           0.031405814289785054`}, {0.033345763270262736`, 
           0.032627450133045466`}, {0.030878886307305824`, 
           0.033849219993517185`}, {0.02848348282973449, 
           0.03506965440732461}, {0.02615919703660319, 
           0.036287291545669134`}, {0.023905649188249174`, 
           0.037500677571502695`}, {0.021722435742855702`, 
           0.03870836699418697}, {0.019609129497977183`, 
           0.03990892302207102}, {0.017565279736996415`, 
           0.04110091791292033}, {0.015590412380483283`, 
           0.04228293332213097}, {0.013684030142423368`, 
           0.0434535606486626}, {0.01184561269128407, 0.04461140137862486}, {
           0.010074616815884962`, 0.04575506742645193}, {0.008370476596038278,
            0.0468831814736004}, {0.006732603577924528, 
           0.04799437730470638}, {0.005160386954167458, 
           0.04908730014113797}, {0.003653193748571674, 
           0.05016060697187968}, {0.0022103690054854695`, 
           0.051212966881686264`}, {0.000831235983750525, 
           0.05224306137644338}, {-0.0004849036448006258, 
           0.0532495847056735}, {-0.0017387695923393124`, 
           0.05423124418212578}, {-0.002931102747568361, 
           0.05518676049838907}}]}},
       DisplayFunction->Identity,
       ImagePadding->{{0., 0.}, {0., 0.}},
       PlotRange->{{-2.5275264588605033`, 1.3}, {-1.5, 2.5}}], {583.2, -588.9776711884477},
       ImageScaled[{0.5, 0.5}], {360.00000000000006, 368.11104449277985},
      BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
     InsetBox[
      GraphicsBox[{GeometricTransformationBox[GeometricTransformationBox[{
           {GrayLevel[0.75], EdgeForm[None], 
            PolygonBox[{{-4, 0}, {0, 0}, {0, -4}, {1, -4}, {1, 1}, {-4, 1}}]}, 
           {GrayLevel[0], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
            LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}}, {{{
           0.5, -0.8660254037844386}, {0.8660254037844386, 0.5}}, {0, 
           0}}], {-0.9119945772634949, 0.5777703781515219}], 
        {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
         PolygonBox[{{-0.002931102747568361, 
           0.05518676049838907}, {-0.0075077211477384, 
           0.09053224433819837}, {-0.013606412660485952`, 
           0.1253351796409147}, {-0.02120120315269523, 
           0.15953289495971165`}, {-0.030263707684347576`, 
           0.19306373142378394`}, {-0.040763166503033424`, 
           0.22586713013002274`}, {-0.05266648405966139, 
           0.2578837183204711}, {-0.06593827100576961, 
           0.28905539424496024`}, {-0.08054088912959365, 
           0.3193254106095894}, {-0.09643449918483407, 
           0.34863845651307224`}, {-0.11357711156289788`, 
           0.3769407377744405}, {-0.1319246397562651, 
           0.4041800555571583}, {-0.15143095655755753`, 
           0.43030588319636326`}, {-0.17204795293586453`, 
           0.45526944113771095`}, {-0.19372559952891225`, 
           0.4790237698981564}, {-0.21641201068675506`, 
           0.5015238009609528}, {-0.2400535109998163, 
           0.522726425519191}, {-0.26459470424132275`, 
           0.5425905609843353}, {-0.28997854465145556`, 
           0.5610772151784293}, {-0.3161464104878934, 
           0.5781495481309521}, {-0.34303817976484235`, 
           0.5937729314036967}, {-0.370592308100146, 
           0.6079150048695116}, {-0.3987459085876401, 
           0.6205457308733012}, {-0.4274348336095711, 
           0.6316374457063071}, {-0.4565937585016293, 
           0.6411649083273959}, {-0.48615626698096903`, 
           0.6491053462678579}, {-0.5160358229611974, 
           0.6554156021434079}, {-0.5461316059131602, 
           0.6600426635877341}, {-0.5763764300476724, 
           0.6629794331345903}, {-0.6067035922391745, 
           0.6642219172844704}, {-0.6370462979339245, 
           0.6637684267295264}, {-0.6673377353194726, 
           0.6616195780275219}, {-0.6975111495100281, 
           0.6577782929908836}, {-0.727499916679408, 
           0.6522497957913859}, {-0.7572246746503857, 
           0.645057960820489}, {-0.7865796945555036, 
           0.63626619093454}, {-0.8154954846739376, 
           0.6258992640285892}, {-0.8439062017278565, 
           0.6139812781607924}, {-0.8717471399538075, 
           0.6005387757685603}, {-0.8989548155992705, 
           0.5856006962499344}, {-0.9254670496080297, 
           0.5691983257620765}, {-0.9512230484058931, 
           0.5513652443018654}, {-0.976163482700509, 
           0.5321372701363265}, {-1.0002305642113472`, 
           0.51155240165329}, {-1.0233681202482943`, 
           0.4896507567052537}, {-1.045521666059788, 
           0.46647450952194436`}, {-1.0666384748739537`, 
           0.4420678252694908}, {-1.0866676455588282`, 
           0.41647679233647555`}, {-1.1055601678304374`, 
           0.389749352429386}, {-1.1232689849402542`, 
           0.36193522856216287`}, {-1.1397490537763817`, 
           0.33308585102662447`}, {-1.1549574023156846`, 
           0.3032542814325403}, {-1.1688531843670402`, 
           0.2724951349080245}, {-1.1813977315488688`, 
           0.24086450055272687`}, {-1.192554602447161, 
           0.208419860238005}, {-1.2022896289033165`, 
           0.17522000584987357`}, {-1.2105709593842584`, 
           0.1413249550720373}, {-1.2173690993904753`, 
           0.10679586580772375`}, {-1.2226569488608843`, 
           0.07169494934034183}, {-1.224595356112935, 
           0.05518676049838907}, {-1.226164284520757, 
           0.05393398196390663}, {-1.227838485878468, 
           0.052637306541543444`}, {-1.2296195873906839`, 
           0.051299594902786044`}, {-1.2315091543658316`, 
           0.04992374603163245}, {-1.2335086894420904`, 
           0.048512696014961686`}, {-1.2356196318356432`, 
           0.04706941681843678}, {-1.2378433566114944`, 
           0.045596915048337586`}, {-1.2401811739771011`, 
           0.04409823069972405}, {-1.2426343285990682`, 
           0.042576435891334995`}, {-1.2452039989431383`, 
           0.04103463358763164}, {-1.2478912966377111`, 
           0.039475956308399146`}, {-1.2506972658611129`, 
           0.03790356482632364}, {-1.25362288275283, 
           0.03632064685296571}, {-1.2566690548489214`, 
           0.03473041571355542}, {-1.2598366205418015`, 
           0.03313610901103731}, {-1.2631263485645952`, 
           0.031540987279797435`}, {-1.266538937500247, 
           0.029948332629507732`}, {-1.270075015315565, 
           0.02836144737952641}, {-1.2737351389203686`, 
           0.02678365268429606}, {-1.2775197937519045`, 
           0.025218287150184128`}, {-1.2814293933846885`, 
           0.02366870544421342}, {-1.285464279165918, 
           0.022138276895132772`}, {-1.289624719876597, 
           0.02063038408728084}, {-1.2939109114185072`, 
           0.019148421447698342`}, {-1.2983229765271467`, 
           0.01769579382694633}, {-1.3028609645107572`, 
           0.016275915074090402`}, {-1.3075248510155446`, 
           0.014892206606312741`}, {-1.312314537817196, 
           0.013548095973615792`}, {-1.3172298526387862`, 
           0.012247015419083246`}, {-1.322270548995155, 
           0.010992400435165577`}, {-1.327436306063838, 
           0.00978768831645895}, {-1.3327267285826143`, 
           0.008636316709447676}, {-1.3381413467737344`, 
           0.007541722159681663}, {-1.3436796162948779`, 
           0.0065073386568613965`}, {-1.34934091821689, 
           0.005536596178303978}, {-1.3551245590283292`, 
           0.0046329192312645545`}, {-1.3610297706668522`, 
           0.003799725394588215}, {-1.367055710577463, 
           0.003040423860167941}, {-1.3732014617976305`, 
           0.002358413974684651}, {-1.3794660330692792`, 
           0.00175708378210564}, {-1.385848358977654, 
           0.0012398085674178777`}, {-1.3923473001170357`, 
           0.0008099494020726023}, {-1.398961643283296, 
           0.0004708516916175473}, {-1.406144222619559, 
           0.00021031225587999969`}, {-1.413554883601666, 
           0.000050270067591080924`}, {-2.2275264588605035`, 
            0}, {-2.2275264588605035`, 0.}, {-2.226778818785235, 
           0.016562087318832297`}, {-2.2245240237876267`, 
           0.051858217785779606`}, {-2.221401977586004, 
           0.08671801400284965}, {-2.2174344169630595`, 
           0.12111218014518921`}, {-2.2126442129613957`, 
           0.1550122774857072}, {-2.2070553402787363`, 
           0.18839076838343466`}, {-2.20069284502541, 
           0.22122105923695135`}, {-2.193582810877922, 
           0.2534775423446123}, {-2.1857523236644165`, 
           0.2851356366143848}, {-2.177229434419805, 
           0.3161718270672522}, {-2.1680431209502307`, 
           0.34656370307934997`}, {-2.158223247948455, 
           0.3762899953092721}, {-2.1478005257035693`, 
           0.4053306112583223}, {-2.1368064674502505`, 
           0.433666669412881}, {-2.125273345404538, 
           0.46128053191951573`}, {-2.1132341455348063`, 
           0.488155835744978}, {-2.1007225211182936`, 
           0.5142775222748028}, {-2.087772745135142, 
           0.5396318653058545}, {-2.0744196615534736`, 
           0.5642064973898445}, {-2.060698635560539, 
           0.5879904344865842}, {-2.0466455027964265`, 
           0.6109740988875171}, {-2.0322965176482186`, 
           0.633149340371914}, {-2.017688300663814, 
           0.6545094555599938}, {-2.0028577851459275`, 
           0.6750492054291635}, {-1.987842162987986, 
           0.6947648309615369}, {-1.9726814269605326`, 
           0.7136508981032055}, {-1.957450991769296, 
           0.731662322793316}, {-1.9421991235397567`, 
           0.748792495552475}, {-1.9269606024142123`, 
           0.7650523754383158}, {-1.911769627125311, 
           0.780454115453369}, {-1.8966597768986881`, 
           0.7950110398039961}, {-1.8816639741427468`, 
           0.808737619997373}, {-1.8668144479599484`, 
           0.8216494498020146}, {-1.8517349056071764`, 
           0.834092528316528}, {-1.8344565141786922`, 
           0.8476307429841015}, {-1.8170997087010683`, 
           0.8605292060035924}, {-1.799685718636366, 
           0.8727928624663366}, {-1.7822354667372662`, 
           0.8844273199469717}, {-1.7647695491743782`, 
           0.8954388359889434}, {-1.7473082161045403`, 
           0.9058343050101234}, {-1.7298713526966911`, 
           0.915621244642947}, {-1.7124784606314394`, 
           0.9248077815239432}, {-1.6951486400900015`, 
           0.9334026365479858}, {-1.6779005722476972`, 
           0.9414151096030314}, {-1.660752502286706, 
           0.9488550638015343}, {-1.6437222229422959`, 
           0.9557329092251386}, {-1.6268270585962146`, 
           0.9620595861996474}, {-1.6100838499304209`, 
           0.9678465481176384}, {-1.5935089391537998`, 
           0.9731057438264732}, {-1.5771181558139633`, 
           0.9778495995997846}, {-1.5609268032056878`, 
           0.9820910007108642}, {-1.54494964538698, 
           0.9858432726266891}, {-1.5292008948131945`, 
           0.9891201618416232}, {-1.513694200599049, 
           0.9919358163701126}, {-1.4984426374178013`, 
           0.9943047659179616}, {-1.4834586950462574`, 
           0.9962419017520215}, {-1.4687542685636858`, 
           0.997762456288358}, {-1.4543406492121078`, 
           0.9988819824191736}, {-1.4402285159248214`, 0.9996163325989604}, {
           0.19311838528487416`, 1}, {0.20588049050780868`, 
           0.9998371021345642}, {0.2192296636403373, 0.9993215654426753}, {
           0.2334833544817059, 0.998409999760843}, {0.2480336396227507, 
           0.9971058467423422}, {0.26286955423838015`, 0.9953933906899533}, {
           0.2779795250526531, 0.9932572252276954}, {0.2933513791219686, 
           0.9906822741052125}, {0.30897235328337636`, 0.9876538117518396}, {
           0.3248291042608626, 0.9841574835599668}, {0.3409077194218601, 
           0.9801793258775161}, {0.35719372817562994`, 0.9757057856895764}, {
           0.3736721140045674, 0.970723739969473}, {0.3903273271188975, 
           0.9652205146798088}, {0.4071432977246433, 0.959183903404288}, {
           0.4241034498941795, 0.9526021855914221}, {0.4411907160281173, 
           0.9454641443915238}, {0.4583875518967129, 0.937759084068725}, {
           0.47567595224844217`, 0.9294768469700844}, {0.4930374669728525, 
           0.9206078300342161}, {0.5104532178042704, 0.9111430008222366}, {
           0.5279039155524319, 0.9010739130542164}, {0.5453698778455953, 
           0.8903927216347229}, {0.5628310473712049, 0.8790921971514634}, {
           0.5802670105986886, 0.8671657398314587}, {0.5976570169685093, 
           0.8546073929396361}, {0.6149799985311277, 0.8414118556051765}, {
           0.6314182808508729, 0.8282253766914024}, {0.6461766128290161, 
           0.8157424492007895}, {0.6610981587900323, 0.8024535614782687}, {
           0.676151075050036, 0.7883425302944325}, {0.6913028054558849, 
           0.7733942808343234}, {0.7065201174207641, 0.7575948723338161}, {
           0.721769138799335, 0.740931522593583}, {0.7370153955684994, 
           0.7233926313446152}, {0.7522232021019651, 0.7049686061727517}, {
           0.7673224743481131, 0.6856947006839664}, {0.7822566151866801, 
           0.6655952729083485}, {0.7969883169142729, 0.6446732846774187}, {
           0.8114805011649897, 0.622933185417566}, {0.8256963734541855, 
           0.6003808975141803}, {0.8395994769976157, 0.5770237997908648}, {
           0.8531537457436141, 0.5528707091344943}, {0.8663235565571386, 
           0.5279318602988776}, {0.8790737804957698, 0.5022188839217362}, {
           0.8913698331190544, 0.47574478279161564`}, {0.9031777237739482, 
           0.44852390640320844`}, {0.9144641038005427, 
           0.42057192384137776`}, {0.9251963136037343, 
           0.39190579503593526`}, {0.9353424285380356, 
           0.36254374043093585`}, {0.944871303554305, 0.33250520911390946`}, {
           0.9537526165588203, 0.3018108454520528}, {0.9619569104367979, 
           0.270482454283951}, {0.9694556336941986, 0.23854296471688527`}, {
           0.9762211796734368, 0.2060163925812137}, {0.9822269243004318, 
           0.17292780159468057`}, {0.9874472623223037, 0.1393032632908148}, {
           0.9918576419969158, 0.10516981576682403`}, {0.9954345981974063, 
           0.07055542130756808}, {0.9981557838968255, 0.03548892294331121}, {
           1., 0.}, {0.19311838528487416`, 0}, {0.1874409947124228, 
           0.00003223380273019824}, {0.18176433615552234`, 
           0.00012893105484863916`}, {0.17608914153534122`, 
           0.0002900792886747254}, {0.17072035228968882`, 
           0.0005027722156384899}, {0.1656532713889946, 
           0.0007618524484453913}, {0.16065380121966927`, 
           0.0010744279966994235`}, {0.15572249501578242`, 
           0.0014389973736303092`}, {0.1508598806371257, 
           0.001854053520359627}, {0.14606646051507272`, 
           0.0023180841884660125`}, {0.14134271160385464`, 
           0.0028295723230492846`}, {0.13668908533725474`, 
           0.003386996446219851}, {0.13210600759072597`, 
           0.00398883104093973}, {0.12759387864893362`, 
           0.004633546935141488}, {0.12315307317872416`, 
           0.0053196116860514215`}, {0.11878394020752048`, 
           0.006045489964643271}, {0.11448680310714347`, 
           0.006809643940148828}, {0.11026195958305766`, 
           0.007610533664551798}, {0.10610968166903861`, 
           0.008446617456991325}, {0.10203021572725847`, 
           0.009316352288001662}, {0.09802378245378514, 
           0.01021819416351454}, {0.0940905768894895, 
           0.011150598508550835`}, {0.09023076843635428, 
           0.012112020550528296`}, {0.08644450087917692, 
           0.01310091570211215}, {0.08273189241265845, 
           0.014115739943535523`}, {0.0790930356738685, 
           0.015154950204316786`}, {0.07552799778007638, 
           0.01621700474430108}, {0.07203682037193698, 0.01730036353395334}, {
           0.06861951966201911, 0.018403488633830487`}, {0.06527608648866302, 
           0.019524844573160435`}, {0.06200648637515322, 
           0.020662898727455924`}, {0.05881065959419109, 
           0.021816121695091298`}, {0.055688521237651674`, 
           0.022982987672770593`}, {0.05263996129160721, 
           0.02416197482981559}, {0.04966484471659989, 0.0253515656812026}, {
           0.046763011533144626`, 0.026550247459277147`}, {
           0.04393427691244225, 0.0277565124840759}, {0.04117843127228228, 
           0.02896885853218551}, {0.038495240378113714`, 
           0.0301857892040683}, {0.035884445449261136`, 
           0.031405814289785054`}, {0.033345763270262736`, 
           0.032627450133045466`}, {0.030878886307305824`, 
           0.033849219993517185`}, {0.02848348282973449, 
           0.03506965440732461}, {0.02615919703660319, 
           0.036287291545669134`}, {0.023905649188249174`, 
           0.037500677571502695`}, {0.021722435742855702`, 
           0.03870836699418697}, {0.019609129497977183`, 
           0.03990892302207102}, {0.017565279736996415`, 
           0.04110091791292033}, {0.015590412380483283`, 
           0.04228293332213097}, {0.013684030142423368`, 
           0.0434535606486626}, {0.01184561269128407, 0.04461140137862486}, {
           0.010074616815884962`, 0.04575506742645193}, {0.008370476596038278,
            0.0468831814736004}, {0.006732603577924528, 
           0.04799437730470638}, {0.005160386954167458, 
           0.04908730014113797}, {0.003653193748571674, 
           0.05016060697187968}, {0.0022103690054854695`, 
           0.051212966881686264`}, {0.000831235983750525, 
           0.05224306137644338}, {-0.0004849036448006258, 
           0.0532495847056735}, {-0.0017387695923393124`, 
           0.05423124418212578}, {-0.002931102747568361, 
           0.05518676049838907}}]}},
       DisplayFunction->Identity,
       ImagePadding->{{0., 0.}, {0., 0.}},
       PlotRange->{{-2.5275264588605033`, 1.3}, {-1.5, 2.5}}], {972., -588.9776711884477},
       ImageScaled[{0.5, 0.5}], {360., 368.11104449277985},
      BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
     InsetBox[
      GraphicsBox[{GeometricTransformationBox[GeometricTransformationBox[{
           {GrayLevel[0.75], EdgeForm[None], 
            PolygonBox[{{-4, 0}, {0, 0}, {0, -4}, {1, -4}, {1, 1}, {-4, 1}}]}, 
           {GrayLevel[0], LineBox[{{-4, 0}, {0, 0}, {0, -4}}], 
            LineBox[{{-4, 1}, {1, 1}, {1, -4}}]}}, {{{0, -1}, {1, 0}}, {0, 
           0}}], {-1.2275264588605033`, 0}], 
        {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
         PolygonBox[{{-0.002931102747568361, 
           0.05518676049838907}, {-0.0075077211477384, 
           0.09053224433819837}, {-0.013606412660485952`, 
           0.1253351796409147}, {-0.02120120315269523, 
           0.15953289495971165`}, {-0.030263707684347576`, 
           0.19306373142378394`}, {-0.040763166503033424`, 
           0.22586713013002274`}, {-0.05266648405966139, 
           0.2578837183204711}, {-0.06593827100576961, 
           0.28905539424496024`}, {-0.08054088912959365, 
           0.3193254106095894}, {-0.09643449918483407, 
           0.34863845651307224`}, {-0.11357711156289788`, 
           0.3769407377744405}, {-0.1319246397562651, 
           0.4041800555571583}, {-0.15143095655755753`, 
           0.43030588319636326`}, {-0.17204795293586453`, 
           0.45526944113771095`}, {-0.19372559952891225`, 
           0.4790237698981564}, {-0.21641201068675506`, 
           0.5015238009609528}, {-0.2400535109998163, 
           0.522726425519191}, {-0.26459470424132275`, 
           0.5425905609843353}, {-0.28997854465145556`, 
           0.5610772151784293}, {-0.3161464104878934, 
           0.5781495481309521}, {-0.34303817976484235`, 
           0.5937729314036967}, {-0.370592308100146, 
           0.6079150048695116}, {-0.3987459085876401, 
           0.6205457308733012}, {-0.4274348336095711, 
           0.6316374457063071}, {-0.4565937585016293, 
           0.6411649083273959}, {-0.48615626698096903`, 
           0.6491053462678579}, {-0.5160358229611974, 
           0.6554156021434079}, {-0.5461316059131602, 
           0.6600426635877341}, {-0.5763764300476724, 
           0.6629794331345903}, {-0.6067035922391745, 
           0.6642219172844704}, {-0.6370462979339245, 
           0.6637684267295264}, {-0.6673377353194726, 
           0.6616195780275219}, {-0.6975111495100281, 
           0.6577782929908836}, {-0.727499916679408, 
           0.6522497957913859}, {-0.7572246746503857, 
           0.645057960820489}, {-0.7865796945555036, 
           0.63626619093454}, {-0.8154954846739376, 
           0.6258992640285892}, {-0.8439062017278565, 
           0.6139812781607924}, {-0.8717471399538075, 
           0.6005387757685603}, {-0.8989548155992705, 
           0.5856006962499344}, {-0.9254670496080297, 
           0.5691983257620765}, {-0.9512230484058931, 
           0.5513652443018654}, {-0.976163482700509, 
           0.5321372701363265}, {-1.0002305642113472`, 
           0.51155240165329}, {-1.0233681202482943`, 
           0.4896507567052537}, {-1.045521666059788, 
           0.46647450952194436`}, {-1.0666384748739537`, 
           0.4420678252694908}, {-1.0866676455588282`, 
           0.41647679233647555`}, {-1.1055601678304374`, 
           0.389749352429386}, {-1.1232689849402542`, 
           0.36193522856216287`}, {-1.1397490537763817`, 
           0.33308585102662447`}, {-1.1549574023156846`, 
           0.3032542814325403}, {-1.1688531843670402`, 
           0.2724951349080245}, {-1.1813977315488688`, 
           0.24086450055272687`}, {-1.192554602447161, 
           0.208419860238005}, {-1.2022896289033165`, 
           0.17522000584987357`}, {-1.2105709593842584`, 
           0.1413249550720373}, {-1.2173690993904753`, 
           0.10679586580772375`}, {-1.2226569488608843`, 
           0.07169494934034183}, {-1.224595356112935, 
           0.05518676049838907}, {-1.226164284520757, 
           0.05393398196390663}, {-1.227838485878468, 
           0.052637306541543444`}, {-1.2296195873906839`, 
           0.051299594902786044`}, {-1.2315091543658316`, 
           0.04992374603163245}, {-1.2335086894420904`, 
           0.048512696014961686`}, {-1.2356196318356432`, 
           0.04706941681843678}, {-1.2378433566114944`, 
           0.045596915048337586`}, {-1.2401811739771011`, 
           0.04409823069972405}, {-1.2426343285990682`, 
           0.042576435891334995`}, {-1.2452039989431383`, 
           0.04103463358763164}, {-1.2478912966377111`, 
           0.039475956308399146`}, {-1.2506972658611129`, 
           0.03790356482632364}, {-1.25362288275283, 
           0.03632064685296571}, {-1.2566690548489214`, 
           0.03473041571355542}, {-1.2598366205418015`, 
           0.03313610901103731}, {-1.2631263485645952`, 
           0.031540987279797435`}, {-1.266538937500247, 
           0.029948332629507732`}, {-1.270075015315565, 
           0.02836144737952641}, {-1.2737351389203686`, 
           0.02678365268429606}, {-1.2775197937519045`, 
           0.025218287150184128`}, {-1.2814293933846885`, 
           0.02366870544421342}, {-1.285464279165918, 
           0.022138276895132772`}, {-1.289624719876597, 
           0.02063038408728084}, {-1.2939109114185072`, 
           0.019148421447698342`}, {-1.2983229765271467`, 
           0.01769579382694633}, {-1.3028609645107572`, 
           0.016275915074090402`}, {-1.3075248510155446`, 
           0.014892206606312741`}, {-1.312314537817196, 
           0.013548095973615792`}, {-1.3172298526387862`, 
           0.012247015419083246`}, {-1.322270548995155, 
           0.010992400435165577`}, {-1.327436306063838, 
           0.00978768831645895}, {-1.3327267285826143`, 
           0.008636316709447676}, {-1.3381413467737344`, 
           0.007541722159681663}, {-1.3436796162948779`, 
           0.0065073386568613965`}, {-1.34934091821689, 
           0.005536596178303978}, {-1.3551245590283292`, 
           0.0046329192312645545`}, {-1.3610297706668522`, 
           0.003799725394588215}, {-1.367055710577463, 
           0.003040423860167941}, {-1.3732014617976305`, 
           0.002358413974684651}, {-1.3794660330692792`, 
           0.00175708378210564}, {-1.385848358977654, 
           0.0012398085674178777`}, {-1.3923473001170357`, 
           0.0008099494020726023}, {-1.398961643283296, 
           0.0004708516916175473}, {-1.406144222619559, 
           0.00021031225587999969`}, {-1.413554883601666, 
           0.000050270067591080924`}, {-2.2275264588605035`, 
            0}, {-2.2275264588605035`, 0.}, {-2.226778818785235, 
           0.016562087318832297`}, {-2.2245240237876267`, 
           0.051858217785779606`}, {-2.221401977586004, 
           0.08671801400284965}, {-2.2174344169630595`, 
           0.12111218014518921`}, {-2.2126442129613957`, 
           0.1550122774857072}, {-2.2070553402787363`, 
           0.18839076838343466`}, {-2.20069284502541, 
           0.22122105923695135`}, {-2.193582810877922, 
           0.2534775423446123}, {-2.1857523236644165`, 
           0.2851356366143848}, {-2.177229434419805, 
           0.3161718270672522}, {-2.1680431209502307`, 
           0.34656370307934997`}, {-2.158223247948455, 
           0.3762899953092721}, {-2.1478005257035693`, 
           0.4053306112583223}, {-2.1368064674502505`, 
           0.433666669412881}, {-2.125273345404538, 
           0.46128053191951573`}, {-2.1132341455348063`, 
           0.488155835744978}, {-2.1007225211182936`, 
           0.5142775222748028}, {-2.087772745135142, 
           0.5396318653058545}, {-2.0744196615534736`, 
           0.5642064973898445}, {-2.060698635560539, 
           0.5879904344865842}, {-2.0466455027964265`, 
           0.6109740988875171}, {-2.0322965176482186`, 
           0.633149340371914}, {-2.017688300663814, 
           0.6545094555599938}, {-2.0028577851459275`, 
           0.6750492054291635}, {-1.987842162987986, 
           0.6947648309615369}, {-1.9726814269605326`, 
           0.7136508981032055}, {-1.957450991769296, 
           0.731662322793316}, {-1.9421991235397567`, 
           0.748792495552475}, {-1.9269606024142123`, 
           0.7650523754383158}, {-1.911769627125311, 
           0.780454115453369}, {-1.8966597768986881`, 
           0.7950110398039961}, {-1.8816639741427468`, 
           0.808737619997373}, {-1.8668144479599484`, 
           0.8216494498020146}, {-1.8517349056071764`, 
           0.834092528316528}, {-1.8344565141786922`, 
           0.8476307429841015}, {-1.8170997087010683`, 
           0.8605292060035924}, {-1.799685718636366, 
           0.8727928624663366}, {-1.7822354667372662`, 
           0.8844273199469717}, {-1.7647695491743782`, 
           0.8954388359889434}, {-1.7473082161045403`, 
           0.9058343050101234}, {-1.7298713526966911`, 
           0.915621244642947}, {-1.7124784606314394`, 
           0.9248077815239432}, {-1.6951486400900015`, 
           0.9334026365479858}, {-1.6779005722476972`, 
           0.9414151096030314}, {-1.660752502286706, 
           0.9488550638015343}, {-1.6437222229422959`, 
           0.9557329092251386}, {-1.6268270585962146`, 
           0.9620595861996474}, {-1.6100838499304209`, 
           0.9678465481176384}, {-1.5935089391537998`, 
           0.9731057438264732}, {-1.5771181558139633`, 
           0.9778495995997846}, {-1.5609268032056878`, 
           0.9820910007108642}, {-1.54494964538698, 
           0.9858432726266891}, {-1.5292008948131945`, 
           0.9891201618416232}, {-1.513694200599049, 
           0.9919358163701126}, {-1.4984426374178013`, 
           0.9943047659179616}, {-1.4834586950462574`, 
           0.9962419017520215}, {-1.4687542685636858`, 
           0.997762456288358}, {-1.4543406492121078`, 
           0.9988819824191736}, {-1.4402285159248214`, 0.9996163325989604}, {
           0.19311838528487416`, 1}, {0.20588049050780868`, 
           0.9998371021345642}, {0.2192296636403373, 0.9993215654426753}, {
           0.2334833544817059, 0.998409999760843}, {0.2480336396227507, 
           0.9971058467423422}, {0.26286955423838015`, 0.9953933906899533}, {
           0.2779795250526531, 0.9932572252276954}, {0.2933513791219686, 
           0.9906822741052125}, {0.30897235328337636`, 0.9876538117518396}, {
           0.3248291042608626, 0.9841574835599668}, {0.3409077194218601, 
           0.9801793258775161}, {0.35719372817562994`, 0.9757057856895764}, {
           0.3736721140045674, 0.970723739969473}, {0.3903273271188975, 
           0.9652205146798088}, {0.4071432977246433, 0.959183903404288}, {
           0.4241034498941795, 0.9526021855914221}, {0.4411907160281173, 
           0.9454641443915238}, {0.4583875518967129, 0.937759084068725}, {
           0.47567595224844217`, 0.9294768469700844}, {0.4930374669728525, 
           0.9206078300342161}, {0.5104532178042704, 0.9111430008222366}, {
           0.5279039155524319, 0.9010739130542164}, {0.5453698778455953, 
           0.8903927216347229}, {0.5628310473712049, 0.8790921971514634}, {
           0.5802670105986886, 0.8671657398314587}, {0.5976570169685093, 
           0.8546073929396361}, {0.6149799985311277, 0.8414118556051765}, {
           0.6314182808508729, 0.8282253766914024}, {0.6461766128290161, 
           0.8157424492007895}, {0.6610981587900323, 0.8024535614782687}, {
           0.676151075050036, 0.7883425302944325}, {0.6913028054558849, 
           0.7733942808343234}, {0.7065201174207641, 0.7575948723338161}, {
           0.721769138799335, 0.740931522593583}, {0.7370153955684994, 
           0.7233926313446152}, {0.7522232021019651, 0.7049686061727517}, {
           0.7673224743481131, 0.6856947006839664}, {0.7822566151866801, 
           0.6655952729083485}, {0.7969883169142729, 0.6446732846774187}, {
           0.8114805011649897, 0.622933185417566}, {0.8256963734541855, 
           0.6003808975141803}, {0.8395994769976157, 0.5770237997908648}, {
           0.8531537457436141, 0.5528707091344943}, {0.8663235565571386, 
           0.5279318602988776}, {0.8790737804957698, 0.5022188839217362}, {
           0.8913698331190544, 0.47574478279161564`}, {0.9031777237739482, 
           0.44852390640320844`}, {0.9144641038005427, 
           0.42057192384137776`}, {0.9251963136037343, 
           0.39190579503593526`}, {0.9353424285380356, 
           0.36254374043093585`}, {0.944871303554305, 0.33250520911390946`}, {
           0.9537526165588203, 0.3018108454520528}, {0.9619569104367979, 
           0.270482454283951}, {0.9694556336941986, 0.23854296471688527`}, {
           0.9762211796734368, 0.2060163925812137}, {0.9822269243004318, 
           0.17292780159468057`}, {0.9874472623223037, 0.1393032632908148}, {
           0.9918576419969158, 0.10516981576682403`}, {0.9954345981974063, 
           0.07055542130756808}, {0.9981557838968255, 0.03548892294331121}, {
           1., 0.}, {0.19311838528487416`, 0}, {0.1874409947124228, 
           0.00003223380273019824}, {0.18176433615552234`, 
           0.00012893105484863916`}, {0.17608914153534122`, 
           0.0002900792886747254}, {0.17072035228968882`, 
           0.0005027722156384899}, {0.1656532713889946, 
           0.0007618524484453913}, {0.16065380121966927`, 
           0.0010744279966994235`}, {0.15572249501578242`, 
           0.0014389973736303092`}, {0.1508598806371257, 
           0.001854053520359627}, {0.14606646051507272`, 
           0.0023180841884660125`}, {0.14134271160385464`, 
           0.0028295723230492846`}, {0.13668908533725474`, 
           0.003386996446219851}, {0.13210600759072597`, 
           0.00398883104093973}, {0.12759387864893362`, 
           0.004633546935141488}, {0.12315307317872416`, 
           0.0053196116860514215`}, {0.11878394020752048`, 
           0.006045489964643271}, {0.11448680310714347`, 
           0.006809643940148828}, {0.11026195958305766`, 
           0.007610533664551798}, {0.10610968166903861`, 
           0.008446617456991325}, {0.10203021572725847`, 
           0.009316352288001662}, {0.09802378245378514, 
           0.01021819416351454}, {0.0940905768894895, 
           0.011150598508550835`}, {0.09023076843635428, 
           0.012112020550528296`}, {0.08644450087917692, 
           0.01310091570211215}, {0.08273189241265845, 
           0.014115739943535523`}, {0.0790930356738685, 
           0.015154950204316786`}, {0.07552799778007638, 
           0.01621700474430108}, {0.07203682037193698, 0.01730036353395334}, {
           0.06861951966201911, 0.018403488633830487`}, {0.06527608648866302, 
           0.019524844573160435`}, {0.06200648637515322, 
           0.020662898727455924`}, {0.05881065959419109, 
           0.021816121695091298`}, {0.055688521237651674`, 
           0.022982987672770593`}, {0.05263996129160721, 
           0.02416197482981559}, {0.04966484471659989, 0.0253515656812026}, {
           0.046763011533144626`, 0.026550247459277147`}, {
           0.04393427691244225, 0.0277565124840759}, {0.04117843127228228, 
           0.02896885853218551}, {0.038495240378113714`, 
           0.0301857892040683}, {0.035884445449261136`, 
           0.031405814289785054`}, {0.033345763270262736`, 
           0.032627450133045466`}, {0.030878886307305824`, 
           0.033849219993517185`}, {0.02848348282973449, 
           0.03506965440732461}, {0.02615919703660319, 
           0.036287291545669134`}, {0.023905649188249174`, 
           0.037500677571502695`}, {0.021722435742855702`, 
           0.03870836699418697}, {0.019609129497977183`, 
           0.03990892302207102}, {0.017565279736996415`, 
           0.04110091791292033}, {0.015590412380483283`, 
           0.04228293332213097}, {0.013684030142423368`, 
           0.0434535606486626}, {0.01184561269128407, 0.04461140137862486}, {
           0.010074616815884962`, 0.04575506742645193}, {0.008370476596038278,
            0.0468831814736004}, {0.006732603577924528, 
           0.04799437730470638}, {0.005160386954167458, 
           0.04908730014113797}, {0.003653193748571674, 
           0.05016060697187968}, {0.0022103690054854695`, 
           0.051212966881686264`}, {0.000831235983750525, 
           0.05224306137644338}, {-0.0004849036448006258, 
           0.0532495847056735}, {-0.0017387695923393124`, 
           0.05423124418212578}, {-0.002931102747568361, 
           0.05518676049838907}}]}},
       DisplayFunction->Identity,
       ImagePadding->{{0., 0.}, {0., 0.}},
       PlotRange->{{-2.5275264588605033`, 1.3}, {-1.5, 2.5}}], {1360.8000000000002, -588.9776711884477},
       ImageScaled[{0.5, 0.5}], {359.9999999999998, 368.11104449277985},
      BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}]}}, {}},
  
  ImageSize->404,
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{{3.939498654504839*^9, 3.9394986697515*^9}},
 CellLabel->"Out[31]=",ExpressionUUID->"6578216e-f600-423c-a31b-14b091d3bf32"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.939498640815733*^9, 3.9394986408793488`*^9}, 
   3.93949868938579*^9},ExpressionUUID->"9545c028-209c-4495-b502-\
b1a5e83afb30"],

Cell[BoxData[
 RowBox[{"save", "[", "gerverPOVChange", "]"}]], "Input",
 CellChangeTimes->{{3.939498603627555*^9, 3.9394986036805897`*^9}, {
  3.9394986902039423`*^9, 3.939498695583003*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"b66a6ae8-e817-47a5-8d77-6c355c4aea19"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"mid", "[", "l_", "]"}], ":=", 
  RowBox[{"l", "[", 
   RowBox[{"[", 
    RowBox[{"Ceiling", "[", 
     RowBox[{
      RowBox[{"Length", "[", "l", "]"}], "/", "2"}], "]"}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gerverPlotRange", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "0.2`"}], "+", 
        RowBox[{
         RowBox[{"MS`GerverCNumerical", "[", 
          FractionBox["\[Pi]", "2"], "]"}], "\[LeftDoubleBracket]", "1", 
         "\[RightDoubleBracket]"}]}], ",", "1.2`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.2`"}], ",", "1.2`"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"changeStyle", "[", "col_", "]"}], "[", 
    RowBox[{"Graphics", "[", 
     RowBox[{"items_", ",", "opt___"}], "]"}], "]"}], ":=", 
   RowBox[{"Graphics", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"col", ",", "items"}], "}"}], ",", "opt"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"colorCurve", "[", 
     RowBox[{"pts_", ",", "color_", ",", "name_", ",", "pos_", ",", "aloc_"}],
      "]"}], ":=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{"color", ",", 
      RowBox[{"Arrowheads", "[", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"0.03", ",", "aloc"}], "}"}], "}"}], "]"}], ",", 
      RowBox[{"Arrow", "@", "pts"}], ",", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"changeStyle", "[", "color", "]"}], "@", 
         RowBox[{"MaTeX", "[", "name", "]"}]}], ",", 
        RowBox[{"mid", "[", "pts", "]"}], ",", "pos"}], "]"}]}], 
     "\[IndentingNewLine]", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"gerverCurves", "=", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"EdgeForm", "[", 
         RowBox[{"{", "Black", "}"}], "]"}], ",", 
        RowBox[{"Rest", "@", 
         RowBox[{"(", 
          RowBox[{"MS`GerverSofa", "/.", 
           RowBox[{
            RowBox[{"AbsoluteThickness", "[", "_", "]"}], "->", 
            RowBox[{"Sequence", "[", "]"}]}]}], ")"}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"colorCurve", "[", 
       RowBox[{
        RowBox[{"Reverse", "@", "MS`GerverSofaCurveSegment2"}], ",", "Red", 
        ",", "\"\<\\\\mathbf{D}\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"Right", ",", "Bottom"}], "}"}], ",", "0.8"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"colorCurve", "[", 
       RowBox[{
       "MS`GerverSofaCurveSegment1", ",", "Blue", ",", 
        "\"\<\\\\mathbf{x}\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"Center", ",", "Top"}], "}"}], ",", "0.54"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"colorCurve", "[", 
       RowBox[{
        RowBox[{"Reverse", "@", "MS`GerverSofaCurveSegment5"}], ",", "Red", 
        ",", "\"\<\\\\mathbf{B}\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"Left", ",", "Bottom"}], "}"}], ",", "0.8"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"colorCurve", "[", 
       RowBox[{
        RowBox[{"Reverse", "@", "MS`GerverSofaCurveSegment4"}], ",", "Orange",
         ",", "\"\<\\\\mathbf{A}\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"Left", ",", "Bottom"}], "}"}], ",", "0.54"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"colorCurve", "[", 
       RowBox[{
        RowBox[{"Reverse", "@", "MS`GerverSofaCurveSegment3"}], ",", "Orange",
         ",", "\"\<\\\\mathbf{C}\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"Right", ",", "Bottom"}], "}"}], ",", "0.54"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Lighter", "[", 
         RowBox[{"Blue", ",", "0.6"}], "]"}], ",", 
        RowBox[{"MS`GerverSofaRotationPathDashedSegments", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"-", "2"}], ";;"}], "]"}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Point", "/@", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"First", "@", "MS`GerverSofaCurveSegment3"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Last", "@", "MS`GerverSofaCurveSegment3"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"First", "@", "MS`GerverSofaCurveSegment4"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Last", "@", "MS`GerverSofaCurveSegment4"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"First", "@", "MS`GerverSofaCurveSegment2"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Last", "@", "MS`GerverSofaCurveSegment2"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"First", "@", "MS`GerverSofaCurveSegment5"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Last", "@", "MS`GerverSofaCurveSegment5"}]}], 
        "\[IndentingNewLine]", "}"}]}]}], "\[IndentingNewLine]", "}"}], ",", 
    RowBox[{"PlotRange", "->", "gerverPlotRange"}], ",", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"width", "*", 
      RowBox[{"2", "/", "3"}]}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.9381439375772743`*^9, 3.9381439691714563`*^9}, {
   3.938144050071693*^9, 3.938144113389864*^9}, {3.938144195999214*^9, 
   3.93814424744839*^9}, {3.9381443295368013`*^9, 3.938144342812092*^9}, {
   3.9381443744003363`*^9, 3.93814458972653*^9}, {3.938145278754459*^9, 
   3.938145279250049*^9}, {3.9381453115597982`*^9, 3.9381455232395363`*^9}, {
   3.938145564321417*^9, 3.938145695217494*^9}, {3.938720614920925*^9, 
   3.938720621482024*^9}, {3.938984018754397*^9, 3.938984034619463*^9}, 
   3.938984068300469*^9, {3.938984100946073*^9, 3.938984118603365*^9}, {
   3.938984152784137*^9, 3.9389842170865383`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"dc8848d4-aae4-42a0-bd1d-89de5e6eaca7"],

Cell[BoxData[
 GraphicsBox[{
   {EdgeForm[GrayLevel[0]], 
    {RGBColor[1, 1, 0.87], 
     PolygonBox[{{-0.002931102747568361, 
       0.05518676049838907}, {-0.0075077211477384, 
       0.09053224433819837}, {-0.013606412660485952`, 
       0.1253351796409147}, {-0.02120120315269523, 
       0.15953289495971165`}, {-0.030263707684347576`, 
       0.19306373142378394`}, {-0.040763166503033424`, 
       0.22586713013002274`}, {-0.05266648405966139, 
       0.2578837183204711}, {-0.06593827100576961, 
       0.28905539424496024`}, {-0.08054088912959365, 
       0.3193254106095894}, {-0.09643449918483407, 
       0.34863845651307224`}, {-0.11357711156289788`, 
       0.3769407377744405}, {-0.1319246397562651, 
       0.4041800555571583}, {-0.15143095655755753`, 
       0.43030588319636326`}, {-0.17204795293586453`, 
       0.45526944113771095`}, {-0.19372559952891225`, 
       0.4790237698981564}, {-0.21641201068675506`, 
       0.5015238009609528}, {-0.2400535109998163, 
       0.522726425519191}, {-0.26459470424132275`, 
       0.5425905609843353}, {-0.28997854465145556`, 
       0.5610772151784293}, {-0.3161464104878934, 
       0.5781495481309521}, {-0.34303817976484235`, 
       0.5937729314036967}, {-0.370592308100146, 
       0.6079150048695116}, {-0.3987459085876401, 
       0.6205457308733012}, {-0.4274348336095711, 
       0.6316374457063071}, {-0.4565937585016293, 
       0.6411649083273959}, {-0.48615626698096903`, 
       0.6491053462678579}, {-0.5160358229611974, 
       0.6554156021434079}, {-0.5461316059131602, 
       0.6600426635877341}, {-0.5763764300476724, 
       0.6629794331345903}, {-0.6067035922391745, 
       0.6642219172844704}, {-0.6370462979339245, 
       0.6637684267295264}, {-0.6673377353194726, 
       0.6616195780275219}, {-0.6975111495100281, 
       0.6577782929908836}, {-0.727499916679408, 
       0.6522497957913859}, {-0.7572246746503857, 
       0.645057960820489}, {-0.7865796945555036, 
       0.63626619093454}, {-0.8154954846739376, 
       0.6258992640285892}, {-0.8439062017278565, 
       0.6139812781607924}, {-0.8717471399538075, 
       0.6005387757685603}, {-0.8989548155992705, 
       0.5856006962499344}, {-0.9254670496080297, 
       0.5691983257620765}, {-0.9512230484058931, 
       0.5513652443018654}, {-0.976163482700509, 
       0.5321372701363265}, {-1.0002305642113472`, 
       0.51155240165329}, {-1.0233681202482943`, 
       0.4896507567052537}, {-1.045521666059788, 
       0.46647450952194436`}, {-1.0666384748739537`, 
       0.4420678252694908}, {-1.0866676455588282`, 
       0.41647679233647555`}, {-1.1055601678304374`, 
       0.389749352429386}, {-1.1232689849402542`, 
       0.36193522856216287`}, {-1.1397490537763817`, 
       0.33308585102662447`}, {-1.1549574023156846`, 
       0.3032542814325403}, {-1.1688531843670402`, 
       0.2724951349080245}, {-1.1813977315488688`, 
       0.24086450055272687`}, {-1.192554602447161, 
       0.208419860238005}, {-1.2022896289033165`, 
       0.17522000584987357`}, {-1.2105709593842584`, 
       0.1413249550720373}, {-1.2173690993904753`, 
       0.10679586580772375`}, {-1.2226569488608843`, 
       0.07169494934034183}, {-1.224595356112935, 
       0.05518676049838907}, {-1.226164284520757, 
       0.05393398196390663}, {-1.227838485878468, 
       0.052637306541543444`}, {-1.2296195873906839`, 
       0.051299594902786044`}, {-1.2315091543658316`, 
       0.04992374603163245}, {-1.2335086894420904`, 
       0.048512696014961686`}, {-1.2356196318356432`, 
       0.04706941681843678}, {-1.2378433566114944`, 
       0.045596915048337586`}, {-1.2401811739771011`, 
       0.04409823069972405}, {-1.2426343285990682`, 
       0.042576435891334995`}, {-1.2452039989431383`, 
       0.04103463358763164}, {-1.2478912966377111`, 
       0.039475956308399146`}, {-1.2506972658611129`, 
       0.03790356482632364}, {-1.25362288275283, 
       0.03632064685296571}, {-1.2566690548489214`, 
       0.03473041571355542}, {-1.2598366205418015`, 
       0.03313610901103731}, {-1.2631263485645952`, 
       0.031540987279797435`}, {-1.266538937500247, 
       0.029948332629507732`}, {-1.270075015315565, 
       0.02836144737952641}, {-1.2737351389203686`, 
       0.02678365268429606}, {-1.2775197937519045`, 
       0.025218287150184128`}, {-1.2814293933846885`, 
       0.02366870544421342}, {-1.285464279165918, 
       0.022138276895132772`}, {-1.289624719876597, 
       0.02063038408728084}, {-1.2939109114185072`, 
       0.019148421447698342`}, {-1.2983229765271467`, 
       0.01769579382694633}, {-1.3028609645107572`, 
       0.016275915074090402`}, {-1.3075248510155446`, 
       0.014892206606312741`}, {-1.312314537817196, 
       0.013548095973615792`}, {-1.3172298526387862`, 
       0.012247015419083246`}, {-1.322270548995155, 
       0.010992400435165577`}, {-1.327436306063838, 
       0.00978768831645895}, {-1.3327267285826143`, 
       0.008636316709447676}, {-1.3381413467737344`, 
       0.007541722159681663}, {-1.3436796162948779`, 
       0.0065073386568613965`}, {-1.34934091821689, 
       0.005536596178303978}, {-1.3551245590283292`, 
       0.0046329192312645545`}, {-1.3610297706668522`, 
       0.003799725394588215}, {-1.367055710577463, 
       0.003040423860167941}, {-1.3732014617976305`, 
       0.002358413974684651}, {-1.3794660330692792`, 
       0.00175708378210564}, {-1.385848358977654, 
       0.0012398085674178777`}, {-1.3923473001170357`, 
       0.0008099494020726023}, {-1.398961643283296, 
       0.0004708516916175473}, {-1.406144222619559, 
       0.00021031225587999969`}, {-1.413554883601666, 
       0.000050270067591080924`}, {-2.2275264588605035`, 
        0}, {-2.2275264588605035`, 0.}, {-2.226778818785235, 
       0.016562087318832297`}, {-2.2245240237876267`, 
       0.051858217785779606`}, {-2.221401977586004, 
       0.08671801400284965}, {-2.2174344169630595`, 
       0.12111218014518921`}, {-2.2126442129613957`, 
       0.1550122774857072}, {-2.2070553402787363`, 
       0.18839076838343466`}, {-2.20069284502541, 
       0.22122105923695135`}, {-2.193582810877922, 
       0.2534775423446123}, {-2.1857523236644165`, 
       0.2851356366143848}, {-2.177229434419805, 
       0.3161718270672522}, {-2.1680431209502307`, 
       0.34656370307934997`}, {-2.158223247948455, 
       0.3762899953092721}, {-2.1478005257035693`, 
       0.4053306112583223}, {-2.1368064674502505`, 
       0.433666669412881}, {-2.125273345404538, 
       0.46128053191951573`}, {-2.1132341455348063`, 
       0.488155835744978}, {-2.1007225211182936`, 
       0.5142775222748028}, {-2.087772745135142, 
       0.5396318653058545}, {-2.0744196615534736`, 
       0.5642064973898445}, {-2.060698635560539, 
       0.5879904344865842}, {-2.0466455027964265`, 
       0.6109740988875171}, {-2.0322965176482186`, 
       0.633149340371914}, {-2.017688300663814, 
       0.6545094555599938}, {-2.0028577851459275`, 
       0.6750492054291635}, {-1.987842162987986, 
       0.6947648309615369}, {-1.9726814269605326`, 
       0.7136508981032055}, {-1.957450991769296, 
       0.731662322793316}, {-1.9421991235397567`, 
       0.748792495552475}, {-1.9269606024142123`, 
       0.7650523754383158}, {-1.911769627125311, 
       0.780454115453369}, {-1.8966597768986881`, 
       0.7950110398039961}, {-1.8816639741427468`, 
       0.808737619997373}, {-1.8668144479599484`, 
       0.8216494498020146}, {-1.8517349056071764`, 
       0.834092528316528}, {-1.8344565141786922`, 
       0.8476307429841015}, {-1.8170997087010683`, 
       0.8605292060035924}, {-1.799685718636366, 
       0.8727928624663366}, {-1.7822354667372662`, 
       0.8844273199469717}, {-1.7647695491743782`, 
       0.8954388359889434}, {-1.7473082161045403`, 
       0.9058343050101234}, {-1.7298713526966911`, 
       0.915621244642947}, {-1.7124784606314394`, 
       0.9248077815239432}, {-1.6951486400900015`, 
       0.9334026365479858}, {-1.6779005722476972`, 
       0.9414151096030314}, {-1.660752502286706, 
       0.9488550638015343}, {-1.6437222229422959`, 
       0.9557329092251386}, {-1.6268270585962146`, 
       0.9620595861996474}, {-1.6100838499304209`, 
       0.9678465481176384}, {-1.5935089391537998`, 
       0.9731057438264732}, {-1.5771181558139633`, 
       0.9778495995997846}, {-1.5609268032056878`, 
       0.9820910007108642}, {-1.54494964538698, 
       0.9858432726266891}, {-1.5292008948131945`, 
       0.9891201618416232}, {-1.513694200599049, 
       0.9919358163701126}, {-1.4984426374178013`, 
       0.9943047659179616}, {-1.4834586950462574`, 
       0.9962419017520215}, {-1.4687542685636858`, 
       0.997762456288358}, {-1.4543406492121078`, 
       0.9988819824191736}, {-1.4402285159248214`, 0.9996163325989604}, {
       0.19311838528487416`, 1}, {0.20588049050780868`, 0.9998371021345642}, {
       0.2192296636403373, 0.9993215654426753}, {0.2334833544817059, 
       0.998409999760843}, {0.2480336396227507, 0.9971058467423422}, {
       0.26286955423838015`, 0.9953933906899533}, {0.2779795250526531, 
       0.9932572252276954}, {0.2933513791219686, 0.9906822741052125}, {
       0.30897235328337636`, 0.9876538117518396}, {0.3248291042608626, 
       0.9841574835599668}, {0.3409077194218601, 0.9801793258775161}, {
       0.35719372817562994`, 0.9757057856895764}, {0.3736721140045674, 
       0.970723739969473}, {0.3903273271188975, 0.9652205146798088}, {
       0.4071432977246433, 0.959183903404288}, {0.4241034498941795, 
       0.9526021855914221}, {0.4411907160281173, 0.9454641443915238}, {
       0.4583875518967129, 0.937759084068725}, {0.47567595224844217`, 
       0.9294768469700844}, {0.4930374669728525, 0.9206078300342161}, {
       0.5104532178042704, 0.9111430008222366}, {0.5279039155524319, 
       0.9010739130542164}, {0.5453698778455953, 0.8903927216347229}, {
       0.5628310473712049, 0.8790921971514634}, {0.5802670105986886, 
       0.8671657398314587}, {0.5976570169685093, 0.8546073929396361}, {
       0.6149799985311277, 0.8414118556051765}, {0.6314182808508729, 
       0.8282253766914024}, {0.6461766128290161, 0.8157424492007895}, {
       0.6610981587900323, 0.8024535614782687}, {0.676151075050036, 
       0.7883425302944325}, {0.6913028054558849, 0.7733942808343234}, {
       0.7065201174207641, 0.7575948723338161}, {0.721769138799335, 
       0.740931522593583}, {0.7370153955684994, 0.7233926313446152}, {
       0.7522232021019651, 0.7049686061727517}, {0.7673224743481131, 
       0.6856947006839664}, {0.7822566151866801, 0.6655952729083485}, {
       0.7969883169142729, 0.6446732846774187}, {0.8114805011649897, 
       0.622933185417566}, {0.8256963734541855, 0.6003808975141803}, {
       0.8395994769976157, 0.5770237997908648}, {0.8531537457436141, 
       0.5528707091344943}, {0.8663235565571386, 0.5279318602988776}, {
       0.8790737804957698, 0.5022188839217362}, {0.8913698331190544, 
       0.47574478279161564`}, {0.9031777237739482, 0.44852390640320844`}, {
       0.9144641038005427, 0.42057192384137776`}, {0.9251963136037343, 
       0.39190579503593526`}, {0.9353424285380356, 0.36254374043093585`}, {
       0.944871303554305, 0.33250520911390946`}, {0.9537526165588203, 
       0.3018108454520528}, {0.9619569104367979, 0.270482454283951}, {
       0.9694556336941986, 0.23854296471688527`}, {0.9762211796734368, 
       0.2060163925812137}, {0.9822269243004318, 0.17292780159468057`}, {
       0.9874472623223037, 0.1393032632908148}, {0.9918576419969158, 
       0.10516981576682403`}, {0.9954345981974063, 0.07055542130756808}, {
       0.9981557838968255, 0.03548892294331121}, {1., 0.}, {
       0.19311838528487416`, 0}, {0.1874409947124228, 
       0.00003223380273019824}, {0.18176433615552234`, 
       0.00012893105484863916`}, {0.17608914153534122`, 
       0.0002900792886747254}, {0.17072035228968882`, 
       0.0005027722156384899}, {0.1656532713889946, 0.0007618524484453913}, {
       0.16065380121966927`, 0.0010744279966994235`}, {0.15572249501578242`, 
       0.0014389973736303092`}, {0.1508598806371257, 0.001854053520359627}, {
       0.14606646051507272`, 0.0023180841884660125`}, {0.14134271160385464`, 
       0.0028295723230492846`}, {0.13668908533725474`, 
       0.003386996446219851}, {0.13210600759072597`, 0.00398883104093973}, {
       0.12759387864893362`, 0.004633546935141488}, {0.12315307317872416`, 
       0.0053196116860514215`}, {0.11878394020752048`, 
       0.006045489964643271}, {0.11448680310714347`, 0.006809643940148828}, {
       0.11026195958305766`, 0.007610533664551798}, {0.10610968166903861`, 
       0.008446617456991325}, {0.10203021572725847`, 0.009316352288001662}, {
       0.09802378245378514, 0.01021819416351454}, {0.0940905768894895, 
       0.011150598508550835`}, {0.09023076843635428, 0.012112020550528296`}, {
       0.08644450087917692, 0.01310091570211215}, {0.08273189241265845, 
       0.014115739943535523`}, {0.0790930356738685, 0.015154950204316786`}, {
       0.07552799778007638, 0.01621700474430108}, {0.07203682037193698, 
       0.01730036353395334}, {0.06861951966201911, 0.018403488633830487`}, {
       0.06527608648866302, 0.019524844573160435`}, {0.06200648637515322, 
       0.020662898727455924`}, {0.05881065959419109, 0.021816121695091298`}, {
       0.055688521237651674`, 0.022982987672770593`}, {0.05263996129160721, 
       0.02416197482981559}, {0.04966484471659989, 0.0253515656812026}, {
       0.046763011533144626`, 0.026550247459277147`}, {0.04393427691244225, 
       0.0277565124840759}, {0.04117843127228228, 0.02896885853218551}, {
       0.038495240378113714`, 0.0301857892040683}, {0.035884445449261136`, 
       0.031405814289785054`}, {0.033345763270262736`, 
       0.032627450133045466`}, {0.030878886307305824`, 
       0.033849219993517185`}, {0.02848348282973449, 0.03506965440732461}, {
       0.02615919703660319, 0.036287291545669134`}, {0.023905649188249174`, 
       0.037500677571502695`}, {0.021722435742855702`, 0.03870836699418697}, {
       0.019609129497977183`, 0.03990892302207102}, {0.017565279736996415`, 
       0.04110091791292033}, {0.015590412380483283`, 0.04228293332213097}, {
       0.013684030142423368`, 0.0434535606486626}, {0.01184561269128407, 
       0.04461140137862486}, {0.010074616815884962`, 0.04575506742645193}, {
       0.008370476596038278, 0.0468831814736004}, {0.006732603577924528, 
       0.04799437730470638}, {0.005160386954167458, 0.04908730014113797}, {
       0.003653193748571674, 0.05016060697187968}, {0.0022103690054854695`, 
       0.051212966881686264`}, {0.000831235983750525, 
       0.05224306137644338}, {-0.0004849036448006258, 
       0.0532495847056735}, {-0.0017387695923393124`, 
       0.05423124418212578}, {-0.002931102747568361, 0.05518676049838907}}]}}, 
   {RGBColor[1, 0, 0], Arrowheads[{{0.03, 0.8}}], ArrowBox[CompressedData["
1:eJwB8QIO/SFib1JlAgAAAC4AAAACAAAAULnCueud9r91isNeIlsKP/7DmRWR
f/a/rpObheiQKz+tKaSaJWL2v9w45J2U2z4/NtNq9g1H9r8Gmb4YWYpKP4Bj
MFRvLPa/nOcFUCJQVD9Gm5/5ShL2v8+2WVi+yVw/7deTGKL49b9Uzojc81Fj
PwvYC8913/W/aelzITvoaD8bWB4nx8b1v2STtgmaIG8/j4fwFpeu9b+nKFXJ
9/lyP6VWroDmlvW/tYZFuIqtdj//nIQytn/1v5yGcWtwp3o/7Bid5gZp9b8m
aoCgEeR+P0JHHEPZUvW/Eo2ZzuqvgT9gEyHaLT31v4vzx0mRC4Q/2V7GKQUo
9b98E/0CL4OGPzNgJpxfE/W/A6yWlfYUiT/p11+HPf/0v+a5Cakav4s/xhqd
LZ/r9L9AEbcizn+OP4PwHL2E2PS/2KDSK6KqkD+DRT1Q7sX0vyfRDZ/YHpI/
QK6H7duz9L/eMo3PpJuTP/e6v4dNovS/Dc3VoyEglT/wGfP9QpH0vzR+BJ1q
q5Y/lIaLG7yA9L9mRUnvmzyYP3aDYpi4cPS/2uJImtLSmT8v3dYYOGH0vyHK
YoEsbZs/7PPjLTpS9L/FYtmDyAqdP1DJOlW+Q/S/rJbalMaqnj820Fz5wzX0
vylYs+kjJqA/snu4cUoo9L/4xglRN/egP6SKxwJRG/S/0xhVXy/IoT/kDC/e
1g70v/hczqyemKI/Hh/hItsC9L+TaKmWGGijPyFaQN1c9/O/DFOlSjE2pD95
8kQHW+zzv9ZBhtJ9AqU/xoSjiNTh87+DkHcflMylP2mL9TbI1/O/7WNVFQuU
pj/KeePVNM7zvyq53JV6WKc/cHlQFxnF879OA8GLexmoPwPFh5tzvPO/82ym
9afWqD8inWvxQrTzv+bU//Caj6k/89KlloWs87+Un8/E8EOqPw7k2fc5pfO/
NHlK7Ebzqj9ko9hwXp7zvx4nWyE8nas/nmrVTPGX8786iQZncEGsP9xqkBQ=

     "]], InsetBox[
     GraphicsBox[
      {RGBColor[1, 0, 0], 
       {Thickness[0.08741258741258742], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
          0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 
          3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, {{{
          9.79219, 8.607809999999999}, {9.79219, 11.095300000000002`}, {
          8.118749999999999, 12.4484}, {6.05, 12.4484}, {1.4187500000000002`, 
          12.4484}, {1.4187500000000002`, 11.975000000000001`}, {2.58438, 
          11.975000000000001`}, {2.58438, 5.3734399999999996`}, {
          1.4187500000000002`, 5.3734399999999996`}, {1.4187500000000002`, 
          4.8999999999999995`}, {6.05, 4.8999999999999995`}, {8.1625, 
          4.8999999999999995`}, {9.79219, 6.25313}, {9.79219, 
          8.607809999999999}}, {{8.295309999999999, 8.618749999999999}, {
          8.295309999999999, 7.331250000000001}, {8.129690000000002, 
          6.759379999999999}, {7.74531, 6.24219}, {7.359379999999999, 
          5.735939999999999}, {6.623440000000001, 5.3734399999999996`}, {
          5.63281, 5.3734399999999996`}, {3.9812499999999993`, 
          5.3734399999999996`}, {3.9812499999999993`, 11.975000000000001`}, {
          5.63281, 11.975000000000001`}, {6.58906, 11.975000000000001`}, {
          7.359379999999999, 11.6016}, {7.7671899999999985`, 11.0297}, {
          8.085939999999999, 10.5781}, {8.295309999999999, 10.0391}, {
          8.295309999999999, 8.618749999999999}}}]}},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{11.44183312577833, 15.14319302615193},
      PlotRange->{{0., 11.44}, {0., 
       15.139999999999999`}}], {-1.289624719876597, 0.02063038408728084}, {
     Right, Bottom}]}, 
   {RGBColor[0, 0, 1], Arrowheads[{{0.03, 0.54}}], ArrowBox[CompressedData["
1:eJwBwQM+/CFib1JlAgAAADsAAAACAAAABAslzvcCaL86iQZncEGsP0CcwIxq
wH6/zoGqBB8ttz/eLiTLrd2Lvy1KzLD7CsA/G+u0qMS1lb8vfD7rkmvEP1c3
Cgtz/Z6/9yJB9k+2yD/aGwbm6N6kv24tk9A26cw/p1pD9Rn3qr/+3Ra2KoHQ
P+1Jhp1U4bC/a+1AMuJ/0j/mZ83kU560v7Zl1tjTb9Q/8no0bO6vuL8EgDas
F1DWP0KevLtjE72/iF1RC8wf2D8zFqUW6OLAv7IPFAYW3tk/byMC7xZiw7+n
tOavIYrbP0EFmtWqBca/pH8jcCIj3T859S8dAMzIv44HblBTqN4/TzwuhmOz
y798X2mkewzgP0BghM0Sus6/WITLxCy64D9PUlqgHu/Qv/J4UeHmXOE/mHV0
KwKP0r+EGzc0WPThP1LFcie+O9S/gW0tezOA4j+1o9doVvTVvy8gNBcwAOM/
Nh3czMi3178DMRUrCnTjP9cNM48Nhdm/b754uILb4z9JjuGhF1vbvyGah7tf
NuQ/QJ8UB9U43b/1fBNFbITkP+5v2ywvHd+/cyI8k3jF5D9o2eWOXYPgv4rP
DyQq+eQ//q9W/eh54b+aXsLKER/lP/Stp/usceK/V3rnpCA35T8fDuGmHWrj
vzO+gFJOQeU/IUD16q5i5L9Hdp1Ilz3lP8+ukqrUWuW/WbBA0vwr5T/Ctffm
AlLmvwFEDRCFDOU/kmK/561H57/P5Lf2Ot/kP+wfqz0vO+i/TfO3l1Ck5D+p
CPotqSvpv66oM+pKXOQ/N7qW/IkY6r/8+7LkXQfkP9IBKpRHAeu/+9HBELyl
4z/edQ9CWuXrv6z8PBidN+M/F5Sy4zzE7L/HEN2rPb3iP3by8hJtne2/HMFC
aN824j//WYNRa3Duv5eujbnIpOE/1PA3M7s877/S+4a9RAfhPzT1m8PxAPC/
/lBpJKNe4D9HxANAt1/wv5ivoCBwVt8/kccv7XS68L/+HrTmt9rdP7zSY4Hz
EPG/EV0J2dZK3D9pvvSc/WLxv4szqEaOp9o/1XjJ21+w8b+skZREp/HYP0Tf
Lubo+PG/MHd8YPIp1z803fmAaTzyvwrcOlFHUdU/8YDznLR68r/A+0elhGjT
PwzpimWfs/K/0fAvb49w0T+7IslOAefyv0sXUuCl1M4/BEeDIrQU879RkceB
gK3KPwRbxwyUPPO/FnVd8Zttxj8Kr4Cnf17zvxpQEqbvFsI/ZbBQBVh6879j
//1O+Va7P7JambsAkPO/YYS0pplasj+gFv09
     "]], InsetBox[
     GraphicsBox[
      {RGBColor[0, 0, 1], 
       {Thickness[0.11614401858304298`], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYCJAQEYCbAZofqYyVCDLE6MOcSYTy1zBptf
AGcWAkc=
         "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4ukzgSBS1mEmGAg7wPhrhXT40utEHUQqJ5Wc
dZGC89sV2FXPXBFycF1zdDlDhZxDb0S3P+MHcYh+TSWHs2eAIEfCwRgEipUc
HrjGO866KOHwHwTmK0H1yWDwO208d6VNUobrF4gNuG/UrgyxX0Uczg96e/nj
DEdRVHkWEbh+GB9m/pu23G6j2wj+jmCriP/HRR1ua8qu+d+M4CtfexTMEIPJ
7wP5b4Io3H9gulIUEh5ySg7CIPuWCDqAnH3mjbyD/xPPS6aTueD2NYjXsma6
8WHwYe4Fi9vzwP2z5Nbyx4bObHD+we59TSaPmeH8aNUImXM2jHD+Nq8NFnN+
/rCH8Vn0f3Fd4vliDzMfxofZ3wy2nwHuHrB9zHwOB8D2yDgULi/Z8K+fyaHq
/o9bxtliEPlmRoj/zohC3cMATw8vax9nn9f5bI/Oh6UnsH3HGB36QeG4Qdgh
ABQ+wSxwPliejQPOjwH5r4YLnh5hfJj5YPed54Dzb/DeFkv9xubwZd/Hrenb
EHxIOhDDyQenC2kxiHsms0P0l4k53AelV0MBiHsKpB1MQOlYWBRuH1iftTAG
H+ZejU8qL2d5isD9A5EXh/PdweldAs5XB6k/KQnnQ9KVDJyPnj8BEtyT/A==

         "]]}},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{8.609275217932753, 15.14319302615193},
      PlotRange->{{0., 8.61}, {0., 
       15.139999999999999`}}], {-0.6067035922391745, 0.6642219172844704}, {
     Center, Top}]}, 
   {RGBColor[1, 0, 0], Arrowheads[{{0.03, 0.8}}], 
    ArrowBox[{{-0.002931102747568361, 
      0.05518676049838907}, {-0.0017387695923393124`, 
      0.05423124418212578}, {-0.0004849036448006258, 0.0532495847056735}, {
      0.000831235983750525, 0.05224306137644338}, {0.0022103690054854695`, 
      0.051212966881686264`}, {0.003653193748571674, 0.05016060697187968}, {
      0.005160386954167458, 0.04908730014113797}, {0.006732603577924528, 
      0.04799437730470638}, {0.008370476596038278, 0.0468831814736004}, {
      0.010074616815884962`, 0.04575506742645193}, {0.01184561269128407, 
      0.04461140137862486}, {0.013684030142423368`, 0.0434535606486626}, {
      0.015590412380483283`, 0.04228293332213097}, {0.017565279736996415`, 
      0.04110091791292033}, {0.019609129497977183`, 0.03990892302207102}, {
      0.021722435742855702`, 0.03870836699418697}, {0.023905649188249174`, 
      0.037500677571502695`}, {0.02615919703660319, 0.036287291545669134`}, {
      0.02848348282973449, 0.03506965440732461}, {0.030878886307305824`, 
      0.033849219993517185`}, {0.033345763270262736`, 
      0.032627450133045466`}, {0.035884445449261136`, 
      0.031405814289785054`}, {0.038495240378113714`, 0.0301857892040683}, {
      0.04117843127228228, 0.02896885853218551}, {0.04393427691244225, 
      0.0277565124840759}, {0.046763011533144626`, 0.026550247459277147`}, {
      0.04966484471659989, 0.0253515656812026}, {0.05263996129160721, 
      0.02416197482981559}, {0.055688521237651674`, 0.022982987672770593`}, {
      0.05881065959419109, 0.021816121695091298`}, {0.06200648637515322, 
      0.020662898727455924`}, {0.06527608648866302, 0.019524844573160435`}, {
      0.06861951966201911, 0.018403488633830487`}, {0.07203682037193698, 
      0.01730036353395334}, {0.07552799778007638, 0.01621700474430108}, {
      0.0790930356738685, 0.015154950204316786`}, {0.08273189241265845, 
      0.014115739943535523`}, {0.08644450087917692, 0.01310091570211215}, {
      0.09023076843635428, 0.012112020550528296`}, {0.0940905768894895, 
      0.011150598508550835`}, {0.09802378245378514, 0.01021819416351454}, {
      0.10203021572725847`, 0.009316352288001662}, {0.10610968166903861`, 
      0.008446617456991325}, {0.11026195958305766`, 0.007610533664551798}, {
      0.11448680310714347`, 0.006809643940148828}, {0.11878394020752048`, 
      0.006045489964643271}, {0.12315307317872416`, 0.0053196116860514215`}, {
      0.12759387864893362`, 0.004633546935141488}, {0.13210600759072597`, 
      0.00398883104093973}, {0.13668908533725474`, 0.003386996446219851}, {
      0.14134271160385464`, 0.0028295723230492846`}, {0.14606646051507272`, 
      0.0023180841884660125`}, {0.1508598806371257, 0.001854053520359627}, {
      0.15572249501578242`, 0.0014389973736303092`}, {0.16065380121966927`, 
      0.0010744279966994235`}, {0.1656532713889946, 0.0007618524484453913}, {
      0.17072035228968882`, 0.0005027722156384899}, {0.17608914153534122`, 
      0.0002900792886747254}, {0.18176433615552234`, 
      0.00012893105484863916`}, {0.1874409947124228, 
      0.00003223380273019824}, {0.19311838528487416`, 0}}], InsetBox[
     GraphicsBox[
      {RGBColor[1, 0, 0], 
       {Thickness[0.0929368029739777], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
          0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
          3}}, {{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}}, {{1, 
          4, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
          3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQAWIQ7b7m6HIGCyWHNUI6fOn7pB1g/DMg8EbeQbhyUsnZ
FAWH6vs/bhlXKzp82fdxa3qZtEP54W2uM9cqOqSnAcEzBYc9+TVvZ7oqOdzW
lF3zv1nRQbTH6xWLiAqcP6W9NeqyjCqc//Pt6wOWyuoOLQrsqmdC5B1aeP3X
T3mq4aD+SeXlLE8JOF9mo9h8pgff7NH5JsZA8FndYcmt5Y8ND7M4oPPXgvxT
JwpXj86fCQbCDjGqETLn5kg6wPj/QSBfAc6HhYcIKBxaxB3QwwsAvoaLOQ==

          "], {{7.30469, 10.5672}, {7.30469, 9.796880000000002}, {
          6.876560000000001, 9.004690000000002}, {5.58906, 
          9.004690000000002}, {3.9484399999999997`, 9.004690000000002}, {
          3.9484399999999997`, 11.975000000000001`}, {5.94063, 
          11.975000000000001`}, {7.0734400000000015`, 11.975000000000001`}, {
          7.30469, 11.117199999999997`}, {7.30469, 10.5672}}, {{
          7.612499999999997, 6.9578099999999985`}, {7.612499999999997, 
          6.26406}, {7.239059999999999, 5.3734399999999996`}, {5.97344, 
          5.3734399999999996`}, {3.9484399999999997`, 5.3734399999999996`}, {
          3.9484399999999997`, 8.64063}, {6.13906, 8.64063}, {
          7.426559999999999, 8.64063}, {7.612499999999997, 
          7.453129999999999}, {7.612499999999997, 6.9578099999999985`}}}]}},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{10.756901618929016`, 15.14319302615193},
      PlotRange->{{0., 10.76}, {0., 
       15.139999999999999`}}], {0.06200648637515322, 0.020662898727455924}, {
     Left, Bottom}]}, 
   {RGBColor[1, 0.5, 0], Arrowheads[{{0.03, 0.54}}], 
    ArrowBox[{{1., 0.}, {0.9981557838968255, 0.03548892294331121}, {
      0.9954345981974063, 0.07055542130756808}, {0.9918576419969158, 
      0.10516981576682403`}, {0.9874472623223037, 0.1393032632908148}, {
      0.9822269243004318, 0.17292780159468057`}, {0.9762211796734368, 
      0.2060163925812137}, {0.9694556336941986, 0.23854296471688527`}, {
      0.9619569104367979, 0.270482454283951}, {0.9537526165588203, 
      0.3018108454520528}, {0.944871303554305, 0.33250520911390946`}, {
      0.9353424285380356, 0.36254374043093585`}, {0.9251963136037343, 
      0.39190579503593526`}, {0.9144641038005427, 0.42057192384137776`}, {
      0.9031777237739482, 0.44852390640320844`}, {0.8913698331190544, 
      0.47574478279161564`}, {0.8790737804957698, 0.5022188839217362}, {
      0.8663235565571386, 0.5279318602988776}, {0.8531537457436141, 
      0.5528707091344943}, {0.8395994769976157, 0.5770237997908648}, {
      0.8256963734541855, 0.6003808975141803}, {0.8114805011649897, 
      0.622933185417566}, {0.7969883169142729, 0.6446732846774187}, {
      0.7822566151866801, 0.6655952729083485}, {0.7673224743481131, 
      0.6856947006839664}, {0.7522232021019651, 0.7049686061727517}, {
      0.7370153955684994, 0.7233926313446152}, {0.721769138799335, 
      0.740931522593583}, {0.7065201174207641, 0.7575948723338161}, {
      0.6913028054558849, 0.7733942808343234}, {0.676151075050036, 
      0.7883425302944325}, {0.6610981587900323, 0.8024535614782687}, {
      0.6461766128290161, 0.8157424492007895}, {0.6314182808508729, 
      0.8282253766914024}, {0.6149799985311277, 0.8414118556051765}, {
      0.5976570169685093, 0.8546073929396361}, {0.5802670105986886, 
      0.8671657398314587}, {0.5628310473712049, 0.8790921971514634}, {
      0.5453698778455953, 0.8903927216347229}, {0.5279039155524319, 
      0.9010739130542164}, {0.5104532178042704, 0.9111430008222366}, {
      0.4930374669728525, 0.9206078300342161}, {0.47567595224844217`, 
      0.9294768469700844}, {0.4583875518967129, 0.937759084068725}, {
      0.4411907160281173, 0.9454641443915238}, {0.4241034498941795, 
      0.9526021855914221}, {0.4071432977246433, 0.959183903404288}, {
      0.3903273271188975, 0.9652205146798088}, {0.3736721140045674, 
      0.970723739969473}, {0.35719372817562994`, 0.9757057856895764}, {
      0.3409077194218601, 0.9801793258775161}, {0.3248291042608626, 
      0.9841574835599668}, {0.30897235328337636`, 0.9876538117518396}, {
      0.2933513791219686, 0.9906822741052125}, {0.2779795250526531, 
      0.9932572252276954}, {0.26286955423838015`, 0.9953933906899533}, {
      0.2480336396227507, 0.9971058467423422}, {0.2334833544817059, 
      0.998409999760843}, {0.2192296636403373, 0.9993215654426753}, {
      0.20588049050780868`, 0.9998371021345642}, {0.19311838528487416`, 1}}], 
    InsetBox[
     GraphicsBox[
      {RGBColor[1, 0.5, 0], 
       {Thickness[0.08849557522123894], 
        FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
          0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}, {{0, 2, 
          0}, {0, 1, 0}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGDQBmIQbQwCl5UdZoKBsAOMv1ZIhy+9TtRB+dqjYIY9inD+
jmCriP/qEhB1mzUcZoG03RR3SI6948YsoelwsHtfk8lhcYfM/A+tJ000HdoU
2FXPbBGD89+05XYbzRaF80UqJ5WcbRGF6/+y7+PWdDNRuPlg/jQWhzMg0CPm
sNVrg8Wcn8wOHmuOLme4IQrnB729/HHGQVGHJbeWPzZsZnRgAIEFog5P/F4m
/J3/zx7m/tQ0IHj2F8533+p/PJntF5wvs1FsPtODbxh8WPjkTE0otCj+bd8f
0e3PuEHY4T8YMDnA+IXLSzb862eF8/tA9Ad2ON+2xLH2dAwfnH/fNd5xlqEA
PPxhfJj9JqBwKOaD82eAlElyw/ng8F7MAdH/U9QhDew/Doj/E8TgfHA4lok5
+D/xvGQqzAnVJ+YQoxohc24PLyReomUcKu7/uGW8WgrO7wW5s0AWbh84Hnwk
Mfgw94Pt2SYF9x/YnN9ycD44XoMV4Hx3UDxyKML54PhxU0ZVj5Q+Acm1FRw=

          "], {{6.468749999999999, 7.562499999999997}, {3.9046900000000004`, 
          7.562499999999997}, {5.19219, 10.7313}, {6.468749999999999, 
          7.562499999999997}}}]}},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{11.302097135740972`, 15.14319302615193},
      PlotRange->{{0., 11.3}, {0., 
       15.139999999999999`}}], {0.676151075050036, 0.7883425302944325}, {
     Left, Bottom}]}, 
   {RGBColor[1, 0.5, 0], Arrowheads[{{0.03, 0.54}}], 
    ArrowBox[{{-1.4402285159248214`, 
      0.9996163325989604}, {-1.4543406492121078`, 
      0.9988819824191736}, {-1.4687542685636858`, 
      0.997762456288358}, {-1.4834586950462574`, 
      0.9962419017520215}, {-1.4984426374178013`, 
      0.9943047659179616}, {-1.513694200599049, 
      0.9919358163701126}, {-1.5292008948131945`, 
      0.9891201618416232}, {-1.54494964538698, 
      0.9858432726266891}, {-1.5609268032056878`, 
      0.9820910007108642}, {-1.5771181558139633`, 
      0.9778495995997846}, {-1.5935089391537998`, 
      0.9731057438264732}, {-1.6100838499304209`, 
      0.9678465481176384}, {-1.6268270585962146`, 
      0.9620595861996474}, {-1.6437222229422959`, 
      0.9557329092251386}, {-1.660752502286706, 
      0.9488550638015343}, {-1.6779005722476972`, 
      0.9414151096030314}, {-1.6951486400900015`, 
      0.9334026365479858}, {-1.7124784606314394`, 
      0.9248077815239432}, {-1.7298713526966911`, 
      0.915621244642947}, {-1.7473082161045403`, 
      0.9058343050101234}, {-1.7647695491743782`, 
      0.8954388359889434}, {-1.7822354667372662`, 
      0.8844273199469717}, {-1.799685718636366, 
      0.8727928624663366}, {-1.8170997087010683`, 
      0.8605292060035924}, {-1.8344565141786922`, 
      0.8476307429841015}, {-1.8517349056071764`, 
      0.834092528316528}, {-1.8668144479599484`, 
      0.8216494498020146}, {-1.8816639741427468`, 
      0.808737619997373}, {-1.8966597768986881`, 
      0.7950110398039961}, {-1.911769627125311, 
      0.780454115453369}, {-1.9269606024142123`, 
      0.7650523754383158}, {-1.9421991235397567`, 
      0.748792495552475}, {-1.957450991769296, 
      0.731662322793316}, {-1.9726814269605326`, 
      0.7136508981032055}, {-1.987842162987986, 
      0.6947648309615369}, {-2.0028577851459275`, 
      0.6750492054291635}, {-2.017688300663814, 
      0.6545094555599938}, {-2.0322965176482186`, 
      0.633149340371914}, {-2.0466455027964265`, 
      0.6109740988875171}, {-2.060698635560539, 
      0.5879904344865842}, {-2.0744196615534736`, 
      0.5642064973898445}, {-2.087772745135142, 
      0.5396318653058545}, {-2.1007225211182936`, 
      0.5142775222748028}, {-2.1132341455348063`, 
      0.488155835744978}, {-2.125273345404538, 
      0.46128053191951573`}, {-2.1368064674502505`, 
      0.433666669412881}, {-2.1478005257035693`, 
      0.4053306112583223}, {-2.158223247948455, 
      0.3762899953092721}, {-2.1680431209502307`, 
      0.34656370307934997`}, {-2.177229434419805, 
      0.3161718270672522}, {-2.1857523236644165`, 
      0.2851356366143848}, {-2.193582810877922, 
      0.2534775423446123}, {-2.20069284502541, 
      0.22122105923695135`}, {-2.2070553402787363`, 
      0.18839076838343466`}, {-2.2126442129613957`, 
      0.1550122774857072}, {-2.2174344169630595`, 
      0.12111218014518921`}, {-2.221401977586004, 
      0.08671801400284965}, {-2.2245240237876267`, 
      0.051858217785779606`}, {-2.226778818785235, 
      0.016562087318832297`}, {-2.2275264588605035`, 
      0.}, {-2.2275264588605035`, 0}}], InsetBox[
     GraphicsBox[
      {RGBColor[1, 0.5, 0], 
       {Thickness[0.09174311926605504], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIDIGYCYuVrj4IZapQcDnTvazJZLOsA44e8vfxxRqKc
w0wQiFRyOAMCOXIOe/Jr3s5kRfDB9BlFOF+4clLJ2SkIfjinWLtxv6LDfdd4
x1kfoebHKDoEgcx3FHeouP/jljG3rMOXfR+3pn8TcWhTYFc9IyIJ53usObqc
wUIMzoe4Rwii/6Cow9Jbyx8bHuZ32BlsFfG/XcKhJ6Lbn3EDj4OJMQhIOchs
FJvP9IDT4T8IzJeB8z8sWq9wNkIRzn8Acl+jMkS/AbfDlPbWqMsyqg7+Tzwv
mQbzO6TE3nFjjlBzeNOW221ULeRw6rDT2sx/6pBweijm0MBytN/QXMNhjZAO
X/o/CTi/BuQ/bxk4Hxwe5xUctpj/OJTipe7wHuSOCkUH5wnNQmlZyg63NWXX
/G9WhPpb2SE9DQi2Ifhgdb8QfFh8ofPB/ndG8F1A+k4h+LqK8l9ypmnA+ckg
/0lowvn1v60KzmloQsLtvyKcDwl/BQcjkPmT1SHhYS3nYGqzN2jaQg2HHaB4
cJeGqwe7n00Czl8Oii9mbjh/vfQ23VNvftmDw/eHKpwPix8YPwAUzgslIfEx
mQsSX4LCUFoCzgfb/1wezof5B8wvlHBAT+8AbytMhQ==
         "]]}},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{10.896637608966376`, 15.14319302615193},
      PlotRange->{{0., 10.9}, {0., 
       15.139999999999999`}}], {-1.9269606024142123, 0.7650523754383158}, {
     Right, Bottom}]}, 
   {RGBColor[0.6, 0.6, 1.], 
    LineBox[{{0., 0}, {-8.18800347056856*^-7, 
      0.0009275116975309651}, {-3.2749213303687074`*^-6, 
      0.0018548078024793835`}, {-7.367940360197344*^-6, 
      0.0027818858986714797`}, {-0.000013097431510257761`, 
      0.003708743570578647}, {-0.00002046296551862315, 
      0.004635378403321923}, {-0.000029464109788635822`, 
      0.005561787982676463}, {-0.000040100428389824034`, 
      0.006487969895076015}, {-0.000052371482058824747`, 
      0.007413921727617387}, {-0.00006627682820031231, 
      0.008339641068064922}, {-0.000081816020887933, 
      0.009265125504854964}, {-0.0000989886108652456, 
      0.010190372627100326`}, {-0.0001177941455466677, 
      0.01111538002459476}, {-0.0001382321690184281, 
      0.012040145287817414`}, {-0.00016030222203952497`, 
      0.012964666007937307`}, {-0.00018400384204269007`, 
      0.013888939776817781`}, {-0.0002093365631353587, 
      0.014812964187020975`}, {-0.0002362999161006456, 
      0.015736736831812266`}, {-0.000264893428398327, 
      0.01666025530516475}, {-0.000295116624165828, 
      0.017583517201763682`}, {-0.00032696902421921667`, 
      0.018506520117010938`}, {-0.0003604501460542031, 
      0.019429261647029475`}, {-0.0003955595038471451, 
      0.02035173938866778}, {-0.0004322966084560595, 
      0.02127395093950431}, {-0.0004706609674216393, 
      0.02219589389785197}, {-0.0005106520849682767, 
      0.02311756586276254}, {-0.0005522694620050923, 
      0.024038964434031126`}, {-0.0005955125961269697, 
      0.02496008721220061}, {-0.0006403809816155964, 
      0.025880931798566105`}, {-0.0006868741094405102, 
      0.026801495795179372`}, {-0.0007349914672601523, 
      0.0277217768048533}, {-0.000784732539422925, 
      0.028641772431166303`}, {-0.0008360968069682561, 
      0.029561480278466803`}, {-0.0008890837476276697, 
      0.030480897951877632`}, {-0.000943692835825861, 
      0.03140002305730049}, {-0.000999923542681779, 
      0.03231885320142038}, {-0.0010577753360097148`, 
      0.03323738599171003}, {-0.0011172476803203936`, 
      0.03415561903643432}, {-0.0011783400368220753`, 
      0.035073549944654746`}, {-0.0012410518634216599`, 
      0.03599117632623381}, {-0.0013053826147257977`, 
      0.036908495791839475`}, {-0.001371331742042008, 
      0.03782550595294957}, {-0.0014388986933798003`, 
      0.03874220442185623}, {-0.0015080829134518038`, 
      0.03965858881167033}, {-0.0015788838436749024`, 
      0.04057465673632587}, {-0.0016513009221713747`, 
      0.04149040581058443}, {-0.0017253335837700398`, 
      0.042405833650039554`}, {-0.001800981260007411, 
      0.04332093787112123}, {-0.0018782433791288515`, 
      0.044235716091100226`}, {-0.001957119366089741, 
      0.04515016592809256}, {-0.002037608642556643, 
      0.046064285001063895`}, {-0.0021197106269084816`, 
      0.046978070929833936`}, {-0.002203424734237722, 
      0.04789152133508088}, {-0.0022887503763515593`, 
      0.04880463383834576}, {-0.002375686961773109, 
      0.04971740606203693}, {-0.0024642338957426083`, 
      0.050629835629434385`}, {-0.0025543905802186194`, 
      0.051541920164694235`}, {-0.00264615641387924, 
      0.05245365729285307}, {-0.0027395307921233205`, 
      0.05336504463983237}, {-0.0028345131070716856`, 
      0.05427607983244288}, {-0.002931102747568361, 0.05518676049838907}}], 
    LineBox[CompressedData["
1:eJwtzH1Q0wUcBvBBkALBLHOAaMaoQ7jEshVE2BcED4VA2xaHlzCBKEbWgJhx
Ch6bbYwhjMbbYGNuvLm5jdeLDmH9OhDGmQhF8uroIrFiHJv8Iu2Y1de7nrvn
nvv88wRm8pjZrhQK5TD2yapz77z7oIEkIsuf/jgvxgiHHq3WpihIgm42bNt5
0wB9ZPmB6+gl2Z/DeqYBKtMktD2NJOFvjjExFq/BT7yhE8XopoebC31Z1yBe
7ZxbQI/e558JXtPD+/X7esObSOLll/YzZYV6oINzQY62R/Bv2Jw6kA1wWWvo
SqXl+yiRDg6fgYA4JUkEmCqKhd46kFvYh5rQf/UftA3VXYVhs0Cxjg7/PeiV
tb1XYSpBnRSjIokY1gJrR0cH1HUL35OjwTZ2LiSsAyy529p+QRsFHH14fzs4
w9yPHmwmiZmRAMrb77RD9xqbcQHNieDLXh9rg4SJyfxRtCXqt08Ck9uAzjjx
2FtNEquudr3bTCuIvzXOsNGiKq90a1orDMUOP25ED/SaVYaVFvC5wy2woiup
kvO8T1tg3FzC2HeFJD6n2r1CNrUQfWkuloO23CvKnivWwt17bE0zml1mUpa4
acH37sTxBfR0D23E77IGhKoXondpSIL3Mzj0OzVwu4Z+KRldJT/Ly3zzCkxy
v35OjJ61PHs67agaBJS+9UG0ZaB6Mo7dDJ6FD2kOdOqrPqRflgpGd3Mq6Fr8
+6DXPp+vhGjRWCILvTyhWy8rbYL4i56pQnRe0Yv+QbJGWPHc3t2FvtWWqDA0
KyAnV8VaRMsdnLpAYwNwae1H3FtIIulY/Vui6/UwOfxv8QE0fzm0c2a8Dn5M
k7qy0bmRaXtos7XgtiNoughd6JVnil2pgZNRunUleiRRL+WQcniq9BHbjM4J
Zlq5LnKY6t1wt6JZW/23M6lfwQ/3+S5baObJYEnC3mqozsmI920liV1GW/aR
lCrwIGpnX0P/MehwTORfhi6DvScB3WukukVUSiE/lDmTgZZLKRulOgmY81Vx
X6DfKBN460fEINrodErRN+wp+u6lLyE2NfcfFXqenuin+FsILuVdx01onjjM
xHleACntnKVBdPdWJ5+afhEKtp8eGkenEHH7A2vOw+5j4l+n0Wdnl303Lefg
G8Z3LCt6UXBqtcJZAMnztmdWnvwleVTcyvgMZBdsPjZ0pKRB7XHzI5hSak/Z
0SE5Zf2arHTw33SsPUDP9YQyJB8mQ1DJ0PgGmvJ//gNblBR9
     "]]}, {PointBox[{-2.2275264588605035`, 0}], 
    PointBox[{-1.4402285159248214`, 0.9996163325989604}], 
    PointBox[{0.19311838528487416`, 1}], PointBox[{1., 0.}], 
    PointBox[{-1.224595356112935, 0.05518676049838907}], 
    PointBox[{-1.413554883601666, 0.000050270067591080924`}], 
    PointBox[{0.19311838528487416`, 0}], 
    PointBox[{-0.002931102747568361, 0.05518676049838907}]}},
  ImageSize->NCache[
    Rational[808, 3], 269.3333333333333],
  PlotRange->{{-2.4275264588605037`, 1.2}, {-0.2, 1.2}}]], "Output",
 CellChangeTimes->{{3.938143932459449*^9, 3.93814397131673*^9}, {
   3.938144051233182*^9, 3.938144113569734*^9}, {3.938144204456633*^9, 
   3.938144247728361*^9}, 3.938144343065947*^9, {3.938144374680546*^9, 
   3.938144398435231*^9}, {3.938144508462565*^9, 3.938144546069249*^9}, {
   3.9381445836765747`*^9, 3.938144589981722*^9}, 3.938145279626371*^9, {
   3.9381453174666967`*^9, 3.9381454087255087`*^9}, {3.938145456948945*^9, 
   3.938145523447524*^9}, {3.938145564764019*^9, 3.938145695452251*^9}, 
   3.938145772836306*^9, {3.93872060475627*^9, 3.938720621852104*^9}, {
   3.93898403551832*^9, 3.938984217353849*^9}, 3.9390225708864603`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"4b107f37-16c5-43c6-a01c-b8bb66025da2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Magnify", "[", 
  RowBox[{"gerverCurves", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9381440691411533`*^9, 3.938144077885292*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"7ce95f07-02ac-4186-a93b-d457b2dc3abe"],

Cell[BoxData[
 StyleBox[
  GraphicsBox[{
    {EdgeForm[GrayLevel[0]], 
     {RGBColor[1, 1, 0.87], 
      PolygonBox[{{-0.002931102747568361, 
        0.05518676049838907}, {-0.0075077211477384, 
        0.09053224433819837}, {-0.013606412660485952`, 
        0.1253351796409147}, {-0.02120120315269523, 
        0.15953289495971165`}, {-0.030263707684347576`, 
        0.19306373142378394`}, {-0.040763166503033424`, 
        0.22586713013002274`}, {-0.05266648405966139, 
        0.2578837183204711}, {-0.06593827100576961, 
        0.28905539424496024`}, {-0.08054088912959365, 
        0.3193254106095894}, {-0.09643449918483407, 
        0.34863845651307224`}, {-0.11357711156289788`, 
        0.3769407377744405}, {-0.1319246397562651, 
        0.4041800555571583}, {-0.15143095655755753`, 
        0.43030588319636326`}, {-0.17204795293586453`, 
        0.45526944113771095`}, {-0.19372559952891225`, 
        0.4790237698981564}, {-0.21641201068675506`, 
        0.5015238009609528}, {-0.2400535109998163, 
        0.522726425519191}, {-0.26459470424132275`, 
        0.5425905609843353}, {-0.28997854465145556`, 
        0.5610772151784293}, {-0.3161464104878934, 
        0.5781495481309521}, {-0.34303817976484235`, 
        0.5937729314036967}, {-0.370592308100146, 
        0.6079150048695116}, {-0.3987459085876401, 
        0.6205457308733012}, {-0.4274348336095711, 
        0.6316374457063071}, {-0.4565937585016293, 
        0.6411649083273959}, {-0.48615626698096903`, 
        0.6491053462678579}, {-0.5160358229611974, 
        0.6554156021434079}, {-0.5461316059131602, 
        0.6600426635877341}, {-0.5763764300476724, 
        0.6629794331345903}, {-0.6067035922391745, 
        0.6642219172844704}, {-0.6370462979339245, 
        0.6637684267295264}, {-0.6673377353194726, 
        0.6616195780275219}, {-0.6975111495100281, 
        0.6577782929908836}, {-0.727499916679408, 
        0.6522497957913859}, {-0.7572246746503857, 
        0.645057960820489}, {-0.7865796945555036, 
        0.63626619093454}, {-0.8154954846739376, 
        0.6258992640285892}, {-0.8439062017278565, 
        0.6139812781607924}, {-0.8717471399538075, 
        0.6005387757685603}, {-0.8989548155992705, 
        0.5856006962499344}, {-0.9254670496080297, 
        0.5691983257620765}, {-0.9512230484058931, 
        0.5513652443018654}, {-0.976163482700509, 
        0.5321372701363265}, {-1.0002305642113472`, 
        0.51155240165329}, {-1.0233681202482943`, 
        0.4896507567052537}, {-1.045521666059788, 
        0.46647450952194436`}, {-1.0666384748739537`, 
        0.4420678252694908}, {-1.0866676455588282`, 
        0.41647679233647555`}, {-1.1055601678304374`, 
        0.389749352429386}, {-1.1232689849402542`, 
        0.36193522856216287`}, {-1.1397490537763817`, 
        0.33308585102662447`}, {-1.1549574023156846`, 
        0.3032542814325403}, {-1.1688531843670402`, 
        0.2724951349080245}, {-1.1813977315488688`, 
        0.24086450055272687`}, {-1.192554602447161, 
        0.208419860238005}, {-1.2022896289033165`, 
        0.17522000584987357`}, {-1.2105709593842584`, 
        0.1413249550720373}, {-1.2173690993904753`, 
        0.10679586580772375`}, {-1.2226569488608843`, 
        0.07169494934034183}, {-1.224595356112935, 
        0.05518676049838907}, {-1.226164284520757, 
        0.05393398196390663}, {-1.227838485878468, 
        0.052637306541543444`}, {-1.2296195873906839`, 
        0.051299594902786044`}, {-1.2315091543658316`, 
        0.04992374603163245}, {-1.2335086894420904`, 
        0.048512696014961686`}, {-1.2356196318356432`, 
        0.04706941681843678}, {-1.2378433566114944`, 
        0.045596915048337586`}, {-1.2401811739771011`, 
        0.04409823069972405}, {-1.2426343285990682`, 
        0.042576435891334995`}, {-1.2452039989431383`, 
        0.04103463358763164}, {-1.2478912966377111`, 
        0.039475956308399146`}, {-1.2506972658611129`, 
        0.03790356482632364}, {-1.25362288275283, 
        0.03632064685296571}, {-1.2566690548489214`, 
        0.03473041571355542}, {-1.2598366205418015`, 
        0.03313610901103731}, {-1.2631263485645952`, 
        0.031540987279797435`}, {-1.266538937500247, 
        0.029948332629507732`}, {-1.270075015315565, 
        0.02836144737952641}, {-1.2737351389203686`, 
        0.02678365268429606}, {-1.2775197937519045`, 
        0.025218287150184128`}, {-1.2814293933846885`, 
        0.02366870544421342}, {-1.285464279165918, 
        0.022138276895132772`}, {-1.289624719876597, 
        0.02063038408728084}, {-1.2939109114185072`, 
        0.019148421447698342`}, {-1.2983229765271467`, 
        0.01769579382694633}, {-1.3028609645107572`, 
        0.016275915074090402`}, {-1.3075248510155446`, 
        0.014892206606312741`}, {-1.312314537817196, 
        0.013548095973615792`}, {-1.3172298526387862`, 
        0.012247015419083246`}, {-1.322270548995155, 
        0.010992400435165577`}, {-1.327436306063838, 
        0.00978768831645895}, {-1.3327267285826143`, 
        0.008636316709447676}, {-1.3381413467737344`, 
        0.007541722159681663}, {-1.3436796162948779`, 
        0.0065073386568613965`}, {-1.34934091821689, 
        0.005536596178303978}, {-1.3551245590283292`, 
        0.0046329192312645545`}, {-1.3610297706668522`, 
        0.003799725394588215}, {-1.367055710577463, 
        0.003040423860167941}, {-1.3732014617976305`, 
        0.002358413974684651}, {-1.3794660330692792`, 
        0.00175708378210564}, {-1.385848358977654, 
        0.0012398085674178777`}, {-1.3923473001170357`, 
        0.0008099494020726023}, {-1.398961643283296, 
        0.0004708516916175473}, {-1.406144222619559, 
        0.00021031225587999969`}, {-1.413554883601666, 
        0.000050270067591080924`}, {-2.2275264588605035`, 
         0}, {-2.2275264588605035`, 0.}, {-2.226778818785235, 
        0.016562087318832297`}, {-2.2245240237876267`, 
        0.051858217785779606`}, {-2.221401977586004, 
        0.08671801400284965}, {-2.2174344169630595`, 
        0.12111218014518921`}, {-2.2126442129613957`, 
        0.1550122774857072}, {-2.2070553402787363`, 
        0.18839076838343466`}, {-2.20069284502541, 
        0.22122105923695135`}, {-2.193582810877922, 
        0.2534775423446123}, {-2.1857523236644165`, 
        0.2851356366143848}, {-2.177229434419805, 
        0.3161718270672522}, {-2.1680431209502307`, 
        0.34656370307934997`}, {-2.158223247948455, 
        0.3762899953092721}, {-2.1478005257035693`, 
        0.4053306112583223}, {-2.1368064674502505`, 
        0.433666669412881}, {-2.125273345404538, 
        0.46128053191951573`}, {-2.1132341455348063`, 
        0.488155835744978}, {-2.1007225211182936`, 
        0.5142775222748028}, {-2.087772745135142, 
        0.5396318653058545}, {-2.0744196615534736`, 
        0.5642064973898445}, {-2.060698635560539, 
        0.5879904344865842}, {-2.0466455027964265`, 
        0.6109740988875171}, {-2.0322965176482186`, 
        0.633149340371914}, {-2.017688300663814, 
        0.6545094555599938}, {-2.0028577851459275`, 
        0.6750492054291635}, {-1.987842162987986, 
        0.6947648309615369}, {-1.9726814269605326`, 
        0.7136508981032055}, {-1.957450991769296, 
        0.731662322793316}, {-1.9421991235397567`, 
        0.748792495552475}, {-1.9269606024142123`, 
        0.7650523754383158}, {-1.911769627125311, 
        0.780454115453369}, {-1.8966597768986881`, 
        0.7950110398039961}, {-1.8816639741427468`, 
        0.808737619997373}, {-1.8668144479599484`, 
        0.8216494498020146}, {-1.8517349056071764`, 
        0.834092528316528}, {-1.8344565141786922`, 
        0.8476307429841015}, {-1.8170997087010683`, 
        0.8605292060035924}, {-1.799685718636366, 
        0.8727928624663366}, {-1.7822354667372662`, 
        0.8844273199469717}, {-1.7647695491743782`, 
        0.8954388359889434}, {-1.7473082161045403`, 
        0.9058343050101234}, {-1.7298713526966911`, 
        0.915621244642947}, {-1.7124784606314394`, 
        0.9248077815239432}, {-1.6951486400900015`, 
        0.9334026365479858}, {-1.6779005722476972`, 
        0.9414151096030314}, {-1.660752502286706, 
        0.9488550638015343}, {-1.6437222229422959`, 
        0.9557329092251386}, {-1.6268270585962146`, 
        0.9620595861996474}, {-1.6100838499304209`, 
        0.9678465481176384}, {-1.5935089391537998`, 
        0.9731057438264732}, {-1.5771181558139633`, 
        0.9778495995997846}, {-1.5609268032056878`, 
        0.9820910007108642}, {-1.54494964538698, 
        0.9858432726266891}, {-1.5292008948131945`, 
        0.9891201618416232}, {-1.513694200599049, 
        0.9919358163701126}, {-1.4984426374178013`, 
        0.9943047659179616}, {-1.4834586950462574`, 
        0.9962419017520215}, {-1.4687542685636858`, 
        0.997762456288358}, {-1.4543406492121078`, 
        0.9988819824191736}, {-1.4402285159248214`, 0.9996163325989604}, {
        0.19311838528487416`, 1}, {0.20588049050780868`, 
        0.9998371021345642}, {0.2192296636403373, 0.9993215654426753}, {
        0.2334833544817059, 0.998409999760843}, {0.2480336396227507, 
        0.9971058467423422}, {0.26286955423838015`, 0.9953933906899533}, {
        0.2779795250526531, 0.9932572252276954}, {0.2933513791219686, 
        0.9906822741052125}, {0.30897235328337636`, 0.9876538117518396}, {
        0.3248291042608626, 0.9841574835599668}, {0.3409077194218601, 
        0.9801793258775161}, {0.35719372817562994`, 0.9757057856895764}, {
        0.3736721140045674, 0.970723739969473}, {0.3903273271188975, 
        0.9652205146798088}, {0.4071432977246433, 0.959183903404288}, {
        0.4241034498941795, 0.9526021855914221}, {0.4411907160281173, 
        0.9454641443915238}, {0.4583875518967129, 0.937759084068725}, {
        0.47567595224844217`, 0.9294768469700844}, {0.4930374669728525, 
        0.9206078300342161}, {0.5104532178042704, 0.9111430008222366}, {
        0.5279039155524319, 0.9010739130542164}, {0.5453698778455953, 
        0.8903927216347229}, {0.5628310473712049, 0.8790921971514634}, {
        0.5802670105986886, 0.8671657398314587}, {0.5976570169685093, 
        0.8546073929396361}, {0.6149799985311277, 0.8414118556051765}, {
        0.6314182808508729, 0.8282253766914024}, {0.6461766128290161, 
        0.8157424492007895}, {0.6610981587900323, 0.8024535614782687}, {
        0.676151075050036, 0.7883425302944325}, {0.6913028054558849, 
        0.7733942808343234}, {0.7065201174207641, 0.7575948723338161}, {
        0.721769138799335, 0.740931522593583}, {0.7370153955684994, 
        0.7233926313446152}, {0.7522232021019651, 0.7049686061727517}, {
        0.7673224743481131, 0.6856947006839664}, {0.7822566151866801, 
        0.6655952729083485}, {0.7969883169142729, 0.6446732846774187}, {
        0.8114805011649897, 0.622933185417566}, {0.8256963734541855, 
        0.6003808975141803}, {0.8395994769976157, 0.5770237997908648}, {
        0.8531537457436141, 0.5528707091344943}, {0.8663235565571386, 
        0.5279318602988776}, {0.8790737804957698, 0.5022188839217362}, {
        0.8913698331190544, 0.47574478279161564`}, {0.9031777237739482, 
        0.44852390640320844`}, {0.9144641038005427, 0.42057192384137776`}, {
        0.9251963136037343, 0.39190579503593526`}, {0.9353424285380356, 
        0.36254374043093585`}, {0.944871303554305, 0.33250520911390946`}, {
        0.9537526165588203, 0.3018108454520528}, {0.9619569104367979, 
        0.270482454283951}, {0.9694556336941986, 0.23854296471688527`}, {
        0.9762211796734368, 0.2060163925812137}, {0.9822269243004318, 
        0.17292780159468057`}, {0.9874472623223037, 0.1393032632908148}, {
        0.9918576419969158, 0.10516981576682403`}, {0.9954345981974063, 
        0.07055542130756808}, {0.9981557838968255, 0.03548892294331121}, {1., 
        0.}, {0.19311838528487416`, 0}, {0.1874409947124228, 
        0.00003223380273019824}, {0.18176433615552234`, 
        0.00012893105484863916`}, {0.17608914153534122`, 
        0.0002900792886747254}, {0.17072035228968882`, 
        0.0005027722156384899}, {0.1656532713889946, 0.0007618524484453913}, {
        0.16065380121966927`, 0.0010744279966994235`}, {0.15572249501578242`, 
        0.0014389973736303092`}, {0.1508598806371257, 0.001854053520359627}, {
        0.14606646051507272`, 0.0023180841884660125`}, {0.14134271160385464`, 
        0.0028295723230492846`}, {0.13668908533725474`, 
        0.003386996446219851}, {0.13210600759072597`, 0.00398883104093973}, {
        0.12759387864893362`, 0.004633546935141488}, {0.12315307317872416`, 
        0.0053196116860514215`}, {0.11878394020752048`, 
        0.006045489964643271}, {0.11448680310714347`, 0.006809643940148828}, {
        0.11026195958305766`, 0.007610533664551798}, {0.10610968166903861`, 
        0.008446617456991325}, {0.10203021572725847`, 0.009316352288001662}, {
        0.09802378245378514, 0.01021819416351454}, {0.0940905768894895, 
        0.011150598508550835`}, {0.09023076843635428, 
        0.012112020550528296`}, {0.08644450087917692, 0.01310091570211215}, {
        0.08273189241265845, 0.014115739943535523`}, {0.0790930356738685, 
        0.015154950204316786`}, {0.07552799778007638, 0.01621700474430108}, {
        0.07203682037193698, 0.01730036353395334}, {0.06861951966201911, 
        0.018403488633830487`}, {0.06527608648866302, 
        0.019524844573160435`}, {0.06200648637515322, 
        0.020662898727455924`}, {0.05881065959419109, 
        0.021816121695091298`}, {0.055688521237651674`, 
        0.022982987672770593`}, {0.05263996129160721, 0.02416197482981559}, {
        0.04966484471659989, 0.0253515656812026}, {0.046763011533144626`, 
        0.026550247459277147`}, {0.04393427691244225, 0.0277565124840759}, {
        0.04117843127228228, 0.02896885853218551}, {0.038495240378113714`, 
        0.0301857892040683}, {0.035884445449261136`, 0.031405814289785054`}, {
        0.033345763270262736`, 0.032627450133045466`}, {0.030878886307305824`,
         0.033849219993517185`}, {0.02848348282973449, 0.03506965440732461}, {
        0.02615919703660319, 0.036287291545669134`}, {0.023905649188249174`, 
        0.037500677571502695`}, {0.021722435742855702`, 
        0.03870836699418697}, {0.019609129497977183`, 0.03990892302207102}, {
        0.017565279736996415`, 0.04110091791292033}, {0.015590412380483283`, 
        0.04228293332213097}, {0.013684030142423368`, 0.0434535606486626}, {
        0.01184561269128407, 0.04461140137862486}, {0.010074616815884962`, 
        0.04575506742645193}, {0.008370476596038278, 0.0468831814736004}, {
        0.006732603577924528, 0.04799437730470638}, {0.005160386954167458, 
        0.04908730014113797}, {0.003653193748571674, 0.05016060697187968}, {
        0.0022103690054854695`, 0.051212966881686264`}, {0.000831235983750525,
         0.05224306137644338}, {-0.0004849036448006258, 
        0.0532495847056735}, {-0.0017387695923393124`, 
        0.05423124418212578}, {-0.002931102747568361, 
        0.05518676049838907}}]}}, 
    {RGBColor[1, 0, 0], Arrowheads[{{0.03, 0.8}}], ArrowBox[CompressedData["
1:eJwB8QIO/SFib1JlAgAAAC4AAAACAAAAULnCueud9r91isNeIlsKP/7DmRWR
f/a/rpObheiQKz+tKaSaJWL2v9w45J2U2z4/NtNq9g1H9r8Gmb4YWYpKP4Bj
MFRvLPa/nOcFUCJQVD9Gm5/5ShL2v8+2WVi+yVw/7deTGKL49b9Uzojc81Fj
PwvYC8913/W/aelzITvoaD8bWB4nx8b1v2STtgmaIG8/j4fwFpeu9b+nKFXJ
9/lyP6VWroDmlvW/tYZFuIqtdj//nIQytn/1v5yGcWtwp3o/7Bid5gZp9b8m
aoCgEeR+P0JHHEPZUvW/Eo2ZzuqvgT9gEyHaLT31v4vzx0mRC4Q/2V7GKQUo
9b98E/0CL4OGPzNgJpxfE/W/A6yWlfYUiT/p11+HPf/0v+a5Cakav4s/xhqd
LZ/r9L9AEbcizn+OP4PwHL2E2PS/2KDSK6KqkD+DRT1Q7sX0vyfRDZ/YHpI/
QK6H7duz9L/eMo3PpJuTP/e6v4dNovS/Dc3VoyEglT/wGfP9QpH0vzR+BJ1q
q5Y/lIaLG7yA9L9mRUnvmzyYP3aDYpi4cPS/2uJImtLSmT8v3dYYOGH0vyHK
YoEsbZs/7PPjLTpS9L/FYtmDyAqdP1DJOlW+Q/S/rJbalMaqnj820Fz5wzX0
vylYs+kjJqA/snu4cUoo9L/4xglRN/egP6SKxwJRG/S/0xhVXy/IoT/kDC/e
1g70v/hczqyemKI/Hh/hItsC9L+TaKmWGGijPyFaQN1c9/O/DFOlSjE2pD95
8kQHW+zzv9ZBhtJ9AqU/xoSjiNTh87+DkHcflMylP2mL9TbI1/O/7WNVFQuU
pj/KeePVNM7zvyq53JV6WKc/cHlQFxnF879OA8GLexmoPwPFh5tzvPO/82ym
9afWqD8inWvxQrTzv+bU//Caj6k/89KlloWs87+Un8/E8EOqPw7k2fc5pfO/
NHlK7Ebzqj9ko9hwXp7zvx4nWyE8nas/nmrVTPGX8786iQZncEGsP9xqkBQ=

      "]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        {Thickness[0.08741258741258742], 
         FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
           0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {1, 3,
            3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, {{{
           9.79219, 8.607809999999999}, {9.79219, 11.095300000000002`}, {
           8.118749999999999, 12.4484}, {6.05, 12.4484}, {1.4187500000000002`,
            12.4484}, {1.4187500000000002`, 11.975000000000001`}, {2.58438, 
           11.975000000000001`}, {2.58438, 5.3734399999999996`}, {
           1.4187500000000002`, 5.3734399999999996`}, {1.4187500000000002`, 
           4.8999999999999995`}, {6.05, 4.8999999999999995`}, {8.1625, 
           4.8999999999999995`}, {9.79219, 6.25313}, {9.79219, 
           8.607809999999999}}, {{8.295309999999999, 8.618749999999999}, {
           8.295309999999999, 7.331250000000001}, {8.129690000000002, 
           6.759379999999999}, {7.74531, 6.24219}, {7.359379999999999, 
           5.735939999999999}, {6.623440000000001, 5.3734399999999996`}, {
           5.63281, 5.3734399999999996`}, {3.9812499999999993`, 
           5.3734399999999996`}, {3.9812499999999993`, 11.975000000000001`}, {
           5.63281, 11.975000000000001`}, {6.58906, 11.975000000000001`}, {
           7.359379999999999, 11.6016}, {7.7671899999999985`, 11.0297}, {
           8.085939999999999, 10.5781}, {8.295309999999999, 10.0391}, {
           8.295309999999999, 8.618749999999999}}}]}},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{11.44183312577833, 15.14319302615193},
       PlotRange->{{0., 11.44}, {0., 
        15.139999999999999`}}], {-1.289624719876597, 0.02063038408728084}, {
      Right, Bottom}]}, 
    {RGBColor[0, 0, 1], Arrowheads[{{0.03, 0.54}}], ArrowBox[CompressedData["
1:eJwBwQM+/CFib1JlAgAAADsAAAACAAAABAslzvcCaL86iQZncEGsP0CcwIxq
wH6/zoGqBB8ttz/eLiTLrd2Lvy1KzLD7CsA/G+u0qMS1lb8vfD7rkmvEP1c3
Cgtz/Z6/9yJB9k+2yD/aGwbm6N6kv24tk9A26cw/p1pD9Rn3qr/+3Ra2KoHQ
P+1Jhp1U4bC/a+1AMuJ/0j/mZ83kU560v7Zl1tjTb9Q/8no0bO6vuL8EgDas
F1DWP0KevLtjE72/iF1RC8wf2D8zFqUW6OLAv7IPFAYW3tk/byMC7xZiw7+n
tOavIYrbP0EFmtWqBca/pH8jcCIj3T859S8dAMzIv44HblBTqN4/TzwuhmOz
y798X2mkewzgP0BghM0Sus6/WITLxCy64D9PUlqgHu/Qv/J4UeHmXOE/mHV0
KwKP0r+EGzc0WPThP1LFcie+O9S/gW0tezOA4j+1o9doVvTVvy8gNBcwAOM/
Nh3czMi3178DMRUrCnTjP9cNM48Nhdm/b754uILb4z9JjuGhF1vbvyGah7tf
NuQ/QJ8UB9U43b/1fBNFbITkP+5v2ywvHd+/cyI8k3jF5D9o2eWOXYPgv4rP
DyQq+eQ//q9W/eh54b+aXsLKER/lP/Stp/usceK/V3rnpCA35T8fDuGmHWrj
vzO+gFJOQeU/IUD16q5i5L9Hdp1Ilz3lP8+ukqrUWuW/WbBA0vwr5T/Ctffm
AlLmvwFEDRCFDOU/kmK/561H57/P5Lf2Ot/kP+wfqz0vO+i/TfO3l1Ck5D+p
CPotqSvpv66oM+pKXOQ/N7qW/IkY6r/8+7LkXQfkP9IBKpRHAeu/+9HBELyl
4z/edQ9CWuXrv6z8PBidN+M/F5Sy4zzE7L/HEN2rPb3iP3by8hJtne2/HMFC
aN824j//WYNRa3Duv5eujbnIpOE/1PA3M7s877/S+4a9RAfhPzT1m8PxAPC/
/lBpJKNe4D9HxANAt1/wv5ivoCBwVt8/kccv7XS68L/+HrTmt9rdP7zSY4Hz
EPG/EV0J2dZK3D9pvvSc/WLxv4szqEaOp9o/1XjJ21+w8b+skZREp/HYP0Tf
Lubo+PG/MHd8YPIp1z803fmAaTzyvwrcOlFHUdU/8YDznLR68r/A+0elhGjT
PwzpimWfs/K/0fAvb49w0T+7IslOAefyv0sXUuCl1M4/BEeDIrQU879RkceB
gK3KPwRbxwyUPPO/FnVd8Zttxj8Kr4Cnf17zvxpQEqbvFsI/ZbBQBVh6879j
//1O+Va7P7JambsAkPO/YYS0pplasj+gFv09
      "]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        {Thickness[0.11614401858304298`], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYCJAQEYCbAZofqYyVCDLE6MOcSYTy1zBptf
AGcWAkc=
          "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4ukzgSBS1mEmGAg7wPhrhXT40utEHUQqJ5Wc
dZGC89sV2FXPXBFycF1zdDlDhZxDb0S3P+MHcYh+TSWHs2eAIEfCwRgEipUc
HrjGO866KOHwHwTmK0H1yWDwO208d6VNUobrF4gNuG/UrgyxX0Uczg96e/nj
DEdRVHkWEbh+GB9m/pu23G6j2wj+jmCriP/HRR1ua8qu+d+M4CtfexTMEIPJ
7wP5b4Io3H9gulIUEh5ySg7CIPuWCDqAnH3mjbyD/xPPS6aTueD2NYjXsma6
8WHwYe4Fi9vzwP2z5Nbyx4bObHD+we59TSaPmeH8aNUImXM2jHD+Nq8NFnN+
/rCH8Vn0f3Fd4vliDzMfxofZ3wy2nwHuHrB9zHwOB8D2yDgULi/Z8K+fyaHq
/o9bxtliEPlmRoj/zohC3cMATw8vax9nn9f5bI/Oh6UnsH3HGB36QeG4Qdgh
ABQ+wSxwPliejQPOjwH5r4YLnh5hfJj5YPed54Dzb/DeFkv9xubwZd/Hrenb
EHxIOhDDyQenC2kxiHsms0P0l4k53AelV0MBiHsKpB1MQOlYWBRuH1iftTAG
H+ZejU8qL2d5isD9A5EXh/PdweldAs5XB6k/KQnnQ9KVDJyPnj8BEtyT/A==

          "]]}},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{8.609275217932753, 15.14319302615193},
       PlotRange->{{0., 8.61}, {0., 
        15.139999999999999`}}], {-0.6067035922391745, 0.6642219172844704}, {
      Center, Top}]}, 
    {RGBColor[1, 0, 0], Arrowheads[{{0.03, 0.8}}], 
     ArrowBox[{{-0.002931102747568361, 
       0.05518676049838907}, {-0.0017387695923393124`, 
       0.05423124418212578}, {-0.0004849036448006258, 0.0532495847056735}, {
       0.000831235983750525, 0.05224306137644338}, {0.0022103690054854695`, 
       0.051212966881686264`}, {0.003653193748571674, 0.05016060697187968}, {
       0.005160386954167458, 0.04908730014113797}, {0.006732603577924528, 
       0.04799437730470638}, {0.008370476596038278, 0.0468831814736004}, {
       0.010074616815884962`, 0.04575506742645193}, {0.01184561269128407, 
       0.04461140137862486}, {0.013684030142423368`, 0.0434535606486626}, {
       0.015590412380483283`, 0.04228293332213097}, {0.017565279736996415`, 
       0.04110091791292033}, {0.019609129497977183`, 0.03990892302207102}, {
       0.021722435742855702`, 0.03870836699418697}, {0.023905649188249174`, 
       0.037500677571502695`}, {0.02615919703660319, 0.036287291545669134`}, {
       0.02848348282973449, 0.03506965440732461}, {0.030878886307305824`, 
       0.033849219993517185`}, {0.033345763270262736`, 
       0.032627450133045466`}, {0.035884445449261136`, 
       0.031405814289785054`}, {0.038495240378113714`, 0.0301857892040683}, {
       0.04117843127228228, 0.02896885853218551}, {0.04393427691244225, 
       0.0277565124840759}, {0.046763011533144626`, 0.026550247459277147`}, {
       0.04966484471659989, 0.0253515656812026}, {0.05263996129160721, 
       0.02416197482981559}, {0.055688521237651674`, 0.022982987672770593`}, {
       0.05881065959419109, 0.021816121695091298`}, {0.06200648637515322, 
       0.020662898727455924`}, {0.06527608648866302, 0.019524844573160435`}, {
       0.06861951966201911, 0.018403488633830487`}, {0.07203682037193698, 
       0.01730036353395334}, {0.07552799778007638, 0.01621700474430108}, {
       0.0790930356738685, 0.015154950204316786`}, {0.08273189241265845, 
       0.014115739943535523`}, {0.08644450087917692, 0.01310091570211215}, {
       0.09023076843635428, 0.012112020550528296`}, {0.0940905768894895, 
       0.011150598508550835`}, {0.09802378245378514, 0.01021819416351454}, {
       0.10203021572725847`, 0.009316352288001662}, {0.10610968166903861`, 
       0.008446617456991325}, {0.11026195958305766`, 0.007610533664551798}, {
       0.11448680310714347`, 0.006809643940148828}, {0.11878394020752048`, 
       0.006045489964643271}, {0.12315307317872416`, 
       0.0053196116860514215`}, {0.12759387864893362`, 
       0.004633546935141488}, {0.13210600759072597`, 0.00398883104093973}, {
       0.13668908533725474`, 0.003386996446219851}, {0.14134271160385464`, 
       0.0028295723230492846`}, {0.14606646051507272`, 
       0.0023180841884660125`}, {0.1508598806371257, 0.001854053520359627}, {
       0.15572249501578242`, 0.0014389973736303092`}, {0.16065380121966927`, 
       0.0010744279966994235`}, {0.1656532713889946, 0.0007618524484453913}, {
       0.17072035228968882`, 0.0005027722156384899}, {0.17608914153534122`, 
       0.0002900792886747254}, {0.18176433615552234`, 
       0.00012893105484863916`}, {0.1874409947124228, 
       0.00003223380273019824}, {0.19311838528487416`, 0}}], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        {Thickness[0.0929368029739777], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
           3}}, {{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}}, {{1, 
           4, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
           3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQAWIQ7b7m6HIGCyWHNUI6fOn7pB1g/DMg8EbeQbhyUsnZ
FAWH6vs/bhlXKzp82fdxa3qZtEP54W2uM9cqOqSnAcEzBYc9+TVvZ7oqOdzW
lF3zv1nRQbTH6xWLiAqcP6W9NeqyjCqc//Pt6wOWyuoOLQrsqmdC5B1aeP3X
T3mq4aD+SeXlLE8JOF9mo9h8pgff7NH5JsZA8FndYcmt5Y8ND7M4oPPXgvxT
JwpXj86fCQbCDjGqETLn5kg6wPj/QSBfAc6HhYcIKBxaxB3QwwsAvoaLOQ==

           "], {{7.30469, 10.5672}, {7.30469, 9.796880000000002}, {
           6.876560000000001, 9.004690000000002}, {5.58906, 
           9.004690000000002}, {3.9484399999999997`, 9.004690000000002}, {
           3.9484399999999997`, 11.975000000000001`}, {5.94063, 
           11.975000000000001`}, {7.0734400000000015`, 11.975000000000001`}, {
           7.30469, 11.117199999999997`}, {7.30469, 10.5672}}, {{
           7.612499999999997, 6.9578099999999985`}, {7.612499999999997, 
           6.26406}, {7.239059999999999, 5.3734399999999996`}, {5.97344, 
           5.3734399999999996`}, {3.9484399999999997`, 5.3734399999999996`}, {
           3.9484399999999997`, 8.64063}, {6.13906, 8.64063}, {
           7.426559999999999, 8.64063}, {7.612499999999997, 
           7.453129999999999}, {7.612499999999997, 6.9578099999999985`}}}]}},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{10.756901618929016`, 15.14319302615193},
       PlotRange->{{0., 10.76}, {0., 
        15.139999999999999`}}], {0.06200648637515322, 0.020662898727455924}, {
      Left, Bottom}]}, 
    {RGBColor[1, 0.5, 0], Arrowheads[{{0.03, 0.54}}], 
     ArrowBox[{{1., 0.}, {0.9981557838968255, 0.03548892294331121}, {
       0.9954345981974063, 0.07055542130756808}, {0.9918576419969158, 
       0.10516981576682403`}, {0.9874472623223037, 0.1393032632908148}, {
       0.9822269243004318, 0.17292780159468057`}, {0.9762211796734368, 
       0.2060163925812137}, {0.9694556336941986, 0.23854296471688527`}, {
       0.9619569104367979, 0.270482454283951}, {0.9537526165588203, 
       0.3018108454520528}, {0.944871303554305, 0.33250520911390946`}, {
       0.9353424285380356, 0.36254374043093585`}, {0.9251963136037343, 
       0.39190579503593526`}, {0.9144641038005427, 0.42057192384137776`}, {
       0.9031777237739482, 0.44852390640320844`}, {0.8913698331190544, 
       0.47574478279161564`}, {0.8790737804957698, 0.5022188839217362}, {
       0.8663235565571386, 0.5279318602988776}, {0.8531537457436141, 
       0.5528707091344943}, {0.8395994769976157, 0.5770237997908648}, {
       0.8256963734541855, 0.6003808975141803}, {0.8114805011649897, 
       0.622933185417566}, {0.7969883169142729, 0.6446732846774187}, {
       0.7822566151866801, 0.6655952729083485}, {0.7673224743481131, 
       0.6856947006839664}, {0.7522232021019651, 0.7049686061727517}, {
       0.7370153955684994, 0.7233926313446152}, {0.721769138799335, 
       0.740931522593583}, {0.7065201174207641, 0.7575948723338161}, {
       0.6913028054558849, 0.7733942808343234}, {0.676151075050036, 
       0.7883425302944325}, {0.6610981587900323, 0.8024535614782687}, {
       0.6461766128290161, 0.8157424492007895}, {0.6314182808508729, 
       0.8282253766914024}, {0.6149799985311277, 0.8414118556051765}, {
       0.5976570169685093, 0.8546073929396361}, {0.5802670105986886, 
       0.8671657398314587}, {0.5628310473712049, 0.8790921971514634}, {
       0.5453698778455953, 0.8903927216347229}, {0.5279039155524319, 
       0.9010739130542164}, {0.5104532178042704, 0.9111430008222366}, {
       0.4930374669728525, 0.9206078300342161}, {0.47567595224844217`, 
       0.9294768469700844}, {0.4583875518967129, 0.937759084068725}, {
       0.4411907160281173, 0.9454641443915238}, {0.4241034498941795, 
       0.9526021855914221}, {0.4071432977246433, 0.959183903404288}, {
       0.3903273271188975, 0.9652205146798088}, {0.3736721140045674, 
       0.970723739969473}, {0.35719372817562994`, 0.9757057856895764}, {
       0.3409077194218601, 0.9801793258775161}, {0.3248291042608626, 
       0.9841574835599668}, {0.30897235328337636`, 0.9876538117518396}, {
       0.2933513791219686, 0.9906822741052125}, {0.2779795250526531, 
       0.9932572252276954}, {0.26286955423838015`, 0.9953933906899533}, {
       0.2480336396227507, 0.9971058467423422}, {0.2334833544817059, 
       0.998409999760843}, {0.2192296636403373, 0.9993215654426753}, {
       0.20588049050780868`, 0.9998371021345642}, {0.19311838528487416`, 1}}],
      InsetBox[
      GraphicsBox[
       {RGBColor[1, 0.5, 0], 
        {Thickness[0.08849557522123894], 
         FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}, {{0, 2,
            0}, {0, 1, 0}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGDQBmIQbQwCl5UdZoKBsAOMv1ZIhy+9TtRB+dqjYIY9inD+
jmCriP/qEhB1mzUcZoG03RR3SI6948YsoelwsHtfk8lhcYfM/A+tJ000HdoU
2FXPbBGD89+05XYbzRaF80UqJ5WcbRGF6/+y7+PWdDNRuPlg/jQWhzMg0CPm
sNVrg8Wcn8wOHmuOLme4IQrnB729/HHGQVGHJbeWPzZsZnRgAIEFog5P/F4m
/J3/zx7m/tQ0IHj2F8533+p/PJntF5wvs1FsPtODbxh8WPjkTE0otCj+bd8f
0e3PuEHY4T8YMDnA+IXLSzb862eF8/tA9Ad2ON+2xLH2dAwfnH/fNd5xlqEA
PPxhfJj9JqBwKOaD82eAlElyw/ng8F7MAdH/U9QhDew/Doj/E8TgfHA4lok5
+D/xvGQqzAnVJ+YQoxohc24PLyReomUcKu7/uGW8WgrO7wW5s0AWbh84Hnwk
Mfgw94Pt2SYF9x/YnN9ycD44XoMV4Hx3UDxyKML54PhxU0ZVj5Q+Acm1FRw=

           "], {{6.468749999999999, 7.562499999999997}, {3.9046900000000004`, 
           7.562499999999997}, {5.19219, 10.7313}, {6.468749999999999, 
           7.562499999999997}}}]}},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{11.302097135740972`, 15.14319302615193},
       PlotRange->{{0., 11.3}, {0., 
        15.139999999999999`}}], {0.676151075050036, 0.7883425302944325}, {
      Left, Bottom}]}, 
    {RGBColor[1, 0.5, 0], Arrowheads[{{0.03, 0.54}}], 
     ArrowBox[{{-1.4402285159248214`, 
       0.9996163325989604}, {-1.4543406492121078`, 
       0.9988819824191736}, {-1.4687542685636858`, 
       0.997762456288358}, {-1.4834586950462574`, 
       0.9962419017520215}, {-1.4984426374178013`, 
       0.9943047659179616}, {-1.513694200599049, 
       0.9919358163701126}, {-1.5292008948131945`, 
       0.9891201618416232}, {-1.54494964538698, 
       0.9858432726266891}, {-1.5609268032056878`, 
       0.9820910007108642}, {-1.5771181558139633`, 
       0.9778495995997846}, {-1.5935089391537998`, 
       0.9731057438264732}, {-1.6100838499304209`, 
       0.9678465481176384}, {-1.6268270585962146`, 
       0.9620595861996474}, {-1.6437222229422959`, 
       0.9557329092251386}, {-1.660752502286706, 
       0.9488550638015343}, {-1.6779005722476972`, 
       0.9414151096030314}, {-1.6951486400900015`, 
       0.9334026365479858}, {-1.7124784606314394`, 
       0.9248077815239432}, {-1.7298713526966911`, 
       0.915621244642947}, {-1.7473082161045403`, 
       0.9058343050101234}, {-1.7647695491743782`, 
       0.8954388359889434}, {-1.7822354667372662`, 
       0.8844273199469717}, {-1.799685718636366, 
       0.8727928624663366}, {-1.8170997087010683`, 
       0.8605292060035924}, {-1.8344565141786922`, 
       0.8476307429841015}, {-1.8517349056071764`, 
       0.834092528316528}, {-1.8668144479599484`, 
       0.8216494498020146}, {-1.8816639741427468`, 
       0.808737619997373}, {-1.8966597768986881`, 
       0.7950110398039961}, {-1.911769627125311, 
       0.780454115453369}, {-1.9269606024142123`, 
       0.7650523754383158}, {-1.9421991235397567`, 
       0.748792495552475}, {-1.957450991769296, 
       0.731662322793316}, {-1.9726814269605326`, 
       0.7136508981032055}, {-1.987842162987986, 
       0.6947648309615369}, {-2.0028577851459275`, 
       0.6750492054291635}, {-2.017688300663814, 
       0.6545094555599938}, {-2.0322965176482186`, 
       0.633149340371914}, {-2.0466455027964265`, 
       0.6109740988875171}, {-2.060698635560539, 
       0.5879904344865842}, {-2.0744196615534736`, 
       0.5642064973898445}, {-2.087772745135142, 
       0.5396318653058545}, {-2.1007225211182936`, 
       0.5142775222748028}, {-2.1132341455348063`, 
       0.488155835744978}, {-2.125273345404538, 
       0.46128053191951573`}, {-2.1368064674502505`, 
       0.433666669412881}, {-2.1478005257035693`, 
       0.4053306112583223}, {-2.158223247948455, 
       0.3762899953092721}, {-2.1680431209502307`, 
       0.34656370307934997`}, {-2.177229434419805, 
       0.3161718270672522}, {-2.1857523236644165`, 
       0.2851356366143848}, {-2.193582810877922, 
       0.2534775423446123}, {-2.20069284502541, 
       0.22122105923695135`}, {-2.2070553402787363`, 
       0.18839076838343466`}, {-2.2126442129613957`, 
       0.1550122774857072}, {-2.2174344169630595`, 
       0.12111218014518921`}, {-2.221401977586004, 
       0.08671801400284965}, {-2.2245240237876267`, 
       0.051858217785779606`}, {-2.226778818785235, 
       0.016562087318832297`}, {-2.2275264588605035`, 
       0.}, {-2.2275264588605035`, 0}}], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0.5, 0], 
        {Thickness[0.09174311926605504], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
          0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIDIGYCYuVrj4IZapQcDnTvazJZLOsA44e8vfxxRqKc
w0wQiFRyOAMCOXIOe/Jr3s5kRfDB9BlFOF+4clLJ2SkIfjinWLtxv6LDfdd4
x1kfoebHKDoEgcx3FHeouP/jljG3rMOXfR+3pn8TcWhTYFc9IyIJ53usObqc
wUIMzoe4Rwii/6Cow9Jbyx8bHuZ32BlsFfG/XcKhJ6Lbn3EDj4OJMQhIOchs
FJvP9IDT4T8IzJeB8z8sWq9wNkIRzn8Acl+jMkS/AbfDlPbWqMsyqg7+Tzwv
mQbzO6TE3nFjjlBzeNOW221ULeRw6rDT2sx/6pBweijm0MBytN/QXMNhjZAO
X/o/CTi/BuQ/bxk4Hxwe5xUctpj/OJTipe7wHuSOCkUH5wnNQmlZyg63NWXX
/G9WhPpb2SE9DQi2Ifhgdb8QfFh8ofPB/ndG8F1A+k4h+LqK8l9ypmnA+ckg
/0lowvn1v60KzmloQsLtvyKcDwl/BQcjkPmT1SHhYS3nYGqzN2jaQg2HHaB4
cJeGqwe7n00Czl8Oii9mbjh/vfQ23VNvftmDw/eHKpwPix8YPwAUzgslIfEx
mQsSX4LCUFoCzgfb/1wezof5B8wvlHBAT+8AbytMhQ==
          "]]}},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{10.896637608966376`, 15.14319302615193},
       PlotRange->{{0., 10.9}, {0., 
        15.139999999999999`}}], {-1.9269606024142123, 0.7650523754383158}, {
      Right, Bottom}]}, 
    {RGBColor[0.6, 0.6, 1.], 
     LineBox[{{0., 0}, {-8.18800347056856*^-7, 
       0.0009275116975309651}, {-3.2749213303687074`*^-6, 
       0.0018548078024793835`}, {-7.367940360197344*^-6, 
       0.0027818858986714797`}, {-0.000013097431510257761`, 
       0.003708743570578647}, {-0.00002046296551862315, 
       0.004635378403321923}, {-0.000029464109788635822`, 
       0.005561787982676463}, {-0.000040100428389824034`, 
       0.006487969895076015}, {-0.000052371482058824747`, 
       0.007413921727617387}, {-0.00006627682820031231, 
       0.008339641068064922}, {-0.000081816020887933, 
       0.009265125504854964}, {-0.0000989886108652456, 
       0.010190372627100326`}, {-0.0001177941455466677, 
       0.01111538002459476}, {-0.0001382321690184281, 
       0.012040145287817414`}, {-0.00016030222203952497`, 
       0.012964666007937307`}, {-0.00018400384204269007`, 
       0.013888939776817781`}, {-0.0002093365631353587, 
       0.014812964187020975`}, {-0.0002362999161006456, 
       0.015736736831812266`}, {-0.000264893428398327, 
       0.01666025530516475}, {-0.000295116624165828, 
       0.017583517201763682`}, {-0.00032696902421921667`, 
       0.018506520117010938`}, {-0.0003604501460542031, 
       0.019429261647029475`}, {-0.0003955595038471451, 
       0.02035173938866778}, {-0.0004322966084560595, 
       0.02127395093950431}, {-0.0004706609674216393, 
       0.02219589389785197}, {-0.0005106520849682767, 
       0.02311756586276254}, {-0.0005522694620050923, 
       0.024038964434031126`}, {-0.0005955125961269697, 
       0.02496008721220061}, {-0.0006403809816155964, 
       0.025880931798566105`}, {-0.0006868741094405102, 
       0.026801495795179372`}, {-0.0007349914672601523, 
       0.0277217768048533}, {-0.000784732539422925, 
       0.028641772431166303`}, {-0.0008360968069682561, 
       0.029561480278466803`}, {-0.0008890837476276697, 
       0.030480897951877632`}, {-0.000943692835825861, 
       0.03140002305730049}, {-0.000999923542681779, 
       0.03231885320142038}, {-0.0010577753360097148`, 
       0.03323738599171003}, {-0.0011172476803203936`, 
       0.03415561903643432}, {-0.0011783400368220753`, 
       0.035073549944654746`}, {-0.0012410518634216599`, 
       0.03599117632623381}, {-0.0013053826147257977`, 
       0.036908495791839475`}, {-0.001371331742042008, 
       0.03782550595294957}, {-0.0014388986933798003`, 
       0.03874220442185623}, {-0.0015080829134518038`, 
       0.03965858881167033}, {-0.0015788838436749024`, 
       0.04057465673632587}, {-0.0016513009221713747`, 
       0.04149040581058443}, {-0.0017253335837700398`, 
       0.042405833650039554`}, {-0.001800981260007411, 
       0.04332093787112123}, {-0.0018782433791288515`, 
       0.044235716091100226`}, {-0.001957119366089741, 
       0.04515016592809256}, {-0.002037608642556643, 
       0.046064285001063895`}, {-0.0021197106269084816`, 
       0.046978070929833936`}, {-0.002203424734237722, 
       0.04789152133508088}, {-0.0022887503763515593`, 
       0.04880463383834576}, {-0.002375686961773109, 
       0.04971740606203693}, {-0.0024642338957426083`, 
       0.050629835629434385`}, {-0.0025543905802186194`, 
       0.051541920164694235`}, {-0.00264615641387924, 
       0.05245365729285307}, {-0.0027395307921233205`, 
       0.05336504463983237}, {-0.0028345131070716856`, 
       0.05427607983244288}, {-0.002931102747568361, 0.05518676049838907}}], 
     LineBox[CompressedData["
1:eJwtzH1Q0wUcBvBBkALBLHOAaMaoQ7jEshVE2BcED4VA2xaHlzCBKEbWgJhx
Ch6bbYwhjMbbYGNuvLm5jdeLDmH9OhDGmQhF8uroIrFiHJv8Iu2Y1de7nrvn
nvv88wRm8pjZrhQK5TD2yapz77z7oIEkIsuf/jgvxgiHHq3WpihIgm42bNt5
0wB9ZPmB6+gl2Z/DeqYBKtMktD2NJOFvjjExFq/BT7yhE8XopoebC31Z1yBe
7ZxbQI/e558JXtPD+/X7esObSOLll/YzZYV6oINzQY62R/Bv2Jw6kA1wWWvo
SqXl+yiRDg6fgYA4JUkEmCqKhd46kFvYh5rQf/UftA3VXYVhs0Cxjg7/PeiV
tb1XYSpBnRSjIokY1gJrR0cH1HUL35OjwTZ2LiSsAyy529p+QRsFHH14fzs4
w9yPHmwmiZmRAMrb77RD9xqbcQHNieDLXh9rg4SJyfxRtCXqt08Ck9uAzjjx
2FtNEquudr3bTCuIvzXOsNGiKq90a1orDMUOP25ED/SaVYaVFvC5wy2woiup
kvO8T1tg3FzC2HeFJD6n2r1CNrUQfWkuloO23CvKnivWwt17bE0zml1mUpa4
acH37sTxBfR0D23E77IGhKoXondpSIL3Mzj0OzVwu4Z+KRldJT/Ly3zzCkxy
v35OjJ61PHs67agaBJS+9UG0ZaB6Mo7dDJ6FD2kOdOqrPqRflgpGd3Mq6Fr8
+6DXPp+vhGjRWCILvTyhWy8rbYL4i56pQnRe0Yv+QbJGWPHc3t2FvtWWqDA0
KyAnV8VaRMsdnLpAYwNwae1H3FtIIulY/Vui6/UwOfxv8QE0fzm0c2a8Dn5M
k7qy0bmRaXtos7XgtiNoughd6JVnil2pgZNRunUleiRRL+WQcniq9BHbjM4J
Zlq5LnKY6t1wt6JZW/23M6lfwQ/3+S5baObJYEnC3mqozsmI920liV1GW/aR
lCrwIGpnX0P/MehwTORfhi6DvScB3WukukVUSiE/lDmTgZZLKRulOgmY81Vx
X6DfKBN460fEINrodErRN+wp+u6lLyE2NfcfFXqenuin+FsILuVdx01onjjM
xHleACntnKVBdPdWJ5+afhEKtp8eGkenEHH7A2vOw+5j4l+n0Wdnl303Lefg
G8Z3LCt6UXBqtcJZAMnztmdWnvwleVTcyvgMZBdsPjZ0pKRB7XHzI5hSak/Z
0SE5Zf2arHTw33SsPUDP9YQyJB8mQ1DJ0PgGmvJ//gNblBR9
      "]]}, {PointBox[{-2.2275264588605035`, 0}], 
     PointBox[{-1.4402285159248214`, 0.9996163325989604}], 
     PointBox[{0.19311838528487416`, 1}], PointBox[{1., 0.}], 
     PointBox[{-1.224595356112935, 0.05518676049838907}], 
     PointBox[{-1.413554883601666, 0.000050270067591080924`}], 
     PointBox[{0.19311838528487416`, 0}], 
     PointBox[{-0.002931102747568361, 0.05518676049838907}]}},
   ImageSize->NCache[
     Rational[808, 3], 269.3333333333333],
   PlotRange->{{-2.4275264588605037`, 1.2}, {-0.2, 1.2}}],
  StripOnInput->False,
  Magnification->2 Inherited]], "Output",
 CellChangeTimes->{
  3.93872062493286*^9, {3.9389841088042517`*^9, 3.938984219248044*^9}, 
   3.9390225713512783`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"45c07304-aece-4fa2-93e5-e6dbbe13c097"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"save", "[", "gerverCurves", "]"}]], "Input",
 CellChangeTimes->{{3.938144641823031*^9, 3.938144645082307*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"b5eb3af9-922a-4b0f-ac67-e5d8813d607f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"hallwayWalls", "[", 
    RowBox[{"armlength_", ",", "override___"}], "]"}], ":=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{"Black", ",", "override", ",", "\[IndentingNewLine]", 
     RowBox[{"Line", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "armlength"}], ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"-", "armlength"}]}], "}"}]}], "}"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Line", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "armlength"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "armlength"}]}], "}"}]}], "}"}], "]"}]}], "}"}]}], 
  ";"}]], "Input",
 CellLabel->"In[35]:=",ExpressionUUID->"b172e083-6245-4489-9487-efd2c098d676"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"hallwayInterior", "[", 
    RowBox[{"armlength_", ",", "override___"}], "]"}], ":=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
     "MS`SofaHallwayDefaultFillingColor", ",", "override", ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Polygon", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "armlength"}], ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"-", "armlength"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "armlength"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "armlength"}], ",", "1"}], "}"}]}], "}"}], "]"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hallway", "[", 
    RowBox[{"armlength_", ",", "override___"}], "]"}], ":=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"hallwayInterior", "[", 
      RowBox[{"armlength", ",", "override"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"hallwayWalls", "[", 
      RowBox[{"armlength", ",", "override"}], "]"}]}], "\[IndentingNewLine]", 
    "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.938651847937395*^9, 3.938651860031205*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"7444c49b-e72c-45a7-8d2d-e87588c6b22a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"transHallwayWalls", "[", 
   RowBox[{"corner_", ",", "angle_", ",", "armlength_", ",", "override___"}], 
   "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Translate", "[", 
   RowBox[{
    RowBox[{"Rotate", "[", 
     RowBox[{
      RowBox[{"hallwayWalls", "[", 
       RowBox[{"armlength", ",", "override"}], "]"}], ",", "angle", ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", "corner"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"transHallway", "[", 
   RowBox[{"corner_", ",", "angle_", ",", "armlength_", ",", "override___"}], 
   "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Translate", "[", 
   RowBox[{
    RowBox[{"Rotate", "[", 
     RowBox[{
      RowBox[{"hallway", "[", 
       RowBox[{"armlength", ",", "override"}], "]"}], ",", "angle", ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", "corner"}], 
   "]"}]}]}], "Input",
 CellLabel->"In[38]:=",ExpressionUUID->"de1376ea-bf1b-44f9-bf7a-150067dc7888"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"pointWithDerivative", "[", 
    RowBox[{"f_", ",", "t_", ",", "mult_"}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Point", "@", 
      RowBox[{"f", "[", "t", "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"diff", "=", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"f", "[", "u", "]"}], ",", "u"}], "]"}], "/.", 
          RowBox[{"u", "->", "t"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "[", "t", "]"}], "-", 
           RowBox[{"mult", "*", "diff"}]}], ",", 
          RowBox[{
           RowBox[{"f", "[", "t", "]"}], "+", 
           RowBox[{"mult", "*", "diff"}]}]}], "}"}], "]"}]}], 
      "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pointWithDerivative", "[", 
    RowBox[{"f_", ",", "t_", ",", "mult_", ",", "dir_"}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Point", "@", 
      RowBox[{"f", "[", "t", "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"diff", "=", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"f", "[", "u", "]"}], ",", "u"}], "]"}], "/.", 
          RowBox[{"u", "->", "t"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "[", "t", "]"}], "-", 
           RowBox[{"mult", "*", 
            RowBox[{"Projection", "[", 
             RowBox[{"diff", ",", "dir"}], "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"f", "[", "t", "]"}], "+", 
           RowBox[{"mult", "*", 
            RowBox[{"Projection", "[", 
             RowBox[{"diff", ",", "dir"}], "]"}]}]}]}], "}"}], "]"}]}], 
      "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "}"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.938984259411455*^9, 3.938984262355929*^9}, 
   3.938984332226816*^9, {3.938984377236434*^9, 3.938984377787541*^9}, {
   3.938989744794002*^9, 3.938989746074707*^9}, 3.938990138647003*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"c73db0b3-2a50-4e82-8a50-c8217048817f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"th", "=", "MS`GerverAngle\[Theta]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ps", "=", "MS`GerverAngle\[Phi]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"angles", "=", 
   RowBox[{"Flatten", "@", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"MS`GerverAngle\[Phi]", "/", "2"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"MS`GerverAngle\[Phi]", "+", "MS`GerverAngle\[Theta]"}], 
          ")"}], "/", "2"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Pi", "/", "4"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Pi", "/", "2"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"MS`GerverAngle\[Phi]", "+", "MS`GerverAngle\[Theta]"}], 
           ")"}], "/", "2"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Pi", "/", "2"}], "-", 
         RowBox[{"MS`GerverAngle\[Phi]", "/", "2"}]}]}], "}"}]}], "}"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.938984437034726*^9, 3.938984479633329*^9}, {
  3.9389896398748198`*^9, 3.9389896469442463`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"dabc36bd-c363-4f71-bda8-919f001969f4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gerverPlotRange", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1.587225036603072`"}], "-", "0.5`"}], ",", 
        RowBox[{"1.6117105412180863`", "+", "0.5`"}]}], "}"}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"MS`GerverxNumerical", "[", 
         FractionBox["\[Pi]", "2"], "]"}], "\[LeftDoubleBracket]", "1", 
        "\[RightDoubleBracket]"}], "/", "2"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.3"}], ",", "1.3"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"romikODERight", "[", "t_", "]"}], ":=", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"transHallway", "[", 
       RowBox[{
        RowBox[{"MS`GerverxNumerical", "[", "t", "]"}], ",", "t", ",", "3"}], 
       "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"MS`GerverSofa", "/.", 
       RowBox[{
        RowBox[{"AbsoluteThickness", "[", "_", "]"}], "->", 
        RowBox[{"Sequence", "[", "]"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"PointSize", "[", "Small", "]"}], ",", "\[IndentingNewLine]", 
        
        RowBox[{"{", 
         RowBox[{"Orange", ",", 
          RowBox[{"pointWithDerivative", "[", 
           RowBox[{"MS`GerverANumerical", ",", "t", ",", "0.1"}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"Inset", "[", 
           RowBox[{
            RowBox[{"MaTeX", "[", "\"\<\\\\mathbf{A}(t)\>\"", "]"}], ",", 
            RowBox[{"MS`GerverANumerical", "[", "t", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"t", ">", 
                 RowBox[{"4", 
                  RowBox[{"Pi", "/", "10"}]}]}], ",", "Center", ",", "Left"}],
                "]"}], ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"t", "<", 
                 RowBox[{"Pi", "/", "10"}]}], ",", "Center", ",", "Bottom"}], 
               "]"}]}], "}"}]}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"ps", "<=", "t", "<=", 
           RowBox[{
            RowBox[{"Pi", "/", "2"}], "-", "ps"}]}], ",", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{"Blue", ",", 
            RowBox[{"pointWithDerivative", "[", 
             RowBox[{"MS`GerverxNumerical", ",", "t", ",", "0.1", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"Sin", "[", "t", "]"}]}], ",", 
                RowBox[{"Cos", "[", "t", "]"}]}], "}"}]}], "]"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"Inset", "[", 
             RowBox[{
              RowBox[{"MaTeX", "[", "\"\<\\\\mathbf{x}(t)\>\"", "]"}], ",", 
              RowBox[{"MS`GerverxNumerical", "[", "t", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"t", "<", 
                   RowBox[{"Pi", "/", "4"}]}], ",", "Left", ",", "Right"}], 
                 "]"}], ",", "Bottom"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "}"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Pi", "/", "2"}], "-", "th"}], "<=", "t", "<=", 
           RowBox[{"Pi", "/", "2"}]}], ",", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{"Red", ",", 
            RowBox[{"pointWithDerivative", "[", 
             RowBox[{"MS`GerverBNumerical", ",", "t", ",", "0.1"}], "]"}], 
            ",", "\[IndentingNewLine]", 
            RowBox[{"Inset", "[", 
             RowBox[{
              RowBox[{"MaTeX", "[", "\"\<\\\\mathbf{B}(t)\>\"", "]"}], ",", 
              RowBox[{"MS`GerverBNumerical", "[", "t", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"t", ">", 
                   RowBox[{"4", 
                    RowBox[{"Pi", "/", "10"}]}]}], ",", "Center", ",", 
                  "Right"}], "]"}], ",", "Top"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "}"}], ",", 
          RowBox[{"{", "}"}]}], "]"}]}], "\[IndentingNewLine]", "}"}]}], 
     "\[IndentingNewLine]", "}"}], ",", 
    RowBox[{"PlotRange", "->", "gerverPlotRange"}], ",", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"width", "/", "2"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.938984385511519*^9, 3.938984426173543*^9}, {
   3.938984503991943*^9, 3.938984542889379*^9}, {3.9389846872798767`*^9, 
   3.938984713759095*^9}, {3.9389894269561863`*^9, 3.9389894368939953`*^9}, {
   3.938989485405643*^9, 3.938989567283821*^9}, {3.938989604511191*^9, 
   3.938989611011465*^9}, {3.938989682529765*^9, 3.9389896830693817`*^9}, {
   3.938989758886526*^9, 3.9389897640442743`*^9}, {3.9389901292328777`*^9, 
   3.938990242690708*^9}, {3.938990332134336*^9, 3.938990375996999*^9}, {
   3.938990673232329*^9, 3.9389906768980303`*^9}, 3.9389908434304667`*^9, 
   3.9389910561309233`*^9, {3.939022626208312*^9, 3.939022639942719*^9}, 
   3.939022686375374*^9, {3.939022751931682*^9, 3.9390228205001917`*^9}, {
   3.939022852135488*^9, 3.939022854439396*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"9794fb77-45ee-4bf1-b0ec-511c1c48ccab"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "rightSymbols", ",", "romikODERight1", ",", "romikODERight2", ",", 
    "romikODERight3", ",", "romikODERight4", ",", "romikODERight5"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rightSymbols", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<romikODERight\>\"", "<>", 
       RowBox[{"ToString", "[", "i", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "5"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Evaluate", "[", "rightSymbols", "]"}], "=", 
  RowBox[{"romikODERight", "/@", "angles"}]}]}], "Input",
 CellChangeTimes->{{3.938984519095414*^9, 3.938984525619946*^9}, {
   3.938989443040236*^9, 3.938989447232101*^9}, {3.9389895863396378`*^9, 
   3.9389895867657833`*^9}, 3.938989619878379*^9, {3.938989686528536*^9, 
   3.938989706554891*^9}, {3.9389897816726513`*^9, 3.938989806299419*^9}, {
   3.9389898403463306`*^9, 3.938989855027666*^9}, {3.938989913130892*^9, 
   3.938989914906102*^9}, {3.938990020443404*^9, 3.938990023140181*^9}, {
   3.938990457617293*^9, 3.9389904621601257`*^9}, {3.938990828435851*^9, 
   3.938990831645371*^9}, {3.938990982273176*^9, 3.9389909949513273`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"6e828c5b-415f-46fa-a633-17e974f81cee"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{GeometricTransformationBox[GeometricTransformationBox[{
        {GrayLevel[0.75], EdgeForm[None], 
         PolygonBox[{{-3, 0}, {0, 0}, {0, -3}, {1, -3}, {1, 1}, {-3, 1}}]}, 
        {GrayLevel[0], LineBox[{{-3, 0}, {0, 0}, {0, -3}}], 
         LineBox[{{-3, 1}, {1, 1}, {1, -3}}]}}, {{{
        0.9998081478958653, -0.019587429669040514`}, {0.019587429669040514`, 
        0.9998081478958653}}, {0, 0}}], {-0.0007349914672601523, 
      0.0277217768048533}], 
     {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
      PolygonBox[{{-0.002931102747568361, 
        0.05518676049838907}, {-0.0075077211477384, 
        0.09053224433819837}, {-0.013606412660485952`, 
        0.1253351796409147}, {-0.02120120315269523, 
        0.15953289495971165`}, {-0.030263707684347576`, 
        0.19306373142378394`}, {-0.040763166503033424`, 
        0.22586713013002274`}, {-0.05266648405966139, 
        0.2578837183204711}, {-0.06593827100576961, 
        0.28905539424496024`}, {-0.08054088912959365, 
        0.3193254106095894}, {-0.09643449918483407, 
        0.34863845651307224`}, {-0.11357711156289788`, 
        0.3769407377744405}, {-0.1319246397562651, 
        0.4041800555571583}, {-0.15143095655755753`, 
        0.43030588319636326`}, {-0.17204795293586453`, 
        0.45526944113771095`}, {-0.19372559952891225`, 
        0.4790237698981564}, {-0.21641201068675506`, 
        0.5015238009609528}, {-0.2400535109998163, 
        0.522726425519191}, {-0.26459470424132275`, 
        0.5425905609843353}, {-0.28997854465145556`, 
        0.5610772151784293}, {-0.3161464104878934, 
        0.5781495481309521}, {-0.34303817976484235`, 
        0.5937729314036967}, {-0.370592308100146, 
        0.6079150048695116}, {-0.3987459085876401, 
        0.6205457308733012}, {-0.4274348336095711, 
        0.6316374457063071}, {-0.4565937585016293, 
        0.6411649083273959}, {-0.48615626698096903`, 
        0.6491053462678579}, {-0.5160358229611974, 
        0.6554156021434079}, {-0.5461316059131602, 
        0.6600426635877341}, {-0.5763764300476724, 
        0.6629794331345903}, {-0.6067035922391745, 
        0.6642219172844704}, {-0.6370462979339245, 
        0.6637684267295264}, {-0.6673377353194726, 
        0.6616195780275219}, {-0.6975111495100281, 
        0.6577782929908836}, {-0.727499916679408, 
        0.6522497957913859}, {-0.7572246746503857, 
        0.645057960820489}, {-0.7865796945555036, 
        0.63626619093454}, {-0.8154954846739376, 
        0.6258992640285892}, {-0.8439062017278565, 
        0.6139812781607924}, {-0.8717471399538075, 
        0.6005387757685603}, {-0.8989548155992705, 
        0.5856006962499344}, {-0.9254670496080297, 
        0.5691983257620765}, {-0.9512230484058931, 
        0.5513652443018654}, {-0.976163482700509, 
        0.5321372701363265}, {-1.0002305642113472`, 
        0.51155240165329}, {-1.0233681202482943`, 
        0.4896507567052537}, {-1.045521666059788, 
        0.46647450952194436`}, {-1.0666384748739537`, 
        0.4420678252694908}, {-1.0866676455588282`, 
        0.41647679233647555`}, {-1.1055601678304374`, 
        0.389749352429386}, {-1.1232689849402542`, 
        0.36193522856216287`}, {-1.1397490537763817`, 
        0.33308585102662447`}, {-1.1549574023156846`, 
        0.3032542814325403}, {-1.1688531843670402`, 
        0.2724951349080245}, {-1.1813977315488688`, 
        0.24086450055272687`}, {-1.192554602447161, 
        0.208419860238005}, {-1.2022896289033165`, 
        0.17522000584987357`}, {-1.2105709593842584`, 
        0.1413249550720373}, {-1.2173690993904753`, 
        0.10679586580772375`}, {-1.2226569488608843`, 
        0.07169494934034183}, {-1.224595356112935, 
        0.05518676049838907}, {-1.226164284520757, 
        0.05393398196390663}, {-1.227838485878468, 
        0.052637306541543444`}, {-1.2296195873906839`, 
        0.051299594902786044`}, {-1.2315091543658316`, 
        0.04992374603163245}, {-1.2335086894420904`, 
        0.048512696014961686`}, {-1.2356196318356432`, 
        0.04706941681843678}, {-1.2378433566114944`, 
        0.045596915048337586`}, {-1.2401811739771011`, 
        0.04409823069972405}, {-1.2426343285990682`, 
        0.042576435891334995`}, {-1.2452039989431383`, 
        0.04103463358763164}, {-1.2478912966377111`, 
        0.039475956308399146`}, {-1.2506972658611129`, 
        0.03790356482632364}, {-1.25362288275283, 
        0.03632064685296571}, {-1.2566690548489214`, 
        0.03473041571355542}, {-1.2598366205418015`, 
        0.03313610901103731}, {-1.2631263485645952`, 
        0.031540987279797435`}, {-1.266538937500247, 
        0.029948332629507732`}, {-1.270075015315565, 
        0.02836144737952641}, {-1.2737351389203686`, 
        0.02678365268429606}, {-1.2775197937519045`, 
        0.025218287150184128`}, {-1.2814293933846885`, 
        0.02366870544421342}, {-1.285464279165918, 
        0.022138276895132772`}, {-1.289624719876597, 
        0.02063038408728084}, {-1.2939109114185072`, 
        0.019148421447698342`}, {-1.2983229765271467`, 
        0.01769579382694633}, {-1.3028609645107572`, 
        0.016275915074090402`}, {-1.3075248510155446`, 
        0.014892206606312741`}, {-1.312314537817196, 
        0.013548095973615792`}, {-1.3172298526387862`, 
        0.012247015419083246`}, {-1.322270548995155, 
        0.010992400435165577`}, {-1.327436306063838, 
        0.00978768831645895}, {-1.3327267285826143`, 
        0.008636316709447676}, {-1.3381413467737344`, 
        0.007541722159681663}, {-1.3436796162948779`, 
        0.0065073386568613965`}, {-1.34934091821689, 
        0.005536596178303978}, {-1.3551245590283292`, 
        0.0046329192312645545`}, {-1.3610297706668522`, 
        0.003799725394588215}, {-1.367055710577463, 
        0.003040423860167941}, {-1.3732014617976305`, 
        0.002358413974684651}, {-1.3794660330692792`, 
        0.00175708378210564}, {-1.385848358977654, 
        0.0012398085674178777`}, {-1.3923473001170357`, 
        0.0008099494020726023}, {-1.398961643283296, 
        0.0004708516916175473}, {-1.406144222619559, 
        0.00021031225587999969`}, {-1.413554883601666, 
        0.000050270067591080924`}, {-2.2275264588605035`, 
         0}, {-2.2275264588605035`, 0.}, {-2.226778818785235, 
        0.016562087318832297`}, {-2.2245240237876267`, 
        0.051858217785779606`}, {-2.221401977586004, 
        0.08671801400284965}, {-2.2174344169630595`, 
        0.12111218014518921`}, {-2.2126442129613957`, 
        0.1550122774857072}, {-2.2070553402787363`, 
        0.18839076838343466`}, {-2.20069284502541, 
        0.22122105923695135`}, {-2.193582810877922, 
        0.2534775423446123}, {-2.1857523236644165`, 
        0.2851356366143848}, {-2.177229434419805, 
        0.3161718270672522}, {-2.1680431209502307`, 
        0.34656370307934997`}, {-2.158223247948455, 
        0.3762899953092721}, {-2.1478005257035693`, 
        0.4053306112583223}, {-2.1368064674502505`, 
        0.433666669412881}, {-2.125273345404538, 
        0.46128053191951573`}, {-2.1132341455348063`, 
        0.488155835744978}, {-2.1007225211182936`, 
        0.5142775222748028}, {-2.087772745135142, 
        0.5396318653058545}, {-2.0744196615534736`, 
        0.5642064973898445}, {-2.060698635560539, 
        0.5879904344865842}, {-2.0466455027964265`, 
        0.6109740988875171}, {-2.0322965176482186`, 
        0.633149340371914}, {-2.017688300663814, 
        0.6545094555599938}, {-2.0028577851459275`, 
        0.6750492054291635}, {-1.987842162987986, 
        0.6947648309615369}, {-1.9726814269605326`, 
        0.7136508981032055}, {-1.957450991769296, 
        0.731662322793316}, {-1.9421991235397567`, 
        0.748792495552475}, {-1.9269606024142123`, 
        0.7650523754383158}, {-1.911769627125311, 
        0.780454115453369}, {-1.8966597768986881`, 
        0.7950110398039961}, {-1.8816639741427468`, 
        0.808737619997373}, {-1.8668144479599484`, 
        0.8216494498020146}, {-1.8517349056071764`, 
        0.834092528316528}, {-1.8344565141786922`, 
        0.8476307429841015}, {-1.8170997087010683`, 
        0.8605292060035924}, {-1.799685718636366, 
        0.8727928624663366}, {-1.7822354667372662`, 
        0.8844273199469717}, {-1.7647695491743782`, 
        0.8954388359889434}, {-1.7473082161045403`, 
        0.9058343050101234}, {-1.7298713526966911`, 
        0.915621244642947}, {-1.7124784606314394`, 
        0.9248077815239432}, {-1.6951486400900015`, 
        0.9334026365479858}, {-1.6779005722476972`, 
        0.9414151096030314}, {-1.660752502286706, 
        0.9488550638015343}, {-1.6437222229422959`, 
        0.9557329092251386}, {-1.6268270585962146`, 
        0.9620595861996474}, {-1.6100838499304209`, 
        0.9678465481176384}, {-1.5935089391537998`, 
        0.9731057438264732}, {-1.5771181558139633`, 
        0.9778495995997846}, {-1.5609268032056878`, 
        0.9820910007108642}, {-1.54494964538698, 
        0.9858432726266891}, {-1.5292008948131945`, 
        0.9891201618416232}, {-1.513694200599049, 
        0.9919358163701126}, {-1.4984426374178013`, 
        0.9943047659179616}, {-1.4834586950462574`, 
        0.9962419017520215}, {-1.4687542685636858`, 
        0.997762456288358}, {-1.4543406492121078`, 
        0.9988819824191736}, {-1.4402285159248214`, 0.9996163325989604}, {
        0.19311838528487416`, 1}, {0.20588049050780868`, 
        0.9998371021345642}, {0.2192296636403373, 0.9993215654426753}, {
        0.2334833544817059, 0.998409999760843}, {0.2480336396227507, 
        0.9971058467423422}, {0.26286955423838015`, 0.9953933906899533}, {
        0.2779795250526531, 0.9932572252276954}, {0.2933513791219686, 
        0.9906822741052125}, {0.30897235328337636`, 0.9876538117518396}, {
        0.3248291042608626, 0.9841574835599668}, {0.3409077194218601, 
        0.9801793258775161}, {0.35719372817562994`, 0.9757057856895764}, {
        0.3736721140045674, 0.970723739969473}, {0.3903273271188975, 
        0.9652205146798088}, {0.4071432977246433, 0.959183903404288}, {
        0.4241034498941795, 0.9526021855914221}, {0.4411907160281173, 
        0.9454641443915238}, {0.4583875518967129, 0.937759084068725}, {
        0.47567595224844217`, 0.9294768469700844}, {0.4930374669728525, 
        0.9206078300342161}, {0.5104532178042704, 0.9111430008222366}, {
        0.5279039155524319, 0.9010739130542164}, {0.5453698778455953, 
        0.8903927216347229}, {0.5628310473712049, 0.8790921971514634}, {
        0.5802670105986886, 0.8671657398314587}, {0.5976570169685093, 
        0.8546073929396361}, {0.6149799985311277, 0.8414118556051765}, {
        0.6314182808508729, 0.8282253766914024}, {0.6461766128290161, 
        0.8157424492007895}, {0.6610981587900323, 0.8024535614782687}, {
        0.676151075050036, 0.7883425302944325}, {0.6913028054558849, 
        0.7733942808343234}, {0.7065201174207641, 0.7575948723338161}, {
        0.721769138799335, 0.740931522593583}, {0.7370153955684994, 
        0.7233926313446152}, {0.7522232021019651, 0.7049686061727517}, {
        0.7673224743481131, 0.6856947006839664}, {0.7822566151866801, 
        0.6655952729083485}, {0.7969883169142729, 0.6446732846774187}, {
        0.8114805011649897, 0.622933185417566}, {0.8256963734541855, 
        0.6003808975141803}, {0.8395994769976157, 0.5770237997908648}, {
        0.8531537457436141, 0.5528707091344943}, {0.8663235565571386, 
        0.5279318602988776}, {0.8790737804957698, 0.5022188839217362}, {
        0.8913698331190544, 0.47574478279161564`}, {0.9031777237739482, 
        0.44852390640320844`}, {0.9144641038005427, 0.42057192384137776`}, {
        0.9251963136037343, 0.39190579503593526`}, {0.9353424285380356, 
        0.36254374043093585`}, {0.944871303554305, 0.33250520911390946`}, {
        0.9537526165588203, 0.3018108454520528}, {0.9619569104367979, 
        0.270482454283951}, {0.9694556336941986, 0.23854296471688527`}, {
        0.9762211796734368, 0.2060163925812137}, {0.9822269243004318, 
        0.17292780159468057`}, {0.9874472623223037, 0.1393032632908148}, {
        0.9918576419969158, 0.10516981576682403`}, {0.9954345981974063, 
        0.07055542130756808}, {0.9981557838968255, 0.03548892294331121}, {1., 
        0.}, {0.19311838528487416`, 0}, {0.1874409947124228, 
        0.00003223380273019824}, {0.18176433615552234`, 
        0.00012893105484863916`}, {0.17608914153534122`, 
        0.0002900792886747254}, {0.17072035228968882`, 
        0.0005027722156384899}, {0.1656532713889946, 0.0007618524484453913}, {
        0.16065380121966927`, 0.0010744279966994235`}, {0.15572249501578242`, 
        0.0014389973736303092`}, {0.1508598806371257, 0.001854053520359627}, {
        0.14606646051507272`, 0.0023180841884660125`}, {0.14134271160385464`, 
        0.0028295723230492846`}, {0.13668908533725474`, 
        0.003386996446219851}, {0.13210600759072597`, 0.00398883104093973}, {
        0.12759387864893362`, 0.004633546935141488}, {0.12315307317872416`, 
        0.0053196116860514215`}, {0.11878394020752048`, 
        0.006045489964643271}, {0.11448680310714347`, 0.006809643940148828}, {
        0.11026195958305766`, 0.007610533664551798}, {0.10610968166903861`, 
        0.008446617456991325}, {0.10203021572725847`, 0.009316352288001662}, {
        0.09802378245378514, 0.01021819416351454}, {0.0940905768894895, 
        0.011150598508550835`}, {0.09023076843635428, 
        0.012112020550528296`}, {0.08644450087917692, 0.01310091570211215}, {
        0.08273189241265845, 0.014115739943535523`}, {0.0790930356738685, 
        0.015154950204316786`}, {0.07552799778007638, 0.01621700474430108}, {
        0.07203682037193698, 0.01730036353395334}, {0.06861951966201911, 
        0.018403488633830487`}, {0.06527608648866302, 
        0.019524844573160435`}, {0.06200648637515322, 
        0.020662898727455924`}, {0.05881065959419109, 
        0.021816121695091298`}, {0.055688521237651674`, 
        0.022982987672770593`}, {0.05263996129160721, 0.02416197482981559}, {
        0.04966484471659989, 0.0253515656812026}, {0.046763011533144626`, 
        0.026550247459277147`}, {0.04393427691244225, 0.0277565124840759}, {
        0.04117843127228228, 0.02896885853218551}, {0.038495240378113714`, 
        0.0301857892040683}, {0.035884445449261136`, 0.031405814289785054`}, {
        0.033345763270262736`, 0.032627450133045466`}, {0.030878886307305824`,
         0.033849219993517185`}, {0.02848348282973449, 0.03506965440732461}, {
        0.02615919703660319, 0.036287291545669134`}, {0.023905649188249174`, 
        0.037500677571502695`}, {0.021722435742855702`, 
        0.03870836699418697}, {0.019609129497977183`, 0.03990892302207102}, {
        0.017565279736996415`, 0.04110091791292033}, {0.015590412380483283`, 
        0.04228293332213097}, {0.013684030142423368`, 0.0434535606486626}, {
        0.01184561269128407, 0.04461140137862486}, {0.010074616815884962`, 
        0.04575506742645193}, {0.008370476596038278, 0.0468831814736004}, {
        0.006732603577924528, 0.04799437730470638}, {0.005160386954167458, 
        0.04908730014113797}, {0.003653193748571674, 0.05016060697187968}, {
        0.0022103690054854695`, 0.051212966881686264`}, {0.000831235983750525,
         0.05224306137644338}, {-0.0004849036448006258, 
        0.0532495847056735}, {-0.0017387695923393124`, 
        0.05423124418212578}, {-0.002931102747568361, 0.05518676049838907}}]}, 
     {PointSize[Small], 
      {RGBColor[
       1, 0.5, 0], {PointBox[{1., 0.}], LineBox[{{1., 0.}, {1., 0.}}]}, 
       InsetBox[
        GraphicsBox[
         {Thickness[0.04251700680272109], 
          FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
            3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
            3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
            0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}, {{0, 
            2, 0}, {0, 1, 0}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGDQBmIQbQwCl5UdZoKBsAOMv1ZIhy+9TtRB+dqjYIY9inD+
jmCriP/qEhB1mzUcZoG03RR3SI6948YsoelwsHtfk8lhcYfM/A+tJ000HdoU
2FXPbBGD89+05XYbzRaF80UqJ5WcbRGF6/+y7+PWdDNRuPlg/jQWhzMg0CPm
sNVrg8Wcn8wOHmuOLme4IQrnB729/HHGQVGHJbeWPzZsZnRgAIEFog5P/F4m
/J3/zx7m/tQ0IHj2F8533+p/PJntF5wvs1FsPtODbxh8WPjkTE0otCj+bd8f
0e3PuEHY4T8YMDnA+IXLSzb862eF8/tA9Ad2ON+2xLH2dAwfnH/fNd5xlqEA
PPxhfJj9JqBwKOaD82eAlElyw/ng8F7MAdH/U9QhDew/Doj/E8TgfHA4lok5
+D/xvGQqzAnVJ+YQoxohc24PLyReomUcKu7/uGW8WgrO7wW5s0AWbh84Hnwk
Mfgw94Pt2SYF9x/YnN9ycD44XoMV4Hx3UDxyKML54PhxU0ZVj5Q+Acm1FRw=

            "], {{6.468749999999999, 7.562499999999997}, {3.9046900000000004`,
             7.562499999999997}, {5.19219, 10.7313}, {6.468749999999999, 
            7.562499999999997}}}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4gcR4tsvHtB2KFhesuHfeUYHGN//ieclU2Em
OP8/CNgzOTwB8RO0HRhA4ACzw3rVJ83zdDUdjnTvazJZzOPw91vpgzkf1R1a
FdhVz0wRhfN7I7r9GSfIwflnQKBH2aH604aA7F8aDjNmAoGlusOcRco7/7QD
7b8lXZN4SRNuv77WSuELLFpw/vFdO3rZBBB8MK2A4P94+/qApbMWRN8SbQcW
zi75ZD8tiHt7EXywvAuCr6so/yWnTNNhu0PTo+M7NBzEp17hzEjScDgBsm+C
msMvsLnqDo0sR/sNw1UczGz2Bk07qOZwFuSfP4pwPsy/ML5I5aSSs0ukHKTm
xWmeFlB32BFsFfE/XdTB+wS77WxTDYcHrvGOszYKQNQ3ajoEgML/MhvEnwHa
DqDgmSnJCHc/jA/zH4wP83+zeC1rphuCD4tfAOgM2mM=
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYl7/9VNSbxg6iFROKjn7RNIBxt8RbBXxX13K
wbYyYoXpWUMH9U8qL2d5Sjls1MtbzLgHwd+Axp8+gb/KbDWC732C3Xb2UkOH
GNUImXMymPz/IDDf0CE9DQjYpByiFRw/JvcYOjx0jXecFSjp0O31isUk0NBh
nZAOX7qcuEN/cInK9PMGDhog8zlFIPbrIPhPExdeM1mvD+f7XJwY82+xvsOB
7n1NJsqicP6bttxuI2kxnHyw+/6IOWTkf2g9uUUfEj4t4g5fdt7q+rvVwGFv
fs3bmUuVHNTf8u4z2GkI55dsFf19+h2CDw4PbiMMfvX9H7eMuZXh/A+L1iuc
9VB24HZTLWX6ZQjnL3/hoff/oCGq/CkDVHlDQwc5EKNezeF5lva36baGDiyc
XfLJ5xD8mSBwE8F/FCG+/SKDOpx/4WrYG/1odYf631YF5yQMHTaoPmme16vu
4A8Kj88GcD5Y/V0E/wwIzDFwmNLeGnW5Rh0Sj20GDnUgc06oQdKTBMK9MiB3
yuvB+WB3rtOF87eA4rMGk196eJvrzLtKcD4sPP+8fX3AcjGCDzaPTw/OB4cP
IyK+ju7a0cs2QQ/i7jWSEP3Jeg7Bby9/nKEo4eB/S7omMUjP4QEo/W0Uh/Nh
6Q/GPwvSzyPq8KIYGOHc+pD0rinssOT+Pr45ygZwfsGa7tsZDoZwPix/fdn3
cWv6NER+g+U/AEEMjt0=
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpl5cZqnG0wdeiO6/RknyDnA+Hc0Zdf8/6zg
cKBW1iI9xdRhrZAOX/o6ZYcbQp8czx8zcdigl7eY0UYNol7BxOE/CNzXcJgJ
ApbGDiycXfLJfloOqk+a552VQvD7g0tUpvMj+N1er1hMGI0dfrx9fcDSGcF/
ECG+/aICgn98145eNgEEX19rpfAFFi2HHhDfEMpfoumgBrLPy8ThVfFW0d/Z
6g51v60Kzr0wcXCZ0CyUdkoZzn/TltttNFsOzu8D+V9ADOpfE4cXtY+zz+fw
OjzP0v42XdbYQf2TystZnMxw+8H+tWeC8/2feF4yFUbwC5aXbPh3nhHObxav
Zc10Y4T7HxxOkozw8IHxnyQuvGZij+CngYAa1H0F7A6Fa7pvZ2wwgbpHwIEB
BBxMIeraRODxB+a7STqgxy8AjjHBeA==
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{23.522799501867993`, 15.14319302615193},
         PlotRange->{{0., 23.52}, {0., 15.139999999999999`}}], {1., 0.}, {
        Left, Center}]}, {}, {}}},
    ImageSize->202,
    PlotRange->{{-2.7009882660333235`, 1.4979473117878346`}, {-0.3, 1.3}}], 
   ",", 
   GraphicsBox[{GeometricTransformationBox[GeometricTransformationBox[{
        {GrayLevel[0.75], EdgeForm[None], 
         PolygonBox[{{-3, 0}, {0, 0}, {0, -3}, {1, -3}, {1, 1}, {-3, 1}}]}, 
        {GrayLevel[0], LineBox[{{-3, 0}, {0, 0}, {0, -3}}], 
         LineBox[{{-3, 1}, {1, 1}, {1, -3}}]}}, {{{
        0.9358124493351724, -0.35249831158362355`}, {0.35249831158362355`, 
        0.9358124493351724}}, {0, 0}}], {-0.1632020575860296, 
      0.4448637243236743}], 
     {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
      PolygonBox[{{-0.002931102747568361, 
        0.05518676049838907}, {-0.0075077211477384, 
        0.09053224433819837}, {-0.013606412660485952`, 
        0.1253351796409147}, {-0.02120120315269523, 
        0.15953289495971165`}, {-0.030263707684347576`, 
        0.19306373142378394`}, {-0.040763166503033424`, 
        0.22586713013002274`}, {-0.05266648405966139, 
        0.2578837183204711}, {-0.06593827100576961, 
        0.28905539424496024`}, {-0.08054088912959365, 
        0.3193254106095894}, {-0.09643449918483407, 
        0.34863845651307224`}, {-0.11357711156289788`, 
        0.3769407377744405}, {-0.1319246397562651, 
        0.4041800555571583}, {-0.15143095655755753`, 
        0.43030588319636326`}, {-0.17204795293586453`, 
        0.45526944113771095`}, {-0.19372559952891225`, 
        0.4790237698981564}, {-0.21641201068675506`, 
        0.5015238009609528}, {-0.2400535109998163, 
        0.522726425519191}, {-0.26459470424132275`, 
        0.5425905609843353}, {-0.28997854465145556`, 
        0.5610772151784293}, {-0.3161464104878934, 
        0.5781495481309521}, {-0.34303817976484235`, 
        0.5937729314036967}, {-0.370592308100146, 
        0.6079150048695116}, {-0.3987459085876401, 
        0.6205457308733012}, {-0.4274348336095711, 
        0.6316374457063071}, {-0.4565937585016293, 
        0.6411649083273959}, {-0.48615626698096903`, 
        0.6491053462678579}, {-0.5160358229611974, 
        0.6554156021434079}, {-0.5461316059131602, 
        0.6600426635877341}, {-0.5763764300476724, 
        0.6629794331345903}, {-0.6067035922391745, 
        0.6642219172844704}, {-0.6370462979339245, 
        0.6637684267295264}, {-0.6673377353194726, 
        0.6616195780275219}, {-0.6975111495100281, 
        0.6577782929908836}, {-0.727499916679408, 
        0.6522497957913859}, {-0.7572246746503857, 
        0.645057960820489}, {-0.7865796945555036, 
        0.63626619093454}, {-0.8154954846739376, 
        0.6258992640285892}, {-0.8439062017278565, 
        0.6139812781607924}, {-0.8717471399538075, 
        0.6005387757685603}, {-0.8989548155992705, 
        0.5856006962499344}, {-0.9254670496080297, 
        0.5691983257620765}, {-0.9512230484058931, 
        0.5513652443018654}, {-0.976163482700509, 
        0.5321372701363265}, {-1.0002305642113472`, 
        0.51155240165329}, {-1.0233681202482943`, 
        0.4896507567052537}, {-1.045521666059788, 
        0.46647450952194436`}, {-1.0666384748739537`, 
        0.4420678252694908}, {-1.0866676455588282`, 
        0.41647679233647555`}, {-1.1055601678304374`, 
        0.389749352429386}, {-1.1232689849402542`, 
        0.36193522856216287`}, {-1.1397490537763817`, 
        0.33308585102662447`}, {-1.1549574023156846`, 
        0.3032542814325403}, {-1.1688531843670402`, 
        0.2724951349080245}, {-1.1813977315488688`, 
        0.24086450055272687`}, {-1.192554602447161, 
        0.208419860238005}, {-1.2022896289033165`, 
        0.17522000584987357`}, {-1.2105709593842584`, 
        0.1413249550720373}, {-1.2173690993904753`, 
        0.10679586580772375`}, {-1.2226569488608843`, 
        0.07169494934034183}, {-1.224595356112935, 
        0.05518676049838907}, {-1.226164284520757, 
        0.05393398196390663}, {-1.227838485878468, 
        0.052637306541543444`}, {-1.2296195873906839`, 
        0.051299594902786044`}, {-1.2315091543658316`, 
        0.04992374603163245}, {-1.2335086894420904`, 
        0.048512696014961686`}, {-1.2356196318356432`, 
        0.04706941681843678}, {-1.2378433566114944`, 
        0.045596915048337586`}, {-1.2401811739771011`, 
        0.04409823069972405}, {-1.2426343285990682`, 
        0.042576435891334995`}, {-1.2452039989431383`, 
        0.04103463358763164}, {-1.2478912966377111`, 
        0.039475956308399146`}, {-1.2506972658611129`, 
        0.03790356482632364}, {-1.25362288275283, 
        0.03632064685296571}, {-1.2566690548489214`, 
        0.03473041571355542}, {-1.2598366205418015`, 
        0.03313610901103731}, {-1.2631263485645952`, 
        0.031540987279797435`}, {-1.266538937500247, 
        0.029948332629507732`}, {-1.270075015315565, 
        0.02836144737952641}, {-1.2737351389203686`, 
        0.02678365268429606}, {-1.2775197937519045`, 
        0.025218287150184128`}, {-1.2814293933846885`, 
        0.02366870544421342}, {-1.285464279165918, 
        0.022138276895132772`}, {-1.289624719876597, 
        0.02063038408728084}, {-1.2939109114185072`, 
        0.019148421447698342`}, {-1.2983229765271467`, 
        0.01769579382694633}, {-1.3028609645107572`, 
        0.016275915074090402`}, {-1.3075248510155446`, 
        0.014892206606312741`}, {-1.312314537817196, 
        0.013548095973615792`}, {-1.3172298526387862`, 
        0.012247015419083246`}, {-1.322270548995155, 
        0.010992400435165577`}, {-1.327436306063838, 
        0.00978768831645895}, {-1.3327267285826143`, 
        0.008636316709447676}, {-1.3381413467737344`, 
        0.007541722159681663}, {-1.3436796162948779`, 
        0.0065073386568613965`}, {-1.34934091821689, 
        0.005536596178303978}, {-1.3551245590283292`, 
        0.0046329192312645545`}, {-1.3610297706668522`, 
        0.003799725394588215}, {-1.367055710577463, 
        0.003040423860167941}, {-1.3732014617976305`, 
        0.002358413974684651}, {-1.3794660330692792`, 
        0.00175708378210564}, {-1.385848358977654, 
        0.0012398085674178777`}, {-1.3923473001170357`, 
        0.0008099494020726023}, {-1.398961643283296, 
        0.0004708516916175473}, {-1.406144222619559, 
        0.00021031225587999969`}, {-1.413554883601666, 
        0.000050270067591080924`}, {-2.2275264588605035`, 
         0}, {-2.2275264588605035`, 0.}, {-2.226778818785235, 
        0.016562087318832297`}, {-2.2245240237876267`, 
        0.051858217785779606`}, {-2.221401977586004, 
        0.08671801400284965}, {-2.2174344169630595`, 
        0.12111218014518921`}, {-2.2126442129613957`, 
        0.1550122774857072}, {-2.2070553402787363`, 
        0.18839076838343466`}, {-2.20069284502541, 
        0.22122105923695135`}, {-2.193582810877922, 
        0.2534775423446123}, {-2.1857523236644165`, 
        0.2851356366143848}, {-2.177229434419805, 
        0.3161718270672522}, {-2.1680431209502307`, 
        0.34656370307934997`}, {-2.158223247948455, 
        0.3762899953092721}, {-2.1478005257035693`, 
        0.4053306112583223}, {-2.1368064674502505`, 
        0.433666669412881}, {-2.125273345404538, 
        0.46128053191951573`}, {-2.1132341455348063`, 
        0.488155835744978}, {-2.1007225211182936`, 
        0.5142775222748028}, {-2.087772745135142, 
        0.5396318653058545}, {-2.0744196615534736`, 
        0.5642064973898445}, {-2.060698635560539, 
        0.5879904344865842}, {-2.0466455027964265`, 
        0.6109740988875171}, {-2.0322965176482186`, 
        0.633149340371914}, {-2.017688300663814, 
        0.6545094555599938}, {-2.0028577851459275`, 
        0.6750492054291635}, {-1.987842162987986, 
        0.6947648309615369}, {-1.9726814269605326`, 
        0.7136508981032055}, {-1.957450991769296, 
        0.731662322793316}, {-1.9421991235397567`, 
        0.748792495552475}, {-1.9269606024142123`, 
        0.7650523754383158}, {-1.911769627125311, 
        0.780454115453369}, {-1.8966597768986881`, 
        0.7950110398039961}, {-1.8816639741427468`, 
        0.808737619997373}, {-1.8668144479599484`, 
        0.8216494498020146}, {-1.8517349056071764`, 
        0.834092528316528}, {-1.8344565141786922`, 
        0.8476307429841015}, {-1.8170997087010683`, 
        0.8605292060035924}, {-1.799685718636366, 
        0.8727928624663366}, {-1.7822354667372662`, 
        0.8844273199469717}, {-1.7647695491743782`, 
        0.8954388359889434}, {-1.7473082161045403`, 
        0.9058343050101234}, {-1.7298713526966911`, 
        0.915621244642947}, {-1.7124784606314394`, 
        0.9248077815239432}, {-1.6951486400900015`, 
        0.9334026365479858}, {-1.6779005722476972`, 
        0.9414151096030314}, {-1.660752502286706, 
        0.9488550638015343}, {-1.6437222229422959`, 
        0.9557329092251386}, {-1.6268270585962146`, 
        0.9620595861996474}, {-1.6100838499304209`, 
        0.9678465481176384}, {-1.5935089391537998`, 
        0.9731057438264732}, {-1.5771181558139633`, 
        0.9778495995997846}, {-1.5609268032056878`, 
        0.9820910007108642}, {-1.54494964538698, 
        0.9858432726266891}, {-1.5292008948131945`, 
        0.9891201618416232}, {-1.513694200599049, 
        0.9919358163701126}, {-1.4984426374178013`, 
        0.9943047659179616}, {-1.4834586950462574`, 
        0.9962419017520215}, {-1.4687542685636858`, 
        0.997762456288358}, {-1.4543406492121078`, 
        0.9988819824191736}, {-1.4402285159248214`, 0.9996163325989604}, {
        0.19311838528487416`, 1}, {0.20588049050780868`, 
        0.9998371021345642}, {0.2192296636403373, 0.9993215654426753}, {
        0.2334833544817059, 0.998409999760843}, {0.2480336396227507, 
        0.9971058467423422}, {0.26286955423838015`, 0.9953933906899533}, {
        0.2779795250526531, 0.9932572252276954}, {0.2933513791219686, 
        0.9906822741052125}, {0.30897235328337636`, 0.9876538117518396}, {
        0.3248291042608626, 0.9841574835599668}, {0.3409077194218601, 
        0.9801793258775161}, {0.35719372817562994`, 0.9757057856895764}, {
        0.3736721140045674, 0.970723739969473}, {0.3903273271188975, 
        0.9652205146798088}, {0.4071432977246433, 0.959183903404288}, {
        0.4241034498941795, 0.9526021855914221}, {0.4411907160281173, 
        0.9454641443915238}, {0.4583875518967129, 0.937759084068725}, {
        0.47567595224844217`, 0.9294768469700844}, {0.4930374669728525, 
        0.9206078300342161}, {0.5104532178042704, 0.9111430008222366}, {
        0.5279039155524319, 0.9010739130542164}, {0.5453698778455953, 
        0.8903927216347229}, {0.5628310473712049, 0.8790921971514634}, {
        0.5802670105986886, 0.8671657398314587}, {0.5976570169685093, 
        0.8546073929396361}, {0.6149799985311277, 0.8414118556051765}, {
        0.6314182808508729, 0.8282253766914024}, {0.6461766128290161, 
        0.8157424492007895}, {0.6610981587900323, 0.8024535614782687}, {
        0.676151075050036, 0.7883425302944325}, {0.6913028054558849, 
        0.7733942808343234}, {0.7065201174207641, 0.7575948723338161}, {
        0.721769138799335, 0.740931522593583}, {0.7370153955684994, 
        0.7233926313446152}, {0.7522232021019651, 0.7049686061727517}, {
        0.7673224743481131, 0.6856947006839664}, {0.7822566151866801, 
        0.6655952729083485}, {0.7969883169142729, 0.6446732846774187}, {
        0.8114805011649897, 0.622933185417566}, {0.8256963734541855, 
        0.6003808975141803}, {0.8395994769976157, 0.5770237997908648}, {
        0.8531537457436141, 0.5528707091344943}, {0.8663235565571386, 
        0.5279318602988776}, {0.8790737804957698, 0.5022188839217362}, {
        0.8913698331190544, 0.47574478279161564`}, {0.9031777237739482, 
        0.44852390640320844`}, {0.9144641038005427, 0.42057192384137776`}, {
        0.9251963136037343, 0.39190579503593526`}, {0.9353424285380356, 
        0.36254374043093585`}, {0.944871303554305, 0.33250520911390946`}, {
        0.9537526165588203, 0.3018108454520528}, {0.9619569104367979, 
        0.270482454283951}, {0.9694556336941986, 0.23854296471688527`}, {
        0.9762211796734368, 0.2060163925812137}, {0.9822269243004318, 
        0.17292780159468057`}, {0.9874472623223037, 0.1393032632908148}, {
        0.9918576419969158, 0.10516981576682403`}, {0.9954345981974063, 
        0.07055542130756808}, {0.9981557838968255, 0.03548892294331121}, {1., 
        0.}, {0.19311838528487416`, 0}, {0.1874409947124228, 
        0.00003223380273019824}, {0.18176433615552234`, 
        0.00012893105484863916`}, {0.17608914153534122`, 
        0.0002900792886747254}, {0.17072035228968882`, 
        0.0005027722156384899}, {0.1656532713889946, 0.0007618524484453913}, {
        0.16065380121966927`, 0.0010744279966994235`}, {0.15572249501578242`, 
        0.0014389973736303092`}, {0.1508598806371257, 0.001854053520359627}, {
        0.14606646051507272`, 0.0023180841884660125`}, {0.14134271160385464`, 
        0.0028295723230492846`}, {0.13668908533725474`, 
        0.003386996446219851}, {0.13210600759072597`, 0.00398883104093973}, {
        0.12759387864893362`, 0.004633546935141488}, {0.12315307317872416`, 
        0.0053196116860514215`}, {0.11878394020752048`, 
        0.006045489964643271}, {0.11448680310714347`, 0.006809643940148828}, {
        0.11026195958305766`, 0.007610533664551798}, {0.10610968166903861`, 
        0.008446617456991325}, {0.10203021572725847`, 0.009316352288001662}, {
        0.09802378245378514, 0.01021819416351454}, {0.0940905768894895, 
        0.011150598508550835`}, {0.09023076843635428, 
        0.012112020550528296`}, {0.08644450087917692, 0.01310091570211215}, {
        0.08273189241265845, 0.014115739943535523`}, {0.0790930356738685, 
        0.015154950204316786`}, {0.07552799778007638, 0.01621700474430108}, {
        0.07203682037193698, 0.01730036353395334}, {0.06861951966201911, 
        0.018403488633830487`}, {0.06527608648866302, 
        0.019524844573160435`}, {0.06200648637515322, 
        0.020662898727455924`}, {0.05881065959419109, 
        0.021816121695091298`}, {0.055688521237651674`, 
        0.022982987672770593`}, {0.05263996129160721, 0.02416197482981559}, {
        0.04966484471659989, 0.0253515656812026}, {0.046763011533144626`, 
        0.026550247459277147`}, {0.04393427691244225, 0.0277565124840759}, {
        0.04117843127228228, 0.02896885853218551}, {0.038495240378113714`, 
        0.0301857892040683}, {0.035884445449261136`, 0.031405814289785054`}, {
        0.033345763270262736`, 0.032627450133045466`}, {0.030878886307305824`,
         0.033849219993517185`}, {0.02848348282973449, 0.03506965440732461}, {
        0.02615919703660319, 0.036287291545669134`}, {0.023905649188249174`, 
        0.037500677571502695`}, {0.021722435742855702`, 
        0.03870836699418697}, {0.019609129497977183`, 0.03990892302207102}, {
        0.017565279736996415`, 0.04110091791292033}, {0.015590412380483283`, 
        0.04228293332213097}, {0.013684030142423368`, 0.0434535606486626}, {
        0.01184561269128407, 0.04461140137862486}, {0.010074616815884962`, 
        0.04575506742645193}, {0.008370476596038278, 0.0468831814736004}, {
        0.006732603577924528, 0.04799437730470638}, {0.005160386954167458, 
        0.04908730014113797}, {0.003653193748571674, 0.05016060697187968}, {
        0.0022103690054854695`, 0.051212966881686264`}, {0.000831235983750525,
         0.05224306137644338}, {-0.0004849036448006258, 
        0.0532495847056735}, {-0.0017387695923393124`, 
        0.05423124418212578}, {-0.002931102747568361, 0.05518676049838907}}]}, 
     {PointSize[Small], 
      {RGBColor[
       1, 0.5, 0], {PointBox[{0.919069433413171, 0.4085426004576564}], 
        LineBox[{{0.9612897101439156, 0.29645621796832117`}, {
         0.8768491566824265, 0.5206289829469917}}]}, InsetBox[
        GraphicsBox[
         {Thickness[0.04251700680272109], 
          FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
            3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
            3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
            0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}, {{0, 
            2, 0}, {0, 1, 0}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGDQBmIQbQwCl5UdZoKBsAOMv1ZIhy+9TtRB+dqjYIY9inD+
jmCriP/qEhB1mzUcZoG03RR3SI6948YsoelwsHtfk8lhcYfM/A+tJ000HdoU
2FXPbBGD89+05XYbzRaF80UqJ5WcbRGF6/+y7+PWdDNRuPlg/jQWhzMg0CPm
sNVrg8Wcn8wOHmuOLme4IQrnB729/HHGQVGHJbeWPzZsZnRgAIEFog5P/F4m
/J3/zx7m/tQ0IHj2F8533+p/PJntF5wvs1FsPtODbxh8WPjkTE0otCj+bd8f
0e3PuEHY4T8YMDnA+IXLSzb862eF8/tA9Ad2ON+2xLH2dAwfnH/fNd5xlqEA
PPxhfJj9JqBwKOaD82eAlElyw/ng8F7MAdH/U9QhDew/Doj/E8TgfHA4lok5
+D/xvGQqzAnVJ+YQoxohc24PLyReomUcKu7/uGW8WgrO7wW5s0AWbh84Hnwk
Mfgw94Pt2SYF9x/YnN9ycD44XoMV4Hx3UDxyKML54PhxU0ZVj5Q+Acm1FRw=

            "], {{6.468749999999999, 7.562499999999997}, {3.9046900000000004`,
             7.562499999999997}, {5.19219, 10.7313}, {6.468749999999999, 
            7.562499999999997}}}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4gcR4tsvHtB2KFhesuHfeUYHGN//ieclU2Em
OP8/CNgzOTwB8RO0HRhA4ACzw3rVJ83zdDUdjnTvazJZzOPw91vpgzkf1R1a
FdhVz0wRhfN7I7r9GSfIwflnQKBH2aH604aA7F8aDjNmAoGlusOcRco7/7QD
7b8lXZN4SRNuv77WSuELLFpw/vFdO3rZBBB8MK2A4P94+/qApbMWRN8SbQcW
zi75ZD8tiHt7EXywvAuCr6so/yWnTNNhu0PTo+M7NBzEp17hzEjScDgBsm+C
msMvsLnqDo0sR/sNw1UczGz2Bk07qOZwFuSfP4pwPsy/ML5I5aSSs0ukHKTm
xWmeFlB32BFsFfE/XdTB+wS77WxTDYcHrvGOszYKQNQ3ajoEgML/MhvEnwHa
DqDgmSnJCHc/jA/zH4wP83+zeC1rphuCD4tfAOgM2mM=
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYl7/9VNSbxg6iFROKjn7RNIBxt8RbBXxX13K
wbYyYoXpWUMH9U8qL2d5Sjls1MtbzLgHwd+Axp8+gb/KbDWC732C3Xb2UkOH
GNUImXMymPz/IDDf0CE9DQjYpByiFRw/JvcYOjx0jXecFSjp0O31isUk0NBh
nZAOX7qcuEN/cInK9PMGDhog8zlFIPbrIPhPExdeM1mvD+f7XJwY82+xvsOB
7n1NJsqicP6bttxuI2kxnHyw+/6IOWTkf2g9uUUfEj4t4g5fdt7q+rvVwGFv
fs3bmUuVHNTf8u4z2GkI55dsFf19+h2CDw4PbiMMfvX9H7eMuZXh/A+L1iuc
9VB24HZTLWX6ZQjnL3/hoff/oCGq/CkDVHlDQwc5EKNezeF5lva36baGDiyc
XfLJ5xD8mSBwE8F/FCG+/SKDOpx/4WrYG/1odYf631YF5yQMHTaoPmme16vu
4A8Kj88GcD5Y/V0E/wwIzDFwmNLeGnW5Rh0Sj20GDnUgc06oQdKTBMK9MiB3
yuvB+WB3rtOF87eA4rMGk196eJvrzLtKcD4sPP+8fX3AcjGCDzaPTw/OB4cP
IyK+ju7a0cs2QQ/i7jWSEP3Jeg7Bby9/nKEo4eB/S7omMUjP4QEo/W0Uh/Nh
6Q/GPwvSzyPq8KIYGOHc+pD0rinssOT+Pr45ygZwfsGa7tsZDoZwPix/fdn3
cWv6NER+g+U/AEEMjt0=
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpl5cZqnG0wdeiO6/RknyDnA+Hc0Zdf8/6zg
cKBW1iI9xdRhrZAOX/o6ZYcbQp8czx8zcdigl7eY0UYNol7BxOE/CNzXcJgJ
ApbGDiycXfLJfloOqk+a552VQvD7g0tUpvMj+N1er1hMGI0dfrx9fcDSGcF/
ECG+/aICgn98145eNgEEX19rpfAFFi2HHhDfEMpfoumgBrLPy8ThVfFW0d/Z
6g51v60Kzr0wcXCZ0CyUdkoZzn/TltttNFsOzu8D+V9ADOpfE4cXtY+zz+fw
OjzP0v42XdbYQf2TystZnMxw+8H+tWeC8/2feF4yFUbwC5aXbPh3nhHObxav
Zc10Y4T7HxxOkozw8IHxnyQuvGZij+CngYAa1H0F7A6Fa7pvZ2wwgbpHwIEB
BBxMIeraRODxB+a7STqgxy8AjjHBeA==
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{23.522799501867993`, 15.14319302615193},
         PlotRange->{{0., 23.52}, {0., 
          15.139999999999999`}}], {0.919069433413171, 0.4085426004576564}, {
        Left, Bottom}]}, 
      {RGBColor[
       0, 0, 1], {PointBox[{-0.1632020575860296, 0.4448637243236743}], 
        LineBox[{{-0.12098178085528499`, 
         0.3327773418343391}, {-0.2054223343167742, 0.5569501068130096}}]}, 
       InsetBox[
        GraphicsBox[
         {Thickness[0.04800768122899664], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYCJAQEYCbAZofqYyVCDLE6MOcSYTy1zBptf
AGcWAkc=
           "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4ukzgSBS1mEmGAg7wPhrhXT40utEHUQqJ5Wc
dZGC89sV2FXPXBFycF1zdDlDhZxDb0S3P+MHcYh+TSWHs2eAIEfCwRgEipUc
HrjGO866KOHwHwTmK0H1yWDwO208d6VNUobrF4gNuG/UrgyxX0Uczg96e/nj
DEdRVHkWEbh+GB9m/pu23G6j2wj+jmCriP/HRR1ua8qu+d+M4CtfexTMEIPJ
7wP5b4Io3H9gulIUEh5ySg7CIPuWCDqAnH3mjbyD/xPPS6aTueD2NYjXsma6
8WHwYe4Fi9vzwP2z5Nbyx4bObHD+we59TSaPmeH8aNUImXM2jHD+Nq8NFnN+
/rCH8Vn0f3Fd4vliDzMfxofZ3wy2nwHuHrB9zHwOB8D2yDgULi/Z8K+fyaHq
/o9bxtliEPlmRoj/zohC3cMATw8vax9nn9f5bI/Oh6UnsH3HGB36QeG4Qdgh
ABQ+wSxwPliejQPOjwH5r4YLnh5hfJj5YPed54Dzb/DeFkv9xubwZd/Hrenb
EHxIOhDDyQenC2kxiHsms0P0l4k53AelV0MBiHsKpB1MQOlYWBRuH1iftTAG
H+ZejU8qL2d5isD9A5EXh/PdweldAs5XB6k/KQnnQ9KVDJyPnj8BEtyT/A==

           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4ppPGwKyo9QcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZQ/i9VBwYQOMDsIBAbcN/ouLLDke59TSaLeRyq7/+4Zdyt5NCqwK56
ZooonN8b0e3POEEOzj8DAj3KDnc0Zdf8n6zsMGMmEFiqO5ja7A2apgi0/5Z0
TeIlTbj9+lorhS+waMH5x3ft6GUTQPAfRIhvv6iA4P94+/qApbOWw6nDTmsz
7dQcWDi75JP9tBw89tfKWqgj+GD5e6pw/gmwuSoO2x2aHh3foeGgfO1RMMMf
JYj4BDWIu+8oOjSyHO03DFeB+Cda0eEsSPyPIpyP4l8gX6RyUsnZJVIOzhOa
hdJWKTrsCLaK+J8u6hDOKdZufF7J4YFrvOOsjQIOF66GvdGXVnEIAIX/ZTaH
hJAg9QUvVR1AwTNTkhHufhgf5j8YH+b/ZvFa1kw3BB8WvwDgZtcW
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4i3mPw6leOk5iFROKjn7RNIBxt8RbBXxX13K
QaTH6xWLiZ6D+ieVl7M8pRz+fCt9MEcQN//4rh29bB904Xx9rZXCF57oOsSo
Rsick5Fy0EXjz5gJBDd1HdLTgIBNyiHglnRN4iZdh4eu8Y6zAiUdNujlLWa0
0XVYJ6TDly4n7rDVoenRcQsdBw2Q+ZwiEPs/asH59b+tCs55IPjPs7S/TbfV
cjjQva/JRFkUzn/TltttJC2Gkw923x8xBxbOLvlkPy1I+LSIO7Tw+q+fwqrj
sDe/5u3MpUoOL4q3iv7m1oPzW1iO9huWI/jg8NiAya++/+OWMbcynP9h0XqF
sx7KDmtVnzTP60Xwwe6RRfDXg+R1dVDl/+o4yC1/4aFXr+aQkf+h9aSILsTd
5xD8meBwRvAfRYhvv8igDudfuBr2Rj9a3WHqBP4qs9M6DhvA7lB3MLXZGzSt
EcEHqw9B8E2MgeCytsOU9taoyzXqkHhcpu1QB4qHE2qQ9HRKC+7e7aD426EB
589ZpLzzjzuC732C3Xa2KCa/9PA215l3leB8WHhOBtlrg+CDzVuO4IPDZ64W
nJ8QEqS+QFPT4QwIrJGE6P+j4RD89vLHGYoSDq9A8flaw+EBKP1tFIfzYekP
xj8L0s8jCkkPSzUh6V1T2OEJKFwfaMH5NZ82BGRL6cL5sPz1Zd/HrenTEPkN
lv8AQdqXhg==
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4udZ2t+mnzVy6I3o9mecIOcA49/RlF3z/7OC
Q4/XKxaTjUYOa4V0+NLXKTssvr+Pb46wkcMGvbzFjDZqEPW5hg7/QeC+hkN6
GhC0GTiwcHbJJ/tpOXzeEJA9Kx3Bj1Zw/Jgcg+BHiG+/yOBn4PDj7esDls4I
/gMQQwHBP75rRy+bAIKvr7VS+AKLlkMkiF8H5S/RhNg33dDhVfFW0d/Z6g7e
J9htZ5saObhMaBZKO6UM579py+02mi0H5/eB/C8gBvWvocOL2sfZ53N4HbaY
/ziUkmXgoP5J5eUsTma4/WD/2jPB+f5PPC+ZCiP4BctLNvw7zwjnN4vXsma6
McL9PxMEJBnh4QPjbwSFaw+CbwwCxYYQ9xWwO9hXRqww/WsIdY+AwxkQ6DFy
SAOHuwg8/sB8N0kH9PgFAH0XyGM=
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{20.829967621419677`, 15.14319302615193},
         PlotRange->{{0., 20.830000000000002`}, {0., 
          15.139999999999999`}}], {-0.1632020575860296, 0.4448637243236743}, {
        Left, Bottom}]}, {}}},
    ImageSize->202,
    PlotRange->{{-2.7009882660333235`, 1.4979473117878346`}, {-0.3, 1.3}}], 
   ",", 
   GraphicsBox[{GeometricTransformationBox[GeometricTransformationBox[{
        {GrayLevel[0.75], EdgeForm[None], 
         PolygonBox[{{-3, 0}, {0, 0}, {0, -3}, {1, -3}, {1, 1}, {-3, 1}}]}, 
        {GrayLevel[0], LineBox[{{-3, 0}, {0, 0}, {0, -3}}], 
         LineBox[{{-3, 1}, {1, 1}, {1, -3}}]}}, {{{
        0.7071067811865475, -0.7071067811865475}, {0.7071067811865475, 
        0.7071067811865475}}, {0, 0}}], {-0.6137632294302516, 
      0.6642678135388861}], 
     {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
      PolygonBox[{{-0.002931102747568361, 
        0.05518676049838907}, {-0.0075077211477384, 
        0.09053224433819837}, {-0.013606412660485952`, 
        0.1253351796409147}, {-0.02120120315269523, 
        0.15953289495971165`}, {-0.030263707684347576`, 
        0.19306373142378394`}, {-0.040763166503033424`, 
        0.22586713013002274`}, {-0.05266648405966139, 
        0.2578837183204711}, {-0.06593827100576961, 
        0.28905539424496024`}, {-0.08054088912959365, 
        0.3193254106095894}, {-0.09643449918483407, 
        0.34863845651307224`}, {-0.11357711156289788`, 
        0.3769407377744405}, {-0.1319246397562651, 
        0.4041800555571583}, {-0.15143095655755753`, 
        0.43030588319636326`}, {-0.17204795293586453`, 
        0.45526944113771095`}, {-0.19372559952891225`, 
        0.4790237698981564}, {-0.21641201068675506`, 
        0.5015238009609528}, {-0.2400535109998163, 
        0.522726425519191}, {-0.26459470424132275`, 
        0.5425905609843353}, {-0.28997854465145556`, 
        0.5610772151784293}, {-0.3161464104878934, 
        0.5781495481309521}, {-0.34303817976484235`, 
        0.5937729314036967}, {-0.370592308100146, 
        0.6079150048695116}, {-0.3987459085876401, 
        0.6205457308733012}, {-0.4274348336095711, 
        0.6316374457063071}, {-0.4565937585016293, 
        0.6411649083273959}, {-0.48615626698096903`, 
        0.6491053462678579}, {-0.5160358229611974, 
        0.6554156021434079}, {-0.5461316059131602, 
        0.6600426635877341}, {-0.5763764300476724, 
        0.6629794331345903}, {-0.6067035922391745, 
        0.6642219172844704}, {-0.6370462979339245, 
        0.6637684267295264}, {-0.6673377353194726, 
        0.6616195780275219}, {-0.6975111495100281, 
        0.6577782929908836}, {-0.727499916679408, 
        0.6522497957913859}, {-0.7572246746503857, 
        0.645057960820489}, {-0.7865796945555036, 
        0.63626619093454}, {-0.8154954846739376, 
        0.6258992640285892}, {-0.8439062017278565, 
        0.6139812781607924}, {-0.8717471399538075, 
        0.6005387757685603}, {-0.8989548155992705, 
        0.5856006962499344}, {-0.9254670496080297, 
        0.5691983257620765}, {-0.9512230484058931, 
        0.5513652443018654}, {-0.976163482700509, 
        0.5321372701363265}, {-1.0002305642113472`, 
        0.51155240165329}, {-1.0233681202482943`, 
        0.4896507567052537}, {-1.045521666059788, 
        0.46647450952194436`}, {-1.0666384748739537`, 
        0.4420678252694908}, {-1.0866676455588282`, 
        0.41647679233647555`}, {-1.1055601678304374`, 
        0.389749352429386}, {-1.1232689849402542`, 
        0.36193522856216287`}, {-1.1397490537763817`, 
        0.33308585102662447`}, {-1.1549574023156846`, 
        0.3032542814325403}, {-1.1688531843670402`, 
        0.2724951349080245}, {-1.1813977315488688`, 
        0.24086450055272687`}, {-1.192554602447161, 
        0.208419860238005}, {-1.2022896289033165`, 
        0.17522000584987357`}, {-1.2105709593842584`, 
        0.1413249550720373}, {-1.2173690993904753`, 
        0.10679586580772375`}, {-1.2226569488608843`, 
        0.07169494934034183}, {-1.224595356112935, 
        0.05518676049838907}, {-1.226164284520757, 
        0.05393398196390663}, {-1.227838485878468, 
        0.052637306541543444`}, {-1.2296195873906839`, 
        0.051299594902786044`}, {-1.2315091543658316`, 
        0.04992374603163245}, {-1.2335086894420904`, 
        0.048512696014961686`}, {-1.2356196318356432`, 
        0.04706941681843678}, {-1.2378433566114944`, 
        0.045596915048337586`}, {-1.2401811739771011`, 
        0.04409823069972405}, {-1.2426343285990682`, 
        0.042576435891334995`}, {-1.2452039989431383`, 
        0.04103463358763164}, {-1.2478912966377111`, 
        0.039475956308399146`}, {-1.2506972658611129`, 
        0.03790356482632364}, {-1.25362288275283, 
        0.03632064685296571}, {-1.2566690548489214`, 
        0.03473041571355542}, {-1.2598366205418015`, 
        0.03313610901103731}, {-1.2631263485645952`, 
        0.031540987279797435`}, {-1.266538937500247, 
        0.029948332629507732`}, {-1.270075015315565, 
        0.02836144737952641}, {-1.2737351389203686`, 
        0.02678365268429606}, {-1.2775197937519045`, 
        0.025218287150184128`}, {-1.2814293933846885`, 
        0.02366870544421342}, {-1.285464279165918, 
        0.022138276895132772`}, {-1.289624719876597, 
        0.02063038408728084}, {-1.2939109114185072`, 
        0.019148421447698342`}, {-1.2983229765271467`, 
        0.01769579382694633}, {-1.3028609645107572`, 
        0.016275915074090402`}, {-1.3075248510155446`, 
        0.014892206606312741`}, {-1.312314537817196, 
        0.013548095973615792`}, {-1.3172298526387862`, 
        0.012247015419083246`}, {-1.322270548995155, 
        0.010992400435165577`}, {-1.327436306063838, 
        0.00978768831645895}, {-1.3327267285826143`, 
        0.008636316709447676}, {-1.3381413467737344`, 
        0.007541722159681663}, {-1.3436796162948779`, 
        0.0065073386568613965`}, {-1.34934091821689, 
        0.005536596178303978}, {-1.3551245590283292`, 
        0.0046329192312645545`}, {-1.3610297706668522`, 
        0.003799725394588215}, {-1.367055710577463, 
        0.003040423860167941}, {-1.3732014617976305`, 
        0.002358413974684651}, {-1.3794660330692792`, 
        0.00175708378210564}, {-1.385848358977654, 
        0.0012398085674178777`}, {-1.3923473001170357`, 
        0.0008099494020726023}, {-1.398961643283296, 
        0.0004708516916175473}, {-1.406144222619559, 
        0.00021031225587999969`}, {-1.413554883601666, 
        0.000050270067591080924`}, {-2.2275264588605035`, 
         0}, {-2.2275264588605035`, 0.}, {-2.226778818785235, 
        0.016562087318832297`}, {-2.2245240237876267`, 
        0.051858217785779606`}, {-2.221401977586004, 
        0.08671801400284965}, {-2.2174344169630595`, 
        0.12111218014518921`}, {-2.2126442129613957`, 
        0.1550122774857072}, {-2.2070553402787363`, 
        0.18839076838343466`}, {-2.20069284502541, 
        0.22122105923695135`}, {-2.193582810877922, 
        0.2534775423446123}, {-2.1857523236644165`, 
        0.2851356366143848}, {-2.177229434419805, 
        0.3161718270672522}, {-2.1680431209502307`, 
        0.34656370307934997`}, {-2.158223247948455, 
        0.3762899953092721}, {-2.1478005257035693`, 
        0.4053306112583223}, {-2.1368064674502505`, 
        0.433666669412881}, {-2.125273345404538, 
        0.46128053191951573`}, {-2.1132341455348063`, 
        0.488155835744978}, {-2.1007225211182936`, 
        0.5142775222748028}, {-2.087772745135142, 
        0.5396318653058545}, {-2.0744196615534736`, 
        0.5642064973898445}, {-2.060698635560539, 
        0.5879904344865842}, {-2.0466455027964265`, 
        0.6109740988875171}, {-2.0322965176482186`, 
        0.633149340371914}, {-2.017688300663814, 
        0.6545094555599938}, {-2.0028577851459275`, 
        0.6750492054291635}, {-1.987842162987986, 
        0.6947648309615369}, {-1.9726814269605326`, 
        0.7136508981032055}, {-1.957450991769296, 
        0.731662322793316}, {-1.9421991235397567`, 
        0.748792495552475}, {-1.9269606024142123`, 
        0.7650523754383158}, {-1.911769627125311, 
        0.780454115453369}, {-1.8966597768986881`, 
        0.7950110398039961}, {-1.8816639741427468`, 
        0.808737619997373}, {-1.8668144479599484`, 
        0.8216494498020146}, {-1.8517349056071764`, 
        0.834092528316528}, {-1.8344565141786922`, 
        0.8476307429841015}, {-1.8170997087010683`, 
        0.8605292060035924}, {-1.799685718636366, 
        0.8727928624663366}, {-1.7822354667372662`, 
        0.8844273199469717}, {-1.7647695491743782`, 
        0.8954388359889434}, {-1.7473082161045403`, 
        0.9058343050101234}, {-1.7298713526966911`, 
        0.915621244642947}, {-1.7124784606314394`, 
        0.9248077815239432}, {-1.6951486400900015`, 
        0.9334026365479858}, {-1.6779005722476972`, 
        0.9414151096030314}, {-1.660752502286706, 
        0.9488550638015343}, {-1.6437222229422959`, 
        0.9557329092251386}, {-1.6268270585962146`, 
        0.9620595861996474}, {-1.6100838499304209`, 
        0.9678465481176384}, {-1.5935089391537998`, 
        0.9731057438264732}, {-1.5771181558139633`, 
        0.9778495995997846}, {-1.5609268032056878`, 
        0.9820910007108642}, {-1.54494964538698, 
        0.9858432726266891}, {-1.5292008948131945`, 
        0.9891201618416232}, {-1.513694200599049, 
        0.9919358163701126}, {-1.4984426374178013`, 
        0.9943047659179616}, {-1.4834586950462574`, 
        0.9962419017520215}, {-1.4687542685636858`, 
        0.997762456288358}, {-1.4543406492121078`, 
        0.9988819824191736}, {-1.4402285159248214`, 0.9996163325989604}, {
        0.19311838528487416`, 1}, {0.20588049050780868`, 
        0.9998371021345642}, {0.2192296636403373, 0.9993215654426753}, {
        0.2334833544817059, 0.998409999760843}, {0.2480336396227507, 
        0.9971058467423422}, {0.26286955423838015`, 0.9953933906899533}, {
        0.2779795250526531, 0.9932572252276954}, {0.2933513791219686, 
        0.9906822741052125}, {0.30897235328337636`, 0.9876538117518396}, {
        0.3248291042608626, 0.9841574835599668}, {0.3409077194218601, 
        0.9801793258775161}, {0.35719372817562994`, 0.9757057856895764}, {
        0.3736721140045674, 0.970723739969473}, {0.3903273271188975, 
        0.9652205146798088}, {0.4071432977246433, 0.959183903404288}, {
        0.4241034498941795, 0.9526021855914221}, {0.4411907160281173, 
        0.9454641443915238}, {0.4583875518967129, 0.937759084068725}, {
        0.47567595224844217`, 0.9294768469700844}, {0.4930374669728525, 
        0.9206078300342161}, {0.5104532178042704, 0.9111430008222366}, {
        0.5279039155524319, 0.9010739130542164}, {0.5453698778455953, 
        0.8903927216347229}, {0.5628310473712049, 0.8790921971514634}, {
        0.5802670105986886, 0.8671657398314587}, {0.5976570169685093, 
        0.8546073929396361}, {0.6149799985311277, 0.8414118556051765}, {
        0.6314182808508729, 0.8282253766914024}, {0.6461766128290161, 
        0.8157424492007895}, {0.6610981587900323, 0.8024535614782687}, {
        0.676151075050036, 0.7883425302944325}, {0.6913028054558849, 
        0.7733942808343234}, {0.7065201174207641, 0.7575948723338161}, {
        0.721769138799335, 0.740931522593583}, {0.7370153955684994, 
        0.7233926313446152}, {0.7522232021019651, 0.7049686061727517}, {
        0.7673224743481131, 0.6856947006839664}, {0.7822566151866801, 
        0.6655952729083485}, {0.7969883169142729, 0.6446732846774187}, {
        0.8114805011649897, 0.622933185417566}, {0.8256963734541855, 
        0.6003808975141803}, {0.8395994769976157, 0.5770237997908648}, {
        0.8531537457436141, 0.5528707091344943}, {0.8663235565571386, 
        0.5279318602988776}, {0.8790737804957698, 0.5022188839217362}, {
        0.8913698331190544, 0.47574478279161564`}, {0.9031777237739482, 
        0.44852390640320844`}, {0.9144641038005427, 0.42057192384137776`}, {
        0.9251963136037343, 0.39190579503593526`}, {0.9353424285380356, 
        0.36254374043093585`}, {0.944871303554305, 0.33250520911390946`}, {
        0.9537526165588203, 0.3018108454520528}, {0.9619569104367979, 
        0.270482454283951}, {0.9694556336941986, 0.23854296471688527`}, {
        0.9762211796734368, 0.2060163925812137}, {0.9822269243004318, 
        0.17292780159468057`}, {0.9874472623223037, 0.1393032632908148}, {
        0.9918576419969158, 0.10516981576682403`}, {0.9954345981974063, 
        0.07055542130756808}, {0.9981557838968255, 0.03548892294331121}, {1., 
        0.}, {0.19311838528487416`, 0}, {0.1874409947124228, 
        0.00003223380273019824}, {0.18176433615552234`, 
        0.00012893105484863916`}, {0.17608914153534122`, 
        0.0002900792886747254}, {0.17072035228968882`, 
        0.0005027722156384899}, {0.1656532713889946, 0.0007618524484453913}, {
        0.16065380121966927`, 0.0010744279966994235`}, {0.15572249501578242`, 
        0.0014389973736303092`}, {0.1508598806371257, 0.001854053520359627}, {
        0.14606646051507272`, 0.0023180841884660125`}, {0.14134271160385464`, 
        0.0028295723230492846`}, {0.13668908533725474`, 
        0.003386996446219851}, {0.13210600759072597`, 0.00398883104093973}, {
        0.12759387864893362`, 0.004633546935141488}, {0.12315307317872416`, 
        0.0053196116860514215`}, {0.11878394020752048`, 
        0.006045489964643271}, {0.11448680310714347`, 0.006809643940148828}, {
        0.11026195958305766`, 0.007610533664551798}, {0.10610968166903861`, 
        0.008446617456991325}, {0.10203021572725847`, 0.009316352288001662}, {
        0.09802378245378514, 0.01021819416351454}, {0.0940905768894895, 
        0.011150598508550835`}, {0.09023076843635428, 
        0.012112020550528296`}, {0.08644450087917692, 0.01310091570211215}, {
        0.08273189241265845, 0.014115739943535523`}, {0.0790930356738685, 
        0.015154950204316786`}, {0.07552799778007638, 0.01621700474430108}, {
        0.07203682037193698, 0.01730036353395334}, {0.06861951966201911, 
        0.018403488633830487`}, {0.06527608648866302, 
        0.019524844573160435`}, {0.06200648637515322, 
        0.020662898727455924`}, {0.05881065959419109, 
        0.021816121695091298`}, {0.055688521237651674`, 
        0.022982987672770593`}, {0.05263996129160721, 0.02416197482981559}, {
        0.04966484471659989, 0.0253515656812026}, {0.046763011533144626`, 
        0.026550247459277147`}, {0.04393427691244225, 0.0277565124840759}, {
        0.04117843127228228, 0.02896885853218551}, {0.038495240378113714`, 
        0.0301857892040683}, {0.035884445449261136`, 0.031405814289785054`}, {
        0.033345763270262736`, 0.032627450133045466`}, {0.030878886307305824`,
         0.033849219993517185`}, {0.02848348282973449, 0.03506965440732461}, {
        0.02615919703660319, 0.036287291545669134`}, {0.023905649188249174`, 
        0.037500677571502695`}, {0.021722435742855702`, 
        0.03870836699418697}, {0.019609129497977183`, 0.03990892302207102}, {
        0.017565279736996415`, 0.04110091791292033}, {0.015590412380483283`, 
        0.04228293332213097}, {0.013684030142423368`, 0.0434535606486626}, {
        0.01184561269128407, 0.04461140137862486}, {0.010074616815884962`, 
        0.04575506742645193}, {0.008370476596038278, 0.0468831814736004}, {
        0.006732603577924528, 0.04799437730470638}, {0.005160386954167458, 
        0.04908730014113797}, {0.003653193748571674, 0.05016060697187968}, {
        0.0022103690054854695`, 0.051212966881686264`}, {0.000831235983750525,
         0.05224306137644338}, {-0.0004849036448006258, 
        0.0532495847056735}, {-0.0017387695923393124`, 
        0.05423124418212578}, {-0.002931102747568361, 0.05518676049838907}}]}, 
     {PointSize[Small], 
      {RGBColor[
       1, 0.5, 0], {PointBox[{0.6877710002106755, 0.776947146271054}], 
        LineBox[{{0.7472137450561135, 0.717504401425616}, {0.6283282553652375,
          0.836389891116492}}]}, InsetBox[
        GraphicsBox[
         {Thickness[0.04251700680272109], 
          FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
            3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
            3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
            0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}, {{0, 
            2, 0}, {0, 1, 0}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGDQBmIQbQwCl5UdZoKBsAOMv1ZIhy+9TtRB+dqjYIY9inD+
jmCriP/qEhB1mzUcZoG03RR3SI6948YsoelwsHtfk8lhcYfM/A+tJ000HdoU
2FXPbBGD89+05XYbzRaF80UqJ5WcbRGF6/+y7+PWdDNRuPlg/jQWhzMg0CPm
sNVrg8Wcn8wOHmuOLme4IQrnB729/HHGQVGHJbeWPzZsZnRgAIEFog5P/F4m
/J3/zx7m/tQ0IHj2F8533+p/PJntF5wvs1FsPtODbxh8WPjkTE0otCj+bd8f
0e3PuEHY4T8YMDnA+IXLSzb862eF8/tA9Ad2ON+2xLH2dAwfnH/fNd5xlqEA
PPxhfJj9JqBwKOaD82eAlElyw/ng8F7MAdH/U9QhDew/Doj/E8TgfHA4lok5
+D/xvGQqzAnVJ+YQoxohc24PLyReomUcKu7/uGW8WgrO7wW5s0AWbh84Hnwk
Mfgw94Pt2SYF9x/YnN9ycD44XoMV4Hx3UDxyKML54PhxU0ZVj5Q+Acm1FRw=

            "], {{6.468749999999999, 7.562499999999997}, {3.9046900000000004`,
             7.562499999999997}, {5.19219, 10.7313}, {6.468749999999999, 
            7.562499999999997}}}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4gcR4tsvHtB2KFhesuHfeUYHGN//ieclU2Em
OP8/CNgzOTwB8RO0HRhA4ACzw3rVJ83zdDUdjnTvazJZzOPw91vpgzkf1R1a
FdhVz0wRhfN7I7r9GSfIwflnQKBH2aH604aA7F8aDjNmAoGlusOcRco7/7QD
7b8lXZN4SRNuv77WSuELLFpw/vFdO3rZBBB8MK2A4P94+/qApbMWRN8SbQcW
zi75ZD8tiHt7EXywvAuCr6so/yWnTNNhu0PTo+M7NBzEp17hzEjScDgBsm+C
msMvsLnqDo0sR/sNw1UczGz2Bk07qOZwFuSfP4pwPsy/ML5I5aSSs0ukHKTm
xWmeFlB32BFsFfE/XdTB+wS77WxTDYcHrvGOszYKQNQ3ajoEgML/MhvEnwHa
DqDgmSnJCHc/jA/zH4wP83+zeC1rphuCD4tfAOgM2mM=
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYl7/9VNSbxg6iFROKjn7RNIBxt8RbBXxX13K
wbYyYoXpWUMH9U8qL2d5Sjls1MtbzLgHwd+Axp8+gb/KbDWC732C3Xb2UkOH
GNUImXMymPz/IDDf0CE9DQjYpByiFRw/JvcYOjx0jXecFSjp0O31isUk0NBh
nZAOX7qcuEN/cInK9PMGDhog8zlFIPbrIPhPExdeM1mvD+f7XJwY82+xvsOB
7n1NJsqicP6bttxuI2kxnHyw+/6IOWTkf2g9uUUfEj4t4g5fdt7q+rvVwGFv
fs3bmUuVHNTf8u4z2GkI55dsFf19+h2CDw4PbiMMfvX9H7eMuZXh/A+L1iuc
9VB24HZTLWX6ZQjnL3/hoff/oCGq/CkDVHlDQwc5EKNezeF5lva36baGDiyc
XfLJ5xD8mSBwE8F/FCG+/SKDOpx/4WrYG/1odYf631YF5yQMHTaoPmme16vu
4A8Kj88GcD5Y/V0E/wwIzDFwmNLeGnW5Rh0Sj20GDnUgc06oQdKTBMK9MiB3
yuvB+WB3rtOF87eA4rMGk196eJvrzLtKcD4sPP+8fX3AcjGCDzaPTw/OB4cP
IyK+ju7a0cs2QQ/i7jWSEP3Jeg7Bby9/nKEo4eB/S7omMUjP4QEo/W0Uh/Nh
6Q/GPwvSzyPq8KIYGOHc+pD0rinssOT+Pr45ygZwfsGa7tsZDoZwPix/fdn3
cWv6NER+g+U/AEEMjt0=
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpl5cZqnG0wdeiO6/RknyDnA+Hc0Zdf8/6zg
cKBW1iI9xdRhrZAOX/o6ZYcbQp8czx8zcdigl7eY0UYNol7BxOE/CNzXcJgJ
ApbGDiycXfLJfloOqk+a552VQvD7g0tUpvMj+N1er1hMGI0dfrx9fcDSGcF/
ECG+/aICgn98145eNgEEX19rpfAFFi2HHhDfEMpfoumgBrLPy8ThVfFW0d/Z
6g51v60Kzr0wcXCZ0CyUdkoZzn/TltttNFsOzu8D+V9ADOpfE4cXtY+zz+fw
OjzP0v42XdbYQf2TystZnMxw+8H+tWeC8/2feF4yFUbwC5aXbPh3nhHObxav
Zc10Y4T7HxxOkozw8IHxnyQuvGZij+CngYAa1H0F7A6Fa7pvZ2wwgbpHwIEB
BBxMIeraRODxB+a7STqgxy8AjjHBeA==
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{23.522799501867993`, 15.14319302615193},
         PlotRange->{{0., 23.52}, {0., 
          15.139999999999999`}}], {0.6877710002106755, 0.776947146271054}, {
        Left, Bottom}]}, 
      {RGBColor[
       0, 0, 1], {PointBox[{-0.6137632294302516, 0.6642678135388861}], 
        LineBox[{{-0.5543204845848136, 
         0.6048250686934481}, {-0.6732059742756896, 0.7237105583843241}}]}, 
       InsetBox[
        GraphicsBox[
         {Thickness[0.04800768122899664], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYCJAQEYCbAZofqYyVCDLE6MOcSYTy1zBptf
AGcWAkc=
           "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4ukzgSBS1mEmGAg7wPhrhXT40utEHUQqJ5Wc
dZGC89sV2FXPXBFycF1zdDlDhZxDb0S3P+MHcYh+TSWHs2eAIEfCwRgEipUc
HrjGO866KOHwHwTmK0H1yWDwO208d6VNUobrF4gNuG/UrgyxX0Uczg96e/nj
DEdRVHkWEbh+GB9m/pu23G6j2wj+jmCriP/HRR1ua8qu+d+M4CtfexTMEIPJ
7wP5b4Io3H9gulIUEh5ySg7CIPuWCDqAnH3mjbyD/xPPS6aTueD2NYjXsma6
8WHwYe4Fi9vzwP2z5Nbyx4bObHD+we59TSaPmeH8aNUImXM2jHD+Nq8NFnN+
/rCH8Vn0f3Fd4vliDzMfxofZ3wy2nwHuHrB9zHwOB8D2yDgULi/Z8K+fyaHq
/o9bxtliEPlmRoj/zohC3cMATw8vax9nn9f5bI/Oh6UnsH3HGB36QeG4Qdgh
ABQ+wSxwPliejQPOjwH5r4YLnh5hfJj5YPed54Dzb/DeFkv9xubwZd/Hrenb
EHxIOhDDyQenC2kxiHsms0P0l4k53AelV0MBiHsKpB1MQOlYWBRuH1iftTAG
H+ZejU8qL2d5isD9A5EXh/PdweldAs5XB6k/KQnnQ9KVDJyPnj8BEtyT/A==

           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4ppPGwKyo9QcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZQ/i9VBwYQOMDsIBAbcN/ouLLDke59TSaLeRyq7/+4Zdyt5NCqwK56
ZooonN8b0e3POEEOzj8DAj3KDnc0Zdf8n6zsMGMmEFiqO5ja7A2apgi0/5Z0
TeIlTbj9+lorhS+waMH5x3ft6GUTQPAfRIhvv6iA4P94+/qApbOWw6nDTmsz
7dQcWDi75JP9tBw89tfKWqgj+GD5e6pw/gmwuSoO2x2aHh3foeGgfO1RMMMf
JYj4BDWIu+8oOjSyHO03DFeB+Cda0eEsSPyPIpyP4l8gX6RyUsnZJVIOzhOa
hdJWKTrsCLaK+J8u6hDOKdZufF7J4YFrvOOsjQIOF66GvdGXVnEIAIX/ZTaH
hJAg9QUvVR1AwTNTkhHufhgf5j8YH+b/ZvFa1kw3BB8WvwDgZtcW
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4i3mPw6leOk5iFROKjn7RNIBxt8RbBXxX13K
QaTH6xWLiZ6D+ieVl7M8pRz+fCt9MEcQN//4rh29bB904Xx9rZXCF57oOsSo
Rsick5Fy0EXjz5gJBDd1HdLTgIBNyiHglnRN4iZdh4eu8Y6zAiUdNujlLWa0
0XVYJ6TDly4n7rDVoenRcQsdBw2Q+ZwiEPs/asH59b+tCs55IPjPs7S/TbfV
cjjQva/JRFkUzn/TltttJC2Gkw923x8xBxbOLvlkPy1I+LSIO7Tw+q+fwqrj
sDe/5u3MpUoOL4q3iv7m1oPzW1iO9huWI/jg8NiAya++/+OWMbcynP9h0XqF
sx7KDmtVnzTP60Xwwe6RRfDXg+R1dVDl/+o4yC1/4aFXr+aQkf+h9aSILsTd
5xD8meBwRvAfRYhvv8igDudfuBr2Rj9a3WHqBP4qs9M6DhvA7lB3MLXZGzSt
EcEHqw9B8E2MgeCytsOU9taoyzXqkHhcpu1QB4qHE2qQ9HRKC+7e7aD426EB
589ZpLzzjzuC732C3Xa2KCa/9PA215l3leB8WHhOBtlrg+CDzVuO4IPDZ64W
nJ8QEqS+QFPT4QwIrJGE6P+j4RD89vLHGYoSDq9A8flaw+EBKP1tFIfzYekP
xj8L0s8jCkkPSzUh6V1T2OEJKFwfaMH5NZ82BGRL6cL5sPz1Zd/HrenTEPkN
lv8AQdqXhg==
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4udZ2t+mnzVy6I3o9mecIOcA49/RlF3z/7OC
Q4/XKxaTjUYOa4V0+NLXKTssvr+Pb46wkcMGvbzFjDZqEPW5hg7/QeC+hkN6
GhC0GTiwcHbJJ/tpOXzeEJA9Kx3Bj1Zw/Jgcg+BHiG+/yOBn4PDj7esDls4I
/gMQQwHBP75rRy+bAIKvr7VS+AKLlkMkiF8H5S/RhNg33dDhVfFW0d/Z6g7e
J9htZ5saObhMaBZKO6UM579py+02mi0H5/eB/C8gBvWvocOL2sfZ53N4HbaY
/ziUkmXgoP5J5eUsTma4/WD/2jPB+f5PPC+ZCiP4BctLNvw7zwjnN4vXsma6
McL9PxMEJBnh4QPjbwSFaw+CbwwCxYYQ9xWwO9hXRqww/WsIdY+AwxkQ6DFy
SAOHuwg8/sB8N0kH9PgFAH0XyGM=
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{20.829967621419677`, 15.14319302615193},
         PlotRange->{{0., 20.830000000000002`}, {0., 
          15.139999999999999`}}], {-0.6137632294302516, 0.6642678135388861}, {
        Right, Bottom}]}, {}}},
    ImageSize->202,
    PlotRange->{{-2.7009882660333235`, 1.4979473117878346`}, {-0.3, 1.3}}], 
   ",", 
   GraphicsBox[{GeometricTransformationBox[GeometricTransformationBox[{
        {GrayLevel[0.75], EdgeForm[None], 
         PolygonBox[{{-3, 0}, {0, 0}, {0, -3}, {1, -3}, {1, 1}, {-3, 1}}]}, 
        {GrayLevel[0], LineBox[{{-3, 0}, {0, 0}, {0, -3}}], 
         LineBox[{{-3, 1}, {1, 1}, {1, -3}}]}}, {{{
        0.35249831158362355`, -0.9358124493351724}, {0.9358124493351724, 
        0.35249831158362355`}}, {0, 0}}], {-1.0643244012744737`, 
      0.4448637243236743}], 
     {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
      PolygonBox[{{-0.002931102747568361, 
        0.05518676049838907}, {-0.0075077211477384, 
        0.09053224433819837}, {-0.013606412660485952`, 
        0.1253351796409147}, {-0.02120120315269523, 
        0.15953289495971165`}, {-0.030263707684347576`, 
        0.19306373142378394`}, {-0.040763166503033424`, 
        0.22586713013002274`}, {-0.05266648405966139, 
        0.2578837183204711}, {-0.06593827100576961, 
        0.28905539424496024`}, {-0.08054088912959365, 
        0.3193254106095894}, {-0.09643449918483407, 
        0.34863845651307224`}, {-0.11357711156289788`, 
        0.3769407377744405}, {-0.1319246397562651, 
        0.4041800555571583}, {-0.15143095655755753`, 
        0.43030588319636326`}, {-0.17204795293586453`, 
        0.45526944113771095`}, {-0.19372559952891225`, 
        0.4790237698981564}, {-0.21641201068675506`, 
        0.5015238009609528}, {-0.2400535109998163, 
        0.522726425519191}, {-0.26459470424132275`, 
        0.5425905609843353}, {-0.28997854465145556`, 
        0.5610772151784293}, {-0.3161464104878934, 
        0.5781495481309521}, {-0.34303817976484235`, 
        0.5937729314036967}, {-0.370592308100146, 
        0.6079150048695116}, {-0.3987459085876401, 
        0.6205457308733012}, {-0.4274348336095711, 
        0.6316374457063071}, {-0.4565937585016293, 
        0.6411649083273959}, {-0.48615626698096903`, 
        0.6491053462678579}, {-0.5160358229611974, 
        0.6554156021434079}, {-0.5461316059131602, 
        0.6600426635877341}, {-0.5763764300476724, 
        0.6629794331345903}, {-0.6067035922391745, 
        0.6642219172844704}, {-0.6370462979339245, 
        0.6637684267295264}, {-0.6673377353194726, 
        0.6616195780275219}, {-0.6975111495100281, 
        0.6577782929908836}, {-0.727499916679408, 
        0.6522497957913859}, {-0.7572246746503857, 
        0.645057960820489}, {-0.7865796945555036, 
        0.63626619093454}, {-0.8154954846739376, 
        0.6258992640285892}, {-0.8439062017278565, 
        0.6139812781607924}, {-0.8717471399538075, 
        0.6005387757685603}, {-0.8989548155992705, 
        0.5856006962499344}, {-0.9254670496080297, 
        0.5691983257620765}, {-0.9512230484058931, 
        0.5513652443018654}, {-0.976163482700509, 
        0.5321372701363265}, {-1.0002305642113472`, 
        0.51155240165329}, {-1.0233681202482943`, 
        0.4896507567052537}, {-1.045521666059788, 
        0.46647450952194436`}, {-1.0666384748739537`, 
        0.4420678252694908}, {-1.0866676455588282`, 
        0.41647679233647555`}, {-1.1055601678304374`, 
        0.389749352429386}, {-1.1232689849402542`, 
        0.36193522856216287`}, {-1.1397490537763817`, 
        0.33308585102662447`}, {-1.1549574023156846`, 
        0.3032542814325403}, {-1.1688531843670402`, 
        0.2724951349080245}, {-1.1813977315488688`, 
        0.24086450055272687`}, {-1.192554602447161, 
        0.208419860238005}, {-1.2022896289033165`, 
        0.17522000584987357`}, {-1.2105709593842584`, 
        0.1413249550720373}, {-1.2173690993904753`, 
        0.10679586580772375`}, {-1.2226569488608843`, 
        0.07169494934034183}, {-1.224595356112935, 
        0.05518676049838907}, {-1.226164284520757, 
        0.05393398196390663}, {-1.227838485878468, 
        0.052637306541543444`}, {-1.2296195873906839`, 
        0.051299594902786044`}, {-1.2315091543658316`, 
        0.04992374603163245}, {-1.2335086894420904`, 
        0.048512696014961686`}, {-1.2356196318356432`, 
        0.04706941681843678}, {-1.2378433566114944`, 
        0.045596915048337586`}, {-1.2401811739771011`, 
        0.04409823069972405}, {-1.2426343285990682`, 
        0.042576435891334995`}, {-1.2452039989431383`, 
        0.04103463358763164}, {-1.2478912966377111`, 
        0.039475956308399146`}, {-1.2506972658611129`, 
        0.03790356482632364}, {-1.25362288275283, 
        0.03632064685296571}, {-1.2566690548489214`, 
        0.03473041571355542}, {-1.2598366205418015`, 
        0.03313610901103731}, {-1.2631263485645952`, 
        0.031540987279797435`}, {-1.266538937500247, 
        0.029948332629507732`}, {-1.270075015315565, 
        0.02836144737952641}, {-1.2737351389203686`, 
        0.02678365268429606}, {-1.2775197937519045`, 
        0.025218287150184128`}, {-1.2814293933846885`, 
        0.02366870544421342}, {-1.285464279165918, 
        0.022138276895132772`}, {-1.289624719876597, 
        0.02063038408728084}, {-1.2939109114185072`, 
        0.019148421447698342`}, {-1.2983229765271467`, 
        0.01769579382694633}, {-1.3028609645107572`, 
        0.016275915074090402`}, {-1.3075248510155446`, 
        0.014892206606312741`}, {-1.312314537817196, 
        0.013548095973615792`}, {-1.3172298526387862`, 
        0.012247015419083246`}, {-1.322270548995155, 
        0.010992400435165577`}, {-1.327436306063838, 
        0.00978768831645895}, {-1.3327267285826143`, 
        0.008636316709447676}, {-1.3381413467737344`, 
        0.007541722159681663}, {-1.3436796162948779`, 
        0.0065073386568613965`}, {-1.34934091821689, 
        0.005536596178303978}, {-1.3551245590283292`, 
        0.0046329192312645545`}, {-1.3610297706668522`, 
        0.003799725394588215}, {-1.367055710577463, 
        0.003040423860167941}, {-1.3732014617976305`, 
        0.002358413974684651}, {-1.3794660330692792`, 
        0.00175708378210564}, {-1.385848358977654, 
        0.0012398085674178777`}, {-1.3923473001170357`, 
        0.0008099494020726023}, {-1.398961643283296, 
        0.0004708516916175473}, {-1.406144222619559, 
        0.00021031225587999969`}, {-1.413554883601666, 
        0.000050270067591080924`}, {-2.2275264588605035`, 
         0}, {-2.2275264588605035`, 0.}, {-2.226778818785235, 
        0.016562087318832297`}, {-2.2245240237876267`, 
        0.051858217785779606`}, {-2.221401977586004, 
        0.08671801400284965}, {-2.2174344169630595`, 
        0.12111218014518921`}, {-2.2126442129613957`, 
        0.1550122774857072}, {-2.2070553402787363`, 
        0.18839076838343466`}, {-2.20069284502541, 
        0.22122105923695135`}, {-2.193582810877922, 
        0.2534775423446123}, {-2.1857523236644165`, 
        0.2851356366143848}, {-2.177229434419805, 
        0.3161718270672522}, {-2.1680431209502307`, 
        0.34656370307934997`}, {-2.158223247948455, 
        0.3762899953092721}, {-2.1478005257035693`, 
        0.4053306112583223}, {-2.1368064674502505`, 
        0.433666669412881}, {-2.125273345404538, 
        0.46128053191951573`}, {-2.1132341455348063`, 
        0.488155835744978}, {-2.1007225211182936`, 
        0.5142775222748028}, {-2.087772745135142, 
        0.5396318653058545}, {-2.0744196615534736`, 
        0.5642064973898445}, {-2.060698635560539, 
        0.5879904344865842}, {-2.0466455027964265`, 
        0.6109740988875171}, {-2.0322965176482186`, 
        0.633149340371914}, {-2.017688300663814, 
        0.6545094555599938}, {-2.0028577851459275`, 
        0.6750492054291635}, {-1.987842162987986, 
        0.6947648309615369}, {-1.9726814269605326`, 
        0.7136508981032055}, {-1.957450991769296, 
        0.731662322793316}, {-1.9421991235397567`, 
        0.748792495552475}, {-1.9269606024142123`, 
        0.7650523754383158}, {-1.911769627125311, 
        0.780454115453369}, {-1.8966597768986881`, 
        0.7950110398039961}, {-1.8816639741427468`, 
        0.808737619997373}, {-1.8668144479599484`, 
        0.8216494498020146}, {-1.8517349056071764`, 
        0.834092528316528}, {-1.8344565141786922`, 
        0.8476307429841015}, {-1.8170997087010683`, 
        0.8605292060035924}, {-1.799685718636366, 
        0.8727928624663366}, {-1.7822354667372662`, 
        0.8844273199469717}, {-1.7647695491743782`, 
        0.8954388359889434}, {-1.7473082161045403`, 
        0.9058343050101234}, {-1.7298713526966911`, 
        0.915621244642947}, {-1.7124784606314394`, 
        0.9248077815239432}, {-1.6951486400900015`, 
        0.9334026365479858}, {-1.6779005722476972`, 
        0.9414151096030314}, {-1.660752502286706, 
        0.9488550638015343}, {-1.6437222229422959`, 
        0.9557329092251386}, {-1.6268270585962146`, 
        0.9620595861996474}, {-1.6100838499304209`, 
        0.9678465481176384}, {-1.5935089391537998`, 
        0.9731057438264732}, {-1.5771181558139633`, 
        0.9778495995997846}, {-1.5609268032056878`, 
        0.9820910007108642}, {-1.54494964538698, 
        0.9858432726266891}, {-1.5292008948131945`, 
        0.9891201618416232}, {-1.513694200599049, 
        0.9919358163701126}, {-1.4984426374178013`, 
        0.9943047659179616}, {-1.4834586950462574`, 
        0.9962419017520215}, {-1.4687542685636858`, 
        0.997762456288358}, {-1.4543406492121078`, 
        0.9988819824191736}, {-1.4402285159248214`, 0.9996163325989604}, {
        0.19311838528487416`, 1}, {0.20588049050780868`, 
        0.9998371021345642}, {0.2192296636403373, 0.9993215654426753}, {
        0.2334833544817059, 0.998409999760843}, {0.2480336396227507, 
        0.9971058467423422}, {0.26286955423838015`, 0.9953933906899533}, {
        0.2779795250526531, 0.9932572252276954}, {0.2933513791219686, 
        0.9906822741052125}, {0.30897235328337636`, 0.9876538117518396}, {
        0.3248291042608626, 0.9841574835599668}, {0.3409077194218601, 
        0.9801793258775161}, {0.35719372817562994`, 0.9757057856895764}, {
        0.3736721140045674, 0.970723739969473}, {0.3903273271188975, 
        0.9652205146798088}, {0.4071432977246433, 0.959183903404288}, {
        0.4241034498941795, 0.9526021855914221}, {0.4411907160281173, 
        0.9454641443915238}, {0.4583875518967129, 0.937759084068725}, {
        0.47567595224844217`, 0.9294768469700844}, {0.4930374669728525, 
        0.9206078300342161}, {0.5104532178042704, 0.9111430008222366}, {
        0.5279039155524319, 0.9010739130542164}, {0.5453698778455953, 
        0.8903927216347229}, {0.5628310473712049, 0.8790921971514634}, {
        0.5802670105986886, 0.8671657398314587}, {0.5976570169685093, 
        0.8546073929396361}, {0.6149799985311277, 0.8414118556051765}, {
        0.6314182808508729, 0.8282253766914024}, {0.6461766128290161, 
        0.8157424492007895}, {0.6610981587900323, 0.8024535614782687}, {
        0.676151075050036, 0.7883425302944325}, {0.6913028054558849, 
        0.7733942808343234}, {0.7065201174207641, 0.7575948723338161}, {
        0.721769138799335, 0.740931522593583}, {0.7370153955684994, 
        0.7233926313446152}, {0.7522232021019651, 0.7049686061727517}, {
        0.7673224743481131, 0.6856947006839664}, {0.7822566151866801, 
        0.6655952729083485}, {0.7969883169142729, 0.6446732846774187}, {
        0.8114805011649897, 0.622933185417566}, {0.8256963734541855, 
        0.6003808975141803}, {0.8395994769976157, 0.5770237997908648}, {
        0.8531537457436141, 0.5528707091344943}, {0.8663235565571386, 
        0.5279318602988776}, {0.8790737804957698, 0.5022188839217362}, {
        0.8913698331190544, 0.47574478279161564`}, {0.9031777237739482, 
        0.44852390640320844`}, {0.9144641038005427, 0.42057192384137776`}, {
        0.9251963136037343, 0.39190579503593526`}, {0.9353424285380356, 
        0.36254374043093585`}, {0.944871303554305, 0.33250520911390946`}, {
        0.9537526165588203, 0.3018108454520528}, {0.9619569104367979, 
        0.270482454283951}, {0.9694556336941986, 0.23854296471688527`}, {
        0.9762211796734368, 0.2060163925812137}, {0.9822269243004318, 
        0.17292780159468057`}, {0.9874472623223037, 0.1393032632908148}, {
        0.9918576419969158, 0.10516981576682403`}, {0.9954345981974063, 
        0.07055542130756808}, {0.9981557838968255, 0.03548892294331121}, {1., 
        0.}, {0.19311838528487416`, 0}, {0.1874409947124228, 
        0.00003223380273019824}, {0.18176433615552234`, 
        0.00012893105484863916`}, {0.17608914153534122`, 
        0.0002900792886747254}, {0.17072035228968882`, 
        0.0005027722156384899}, {0.1656532713889946, 0.0007618524484453913}, {
        0.16065380121966927`, 0.0010744279966994235`}, {0.15572249501578242`, 
        0.0014389973736303092`}, {0.1508598806371257, 0.001854053520359627}, {
        0.14606646051507272`, 0.0023180841884660125`}, {0.14134271160385464`, 
        0.0028295723230492846`}, {0.13668908533725474`, 
        0.003386996446219851}, {0.13210600759072597`, 0.00398883104093973}, {
        0.12759387864893362`, 0.004633546935141488}, {0.12315307317872416`, 
        0.0053196116860514215`}, {0.11878394020752048`, 
        0.006045489964643271}, {0.11448680310714347`, 0.006809643940148828}, {
        0.11026195958305766`, 0.007610533664551798}, {0.10610968166903861`, 
        0.008446617456991325}, {0.10203021572725847`, 0.009316352288001662}, {
        0.09802378245378514, 0.01021819416351454}, {0.0940905768894895, 
        0.011150598508550835`}, {0.09023076843635428, 
        0.012112020550528296`}, {0.08644450087917692, 0.01310091570211215}, {
        0.08273189241265845, 0.014115739943535523`}, {0.0790930356738685, 
        0.015154950204316786`}, {0.07552799778007638, 0.01621700474430108}, {
        0.07203682037193698, 0.01730036353395334}, {0.06861951966201911, 
        0.018403488633830487`}, {0.06527608648866302, 
        0.019524844573160435`}, {0.06200648637515322, 
        0.020662898727455924`}, {0.05881065959419109, 
        0.021816121695091298`}, {0.055688521237651674`, 
        0.022982987672770593`}, {0.05263996129160721, 0.02416197482981559}, {
        0.04966484471659989, 0.0253515656812026}, {0.046763011533144626`, 
        0.026550247459277147`}, {0.04393427691244225, 0.0277565124840759}, {
        0.04117843127228228, 0.02896885853218551}, {0.038495240378113714`, 
        0.0301857892040683}, {0.035884445449261136`, 0.031405814289785054`}, {
        0.033345763270262736`, 0.032627450133045466`}, {0.030878886307305824`,
         0.033849219993517185`}, {0.02848348282973449, 0.03506965440732461}, {
        0.02615919703660319, 0.036287291545669134`}, {0.023905649188249174`, 
        0.037500677571502695`}, {0.021722435742855702`, 
        0.03870836699418697}, {0.019609129497977183`, 0.03990892302207102}, {
        0.017565279736996415`, 0.04110091791292033}, {0.015590412380483283`, 
        0.04228293332213097}, {0.013684030142423368`, 0.0434535606486626}, {
        0.01184561269128407, 0.04461140137862486}, {0.010074616815884962`, 
        0.04575506742645193}, {0.008370476596038278, 0.0468831814736004}, {
        0.006732603577924528, 0.04799437730470638}, {0.005160386954167458, 
        0.04908730014113797}, {0.003653193748571674, 0.05016060697187968}, {
        0.0022103690054854695`, 0.051212966881686264`}, {0.000831235983750525,
         0.05224306137644338}, {-0.0004849036448006258, 
        0.0532495847056735}, {-0.0017387695923393124`, 
        0.05423124418212578}, {-0.002931102747568361, 0.05518676049838907}}]}, 
     {PointSize[Small], 
      {RGBColor[
       1, 0.5, 0], {PointBox[{0.4090377352025021, 0.9584734063514007}], 
        LineBox[{{0.47526932944174277`, 0.9335255386890181}, {
         0.3428061409632614, 0.9834212740137832}}]}, InsetBox[
        GraphicsBox[
         {Thickness[0.04251700680272109], 
          FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
            3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
            3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
            0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}, {{0, 
            2, 0}, {0, 1, 0}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGDQBmIQbQwCl5UdZoKBsAOMv1ZIhy+9TtRB+dqjYIY9inD+
jmCriP/qEhB1mzUcZoG03RR3SI6948YsoelwsHtfk8lhcYfM/A+tJ000HdoU
2FXPbBGD89+05XYbzRaF80UqJ5WcbRGF6/+y7+PWdDNRuPlg/jQWhzMg0CPm
sNVrg8Wcn8wOHmuOLme4IQrnB729/HHGQVGHJbeWPzZsZnRgAIEFog5P/F4m
/J3/zx7m/tQ0IHj2F8533+p/PJntF5wvs1FsPtODbxh8WPjkTE0otCj+bd8f
0e3PuEHY4T8YMDnA+IXLSzb862eF8/tA9Ad2ON+2xLH2dAwfnH/fNd5xlqEA
PPxhfJj9JqBwKOaD82eAlElyw/ng8F7MAdH/U9QhDew/Doj/E8TgfHA4lok5
+D/xvGQqzAnVJ+YQoxohc24PLyReomUcKu7/uGW8WgrO7wW5s0AWbh84Hnwk
Mfgw94Pt2SYF9x/YnN9ycD44XoMV4Hx3UDxyKML54PhxU0ZVj5Q+Acm1FRw=

            "], {{6.468749999999999, 7.562499999999997}, {3.9046900000000004`,
             7.562499999999997}, {5.19219, 10.7313}, {6.468749999999999, 
            7.562499999999997}}}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4gcR4tsvHtB2KFhesuHfeUYHGN//ieclU2Em
OP8/CNgzOTwB8RO0HRhA4ACzw3rVJ83zdDUdjnTvazJZzOPw91vpgzkf1R1a
FdhVz0wRhfN7I7r9GSfIwflnQKBH2aH604aA7F8aDjNmAoGlusOcRco7/7QD
7b8lXZN4SRNuv77WSuELLFpw/vFdO3rZBBB8MK2A4P94+/qApbMWRN8SbQcW
zi75ZD8tiHt7EXywvAuCr6so/yWnTNNhu0PTo+M7NBzEp17hzEjScDgBsm+C
msMvsLnqDo0sR/sNw1UczGz2Bk07qOZwFuSfP4pwPsy/ML5I5aSSs0ukHKTm
xWmeFlB32BFsFfE/XdTB+wS77WxTDYcHrvGOszYKQNQ3ajoEgML/MhvEnwHa
DqDgmSnJCHc/jA/zH4wP83+zeC1rphuCD4tfAOgM2mM=
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYl7/9VNSbxg6iFROKjn7RNIBxt8RbBXxX13K
wbYyYoXpWUMH9U8qL2d5Sjls1MtbzLgHwd+Axp8+gb/KbDWC732C3Xb2UkOH
GNUImXMymPz/IDDf0CE9DQjYpByiFRw/JvcYOjx0jXecFSjp0O31isUk0NBh
nZAOX7qcuEN/cInK9PMGDhog8zlFIPbrIPhPExdeM1mvD+f7XJwY82+xvsOB
7n1NJsqicP6bttxuI2kxnHyw+/6IOWTkf2g9uUUfEj4t4g5fdt7q+rvVwGFv
fs3bmUuVHNTf8u4z2GkI55dsFf19+h2CDw4PbiMMfvX9H7eMuZXh/A+L1iuc
9VB24HZTLWX6ZQjnL3/hoff/oCGq/CkDVHlDQwc5EKNezeF5lva36baGDiyc
XfLJ5xD8mSBwE8F/FCG+/SKDOpx/4WrYG/1odYf631YF5yQMHTaoPmme16vu
4A8Kj88GcD5Y/V0E/wwIzDFwmNLeGnW5Rh0Sj20GDnUgc06oQdKTBMK9MiB3
yuvB+WB3rtOF87eA4rMGk196eJvrzLtKcD4sPP+8fX3AcjGCDzaPTw/OB4cP
IyK+ju7a0cs2QQ/i7jWSEP3Jeg7Bby9/nKEo4eB/S7omMUjP4QEo/W0Uh/Nh
6Q/GPwvSzyPq8KIYGOHc+pD0rinssOT+Pr45ygZwfsGa7tsZDoZwPix/fdn3
cWv6NER+g+U/AEEMjt0=
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpl5cZqnG0wdeiO6/RknyDnA+Hc0Zdf8/6zg
cKBW1iI9xdRhrZAOX/o6ZYcbQp8czx8zcdigl7eY0UYNol7BxOE/CNzXcJgJ
ApbGDiycXfLJfloOqk+a552VQvD7g0tUpvMj+N1er1hMGI0dfrx9fcDSGcF/
ECG+/aICgn98145eNgEEX19rpfAFFi2HHhDfEMpfoumgBrLPy8ThVfFW0d/Z
6g51v60Kzr0wcXCZ0CyUdkoZzn/TltttNFsOzu8D+V9ADOpfE4cXtY+zz+fw
OjzP0v42XdbYQf2TystZnMxw+8H+tWeC8/2feF4yFUbwC5aXbPh3nhHObxav
Zc10Y4T7HxxOkozw8IHxnyQuvGZij+CngYAa1H0F7A6Fa7pvZ2wwgbpHwIEB
BBxMIeraRODxB+a7STqgxy8AjjHBeA==
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{23.522799501867993`, 15.14319302615193},
         PlotRange->{{0., 23.52}, {0., 
          15.139999999999999`}}], {0.4090377352025021, 0.9584734063514007}, {
        Left, Bottom}]}, 
      {RGBColor[
       0, 0, 1], {PointBox[{-1.0643244012744737`, 0.4448637243236743}], 
        LineBox[{{-1.0254424577295096`, 
         0.4302178201572715}, {-1.1032063448194378`, 0.45950962849007715`}}]},
        InsetBox[
        GraphicsBox[
         {Thickness[0.04800768122899664], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYCJAQEYCbAZofqYyVCDLE6MOcSYTy1zBptf
AGcWAkc=
           "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4ukzgSBS1mEmGAg7wPhrhXT40utEHUQqJ5Wc
dZGC89sV2FXPXBFycF1zdDlDhZxDb0S3P+MHcYh+TSWHs2eAIEfCwRgEipUc
HrjGO866KOHwHwTmK0H1yWDwO208d6VNUobrF4gNuG/UrgyxX0Uczg96e/nj
DEdRVHkWEbh+GB9m/pu23G6j2wj+jmCriP/HRR1ua8qu+d+M4CtfexTMEIPJ
7wP5b4Io3H9gulIUEh5ySg7CIPuWCDqAnH3mjbyD/xPPS6aTueD2NYjXsma6
8WHwYe4Fi9vzwP2z5Nbyx4bObHD+we59TSaPmeH8aNUImXM2jHD+Nq8NFnN+
/rCH8Vn0f3Fd4vliDzMfxofZ3wy2nwHuHrB9zHwOB8D2yDgULi/Z8K+fyaHq
/o9bxtliEPlmRoj/zohC3cMATw8vax9nn9f5bI/Oh6UnsH3HGB36QeG4Qdgh
ABQ+wSxwPliejQPOjwH5r4YLnh5hfJj5YPed54Dzb/DeFkv9xubwZd/Hrenb
EHxIOhDDyQenC2kxiHsms0P0l4k53AelV0MBiHsKpB1MQOlYWBRuH1iftTAG
H+ZejU8qL2d5isD9A5EXh/PdweldAs5XB6k/KQnnQ9KVDJyPnj8BEtyT/A==

           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4ppPGwKyo9QcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZQ/i9VBwYQOMDsIBAbcN/ouLLDke59TSaLeRyq7/+4Zdyt5NCqwK56
ZooonN8b0e3POEEOzj8DAj3KDnc0Zdf8n6zsMGMmEFiqO5ja7A2apgi0/5Z0
TeIlTbj9+lorhS+waMH5x3ft6GUTQPAfRIhvv6iA4P94+/qApbOWw6nDTmsz
7dQcWDi75JP9tBw89tfKWqgj+GD5e6pw/gmwuSoO2x2aHh3foeGgfO1RMMMf
JYj4BDWIu+8oOjSyHO03DFeB+Cda0eEsSPyPIpyP4l8gX6RyUsnZJVIOzhOa
hdJWKTrsCLaK+J8u6hDOKdZufF7J4YFrvOOsjQIOF66GvdGXVnEIAIX/ZTaH
hJAg9QUvVR1AwTNTkhHufhgf5j8YH+b/ZvFa1kw3BB8WvwDgZtcW
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4i3mPw6leOk5iFROKjn7RNIBxt8RbBXxX13K
QaTH6xWLiZ6D+ieVl7M8pRz+fCt9MEcQN//4rh29bB904Xx9rZXCF57oOsSo
Rsick5Fy0EXjz5gJBDd1HdLTgIBNyiHglnRN4iZdh4eu8Y6zAiUdNujlLWa0
0XVYJ6TDly4n7rDVoenRcQsdBw2Q+ZwiEPs/asH59b+tCs55IPjPs7S/TbfV
cjjQva/JRFkUzn/TltttJC2Gkw923x8xBxbOLvlkPy1I+LSIO7Tw+q+fwqrj
sDe/5u3MpUoOL4q3iv7m1oPzW1iO9huWI/jg8NiAya++/+OWMbcynP9h0XqF
sx7KDmtVnzTP60Xwwe6RRfDXg+R1dVDl/+o4yC1/4aFXr+aQkf+h9aSILsTd
5xD8meBwRvAfRYhvv8igDudfuBr2Rj9a3WHqBP4qs9M6DhvA7lB3MLXZGzSt
EcEHqw9B8E2MgeCytsOU9taoyzXqkHhcpu1QB4qHE2qQ9HRKC+7e7aD426EB
589ZpLzzjzuC732C3Xa2KCa/9PA215l3leB8WHhOBtlrg+CDzVuO4IPDZ64W
nJ8QEqS+QFPT4QwIrJGE6P+j4RD89vLHGYoSDq9A8flaw+EBKP1tFIfzYekP
xj8L0s8jCkkPSzUh6V1T2OEJKFwfaMH5NZ82BGRL6cL5sPz1Zd/HrenTEPkN
lv8AQdqXhg==
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4udZ2t+mnzVy6I3o9mecIOcA49/RlF3z/7OC
Q4/XKxaTjUYOa4V0+NLXKTssvr+Pb46wkcMGvbzFjDZqEPW5hg7/QeC+hkN6
GhC0GTiwcHbJJ/tpOXzeEJA9Kx3Bj1Zw/Jgcg+BHiG+/yOBn4PDj7esDls4I
/gMQQwHBP75rRy+bAIKvr7VS+AKLlkMkiF8H5S/RhNg33dDhVfFW0d/Z6g7e
J9htZ5saObhMaBZKO6UM579py+02mi0H5/eB/C8gBvWvocOL2sfZ53N4HbaY
/ziUkmXgoP5J5eUsTma4/WD/2jPB+f5PPC+ZCiP4BctLNvw7zwjnN4vXsma6
McL9PxMEJBnh4QPjbwSFaw+CbwwCxYYQ9xWwO9hXRqww/WsIdY+AwxkQ6DFy
SAOHuwg8/sB8N0kH9PgFAH0XyGM=
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{20.829967621419677`, 15.14319302615193},
         PlotRange->{{0., 20.830000000000002`}, {0., 
          15.139999999999999`}}], {-1.0643244012744737, 0.4448637243236743}, {
        Right, Bottom}]}, 
      {RGBColor[
       1, 0, 0], {PointBox[{0.05653942361887853, 0.022660957016228226`}], 
        LineBox[{{0.029189772924601984`, 0.03296292051220799}, {
         0.08388907431315508, 0.01235899352024846}}]}, InsetBox[
        GraphicsBox[
         {Thickness[0.043516100957354226`], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
            0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
            3}}, {{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}}, {{1,
             4, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
            3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQAWIQ7b7m6HIGCyWHNUI6fOn7pB1g/DMg8EbeQbhyUsnZ
FAWH6vs/bhlXKzp82fdxa3qZtEP54W2uM9cqOqSnAcEzBYc9+TVvZ7oqOdzW
lF3zv1nRQbTH6xWLiAqcP6W9NeqyjCqc//Pt6wOWyuoOLQrsqmdC5B1aeP3X
T3mq4aD+SeXlLE8JOF9mo9h8pgff7NH5JsZA8FndYcmt5Y8ND7M4oPPXgvxT
JwpXj86fCQbCDjGqETLn5kg6wPj/QSBfAc6HhYcIKBxaxB3QwwsAvoaLOQ==

            "], {{7.30469, 10.5672}, {7.30469, 9.796880000000002}, {
            6.876560000000001, 9.004690000000002}, {5.58906, 
            9.004690000000002}, {3.9484399999999997`, 9.004690000000002}, {
            3.9484399999999997`, 11.975000000000001`}, {5.94063, 
            11.975000000000001`}, {7.0734400000000015`, 
            11.975000000000001`}, {7.30469, 11.117199999999997`}, {7.30469, 
            10.5672}}, {{7.612499999999997, 6.9578099999999985`}, {
            7.612499999999997, 6.26406}, {7.239059999999999, 
            5.3734399999999996`}, {5.97344, 5.3734399999999996`}, {
            3.9484399999999997`, 5.3734399999999996`}, {3.9484399999999997`, 
            8.64063}, {6.13906, 8.64063}, {7.426559999999999, 8.64063}, {
            7.612499999999997, 7.453129999999999}, {7.612499999999997, 
            6.9578099999999985`}}}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4gcR4tsvHtByKFhesuHfeUYHGN//ieclU2Em
OP8/CNgzOTwB8RO0HBhA4ACzw3rVJ83zdDUcjnTvazJZzOPw91vpgzkf1Rxa
FdhVz0wRhfN7I7r9GSfIwflnQKBH2aHm04aA7F/qDjNmAoGlusOcRco7/7QD
7b8lXZN4SRNuv77WSuELLFpw/vFdO3rZBBB8MK2A4P94+/qApTNU3xItBxbO
LvlkPy2Ie3sRfLC8C4Kvqyj/JadMw2G7Q9Oj4zs0HCSmXuHMSFJ3OAGyb4Ka
wy+wuWoOjSxH+w3DVRzMbPYGTTuo6nAW5J8/inA+zL8wvkjlpJKzS6QcpObF
aZ4WUHPYEWwV8T9d1MHnBLvtbFN1hweu8Y6zNgpA1DdqOASAwv8yG8SfAVoO
oOCZKckIdz+MD/MfjA/zf7N4LWumG4IPi18AzHbaRw==
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4uKtor9P2xk6iFROKjn7RNIBxt8RbBXxX13K
YfH9fXxzjA0d1D+pvJzlKeUgPvUKZ4YSbv7fb6UP5ggi+Bv18hYz8hg6xKhG
yJyTkXLYgMZPTwMCNkMoLeVwuG15+KlPBg4PXeMdZwVKOnzeEJA9a7uBwzoh
Hb50OXGHLztvdf01NXDQAJnPKeKgq7VS+IKKPpy/BWR+jR6cLzEvTvN0gZ7D
ge59TSbKonD+m7bcbiNpMQdxND5MHuy+P2IOpjZ7g6Y16kHCp0XcIVrB8WOy
jIHD3vyatzOXKjn0B5eoTJc3hPNvS9ckGoUi+ODwKMTkV9//ccuYWxnO/7Bo
vcJZD2WHgjXdtzMSEHxe//VTUjUQ/EKQvIEBqvwMAwe55S889OrVHPwvToz5
t9jAgYWzSz75HII/EwRuIviPIsS3X2RQh/MvXA17ox+t7vAkceE1k3oDhw2q
T5rn9ao7bDH/cSglCsEHq3dG8I1BgNnAYUp7a9TlGnWHGWB79B3qflsVnDuh
5vA8S/vb9L96cPe+ACWw1zpw/nmQvdUIfj1Inwcmv/TwNteZd5XgfFh4Ht+1
o5etAMEHm3cbwZcBxecFPTgf7M4YXYczILBGEqLfQNch+O3ljzMUJRxkQOEo
r+vwAJT+NorD+bD0B+OfBennEXXY6tD06PgNXUh61xR2EO3xesUiog/nXxf6
5Hh+mQGcD8tfX/Z93Jo+DZHfYPkPALXwkeQ=
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4kaWo/2Gz00ceiO6/RknyDnA+Hc0Zdf8/6zg
oPaked7ZUyYOa4V0+NLXKTvYVkasMNU1cdigl7eY0UYNor7d2OE/CNzXgNDz
jRxYOLvkk/20HLq9XrGYNCL4X3be6vpbiuB/3hCQPSvdyOHH29cHLJ0R/AcR
4tsvKiD4x3ft6GUTQPD1tVYKX2CB8qdD+Us0HXpA9m00dnhVvFX0d7a6w5PE
hddM/E0cXCY0C6WdUobz37TldhvNloPz+0D+FxBzUAf719jhRe3j7PM5vA7+
FyfG/Gs2clD/pPJyFicz3H6wP+2Z4Hz/J56XTIUR/ILlJRv+nWeE85vFa1kz
3Rjh/p8JApKM8PCB8b1PsNvOXorgnwGBHmOI+wrYHW4IfXI8L2YCdY+AQxoI
LDOB0G0i8PgD890kHdDjFwBvP9i2
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{22.977603985056042`, 15.14319302615193},
         PlotRange->{{0., 22.979999999999997`}, {0., 
          15.139999999999999`}}], \
{0.05653942361887853, 0.022660957016228226}, {Right, Top}]}}},
    ImageSize->202,
    PlotRange->{{-2.7009882660333235`, 1.4979473117878346`}, {-0.3, 1.3}}], 
   ",", 
   GraphicsBox[{GeometricTransformationBox[GeometricTransformationBox[{
        {GrayLevel[0.75], EdgeForm[None], 
         PolygonBox[{{-3, 0}, {0, 0}, {0, -3}, {1, -3}, {1, 1}, {-3, 1}}]}, 
        {GrayLevel[0], LineBox[{{-3, 0}, {0, 0}, {0, -3}}], 
         LineBox[{{-3, 1}, {1, 1}, {1, -3}}]}}, {{{
        0.019587429669040514`, -0.9998081478958653}, {0.9998081478958653, 
        0.019587429669040514`}}, {0, 0}}], {-1.2267914673932432`, 
      0.0277217768048533}], 
     {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
      PolygonBox[{{-0.002931102747568361, 
        0.05518676049838907}, {-0.0075077211477384, 
        0.09053224433819837}, {-0.013606412660485952`, 
        0.1253351796409147}, {-0.02120120315269523, 
        0.15953289495971165`}, {-0.030263707684347576`, 
        0.19306373142378394`}, {-0.040763166503033424`, 
        0.22586713013002274`}, {-0.05266648405966139, 
        0.2578837183204711}, {-0.06593827100576961, 
        0.28905539424496024`}, {-0.08054088912959365, 
        0.3193254106095894}, {-0.09643449918483407, 
        0.34863845651307224`}, {-0.11357711156289788`, 
        0.3769407377744405}, {-0.1319246397562651, 
        0.4041800555571583}, {-0.15143095655755753`, 
        0.43030588319636326`}, {-0.17204795293586453`, 
        0.45526944113771095`}, {-0.19372559952891225`, 
        0.4790237698981564}, {-0.21641201068675506`, 
        0.5015238009609528}, {-0.2400535109998163, 
        0.522726425519191}, {-0.26459470424132275`, 
        0.5425905609843353}, {-0.28997854465145556`, 
        0.5610772151784293}, {-0.3161464104878934, 
        0.5781495481309521}, {-0.34303817976484235`, 
        0.5937729314036967}, {-0.370592308100146, 
        0.6079150048695116}, {-0.3987459085876401, 
        0.6205457308733012}, {-0.4274348336095711, 
        0.6316374457063071}, {-0.4565937585016293, 
        0.6411649083273959}, {-0.48615626698096903`, 
        0.6491053462678579}, {-0.5160358229611974, 
        0.6554156021434079}, {-0.5461316059131602, 
        0.6600426635877341}, {-0.5763764300476724, 
        0.6629794331345903}, {-0.6067035922391745, 
        0.6642219172844704}, {-0.6370462979339245, 
        0.6637684267295264}, {-0.6673377353194726, 
        0.6616195780275219}, {-0.6975111495100281, 
        0.6577782929908836}, {-0.727499916679408, 
        0.6522497957913859}, {-0.7572246746503857, 
        0.645057960820489}, {-0.7865796945555036, 
        0.63626619093454}, {-0.8154954846739376, 
        0.6258992640285892}, {-0.8439062017278565, 
        0.6139812781607924}, {-0.8717471399538075, 
        0.6005387757685603}, {-0.8989548155992705, 
        0.5856006962499344}, {-0.9254670496080297, 
        0.5691983257620765}, {-0.9512230484058931, 
        0.5513652443018654}, {-0.976163482700509, 
        0.5321372701363265}, {-1.0002305642113472`, 
        0.51155240165329}, {-1.0233681202482943`, 
        0.4896507567052537}, {-1.045521666059788, 
        0.46647450952194436`}, {-1.0666384748739537`, 
        0.4420678252694908}, {-1.0866676455588282`, 
        0.41647679233647555`}, {-1.1055601678304374`, 
        0.389749352429386}, {-1.1232689849402542`, 
        0.36193522856216287`}, {-1.1397490537763817`, 
        0.33308585102662447`}, {-1.1549574023156846`, 
        0.3032542814325403}, {-1.1688531843670402`, 
        0.2724951349080245}, {-1.1813977315488688`, 
        0.24086450055272687`}, {-1.192554602447161, 
        0.208419860238005}, {-1.2022896289033165`, 
        0.17522000584987357`}, {-1.2105709593842584`, 
        0.1413249550720373}, {-1.2173690993904753`, 
        0.10679586580772375`}, {-1.2226569488608843`, 
        0.07169494934034183}, {-1.224595356112935, 
        0.05518676049838907}, {-1.226164284520757, 
        0.05393398196390663}, {-1.227838485878468, 
        0.052637306541543444`}, {-1.2296195873906839`, 
        0.051299594902786044`}, {-1.2315091543658316`, 
        0.04992374603163245}, {-1.2335086894420904`, 
        0.048512696014961686`}, {-1.2356196318356432`, 
        0.04706941681843678}, {-1.2378433566114944`, 
        0.045596915048337586`}, {-1.2401811739771011`, 
        0.04409823069972405}, {-1.2426343285990682`, 
        0.042576435891334995`}, {-1.2452039989431383`, 
        0.04103463358763164}, {-1.2478912966377111`, 
        0.039475956308399146`}, {-1.2506972658611129`, 
        0.03790356482632364}, {-1.25362288275283, 
        0.03632064685296571}, {-1.2566690548489214`, 
        0.03473041571355542}, {-1.2598366205418015`, 
        0.03313610901103731}, {-1.2631263485645952`, 
        0.031540987279797435`}, {-1.266538937500247, 
        0.029948332629507732`}, {-1.270075015315565, 
        0.02836144737952641}, {-1.2737351389203686`, 
        0.02678365268429606}, {-1.2775197937519045`, 
        0.025218287150184128`}, {-1.2814293933846885`, 
        0.02366870544421342}, {-1.285464279165918, 
        0.022138276895132772`}, {-1.289624719876597, 
        0.02063038408728084}, {-1.2939109114185072`, 
        0.019148421447698342`}, {-1.2983229765271467`, 
        0.01769579382694633}, {-1.3028609645107572`, 
        0.016275915074090402`}, {-1.3075248510155446`, 
        0.014892206606312741`}, {-1.312314537817196, 
        0.013548095973615792`}, {-1.3172298526387862`, 
        0.012247015419083246`}, {-1.322270548995155, 
        0.010992400435165577`}, {-1.327436306063838, 
        0.00978768831645895}, {-1.3327267285826143`, 
        0.008636316709447676}, {-1.3381413467737344`, 
        0.007541722159681663}, {-1.3436796162948779`, 
        0.0065073386568613965`}, {-1.34934091821689, 
        0.005536596178303978}, {-1.3551245590283292`, 
        0.0046329192312645545`}, {-1.3610297706668522`, 
        0.003799725394588215}, {-1.367055710577463, 
        0.003040423860167941}, {-1.3732014617976305`, 
        0.002358413974684651}, {-1.3794660330692792`, 
        0.00175708378210564}, {-1.385848358977654, 
        0.0012398085674178777`}, {-1.3923473001170357`, 
        0.0008099494020726023}, {-1.398961643283296, 
        0.0004708516916175473}, {-1.406144222619559, 
        0.00021031225587999969`}, {-1.413554883601666, 
        0.000050270067591080924`}, {-2.2275264588605035`, 
         0}, {-2.2275264588605035`, 0.}, {-2.226778818785235, 
        0.016562087318832297`}, {-2.2245240237876267`, 
        0.051858217785779606`}, {-2.221401977586004, 
        0.08671801400284965}, {-2.2174344169630595`, 
        0.12111218014518921`}, {-2.2126442129613957`, 
        0.1550122774857072}, {-2.2070553402787363`, 
        0.18839076838343466`}, {-2.20069284502541, 
        0.22122105923695135`}, {-2.193582810877922, 
        0.2534775423446123}, {-2.1857523236644165`, 
        0.2851356366143848}, {-2.177229434419805, 
        0.3161718270672522}, {-2.1680431209502307`, 
        0.34656370307934997`}, {-2.158223247948455, 
        0.3762899953092721}, {-2.1478005257035693`, 
        0.4053306112583223}, {-2.1368064674502505`, 
        0.433666669412881}, {-2.125273345404538, 
        0.46128053191951573`}, {-2.1132341455348063`, 
        0.488155835744978}, {-2.1007225211182936`, 
        0.5142775222748028}, {-2.087772745135142, 
        0.5396318653058545}, {-2.0744196615534736`, 
        0.5642064973898445}, {-2.060698635560539, 
        0.5879904344865842}, {-2.0466455027964265`, 
        0.6109740988875171}, {-2.0322965176482186`, 
        0.633149340371914}, {-2.017688300663814, 
        0.6545094555599938}, {-2.0028577851459275`, 
        0.6750492054291635}, {-1.987842162987986, 
        0.6947648309615369}, {-1.9726814269605326`, 
        0.7136508981032055}, {-1.957450991769296, 
        0.731662322793316}, {-1.9421991235397567`, 
        0.748792495552475}, {-1.9269606024142123`, 
        0.7650523754383158}, {-1.911769627125311, 
        0.780454115453369}, {-1.8966597768986881`, 
        0.7950110398039961}, {-1.8816639741427468`, 
        0.808737619997373}, {-1.8668144479599484`, 
        0.8216494498020146}, {-1.8517349056071764`, 
        0.834092528316528}, {-1.8344565141786922`, 
        0.8476307429841015}, {-1.8170997087010683`, 
        0.8605292060035924}, {-1.799685718636366, 
        0.8727928624663366}, {-1.7822354667372662`, 
        0.8844273199469717}, {-1.7647695491743782`, 
        0.8954388359889434}, {-1.7473082161045403`, 
        0.9058343050101234}, {-1.7298713526966911`, 
        0.915621244642947}, {-1.7124784606314394`, 
        0.9248077815239432}, {-1.6951486400900015`, 
        0.9334026365479858}, {-1.6779005722476972`, 
        0.9414151096030314}, {-1.660752502286706, 
        0.9488550638015343}, {-1.6437222229422959`, 
        0.9557329092251386}, {-1.6268270585962146`, 
        0.9620595861996474}, {-1.6100838499304209`, 
        0.9678465481176384}, {-1.5935089391537998`, 
        0.9731057438264732}, {-1.5771181558139633`, 
        0.9778495995997846}, {-1.5609268032056878`, 
        0.9820910007108642}, {-1.54494964538698, 
        0.9858432726266891}, {-1.5292008948131945`, 
        0.9891201618416232}, {-1.513694200599049, 
        0.9919358163701126}, {-1.4984426374178013`, 
        0.9943047659179616}, {-1.4834586950462574`, 
        0.9962419017520215}, {-1.4687542685636858`, 
        0.997762456288358}, {-1.4543406492121078`, 
        0.9988819824191736}, {-1.4402285159248214`, 0.9996163325989604}, {
        0.19311838528487416`, 1}, {0.20588049050780868`, 
        0.9998371021345642}, {0.2192296636403373, 0.9993215654426753}, {
        0.2334833544817059, 0.998409999760843}, {0.2480336396227507, 
        0.9971058467423422}, {0.26286955423838015`, 0.9953933906899533}, {
        0.2779795250526531, 0.9932572252276954}, {0.2933513791219686, 
        0.9906822741052125}, {0.30897235328337636`, 0.9876538117518396}, {
        0.3248291042608626, 0.9841574835599668}, {0.3409077194218601, 
        0.9801793258775161}, {0.35719372817562994`, 0.9757057856895764}, {
        0.3736721140045674, 0.970723739969473}, {0.3903273271188975, 
        0.9652205146798088}, {0.4071432977246433, 0.959183903404288}, {
        0.4241034498941795, 0.9526021855914221}, {0.4411907160281173, 
        0.9454641443915238}, {0.4583875518967129, 0.937759084068725}, {
        0.47567595224844217`, 0.9294768469700844}, {0.4930374669728525, 
        0.9206078300342161}, {0.5104532178042704, 0.9111430008222366}, {
        0.5279039155524319, 0.9010739130542164}, {0.5453698778455953, 
        0.8903927216347229}, {0.5628310473712049, 0.8790921971514634}, {
        0.5802670105986886, 0.8671657398314587}, {0.5976570169685093, 
        0.8546073929396361}, {0.6149799985311277, 0.8414118556051765}, {
        0.6314182808508729, 0.8282253766914024}, {0.6461766128290161, 
        0.8157424492007895}, {0.6610981587900323, 0.8024535614782687}, {
        0.676151075050036, 0.7883425302944325}, {0.6913028054558849, 
        0.7733942808343234}, {0.7065201174207641, 0.7575948723338161}, {
        0.721769138799335, 0.740931522593583}, {0.7370153955684994, 
        0.7233926313446152}, {0.7522232021019651, 0.7049686061727517}, {
        0.7673224743481131, 0.6856947006839664}, {0.7822566151866801, 
        0.6655952729083485}, {0.7969883169142729, 0.6446732846774187}, {
        0.8114805011649897, 0.622933185417566}, {0.8256963734541855, 
        0.6003808975141803}, {0.8395994769976157, 0.5770237997908648}, {
        0.8531537457436141, 0.5528707091344943}, {0.8663235565571386, 
        0.5279318602988776}, {0.8790737804957698, 0.5022188839217362}, {
        0.8913698331190544, 0.47574478279161564`}, {0.9031777237739482, 
        0.44852390640320844`}, {0.9144641038005427, 0.42057192384137776`}, {
        0.9251963136037343, 0.39190579503593526`}, {0.9353424285380356, 
        0.36254374043093585`}, {0.944871303554305, 0.33250520911390946`}, {
        0.9537526165588203, 0.3018108454520528}, {0.9619569104367979, 
        0.270482454283951}, {0.9694556336941986, 0.23854296471688527`}, {
        0.9762211796734368, 0.2060163925812137}, {0.9822269243004318, 
        0.17292780159468057`}, {0.9874472623223037, 0.1393032632908148}, {
        0.9918576419969158, 0.10516981576682403`}, {0.9954345981974063, 
        0.07055542130756808}, {0.9981557838968255, 0.03548892294331121}, {1., 
        0.}, {0.19311838528487416`, 0}, {0.1874409947124228, 
        0.00003223380273019824}, {0.18176433615552234`, 
        0.00012893105484863916`}, {0.17608914153534122`, 
        0.0002900792886747254}, {0.17072035228968882`, 
        0.0005027722156384899}, {0.1656532713889946, 0.0007618524484453913}, {
        0.16065380121966927`, 0.0010744279966994235`}, {0.15572249501578242`, 
        0.0014389973736303092`}, {0.1508598806371257, 0.001854053520359627}, {
        0.14606646051507272`, 0.0023180841884660125`}, {0.14134271160385464`, 
        0.0028295723230492846`}, {0.13668908533725474`, 
        0.003386996446219851}, {0.13210600759072597`, 0.00398883104093973}, {
        0.12759387864893362`, 0.004633546935141488}, {0.12315307317872416`, 
        0.0053196116860514215`}, {0.11878394020752048`, 
        0.006045489964643271}, {0.11448680310714347`, 0.006809643940148828}, {
        0.11026195958305766`, 0.007610533664551798}, {0.10610968166903861`, 
        0.008446617456991325}, {0.10203021572725847`, 0.009316352288001662}, {
        0.09802378245378514, 0.01021819416351454}, {0.0940905768894895, 
        0.011150598508550835`}, {0.09023076843635428, 
        0.012112020550528296`}, {0.08644450087917692, 0.01310091570211215}, {
        0.08273189241265845, 0.014115739943535523`}, {0.0790930356738685, 
        0.015154950204316786`}, {0.07552799778007638, 0.01621700474430108}, {
        0.07203682037193698, 0.01730036353395334}, {0.06861951966201911, 
        0.018403488633830487`}, {0.06527608648866302, 
        0.019524844573160435`}, {0.06200648637515322, 
        0.020662898727455924`}, {0.05881065959419109, 
        0.021816121695091298`}, {0.055688521237651674`, 
        0.022982987672770593`}, {0.05263996129160721, 0.02416197482981559}, {
        0.04966484471659989, 0.0253515656812026}, {0.046763011533144626`, 
        0.026550247459277147`}, {0.04393427691244225, 0.0277565124840759}, {
        0.04117843127228228, 0.02896885853218551}, {0.038495240378113714`, 
        0.0301857892040683}, {0.035884445449261136`, 0.031405814289785054`}, {
        0.033345763270262736`, 0.032627450133045466`}, {0.030878886307305824`,
         0.033849219993517185`}, {0.02848348282973449, 0.03506965440732461}, {
        0.02615919703660319, 0.036287291545669134`}, {0.023905649188249174`, 
        0.037500677571502695`}, {0.021722435742855702`, 
        0.03870836699418697}, {0.019609129497977183`, 0.03990892302207102}, {
        0.017565279736996415`, 0.04110091791292033}, {0.015590412380483283`, 
        0.04228293332213097}, {0.013684030142423368`, 0.0434535606486626}, {
        0.01184561269128407, 0.04461140137862486}, {0.010074616815884962`, 
        0.04575506742645193}, {0.008370476596038278, 0.0468831814736004}, {
        0.006732603577924528, 0.04799437730470638}, {0.005160386954167458, 
        0.04908730014113797}, {0.003653193748571674, 0.05016060697187968}, {
        0.0022103690054854695`, 0.051212966881686264`}, {0.000831235983750525,
         0.05224306137644338}, {-0.0004849036448006258, 
        0.0532495847056735}, {-0.0017387695923393124`, 
        0.05423124418212578}, {-0.002931102747568361, 0.05518676049838907}}]}, 
     {PointSize[Small], 
      {RGBColor[
       1, 0.5, 0], {PointBox[{0.20291210011939442`, 0.9999040739479327}], 
        LineBox[{{0.2529025075141877, 0.9989247024644806}, {
         0.15292169272460115`, 1.0008834454313846`}}]}, InsetBox[
        GraphicsBox[
         {Thickness[0.04251700680272109], 
          FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
            3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
            3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
            0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}, {{0, 
            2, 0}, {0, 1, 0}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGDQBmIQbQwCl5UdZoKBsAOMv1ZIhy+9TtRB+dqjYIY9inD+
jmCriP/qEhB1mzUcZoG03RR3SI6948YsoelwsHtfk8lhcYfM/A+tJ000HdoU
2FXPbBGD89+05XYbzRaF80UqJ5WcbRGF6/+y7+PWdDNRuPlg/jQWhzMg0CPm
sNVrg8Wcn8wOHmuOLme4IQrnB729/HHGQVGHJbeWPzZsZnRgAIEFog5P/F4m
/J3/zx7m/tQ0IHj2F8533+p/PJntF5wvs1FsPtODbxh8WPjkTE0otCj+bd8f
0e3PuEHY4T8YMDnA+IXLSzb862eF8/tA9Ad2ON+2xLH2dAwfnH/fNd5xlqEA
PPxhfJj9JqBwKOaD82eAlElyw/ng8F7MAdH/U9QhDew/Doj/E8TgfHA4lok5
+D/xvGQqzAnVJ+YQoxohc24PLyReomUcKu7/uGW8WgrO7wW5s0AWbh84Hnwk
Mfgw94Pt2SYF9x/YnN9ycD44XoMV4Hx3UDxyKML54PhxU0ZVj5Q+Acm1FRw=

            "], {{6.468749999999999, 7.562499999999997}, {3.9046900000000004`,
             7.562499999999997}, {5.19219, 10.7313}, {6.468749999999999, 
            7.562499999999997}}}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4gcR4tsvHtB2KFhesuHfeUYHGN//ieclU2Em
OP8/CNgzOTwB8RO0HRhA4ACzw3rVJ83zdDUdjnTvazJZzOPw91vpgzkf1R1a
FdhVz0wRhfN7I7r9GSfIwflnQKBH2aH604aA7F8aDjNmAoGlusOcRco7/7QD
7b8lXZN4SRNuv77WSuELLFpw/vFdO3rZBBB8MK2A4P94+/qApbMWRN8SbQcW
zi75ZD8tiHt7EXywvAuCr6so/yWnTNNhu0PTo+M7NBzEp17hzEjScDgBsm+C
msMvsLnqDo0sR/sNw1UczGz2Bk07qOZwFuSfP4pwPsy/ML5I5aSSs0ukHKTm
xWmeFlB32BFsFfE/XdTB+wS77WxTDYcHrvGOszYKQNQ3ajoEgML/MhvEnwHa
DqDgmSnJCHc/jA/zH4wP83+zeC1rphuCD4tfAOgM2mM=
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYl7/9VNSbxg6iFROKjn7RNIBxt8RbBXxX13K
wbYyYoXpWUMH9U8qL2d5Sjls1MtbzLgHwd+Axp8+gb/KbDWC732C3Xb2UkOH
GNUImXMymPz/IDDf0CE9DQjYpByiFRw/JvcYOjx0jXecFSjp0O31isUk0NBh
nZAOX7qcuEN/cInK9PMGDhog8zlFIPbrIPhPExdeM1mvD+f7XJwY82+xvsOB
7n1NJsqicP6bttxuI2kxnHyw+/6IOWTkf2g9uUUfEj4t4g5fdt7q+rvVwGFv
fs3bmUuVHNTf8u4z2GkI55dsFf19+h2CDw4PbiMMfvX9H7eMuZXh/A+L1iuc
9VB24HZTLWX6ZQjnL3/hoff/oCGq/CkDVHlDQwc5EKNezeF5lva36baGDiyc
XfLJ5xD8mSBwE8F/FCG+/SKDOpx/4WrYG/1odYf631YF5yQMHTaoPmme16vu
4A8Kj88GcD5Y/V0E/wwIzDFwmNLeGnW5Rh0Sj20GDnUgc06oQdKTBMK9MiB3
yuvB+WB3rtOF87eA4rMGk196eJvrzLtKcD4sPP+8fX3AcjGCDzaPTw/OB4cP
IyK+ju7a0cs2QQ/i7jWSEP3Jeg7Bby9/nKEo4eB/S7omMUjP4QEo/W0Uh/Nh
6Q/GPwvSzyPq8KIYGOHc+pD0rinssOT+Pr45ygZwfsGa7tsZDoZwPix/fdn3
cWv6NER+g+U/AEEMjt0=
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpl5cZqnG0wdeiO6/RknyDnA+Hc0Zdf8/6zg
cKBW1iI9xdRhrZAOX/o6ZYcbQp8czx8zcdigl7eY0UYNol7BxOE/CNzXcJgJ
ApbGDiycXfLJfloOqk+a552VQvD7g0tUpvMj+N1er1hMGI0dfrx9fcDSGcF/
ECG+/aICgn98145eNgEEX19rpfAFFi2HHhDfEMpfoumgBrLPy8ThVfFW0d/Z
6g51v60Kzr0wcXCZ0CyUdkoZzn/TltttNFsOzu8D+V9ADOpfE4cXtY+zz+fw
OjzP0v42XdbYQf2TystZnMxw+8H+tWeC8/2feF4yFUbwC5aXbPh3nhHObxav
Zc10Y4T7HxxOkozw8IHxnyQuvGZij+CngYAa1H0F7A6Fa7pvZ2wwgbpHwIEB
BBxMIeraRODxB+a7STqgxy8AjjHBeA==
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{23.522799501867993`, 15.14319302615193},
         PlotRange->{{0., 23.52}, {0., 
          15.139999999999999`}}], {0.20291210011939442, 0.9999040739479327}, {
        Center, Bottom}]}, {}, 
      {RGBColor[
       1, 0, 0], {PointBox[{0.18332467045035392`, 0.00009592605206736737}], 
        LineBox[{{0.13333426305556065`, 0.0010752975355193932`}, {
         0.23331507784514718`, -0.0008834454313846583}}]}, InsetBox[
        GraphicsBox[
         {Thickness[0.043516100957354226`], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
            0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
            3}}, {{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}}, {{1,
             4, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
            3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQAWIQ7b7m6HIGCyWHNUI6fOn7pB1g/DMg8EbeQbhyUsnZ
FAWH6vs/bhlXKzp82fdxa3qZtEP54W2uM9cqOqSnAcEzBYc9+TVvZ7oqOdzW
lF3zv1nRQbTH6xWLiAqcP6W9NeqyjCqc//Pt6wOWyuoOLQrsqmdC5B1aeP3X
T3mq4aD+SeXlLE8JOF9mo9h8pgff7NH5JsZA8FndYcmt5Y8ND7M4oPPXgvxT
JwpXj86fCQbCDjGqETLn5kg6wPj/QSBfAc6HhYcIKBxaxB3QwwsAvoaLOQ==

            "], {{7.30469, 10.5672}, {7.30469, 9.796880000000002}, {
            6.876560000000001, 9.004690000000002}, {5.58906, 
            9.004690000000002}, {3.9484399999999997`, 9.004690000000002}, {
            3.9484399999999997`, 11.975000000000001`}, {5.94063, 
            11.975000000000001`}, {7.0734400000000015`, 
            11.975000000000001`}, {7.30469, 11.117199999999997`}, {7.30469, 
            10.5672}}, {{7.612499999999997, 6.9578099999999985`}, {
            7.612499999999997, 6.26406}, {7.239059999999999, 
            5.3734399999999996`}, {5.97344, 5.3734399999999996`}, {
            3.9484399999999997`, 5.3734399999999996`}, {3.9484399999999997`, 
            8.64063}, {6.13906, 8.64063}, {7.426559999999999, 8.64063}, {
            7.612499999999997, 7.453129999999999}, {7.612499999999997, 
            6.9578099999999985`}}}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4gcR4tsvHtByKFhesuHfeUYHGN//ieclU2Em
OP8/CNgzOTwB8RO0HBhA4ACzw3rVJ83zdDUcjnTvazJZzOPw91vpgzkf1Rxa
FdhVz0wRhfN7I7r9GSfIwflnQKBH2aHm04aA7F/qDjNmAoGlusOcRco7/7QD
7b8lXZN4SRNuv77WSuELLFpw/vFdO3rZBBB8MK2A4P94+/qApTNU3xItBxbO
LvlkPy2Ie3sRfLC8C4Kvqyj/JadMw2G7Q9Oj4zs0HCSmXuHMSFJ3OAGyb4Ka
wy+wuWoOjSxH+w3DVRzMbPYGTTuo6nAW5J8/inA+zL8wvkjlpJKzS6QcpObF
aZ4WUHPYEWwV8T9d1MHnBLvtbFN1hweu8Y6zNgpA1DdqOASAwv8yG8SfAVoO
oOCZKckIdz+MD/MfjA/zf7N4LWumG4IPi18AzHbaRw==
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4uKtor9P2xk6iFROKjn7RNIBxt8RbBXxX13K
YfH9fXxzjA0d1D+pvJzlKeUgPvUKZ4YSbv7fb6UP5ggi+Bv18hYz8hg6xKhG
yJyTkXLYgMZPTwMCNkMoLeVwuG15+KlPBg4PXeMdZwVKOnzeEJA9a7uBwzoh
Hb50OXGHLztvdf01NXDQAJnPKeKgq7VS+IKKPpy/BWR+jR6cLzEvTvN0gZ7D
ge59TSbKonD+m7bcbiNpMQdxND5MHuy+P2IOpjZ7g6Y16kHCp0XcIVrB8WOy
jIHD3vyatzOXKjn0B5eoTJc3hPNvS9ckGoUi+ODwKMTkV9//ccuYWxnO/7Bo
vcJZD2WHgjXdtzMSEHxe//VTUjUQ/EKQvIEBqvwMAwe55S889OrVHPwvToz5
t9jAgYWzSz75HII/EwRuIviPIsS3X2RQh/MvXA17ox+t7vAkceE1k3oDhw2q
T5rn9ao7bDH/cSglCsEHq3dG8I1BgNnAYUp7a9TlGnWHGWB79B3qflsVnDuh
5vA8S/vb9L96cPe+ACWw1zpw/nmQvdUIfj1Inwcmv/TwNteZd5XgfFh4Ht+1
o5etAMEHm3cbwZcBxecFPTgf7M4YXYczILBGEqLfQNch+O3ljzMUJRxkQOEo
r+vwAJT+NorD+bD0B+OfBennEXXY6tD06PgNXUh61xR2EO3xesUiog/nXxf6
5Hh+mQGcD8tfX/Z93Jo+DZHfYPkPALXwkeQ=
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4kaWo/2Gz00ceiO6/RknyDnA+Hc0Zdf8/6zg
oPaked7ZUyYOa4V0+NLXKTvYVkasMNU1cdigl7eY0UYNor7d2OE/CNzXgNDz
jRxYOLvkk/20HLq9XrGYNCL4X3be6vpbiuB/3hCQPSvdyOHH29cHLJ0R/AcR
4tsvKiD4x3ft6GUTQPD1tVYKX2CB8qdD+Us0HXpA9m00dnhVvFX0d7a6w5PE
hddM/E0cXCY0C6WdUobz37TldhvNloPz+0D+FxBzUAf719jhRe3j7PM5vA7+
FyfG/Gs2clD/pPJyFicz3H6wP+2Z4Hz/J56XTIUR/ILlJRv+nWeE85vFa1kz
3Rjh/p8JApKM8PCB8b1PsNvOXorgnwGBHmOI+wrYHW4IfXI8L2YCdY+AQxoI
LDOB0G0i8PgD890kHdDjFwBvP9i2
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{22.977603985056042`, 15.14319302615193},
         PlotRange->{{0., 22.979999999999997`}, {0., 
          15.139999999999999`}}], \
{0.18332467045035392, 0.00009592605206736737}, {Center, Top}]}}},
    ImageSize->202,
    PlotRange->{{-2.7009882660333235`, 1.4979473117878346`}, {-0.3, 1.3}}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.93898452320046*^9, 3.938984525991939*^9}, {
   3.938984690259716*^9, 3.9389847157030783`*^9}, {3.938984808054249*^9, 
   3.938984814202746*^9}, {3.9389894407722807`*^9, 3.938989487894945*^9}, {
   3.938989562352709*^9, 3.938989620190114*^9}, 3.9389896509912148`*^9, {
   3.938989687557371*^9, 3.9389897069815598`*^9}, {3.938989748786065*^9, 
   3.9389897942716627`*^9}, 3.938990023694504*^9, {3.938990113783964*^9, 
   3.9389902448603983`*^9}, {3.9389903373659153`*^9, 3.938990393944421*^9}, 
   3.9389904626692944`*^9, 3.938990679112343*^9, {3.938990832554646*^9, 
   3.938990845004051*^9}, {3.93899099538512*^9, 3.938990999727914*^9}, 
   3.938991057434071*^9, 3.939022644726111*^9, 3.939022688612413*^9, {
   3.9390228151352787`*^9, 3.939022822097444*^9}, 3.9390228556572723`*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"799b7181-f896-4a5d-8650-e3e27dbe739a"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"save", "[", "romikODERight1", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"save", "[", "romikODERight2", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"save", "[", "romikODERight3", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"save", "[", "romikODERight4", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"save", "[", "romikODERight5", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.938990482575618*^9, 3.938990494283176*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"e73940a1-01b5-4630-a196-b50b3bb4e1fa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gerverPlotRange", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1.587225036603072`"}], "-", "0.5`"}], ",", 
        RowBox[{"1.6117105412180863`", "+", "0.5`"}]}], "}"}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"MS`GerverxNumerical", "[", 
         FractionBox["\[Pi]", "2"], "]"}], "\[LeftDoubleBracket]", "1", 
        "\[RightDoubleBracket]"}], "/", "2"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.3"}], ",", "1.3"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"romikODELeft", "[", "t_", "]"}], ":=", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"transHallway", "[", 
       RowBox[{
        RowBox[{"MS`GerverxNumerical", "[", "t", "]"}], ",", "t", ",", "3"}], 
       "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"MS`GerverSofa", "/.", 
       RowBox[{
        RowBox[{"AbsoluteThickness", "[", "_", "]"}], "->", 
        RowBox[{"Sequence", "[", "]"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"PointSize", "[", "Small", "]"}], ",", "\[IndentingNewLine]", 
        
        RowBox[{"{", 
         RowBox[{"Orange", ",", 
          RowBox[{"pointWithDerivative", "[", 
           RowBox[{"MS`GerverCNumerical", ",", "t", ",", "0.1"}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"Inset", "[", 
           RowBox[{
            RowBox[{"MaTeX", "[", "\"\<\\\\mathbf{C}(t)\>\"", "]"}], ",", 
            RowBox[{"MS`GerverCNumerical", "[", "t", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"t", "<", 
                 RowBox[{"Pi", "/", "10"}]}], ",", "Center", ",", "Right"}], 
               "]"}], ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"t", ">", 
                 RowBox[{"4", 
                  RowBox[{"Pi", "/", "10"}]}]}], ",", "Center", ",", 
                "Bottom"}], "]"}]}], "}"}]}], "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"ps", "<=", "t", "<=", 
           RowBox[{
            RowBox[{"Pi", "/", "2"}], "-", "ps"}]}], ",", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{"Blue", ",", 
            RowBox[{"pointWithDerivative", "[", 
             RowBox[{"MS`GerverxNumerical", ",", "t", ",", "0.1", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Cos", "[", "t", "]"}], ",", 
                RowBox[{"Sin", "[", "t", "]"}]}], "}"}]}], "]"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"Inset", "[", 
             RowBox[{
              RowBox[{"MaTeX", "[", "\"\<\\\\mathbf{x}(t)\>\"", "]"}], ",", 
              RowBox[{"MS`GerverxNumerical", "[", "t", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"t", "<", 
                   RowBox[{"Pi", "/", "4"}]}], ",", "Left", ",", "Right"}], 
                 "]"}], ",", "Bottom"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "}"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"0", "<=", "t", "<=", "th"}], ",", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{"Red", ",", 
            RowBox[{"pointWithDerivative", "[", 
             RowBox[{"MS`GerverDNumerical", ",", "t", ",", "0.1"}], "]"}], 
            ",", "\[IndentingNewLine]", 
            RowBox[{"Inset", "[", 
             RowBox[{
              RowBox[{"MaTeX", "[", "\"\<\\\\mathbf{D}(t)\>\"", "]"}], ",", 
              RowBox[{"MS`GerverDNumerical", "[", "t", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"t", "<", 
                   RowBox[{"Pi", "/", "10"}]}], ",", "Center", ",", "Left"}], 
                 "]"}], ",", "Top"}], "}"}]}], "]"}]}], "\[IndentingNewLine]",
            "}"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], ","}], "\[IndentingNewLine]", "}"}]}], 
     "\[IndentingNewLine]", "}"}], ",", 
    RowBox[{"PlotRange", "->", "gerverPlotRange"}], ",", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"width", "/", "2"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.938984385511519*^9, 3.938984426173543*^9}, {
   3.938984503991943*^9, 3.938984542889379*^9}, {3.9389846872798767`*^9, 
   3.938984713759095*^9}, {3.9389894269561863`*^9, 3.9389894368939953`*^9}, {
   3.938989485405643*^9, 3.938989567283821*^9}, {3.938989604511191*^9, 
   3.938989611011465*^9}, {3.938989682529765*^9, 3.9389896830693817`*^9}, {
   3.938989758886526*^9, 3.9389897640442743`*^9}, {3.9389901292328777`*^9, 
   3.938990242690708*^9}, {3.938990332134336*^9, 3.938990375996999*^9}, {
   3.938990519252185*^9, 3.938990540893409*^9}, {3.938990618554124*^9, 
   3.938990652211548*^9}, {3.938990698282752*^9, 3.938990738169054*^9}, 
   3.9389908818838787`*^9, {3.9389910760474*^9, 3.938991076161683*^9}, {
   3.9390228737131243`*^9, 3.9390228738128242`*^9}, {3.939022914714512*^9, 
   3.939022921737574*^9}, {3.939022960938839*^9, 3.939022976208571*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"70989088-cc38-4189-b655-57592da74c08"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "leftSymbols", ",", "romikODELeft1", ",", "romikODELeft2", ",", 
    "romikODELeft3", ",", "romikODELeft4", ",", "romikODELeft5"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"leftSymbols", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<romikODELeft\>\"", "<>", 
       RowBox[{"ToString", "[", "i", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "5"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Evaluate", "[", "leftSymbols", "]"}], "=", 
  RowBox[{"romikODELeft", "/@", "angles"}]}]}], "Input",
 CellChangeTimes->{{3.938984519095414*^9, 3.938984525619946*^9}, {
   3.938989443040236*^9, 3.938989447232101*^9}, {3.9389895863396378`*^9, 
   3.9389895867657833`*^9}, 3.938989619878379*^9, {3.938989686528536*^9, 
   3.938989706554891*^9}, {3.9389897816726513`*^9, 3.938989806299419*^9}, {
   3.9389898403463306`*^9, 3.938989855027666*^9}, {3.938989913130892*^9, 
   3.938989914906102*^9}, {3.938990020443404*^9, 3.938990023140181*^9}, {
   3.938990457617293*^9, 3.9389904621601257`*^9}, {3.9389905672180977`*^9, 
   3.9389905807500057`*^9}, {3.938990815839364*^9, 3.938990821302191*^9}, {
   3.938990949180119*^9, 3.938990950507782*^9}, {3.9389910189116488`*^9, 
   3.938991027938942*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"a91866dd-ff9b-4045-9fec-b0dd77a1177b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{GeometricTransformationBox[GeometricTransformationBox[{
        {GrayLevel[0.75], EdgeForm[None], 
         PolygonBox[{{-3, 0}, {0, 0}, {0, -3}, {1, -3}, {1, 1}, {-3, 1}}]}, 
        {GrayLevel[0], LineBox[{{-3, 0}, {0, 0}, {0, -3}}], 
         LineBox[{{-3, 1}, {1, 1}, {1, -3}}]}}, {{{
        0.9998081478958653, -0.019587429669040514`}, {0.019587429669040514`, 
        0.9998081478958653}}, {0, 0}}], {-0.0007349914672601523, 
      0.0277217768048533}], 
     {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
      PolygonBox[{{-0.002931102747568361, 
        0.05518676049838907}, {-0.0075077211477384, 
        0.09053224433819837}, {-0.013606412660485952`, 
        0.1253351796409147}, {-0.02120120315269523, 
        0.15953289495971165`}, {-0.030263707684347576`, 
        0.19306373142378394`}, {-0.040763166503033424`, 
        0.22586713013002274`}, {-0.05266648405966139, 
        0.2578837183204711}, {-0.06593827100576961, 
        0.28905539424496024`}, {-0.08054088912959365, 
        0.3193254106095894}, {-0.09643449918483407, 
        0.34863845651307224`}, {-0.11357711156289788`, 
        0.3769407377744405}, {-0.1319246397562651, 
        0.4041800555571583}, {-0.15143095655755753`, 
        0.43030588319636326`}, {-0.17204795293586453`, 
        0.45526944113771095`}, {-0.19372559952891225`, 
        0.4790237698981564}, {-0.21641201068675506`, 
        0.5015238009609528}, {-0.2400535109998163, 
        0.522726425519191}, {-0.26459470424132275`, 
        0.5425905609843353}, {-0.28997854465145556`, 
        0.5610772151784293}, {-0.3161464104878934, 
        0.5781495481309521}, {-0.34303817976484235`, 
        0.5937729314036967}, {-0.370592308100146, 
        0.6079150048695116}, {-0.3987459085876401, 
        0.6205457308733012}, {-0.4274348336095711, 
        0.6316374457063071}, {-0.4565937585016293, 
        0.6411649083273959}, {-0.48615626698096903`, 
        0.6491053462678579}, {-0.5160358229611974, 
        0.6554156021434079}, {-0.5461316059131602, 
        0.6600426635877341}, {-0.5763764300476724, 
        0.6629794331345903}, {-0.6067035922391745, 
        0.6642219172844704}, {-0.6370462979339245, 
        0.6637684267295264}, {-0.6673377353194726, 
        0.6616195780275219}, {-0.6975111495100281, 
        0.6577782929908836}, {-0.727499916679408, 
        0.6522497957913859}, {-0.7572246746503857, 
        0.645057960820489}, {-0.7865796945555036, 
        0.63626619093454}, {-0.8154954846739376, 
        0.6258992640285892}, {-0.8439062017278565, 
        0.6139812781607924}, {-0.8717471399538075, 
        0.6005387757685603}, {-0.8989548155992705, 
        0.5856006962499344}, {-0.9254670496080297, 
        0.5691983257620765}, {-0.9512230484058931, 
        0.5513652443018654}, {-0.976163482700509, 
        0.5321372701363265}, {-1.0002305642113472`, 
        0.51155240165329}, {-1.0233681202482943`, 
        0.4896507567052537}, {-1.045521666059788, 
        0.46647450952194436`}, {-1.0666384748739537`, 
        0.4420678252694908}, {-1.0866676455588282`, 
        0.41647679233647555`}, {-1.1055601678304374`, 
        0.389749352429386}, {-1.1232689849402542`, 
        0.36193522856216287`}, {-1.1397490537763817`, 
        0.33308585102662447`}, {-1.1549574023156846`, 
        0.3032542814325403}, {-1.1688531843670402`, 
        0.2724951349080245}, {-1.1813977315488688`, 
        0.24086450055272687`}, {-1.192554602447161, 
        0.208419860238005}, {-1.2022896289033165`, 
        0.17522000584987357`}, {-1.2105709593842584`, 
        0.1413249550720373}, {-1.2173690993904753`, 
        0.10679586580772375`}, {-1.2226569488608843`, 
        0.07169494934034183}, {-1.224595356112935, 
        0.05518676049838907}, {-1.226164284520757, 
        0.05393398196390663}, {-1.227838485878468, 
        0.052637306541543444`}, {-1.2296195873906839`, 
        0.051299594902786044`}, {-1.2315091543658316`, 
        0.04992374603163245}, {-1.2335086894420904`, 
        0.048512696014961686`}, {-1.2356196318356432`, 
        0.04706941681843678}, {-1.2378433566114944`, 
        0.045596915048337586`}, {-1.2401811739771011`, 
        0.04409823069972405}, {-1.2426343285990682`, 
        0.042576435891334995`}, {-1.2452039989431383`, 
        0.04103463358763164}, {-1.2478912966377111`, 
        0.039475956308399146`}, {-1.2506972658611129`, 
        0.03790356482632364}, {-1.25362288275283, 
        0.03632064685296571}, {-1.2566690548489214`, 
        0.03473041571355542}, {-1.2598366205418015`, 
        0.03313610901103731}, {-1.2631263485645952`, 
        0.031540987279797435`}, {-1.266538937500247, 
        0.029948332629507732`}, {-1.270075015315565, 
        0.02836144737952641}, {-1.2737351389203686`, 
        0.02678365268429606}, {-1.2775197937519045`, 
        0.025218287150184128`}, {-1.2814293933846885`, 
        0.02366870544421342}, {-1.285464279165918, 
        0.022138276895132772`}, {-1.289624719876597, 
        0.02063038408728084}, {-1.2939109114185072`, 
        0.019148421447698342`}, {-1.2983229765271467`, 
        0.01769579382694633}, {-1.3028609645107572`, 
        0.016275915074090402`}, {-1.3075248510155446`, 
        0.014892206606312741`}, {-1.312314537817196, 
        0.013548095973615792`}, {-1.3172298526387862`, 
        0.012247015419083246`}, {-1.322270548995155, 
        0.010992400435165577`}, {-1.327436306063838, 
        0.00978768831645895}, {-1.3327267285826143`, 
        0.008636316709447676}, {-1.3381413467737344`, 
        0.007541722159681663}, {-1.3436796162948779`, 
        0.0065073386568613965`}, {-1.34934091821689, 
        0.005536596178303978}, {-1.3551245590283292`, 
        0.0046329192312645545`}, {-1.3610297706668522`, 
        0.003799725394588215}, {-1.367055710577463, 
        0.003040423860167941}, {-1.3732014617976305`, 
        0.002358413974684651}, {-1.3794660330692792`, 
        0.00175708378210564}, {-1.385848358977654, 
        0.0012398085674178777`}, {-1.3923473001170357`, 
        0.0008099494020726023}, {-1.398961643283296, 
        0.0004708516916175473}, {-1.406144222619559, 
        0.00021031225587999969`}, {-1.413554883601666, 
        0.000050270067591080924`}, {-2.2275264588605035`, 
         0}, {-2.2275264588605035`, 0.}, {-2.226778818785235, 
        0.016562087318832297`}, {-2.2245240237876267`, 
        0.051858217785779606`}, {-2.221401977586004, 
        0.08671801400284965}, {-2.2174344169630595`, 
        0.12111218014518921`}, {-2.2126442129613957`, 
        0.1550122774857072}, {-2.2070553402787363`, 
        0.18839076838343466`}, {-2.20069284502541, 
        0.22122105923695135`}, {-2.193582810877922, 
        0.2534775423446123}, {-2.1857523236644165`, 
        0.2851356366143848}, {-2.177229434419805, 
        0.3161718270672522}, {-2.1680431209502307`, 
        0.34656370307934997`}, {-2.158223247948455, 
        0.3762899953092721}, {-2.1478005257035693`, 
        0.4053306112583223}, {-2.1368064674502505`, 
        0.433666669412881}, {-2.125273345404538, 
        0.46128053191951573`}, {-2.1132341455348063`, 
        0.488155835744978}, {-2.1007225211182936`, 
        0.5142775222748028}, {-2.087772745135142, 
        0.5396318653058545}, {-2.0744196615534736`, 
        0.5642064973898445}, {-2.060698635560539, 
        0.5879904344865842}, {-2.0466455027964265`, 
        0.6109740988875171}, {-2.0322965176482186`, 
        0.633149340371914}, {-2.017688300663814, 
        0.6545094555599938}, {-2.0028577851459275`, 
        0.6750492054291635}, {-1.987842162987986, 
        0.6947648309615369}, {-1.9726814269605326`, 
        0.7136508981032055}, {-1.957450991769296, 
        0.731662322793316}, {-1.9421991235397567`, 
        0.748792495552475}, {-1.9269606024142123`, 
        0.7650523754383158}, {-1.911769627125311, 
        0.780454115453369}, {-1.8966597768986881`, 
        0.7950110398039961}, {-1.8816639741427468`, 
        0.808737619997373}, {-1.8668144479599484`, 
        0.8216494498020146}, {-1.8517349056071764`, 
        0.834092528316528}, {-1.8344565141786922`, 
        0.8476307429841015}, {-1.8170997087010683`, 
        0.8605292060035924}, {-1.799685718636366, 
        0.8727928624663366}, {-1.7822354667372662`, 
        0.8844273199469717}, {-1.7647695491743782`, 
        0.8954388359889434}, {-1.7473082161045403`, 
        0.9058343050101234}, {-1.7298713526966911`, 
        0.915621244642947}, {-1.7124784606314394`, 
        0.9248077815239432}, {-1.6951486400900015`, 
        0.9334026365479858}, {-1.6779005722476972`, 
        0.9414151096030314}, {-1.660752502286706, 
        0.9488550638015343}, {-1.6437222229422959`, 
        0.9557329092251386}, {-1.6268270585962146`, 
        0.9620595861996474}, {-1.6100838499304209`, 
        0.9678465481176384}, {-1.5935089391537998`, 
        0.9731057438264732}, {-1.5771181558139633`, 
        0.9778495995997846}, {-1.5609268032056878`, 
        0.9820910007108642}, {-1.54494964538698, 
        0.9858432726266891}, {-1.5292008948131945`, 
        0.9891201618416232}, {-1.513694200599049, 
        0.9919358163701126}, {-1.4984426374178013`, 
        0.9943047659179616}, {-1.4834586950462574`, 
        0.9962419017520215}, {-1.4687542685636858`, 
        0.997762456288358}, {-1.4543406492121078`, 
        0.9988819824191736}, {-1.4402285159248214`, 0.9996163325989604}, {
        0.19311838528487416`, 1}, {0.20588049050780868`, 
        0.9998371021345642}, {0.2192296636403373, 0.9993215654426753}, {
        0.2334833544817059, 0.998409999760843}, {0.2480336396227507, 
        0.9971058467423422}, {0.26286955423838015`, 0.9953933906899533}, {
        0.2779795250526531, 0.9932572252276954}, {0.2933513791219686, 
        0.9906822741052125}, {0.30897235328337636`, 0.9876538117518396}, {
        0.3248291042608626, 0.9841574835599668}, {0.3409077194218601, 
        0.9801793258775161}, {0.35719372817562994`, 0.9757057856895764}, {
        0.3736721140045674, 0.970723739969473}, {0.3903273271188975, 
        0.9652205146798088}, {0.4071432977246433, 0.959183903404288}, {
        0.4241034498941795, 0.9526021855914221}, {0.4411907160281173, 
        0.9454641443915238}, {0.4583875518967129, 0.937759084068725}, {
        0.47567595224844217`, 0.9294768469700844}, {0.4930374669728525, 
        0.9206078300342161}, {0.5104532178042704, 0.9111430008222366}, {
        0.5279039155524319, 0.9010739130542164}, {0.5453698778455953, 
        0.8903927216347229}, {0.5628310473712049, 0.8790921971514634}, {
        0.5802670105986886, 0.8671657398314587}, {0.5976570169685093, 
        0.8546073929396361}, {0.6149799985311277, 0.8414118556051765}, {
        0.6314182808508729, 0.8282253766914024}, {0.6461766128290161, 
        0.8157424492007895}, {0.6610981587900323, 0.8024535614782687}, {
        0.676151075050036, 0.7883425302944325}, {0.6913028054558849, 
        0.7733942808343234}, {0.7065201174207641, 0.7575948723338161}, {
        0.721769138799335, 0.740931522593583}, {0.7370153955684994, 
        0.7233926313446152}, {0.7522232021019651, 0.7049686061727517}, {
        0.7673224743481131, 0.6856947006839664}, {0.7822566151866801, 
        0.6655952729083485}, {0.7969883169142729, 0.6446732846774187}, {
        0.8114805011649897, 0.622933185417566}, {0.8256963734541855, 
        0.6003808975141803}, {0.8395994769976157, 0.5770237997908648}, {
        0.8531537457436141, 0.5528707091344943}, {0.8663235565571386, 
        0.5279318602988776}, {0.8790737804957698, 0.5022188839217362}, {
        0.8913698331190544, 0.47574478279161564`}, {0.9031777237739482, 
        0.44852390640320844`}, {0.9144641038005427, 0.42057192384137776`}, {
        0.9251963136037343, 0.39190579503593526`}, {0.9353424285380356, 
        0.36254374043093585`}, {0.944871303554305, 0.33250520911390946`}, {
        0.9537526165588203, 0.3018108454520528}, {0.9619569104367979, 
        0.270482454283951}, {0.9694556336941986, 0.23854296471688527`}, {
        0.9762211796734368, 0.2060163925812137}, {0.9822269243004318, 
        0.17292780159468057`}, {0.9874472623223037, 0.1393032632908148}, {
        0.9918576419969158, 0.10516981576682403`}, {0.9954345981974063, 
        0.07055542130756808}, {0.9981557838968255, 0.03548892294331121}, {1., 
        0.}, {0.19311838528487416`, 0}, {0.1874409947124228, 
        0.00003223380273019824}, {0.18176433615552234`, 
        0.00012893105484863916`}, {0.17608914153534122`, 
        0.0002900792886747254}, {0.17072035228968882`, 
        0.0005027722156384899}, {0.1656532713889946, 0.0007618524484453913}, {
        0.16065380121966927`, 0.0010744279966994235`}, {0.15572249501578242`, 
        0.0014389973736303092`}, {0.1508598806371257, 0.001854053520359627}, {
        0.14606646051507272`, 0.0023180841884660125`}, {0.14134271160385464`, 
        0.0028295723230492846`}, {0.13668908533725474`, 
        0.003386996446219851}, {0.13210600759072597`, 0.00398883104093973}, {
        0.12759387864893362`, 0.004633546935141488}, {0.12315307317872416`, 
        0.0053196116860514215`}, {0.11878394020752048`, 
        0.006045489964643271}, {0.11448680310714347`, 0.006809643940148828}, {
        0.11026195958305766`, 0.007610533664551798}, {0.10610968166903861`, 
        0.008446617456991325}, {0.10203021572725847`, 0.009316352288001662}, {
        0.09802378245378514, 0.01021819416351454}, {0.0940905768894895, 
        0.011150598508550835`}, {0.09023076843635428, 
        0.012112020550528296`}, {0.08644450087917692, 0.01310091570211215}, {
        0.08273189241265845, 0.014115739943535523`}, {0.0790930356738685, 
        0.015154950204316786`}, {0.07552799778007638, 0.01621700474430108}, {
        0.07203682037193698, 0.01730036353395334}, {0.06861951966201911, 
        0.018403488633830487`}, {0.06527608648866302, 
        0.019524844573160435`}, {0.06200648637515322, 
        0.020662898727455924`}, {0.05881065959419109, 
        0.021816121695091298`}, {0.055688521237651674`, 
        0.022982987672770593`}, {0.05263996129160721, 0.02416197482981559}, {
        0.04966484471659989, 0.0253515656812026}, {0.046763011533144626`, 
        0.026550247459277147`}, {0.04393427691244225, 0.0277565124840759}, {
        0.04117843127228228, 0.02896885853218551}, {0.038495240378113714`, 
        0.0301857892040683}, {0.035884445449261136`, 0.031405814289785054`}, {
        0.033345763270262736`, 0.032627450133045466`}, {0.030878886307305824`,
         0.033849219993517185`}, {0.02848348282973449, 0.03506965440732461}, {
        0.02615919703660319, 0.036287291545669134`}, {0.023905649188249174`, 
        0.037500677571502695`}, {0.021722435742855702`, 
        0.03870836699418697}, {0.019609129497977183`, 0.03990892302207102}, {
        0.017565279736996415`, 0.04110091791292033}, {0.015590412380483283`, 
        0.04228293332213097}, {0.013684030142423368`, 0.0434535606486626}, {
        0.01184561269128407, 0.04461140137862486}, {0.010074616815884962`, 
        0.04575506742645193}, {0.008370476596038278, 0.0468831814736004}, {
        0.006732603577924528, 0.04799437730470638}, {0.005160386954167458, 
        0.04908730014113797}, {0.003653193748571674, 0.05016060697187968}, {
        0.0022103690054854695`, 0.051212966881686264`}, {0.000831235983750525,
         0.05224306137644338}, {-0.0004849036448006258, 
        0.0532495847056735}, {-0.0017387695923393124`, 
        0.05423124418212578}, {-0.002931102747568361, 0.05518676049838907}}]}, 
     {PointSize[Small], 
      {RGBColor[
       1, 0.5, 0], {PointBox[{-1.4304385589798978`, 0.9999040739479327}], 
        LineBox[{{-1.3804481515851046`, 
         1.0008834454313846`}, {-1.480428966374691, 0.9989247024644806}}]}, 
       InsetBox[
        GraphicsBox[
         {Thickness[0.04325259515570934], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIDIGYCYuVrj4IZapQcDnTvazJZLOsA44e8vfxxRqKc
w0wQiFRyOAMCOXIOe/Jr3s5kRfDB9BlFOF+4clLJ2SkIfjinWLtxv6LDfdd4
x1kfoebHKDoEgcx3FHeouP/jljG3rMOXfR+3pn8TcWhTYFc9IyIJ53usObqc
wUIMzoe4Rwii/6Cow9Jbyx8bHuZ32BlsFfG/XcKhJ6Lbn3EDj4OJMQhIOchs
FJvP9IDT4T8IzJeB8z8sWq9wNkIRzn8Acl+jMkS/AbfDlPbWqMsyqg7+Tzwv
mQbzO6TE3nFjjlBzeNOW221ULeRw6rDT2sx/6pBweijm0MBytN/QXMNhjZAO
X/o/CTi/BuQ/bxk4Hxwe5xUctpj/OJTipe7wHuSOCkUH5wnNQmlZyg63NWXX
/G9WhPpb2SE9DQi2Ifhgdb8QfFh8ofPB/ndG8F1A+k4h+LqK8l9ypmnA+ckg
/0lowvn1v60KzmloQsLtvyKcDwl/BQcjkPmT1SHhYS3nYGqzN2jaQg2HHaB4
cJeGqwe7n00Czl8Oii9mbjh/vfQ23VNvftmDw/eHKpwPix8YPwAUzgslIfEx
mQsSX4LCUFoCzgfb/1wezof5B8wvlHBAT+8AbytMhQ==
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpEer1csX7QcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZMDuIg/hQtBwYQOMDs8ChCfPvFBA2HI937mkwW8zgYaK0UvqCi7tCq
wK56ZooonN8b0e3POEEOzj8DAj3KDutVnzTP09VwmDETCCzVHc5fDXujvxto
/y3pmsRLmnD79UH6WLTg/OO7dvSyCSD4D0DuUEDwf7x9fcDSWcshIfaOG/MN
LQcWzi75ZD+ougMIfgpIvgLBTwgJUl+wUsNhu0PTo+M7NBx8TrDbzp6q7nAC
ZN8ENQddRfkvOWVqDo0sR/sNw1UcMvM/tJ78oupwFuSfP4pwPsy/ML5I5aSS
s0ukHHwvToz556zmsCPYKuJ/uqhDw2+rgnMZ6g4PXOMdZ20UgKjfouEQAAr/
y2wQfzRrOYCCZ6YkI9z9MD7MfzA+zP/N4rWsmW4IPix+ATRB0YY=
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4uUvPPT+Fxo6iFROKjn7RNIBxt8RbBXxX13K
4brQJ8fzaYYO6p9UXs7ylHLwPsFuOzsUN99Aa6XwBRcE/0niwmsm9oYOMaoR
MudkpBweo/FngoCloUN6GhCwSTl83Xmr66+qocND13jHWYGSDqpPmuedfWXg
sE5Ihy9dTtxB/S3vPoNMAwcNkPmcIg5TJvBXmXXrw/kSU69wZjzSg/PrWY72
G17XczjQva/JRFkUzn/TltttJC3mUIvGh8mD3fdHzGHOIuWdf57rQcKnRdyh
P7hEZbq/gcPe/Jq3M5cqORxsWx5+KsgQzuf3Xz8ltQPBB4fHEkx+9f0ft4y5
leH8D4vWK5z1UHZYfH8f35zJCL5D06PjM6IR/CUg+WQDVPnTBg5yoIirV3No
BLvfwIGFs0s++RyCDw7nmwj+owjx7RcZ1OH8C1fD3uhHqzuIg8Jvk4HDBlDA
96o7PM/S/ja9F8EHqy9H8MHxZmbgMKW9NepyjbrDfxCQN3Co+21VcO6EmoPv
xYkx/5L14e71vyVdkxikC+eb2uwNmvZQB85/Ckof6zH5pYe3uc68qwTnw8JT
V1H+S841BB9snqMunN8Acq+5Ppz/4+3rA5aHdR3OgMAaSYj+aboOwW8vf5yh
KOHQwguMwFZdhweg9LdRHM6HpT8Y/yxIP4+ogwwo3O31IOldU9ih5tOGgOwq
fTif2021lOmWAZwPy19f9n3cmj4Nkd9g+Q8AINOQBA==
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpl5cZqnGUwdeiO6/RknyDnA+Hc0Zdf8/6zg
cKBW1iL9iYnDWiEdvvR1yg43hD45nnczcdigl7eY0UYNon6BscN/ELiv4TAT
BHYaObBwdskn+2k5qD5pnnd2FoLfH1yiMr0fwe/2esVi0mjk8OPt6wOWzgj+
gwjx7RcVEPzju3b0sgkg+PpaK4UvsGg59ID4G6H8JZoO6iD7Thk7vCreKvo7
W92h7rdVwbkMEweXCc1CaaeU4fw3bbndRrPl4Pw+kP8FxKD+NXZ4Ufs4+3wO
r8PzLO1v0+caOah/Unk5i5MZbj/Yv/ZMcL7/E89LpsIIfsHykg3/zjPC+c3i
tayZboxw/4PDSZIRHj4w/pPEhddM9iP46WlAsMwY4r4CdofCNd23MwxMoO4R
cGAAgQMmDiBlaW0i8PgD890kHdDjFwDZ/8fk
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{23.117339975093397`, 15.14319302615193},
         PlotRange->{{0., 23.12}, {0., 
          15.139999999999999`}}], {-1.4304385589798978, 0.9999040739479327}, {
        Center, Bottom}]}, {}, 
      {RGBColor[
       1, 0, 0], {PointBox[{-1.4108511293108572`, 0.00009592605206736737}], 
        LineBox[{{-1.4608415367056504`, -0.0008834454313846583}, \
{-1.360860721916064, 0.0010752975355193932`}}]}, InsetBox[
        GraphicsBox[
         {Thickness[0.042265426880811495`], 
          FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
            0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {1, 
            3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
            3}}}, {{{9.79219, 8.607809999999999}, {9.79219, 
            11.095300000000002`}, {8.118749999999999, 12.4484}, {6.05, 
            12.4484}, {1.4187500000000002`, 12.4484}, {1.4187500000000002`, 
            11.975000000000001`}, {2.58438, 11.975000000000001`}, {2.58438, 
            5.3734399999999996`}, {1.4187500000000002`, 
            5.3734399999999996`}, {1.4187500000000002`, 
            4.8999999999999995`}, {6.05, 4.8999999999999995`}, {8.1625, 
            4.8999999999999995`}, {9.79219, 6.25313}, {9.79219, 
            8.607809999999999}}, {{8.295309999999999, 8.618749999999999}, {
            8.295309999999999, 7.331250000000001}, {8.129690000000002, 
            6.759379999999999}, {7.74531, 6.24219}, {7.359379999999999, 
            5.735939999999999}, {6.623440000000001, 5.3734399999999996`}, {
            5.63281, 5.3734399999999996`}, {3.9812499999999993`, 
            5.3734399999999996`}, {3.9812499999999993`, 
            11.975000000000001`}, {5.63281, 11.975000000000001`}, {6.58906, 
            11.975000000000001`}, {7.359379999999999, 11.6016}, {
            7.7671899999999985`, 11.0297}, {8.085939999999999, 10.5781}, {
            8.295309999999999, 10.0391}, {8.295309999999999, 
            8.618749999999999}}}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpEer1csX7QdCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZMDuIg/hRtBwYQOMDs8ChCfPvFBE2HI937mkwW8zgYaK0UvqCi4dCq
wK56ZooonN8b0e3POEEOzj8DAj3KDutVnzTP09V0mDETCCzVHc5fDXujvxto
/y3pmsRLmnD79UH6WLTg/OO7dvSyCSD4D0DuUEDwf7x9fcDSWcshIfaOG/MN
bQcWzi75ZD8tiLoDCH4KSL4CwY8PCVJfsFLTYbtD06PjOzQcvE+w286equFw
AmTfBDUHXUX5Lzll6g6NLEf7DcNVHDLzP7Se/KLmcBbknz+KcD7MvzC+SOWk
krNLpBx8L06M+ees7rAj2Crif7qoQ/1vq4JzGRoOD1zjHWdtFHDIAKnfoukQ
AAr/y2wQfzRrO4CCZ6YkI9z9MD7MfzA+zP/N4rWsmW4IPix+AVAH0aE=
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4uUvPPT+fzR0EKmcVHL2iaQDjL8j2Criv7qU
w3WhT47nnxk6qH9SeTnLU8rB+wS77eyruPkGWiuFLxxB8J8kLrxmst/QIUY1
QuacjJTDYzT+TBDYaeiQngYEbFIOX3fe6vq71NDhoWu846xASQfVJ83zzmYZ
OqwT0uFLlxN3UH/Lu8/gpYGDBsh8ThGI/a4IvsTUK5wZj/Th/HqWo/2G1/Ud
DnTvazJRFoXz37TldhtJiznUovFh8mD3/RFzmLNIeeef5/qQ8GkRd+gPLlGZ
ft7AYW9+zduZS5UcDrYtDz91yRDO5/dfPyWVwwjOB4eHCia/+v6PW8bcynD+
h0XrFc56KDssvr+Pb44wgu/Q9Oj4jNuGcP4SkPxjA1R5b0MHOVDE1as5NILc
H27owMLZJZ98DsEHh/NNBP9RhPj2iwzqcP6Fq2Fv9KPVHcRB4Wdk6LABFPC9
6g7Ps7S/TedF8MHqvxvA+eB422bgMKW9NepyjbrDfxCYb+BQ99uq4NwJNUh6
MkS41/+WdE1ikB6cb2qzN2jaQ104/ykofazH5Jce3uY6864SnA8LT11F+S85
1xB8sHmOenA+OHykEfH14+3rA5aH9RzOgMAaSYj+aXoOwW8vf5yhKOHQwguM
wFY9hweg9LdRHM6HpT8Y/yxIP4+ogwzIg/b6kPSuKexgXxmxwtTWAM7ndlMt
ZYoyhPNh+evLvo9b06ch8hss/wEAVQiScA==
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4i3mPw6lzDJ16I3o9mecIOcA49/RlF3z/7OC
Q6T49osMdaYOa4V0+NLXKTsUrOm+nfHAxGGDXt5iRhs1iHorE4f/IHBfw8HE
GAiCjR1YOLvkk/20HA7UylqkmyD46m959xloIviqT5rnnZUydvjx9vUBS2cE
/0EE0GIFBP/4rh29bAIIvr7WSuELLEDzQHwvKH+JJsS+FBOHV8VbRX9nqztI
TL3CmcFk6uAyoVko7ZQynP+mLbfbaLYcnN8H8r+AGNS/Jg4vah9nn8/hdWhk
OdpvaG7soP5J5eUsTma4/WD/2jPB+f5PPC+ZCiP4BctLNvw7zwjnN4vXsma6
McL9PxMEJBnh4QPj1/+2KjgXgeAzgICDCcR9BewOPG6qpUynTKDuEYCoizR1
SAOBNhF4/IH5bpIO6PELALCBxZA=
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{23.662535491905356`, 15.14319302615193},
         PlotRange->{{0., 23.66}, {0., 
          15.139999999999999`}}], \
{-1.4108511293108572, 0.00009592605206736737}, {Center, Top}]}}},
    ImageSize->202,
    PlotRange->{{-2.7009882660333235`, 1.4979473117878346`}, {-0.3, 1.3}}], 
   ",", 
   GraphicsBox[{GeometricTransformationBox[GeometricTransformationBox[{
        {GrayLevel[0.75], EdgeForm[None], 
         PolygonBox[{{-3, 0}, {0, 0}, {0, -3}, {1, -3}, {1, 1}, {-3, 1}}]}, 
        {GrayLevel[0], LineBox[{{-3, 0}, {0, 0}, {0, -3}}], 
         LineBox[{{-3, 1}, {1, 1}, {1, -3}}]}}, {{{
        0.9358124493351724, -0.35249831158362355`}, {0.35249831158362355`, 
        0.9358124493351724}}, {0, 0}}], {-0.1632020575860296, 
      0.4448637243236743}], 
     {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
      PolygonBox[{{-0.002931102747568361, 
        0.05518676049838907}, {-0.0075077211477384, 
        0.09053224433819837}, {-0.013606412660485952`, 
        0.1253351796409147}, {-0.02120120315269523, 
        0.15953289495971165`}, {-0.030263707684347576`, 
        0.19306373142378394`}, {-0.040763166503033424`, 
        0.22586713013002274`}, {-0.05266648405966139, 
        0.2578837183204711}, {-0.06593827100576961, 
        0.28905539424496024`}, {-0.08054088912959365, 
        0.3193254106095894}, {-0.09643449918483407, 
        0.34863845651307224`}, {-0.11357711156289788`, 
        0.3769407377744405}, {-0.1319246397562651, 
        0.4041800555571583}, {-0.15143095655755753`, 
        0.43030588319636326`}, {-0.17204795293586453`, 
        0.45526944113771095`}, {-0.19372559952891225`, 
        0.4790237698981564}, {-0.21641201068675506`, 
        0.5015238009609528}, {-0.2400535109998163, 
        0.522726425519191}, {-0.26459470424132275`, 
        0.5425905609843353}, {-0.28997854465145556`, 
        0.5610772151784293}, {-0.3161464104878934, 
        0.5781495481309521}, {-0.34303817976484235`, 
        0.5937729314036967}, {-0.370592308100146, 
        0.6079150048695116}, {-0.3987459085876401, 
        0.6205457308733012}, {-0.4274348336095711, 
        0.6316374457063071}, {-0.4565937585016293, 
        0.6411649083273959}, {-0.48615626698096903`, 
        0.6491053462678579}, {-0.5160358229611974, 
        0.6554156021434079}, {-0.5461316059131602, 
        0.6600426635877341}, {-0.5763764300476724, 
        0.6629794331345903}, {-0.6067035922391745, 
        0.6642219172844704}, {-0.6370462979339245, 
        0.6637684267295264}, {-0.6673377353194726, 
        0.6616195780275219}, {-0.6975111495100281, 
        0.6577782929908836}, {-0.727499916679408, 
        0.6522497957913859}, {-0.7572246746503857, 
        0.645057960820489}, {-0.7865796945555036, 
        0.63626619093454}, {-0.8154954846739376, 
        0.6258992640285892}, {-0.8439062017278565, 
        0.6139812781607924}, {-0.8717471399538075, 
        0.6005387757685603}, {-0.8989548155992705, 
        0.5856006962499344}, {-0.9254670496080297, 
        0.5691983257620765}, {-0.9512230484058931, 
        0.5513652443018654}, {-0.976163482700509, 
        0.5321372701363265}, {-1.0002305642113472`, 
        0.51155240165329}, {-1.0233681202482943`, 
        0.4896507567052537}, {-1.045521666059788, 
        0.46647450952194436`}, {-1.0666384748739537`, 
        0.4420678252694908}, {-1.0866676455588282`, 
        0.41647679233647555`}, {-1.1055601678304374`, 
        0.389749352429386}, {-1.1232689849402542`, 
        0.36193522856216287`}, {-1.1397490537763817`, 
        0.33308585102662447`}, {-1.1549574023156846`, 
        0.3032542814325403}, {-1.1688531843670402`, 
        0.2724951349080245}, {-1.1813977315488688`, 
        0.24086450055272687`}, {-1.192554602447161, 
        0.208419860238005}, {-1.2022896289033165`, 
        0.17522000584987357`}, {-1.2105709593842584`, 
        0.1413249550720373}, {-1.2173690993904753`, 
        0.10679586580772375`}, {-1.2226569488608843`, 
        0.07169494934034183}, {-1.224595356112935, 
        0.05518676049838907}, {-1.226164284520757, 
        0.05393398196390663}, {-1.227838485878468, 
        0.052637306541543444`}, {-1.2296195873906839`, 
        0.051299594902786044`}, {-1.2315091543658316`, 
        0.04992374603163245}, {-1.2335086894420904`, 
        0.048512696014961686`}, {-1.2356196318356432`, 
        0.04706941681843678}, {-1.2378433566114944`, 
        0.045596915048337586`}, {-1.2401811739771011`, 
        0.04409823069972405}, {-1.2426343285990682`, 
        0.042576435891334995`}, {-1.2452039989431383`, 
        0.04103463358763164}, {-1.2478912966377111`, 
        0.039475956308399146`}, {-1.2506972658611129`, 
        0.03790356482632364}, {-1.25362288275283, 
        0.03632064685296571}, {-1.2566690548489214`, 
        0.03473041571355542}, {-1.2598366205418015`, 
        0.03313610901103731}, {-1.2631263485645952`, 
        0.031540987279797435`}, {-1.266538937500247, 
        0.029948332629507732`}, {-1.270075015315565, 
        0.02836144737952641}, {-1.2737351389203686`, 
        0.02678365268429606}, {-1.2775197937519045`, 
        0.025218287150184128`}, {-1.2814293933846885`, 
        0.02366870544421342}, {-1.285464279165918, 
        0.022138276895132772`}, {-1.289624719876597, 
        0.02063038408728084}, {-1.2939109114185072`, 
        0.019148421447698342`}, {-1.2983229765271467`, 
        0.01769579382694633}, {-1.3028609645107572`, 
        0.016275915074090402`}, {-1.3075248510155446`, 
        0.014892206606312741`}, {-1.312314537817196, 
        0.013548095973615792`}, {-1.3172298526387862`, 
        0.012247015419083246`}, {-1.322270548995155, 
        0.010992400435165577`}, {-1.327436306063838, 
        0.00978768831645895}, {-1.3327267285826143`, 
        0.008636316709447676}, {-1.3381413467737344`, 
        0.007541722159681663}, {-1.3436796162948779`, 
        0.0065073386568613965`}, {-1.34934091821689, 
        0.005536596178303978}, {-1.3551245590283292`, 
        0.0046329192312645545`}, {-1.3610297706668522`, 
        0.003799725394588215}, {-1.367055710577463, 
        0.003040423860167941}, {-1.3732014617976305`, 
        0.002358413974684651}, {-1.3794660330692792`, 
        0.00175708378210564}, {-1.385848358977654, 
        0.0012398085674178777`}, {-1.3923473001170357`, 
        0.0008099494020726023}, {-1.398961643283296, 
        0.0004708516916175473}, {-1.406144222619559, 
        0.00021031225587999969`}, {-1.413554883601666, 
        0.000050270067591080924`}, {-2.2275264588605035`, 
         0}, {-2.2275264588605035`, 0.}, {-2.226778818785235, 
        0.016562087318832297`}, {-2.2245240237876267`, 
        0.051858217785779606`}, {-2.221401977586004, 
        0.08671801400284965}, {-2.2174344169630595`, 
        0.12111218014518921`}, {-2.2126442129613957`, 
        0.1550122774857072}, {-2.2070553402787363`, 
        0.18839076838343466`}, {-2.20069284502541, 
        0.22122105923695135`}, {-2.193582810877922, 
        0.2534775423446123}, {-2.1857523236644165`, 
        0.2851356366143848}, {-2.177229434419805, 
        0.3161718270672522}, {-2.1680431209502307`, 
        0.34656370307934997`}, {-2.158223247948455, 
        0.3762899953092721}, {-2.1478005257035693`, 
        0.4053306112583223}, {-2.1368064674502505`, 
        0.433666669412881}, {-2.125273345404538, 
        0.46128053191951573`}, {-2.1132341455348063`, 
        0.488155835744978}, {-2.1007225211182936`, 
        0.5142775222748028}, {-2.087772745135142, 
        0.5396318653058545}, {-2.0744196615534736`, 
        0.5642064973898445}, {-2.060698635560539, 
        0.5879904344865842}, {-2.0466455027964265`, 
        0.6109740988875171}, {-2.0322965176482186`, 
        0.633149340371914}, {-2.017688300663814, 
        0.6545094555599938}, {-2.0028577851459275`, 
        0.6750492054291635}, {-1.987842162987986, 
        0.6947648309615369}, {-1.9726814269605326`, 
        0.7136508981032055}, {-1.957450991769296, 
        0.731662322793316}, {-1.9421991235397567`, 
        0.748792495552475}, {-1.9269606024142123`, 
        0.7650523754383158}, {-1.911769627125311, 
        0.780454115453369}, {-1.8966597768986881`, 
        0.7950110398039961}, {-1.8816639741427468`, 
        0.808737619997373}, {-1.8668144479599484`, 
        0.8216494498020146}, {-1.8517349056071764`, 
        0.834092528316528}, {-1.8344565141786922`, 
        0.8476307429841015}, {-1.8170997087010683`, 
        0.8605292060035924}, {-1.799685718636366, 
        0.8727928624663366}, {-1.7822354667372662`, 
        0.8844273199469717}, {-1.7647695491743782`, 
        0.8954388359889434}, {-1.7473082161045403`, 
        0.9058343050101234}, {-1.7298713526966911`, 
        0.915621244642947}, {-1.7124784606314394`, 
        0.9248077815239432}, {-1.6951486400900015`, 
        0.9334026365479858}, {-1.6779005722476972`, 
        0.9414151096030314}, {-1.660752502286706, 
        0.9488550638015343}, {-1.6437222229422959`, 
        0.9557329092251386}, {-1.6268270585962146`, 
        0.9620595861996474}, {-1.6100838499304209`, 
        0.9678465481176384}, {-1.5935089391537998`, 
        0.9731057438264732}, {-1.5771181558139633`, 
        0.9778495995997846}, {-1.5609268032056878`, 
        0.9820910007108642}, {-1.54494964538698, 
        0.9858432726266891}, {-1.5292008948131945`, 
        0.9891201618416232}, {-1.513694200599049, 
        0.9919358163701126}, {-1.4984426374178013`, 
        0.9943047659179616}, {-1.4834586950462574`, 
        0.9962419017520215}, {-1.4687542685636858`, 
        0.997762456288358}, {-1.4543406492121078`, 
        0.9988819824191736}, {-1.4402285159248214`, 0.9996163325989604}, {
        0.19311838528487416`, 1}, {0.20588049050780868`, 
        0.9998371021345642}, {0.2192296636403373, 0.9993215654426753}, {
        0.2334833544817059, 0.998409999760843}, {0.2480336396227507, 
        0.9971058467423422}, {0.26286955423838015`, 0.9953933906899533}, {
        0.2779795250526531, 0.9932572252276954}, {0.2933513791219686, 
        0.9906822741052125}, {0.30897235328337636`, 0.9876538117518396}, {
        0.3248291042608626, 0.9841574835599668}, {0.3409077194218601, 
        0.9801793258775161}, {0.35719372817562994`, 0.9757057856895764}, {
        0.3736721140045674, 0.970723739969473}, {0.3903273271188975, 
        0.9652205146798088}, {0.4071432977246433, 0.959183903404288}, {
        0.4241034498941795, 0.9526021855914221}, {0.4411907160281173, 
        0.9454641443915238}, {0.4583875518967129, 0.937759084068725}, {
        0.47567595224844217`, 0.9294768469700844}, {0.4930374669728525, 
        0.9206078300342161}, {0.5104532178042704, 0.9111430008222366}, {
        0.5279039155524319, 0.9010739130542164}, {0.5453698778455953, 
        0.8903927216347229}, {0.5628310473712049, 0.8790921971514634}, {
        0.5802670105986886, 0.8671657398314587}, {0.5976570169685093, 
        0.8546073929396361}, {0.6149799985311277, 0.8414118556051765}, {
        0.6314182808508729, 0.8282253766914024}, {0.6461766128290161, 
        0.8157424492007895}, {0.6610981587900323, 0.8024535614782687}, {
        0.676151075050036, 0.7883425302944325}, {0.6913028054558849, 
        0.7733942808343234}, {0.7065201174207641, 0.7575948723338161}, {
        0.721769138799335, 0.740931522593583}, {0.7370153955684994, 
        0.7233926313446152}, {0.7522232021019651, 0.7049686061727517}, {
        0.7673224743481131, 0.6856947006839664}, {0.7822566151866801, 
        0.6655952729083485}, {0.7969883169142729, 0.6446732846774187}, {
        0.8114805011649897, 0.622933185417566}, {0.8256963734541855, 
        0.6003808975141803}, {0.8395994769976157, 0.5770237997908648}, {
        0.8531537457436141, 0.5528707091344943}, {0.8663235565571386, 
        0.5279318602988776}, {0.8790737804957698, 0.5022188839217362}, {
        0.8913698331190544, 0.47574478279161564`}, {0.9031777237739482, 
        0.44852390640320844`}, {0.9144641038005427, 0.42057192384137776`}, {
        0.9251963136037343, 0.39190579503593526`}, {0.9353424285380356, 
        0.36254374043093585`}, {0.944871303554305, 0.33250520911390946`}, {
        0.9537526165588203, 0.3018108454520528}, {0.9619569104367979, 
        0.270482454283951}, {0.9694556336941986, 0.23854296471688527`}, {
        0.9762211796734368, 0.2060163925812137}, {0.9822269243004318, 
        0.17292780159468057`}, {0.9874472623223037, 0.1393032632908148}, {
        0.9918576419969158, 0.10516981576682403`}, {0.9954345981974063, 
        0.07055542130756808}, {0.9981557838968255, 0.03548892294331121}, {1., 
        0.}, {0.19311838528487416`, 0}, {0.1874409947124228, 
        0.00003223380273019824}, {0.18176433615552234`, 
        0.00012893105484863916`}, {0.17608914153534122`, 
        0.0002900792886747254}, {0.17072035228968882`, 
        0.0005027722156384899}, {0.1656532713889946, 0.0007618524484453913}, {
        0.16065380121966927`, 0.0010744279966994235`}, {0.15572249501578242`, 
        0.0014389973736303092`}, {0.1508598806371257, 0.001854053520359627}, {
        0.14606646051507272`, 0.0023180841884660125`}, {0.14134271160385464`, 
        0.0028295723230492846`}, {0.13668908533725474`, 
        0.003386996446219851}, {0.13210600759072597`, 0.00398883104093973}, {
        0.12759387864893362`, 0.004633546935141488}, {0.12315307317872416`, 
        0.0053196116860514215`}, {0.11878394020752048`, 
        0.006045489964643271}, {0.11448680310714347`, 0.006809643940148828}, {
        0.11026195958305766`, 0.007610533664551798}, {0.10610968166903861`, 
        0.008446617456991325}, {0.10203021572725847`, 0.009316352288001662}, {
        0.09802378245378514, 0.01021819416351454}, {0.0940905768894895, 
        0.011150598508550835`}, {0.09023076843635428, 
        0.012112020550528296`}, {0.08644450087917692, 0.01310091570211215}, {
        0.08273189241265845, 0.014115739943535523`}, {0.0790930356738685, 
        0.015154950204316786`}, {0.07552799778007638, 0.01621700474430108}, {
        0.07203682037193698, 0.01730036353395334}, {0.06861951966201911, 
        0.018403488633830487`}, {0.06527608648866302, 
        0.019524844573160435`}, {0.06200648637515322, 
        0.020662898727455924`}, {0.05881065959419109, 
        0.021816121695091298`}, {0.055688521237651674`, 
        0.022982987672770593`}, {0.05263996129160721, 0.02416197482981559}, {
        0.04966484471659989, 0.0253515656812026}, {0.046763011533144626`, 
        0.026550247459277147`}, {0.04393427691244225, 0.0277565124840759}, {
        0.04117843127228228, 0.02896885853218551}, {0.038495240378113714`, 
        0.0301857892040683}, {0.035884445449261136`, 0.031405814289785054`}, {
        0.033345763270262736`, 0.032627450133045466`}, {0.030878886307305824`,
         0.033849219993517185`}, {0.02848348282973449, 0.03506965440732461}, {
        0.02615919703660319, 0.036287291545669134`}, {0.023905649188249174`, 
        0.037500677571502695`}, {0.021722435742855702`, 
        0.03870836699418697}, {0.019609129497977183`, 0.03990892302207102}, {
        0.017565279736996415`, 0.04110091791292033}, {0.015590412380483283`, 
        0.04228293332213097}, {0.013684030142423368`, 0.0434535606486626}, {
        0.01184561269128407, 0.04461140137862486}, {0.010074616815884962`, 
        0.04575506742645193}, {0.008370476596038278, 0.0468831814736004}, {
        0.006732603577924528, 0.04799437730470638}, {0.005160386954167458, 
        0.04908730014113797}, {0.003653193748571674, 0.05016060697187968}, {
        0.0022103690054854695`, 0.051212966881686264`}, {0.000831235983750525,
         0.05224306137644338}, {-0.0004849036448006258, 
        0.0532495847056735}, {-0.0017387695923393124`, 
        0.05423124418212578}, {-0.002931102747568361, 0.05518676049838907}}]}, 
     {PointSize[Small], 
      {RGBColor[
       1, 0.5, 0], {PointBox[{-1.6365641940630054`, 0.9584734063514007}], 
        LineBox[{{-1.5703325998237647`, 
         0.9834212740137832}, {-1.702795788302246, 0.9335255386890181}}]}, 
       InsetBox[
        GraphicsBox[
         {Thickness[0.04325259515570934], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIDIGYCYuVrj4IZapQcDnTvazJZLOsA44e8vfxxRqKc
w0wQiFRyOAMCOXIOe/Jr3s5kRfDB9BlFOF+4clLJ2SkIfjinWLtxv6LDfdd4
x1kfoebHKDoEgcx3FHeouP/jljG3rMOXfR+3pn8TcWhTYFc9IyIJ53usObqc
wUIMzoe4Rwii/6Cow9Jbyx8bHuZ32BlsFfG/XcKhJ6Lbn3EDj4OJMQhIOchs
FJvP9IDT4T8IzJeB8z8sWq9wNkIRzn8Acl+jMkS/AbfDlPbWqMsyqg7+Tzwv
mQbzO6TE3nFjjlBzeNOW221ULeRw6rDT2sx/6pBweijm0MBytN/QXMNhjZAO
X/o/CTi/BuQ/bxk4Hxwe5xUctpj/OJTipe7wHuSOCkUH5wnNQmlZyg63NWXX
/G9WhPpb2SE9DQi2Ifhgdb8QfFh8ofPB/ndG8F1A+k4h+LqK8l9ypmnA+ckg
/0lowvn1v60KzmloQsLtvyKcDwl/BQcjkPmT1SHhYS3nYGqzN2jaQg2HHaB4
cJeGqwe7n00Czl8Oii9mbjh/vfQ23VNvftmDw/eHKpwPix8YPwAUzgslIfEx
mQsSX4LCUFoCzgfb/1wezof5B8wvlHBAT+8AbytMhQ==
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpEer1csX7QcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZMDuIg/hQtBwYQOMDs8ChCfPvFBA2HI937mkwW8zgYaK0UvqCi7tCq
wK56ZooonN8b0e3POEEOzj8DAj3KDutVnzTP09VwmDETCCzVHc5fDXujvxto
/y3pmsRLmnD79UH6WLTg/OO7dvSyCSD4D0DuUEDwf7x9fcDSWcshIfaOG/MN
LQcWzi75ZD+ougMIfgpIvgLBTwgJUl+wUsNhu0PTo+M7NBx8TrDbzp6q7nAC
ZN8ENQddRfkvOWVqDo0sR/sNw1UcMvM/tJ78oupwFuSfP4pwPsy/ML5I5aSS
s0ukHHwvToz556zmsCPYKuJ/uqhDw2+rgnMZ6g4PXOMdZ20UgKjfouEQAAr/
y2wQfzRrOYCCZ6YkI9z9MD7MfzA+zP/N4rWsmW4IPix+ATRB0YY=
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4uUvPPT+Fxo6iFROKjn7RNIBxt8RbBXxX13K
4brQJ8fzaYYO6p9UXs7ylHLwPsFuOzsUN99Aa6XwBRcE/0niwmsm9oYOMaoR
MudkpBweo/FngoCloUN6GhCwSTl83Xmr66+qocND13jHWYGSDqpPmuedfWXg
sE5Ihy9dTtxB/S3vPoNMAwcNkPmcIg5TJvBXmXXrw/kSU69wZjzSg/PrWY72
G17XczjQva/JRFkUzn/TltttJC3mUIvGh8mD3fdHzGHOIuWdf57rQcKnRdyh
P7hEZbq/gcPe/Jq3M5cqORxsWx5+KsgQzuf3Xz8ltQPBB4fHEkx+9f0ft4y5
leH8D4vWK5z1UHZYfH8f35zJCL5D06PjM6IR/CUg+WQDVPnTBg5yoIirV3No
BLvfwIGFs0s++RyCDw7nmwj+owjx7RcZ1OH8C1fD3uhHqzuIg8Jvk4HDBlDA
96o7PM/S/ja9F8EHqy9H8MHxZmbgMKW9NepyjbrDfxCQN3Co+21VcO6EmoPv
xYkx/5L14e71vyVdkxikC+eb2uwNmvZQB85/Ckof6zH5pYe3uc68qwTnw8JT
V1H+S841BB9snqMunN8Acq+5Ppz/4+3rA5aHdR3OgMAaSYj+aboOwW8vf5yh
KOHQwguMwFZdhweg9LdRHM6HpT8Y/yxIP4+ogwwo3O31IOldU9ih5tOGgOwq
fTif2021lOmWAZwPy19f9n3cmj4Nkd9g+Q8AINOQBA==
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpl5cZqnGUwdeiO6/RknyDnA+Hc0Zdf8/6zg
cKBW1iL9iYnDWiEdvvR1yg43hD45nnczcdigl7eY0UYNon6BscN/ELiv4TAT
BHYaObBwdskn+2k5qD5pnnd2FoLfH1yiMr0fwe/2esVi0mjk8OPt6wOWzgj+
gwjx7RcVEPzju3b0sgkg+PpaK4UvsGg59ID4G6H8JZoO6iD7Thk7vCreKvo7
W92h7rdVwbkMEweXCc1CaaeU4fw3bbndRrPl4Pw+kP8FxKD+NXZ4Ufs4+3wO
r8PzLO1v0+caOah/Unk5i5MZbj/Yv/ZMcL7/E89LpsIIfsHykg3/zjPC+c3i
tayZboxw/4PDSZIRHj4w/pPEhddM9iP46WlAsMwY4r4CdofCNd23MwxMoO4R
cGAAgQMmDiBlaW0i8PgD890kHdDjFwDZ/8fk
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{23.117339975093397`, 15.14319302615193},
         PlotRange->{{0., 23.12}, {0., 
          15.139999999999999`}}], {-1.6365641940630054, 0.9584734063514007}, {
        Right, Bottom}]}, 
      {RGBColor[
       0, 0, 1], {PointBox[{-0.1632020575860296, 0.4448637243236743}], 
        LineBox[{{-0.12432011404106544`, 
         0.45950962849007715`}, {-0.20208400113099376`, 
         0.4302178201572715}}]}, InsetBox[
        GraphicsBox[
         {Thickness[0.04800768122899664], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYCJAQEYCbAZofqYyVCDLE6MOcSYTy1zBptf
AGcWAkc=
           "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4ukzgSBS1mEmGAg7wPhrhXT40utEHUQqJ5Wc
dZGC89sV2FXPXBFycF1zdDlDhZxDb0S3P+MHcYh+TSWHs2eAIEfCwRgEipUc
HrjGO866KOHwHwTmK0H1yWDwO208d6VNUobrF4gNuG/UrgyxX0Uczg96e/nj
DEdRVHkWEbh+GB9m/pu23G6j2wj+jmCriP/HRR1ua8qu+d+M4CtfexTMEIPJ
7wP5b4Io3H9gulIUEh5ySg7CIPuWCDqAnH3mjbyD/xPPS6aTueD2NYjXsma6
8WHwYe4Fi9vzwP2z5Nbyx4bObHD+we59TSaPmeH8aNUImXM2jHD+Nq8NFnN+
/rCH8Vn0f3Fd4vliDzMfxofZ3wy2nwHuHrB9zHwOB8D2yDgULi/Z8K+fyaHq
/o9bxtliEPlmRoj/zohC3cMATw8vax9nn9f5bI/Oh6UnsH3HGB36QeG4Qdgh
ABQ+wSxwPliejQPOjwH5r4YLnh5hfJj5YPed54Dzb/DeFkv9xubwZd/Hrenb
EHxIOhDDyQenC2kxiHsms0P0l4k53AelV0MBiHsKpB1MQOlYWBRuH1iftTAG
H+ZejU8qL2d5isD9A5EXh/PdweldAs5XB6k/KQnnQ9KVDJyPnj8BEtyT/A==

           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4ppPGwKyo9QcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZQ/i9VBwYQOMDsIBAbcN/ouLLDke59TSaLeRyq7/+4Zdyt5NCqwK56
ZooonN8b0e3POEEOzj8DAj3KDnc0Zdf8n6zsMGMmEFiqO5ja7A2apgi0/5Z0
TeIlTbj9+lorhS+waMH5x3ft6GUTQPAfRIhvv6iA4P94+/qApbOWw6nDTmsz
7dQcWDi75JP9tBw89tfKWqgj+GD5e6pw/gmwuSoO2x2aHh3foeGgfO1RMMMf
JYj4BDWIu+8oOjSyHO03DFeB+Cda0eEsSPyPIpyP4l8gX6RyUsnZJVIOzhOa
hdJWKTrsCLaK+J8u6hDOKdZufF7J4YFrvOOsjQIOF66GvdGXVnEIAIX/ZTaH
hJAg9QUvVR1AwTNTkhHufhgf5j8YH+b/ZvFa1kw3BB8WvwDgZtcW
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4i3mPw6leOk5iFROKjn7RNIBxt8RbBXxX13K
QaTH6xWLiZ6D+ieVl7M8pRz+fCt9MEcQN//4rh29bB904Xx9rZXCF57oOsSo
Rsick5Fy0EXjz5gJBDd1HdLTgIBNyiHglnRN4iZdh4eu8Y6zAiUdNujlLWa0
0XVYJ6TDly4n7rDVoenRcQsdBw2Q+ZwiEPs/asH59b+tCs55IPjPs7S/TbfV
cjjQva/JRFkUzn/TltttJC2Gkw923x8xBxbOLvlkPy1I+LSIO7Tw+q+fwqrj
sDe/5u3MpUoOL4q3iv7m1oPzW1iO9huWI/jg8NiAya++/+OWMbcynP9h0XqF
sx7KDmtVnzTP60Xwwe6RRfDXg+R1dVDl/+o4yC1/4aFXr+aQkf+h9aSILsTd
5xD8meBwRvAfRYhvv8igDudfuBr2Rj9a3WHqBP4qs9M6DhvA7lB3MLXZGzSt
EcEHqw9B8E2MgeCytsOU9taoyzXqkHhcpu1QB4qHE2qQ9HRKC+7e7aD426EB
589ZpLzzjzuC732C3Xa2KCa/9PA215l3leB8WHhOBtlrg+CDzVuO4IPDZ64W
nJ8QEqS+QFPT4QwIrJGE6P+j4RD89vLHGYoSDq9A8flaw+EBKP1tFIfzYekP
xj8L0s8jCkkPSzUh6V1T2OEJKFwfaMH5NZ82BGRL6cL5sPz1Zd/HrenTEPkN
lv8AQdqXhg==
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4udZ2t+mnzVy6I3o9mecIOcA49/RlF3z/7OC
Q4/XKxaTjUYOa4V0+NLXKTssvr+Pb46wkcMGvbzFjDZqEPW5hg7/QeC+hkN6
GhC0GTiwcHbJJ/tpOXzeEJA9Kx3Bj1Zw/Jgcg+BHiG+/yOBn4PDj7esDls4I
/gMQQwHBP75rRy+bAIKvr7VS+AKLlkMkiF8H5S/RhNg33dDhVfFW0d/Z6g7e
J9htZ5saObhMaBZKO6UM579py+02mi0H5/eB/C8gBvWvocOL2sfZ53N4HbaY
/ziUkmXgoP5J5eUsTma4/WD/2jPB+f5PPC+ZCiP4BctLNvw7zwjnN4vXsma6
McL9PxMEJBnh4QPjbwSFaw+CbwwCxYYQ9xWwO9hXRqww/WsIdY+AwxkQ6DFy
SAOHuwg8/sB8N0kH9PgFAH0XyGM=
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{20.829967621419677`, 15.14319302615193},
         PlotRange->{{0., 20.830000000000002`}, {0., 
          15.139999999999999`}}], {-0.1632020575860296, 0.4448637243236743}, {
        Left, Bottom}]}, 
      {RGBColor[
       1, 0, 0], {PointBox[{-1.2840658824793818`, 0.022660957016228226`}], 
        LineBox[{{-1.3114155331736583`, 
         0.01235899352024846}, {-1.2567162317851053`, 0.03296292051220799}}]},
        InsetBox[
        GraphicsBox[
         {Thickness[0.042265426880811495`], 
          FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
            0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {1, 
            3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
            3}}}, {{{9.79219, 8.607809999999999}, {9.79219, 
            11.095300000000002`}, {8.118749999999999, 12.4484}, {6.05, 
            12.4484}, {1.4187500000000002`, 12.4484}, {1.4187500000000002`, 
            11.975000000000001`}, {2.58438, 11.975000000000001`}, {2.58438, 
            5.3734399999999996`}, {1.4187500000000002`, 
            5.3734399999999996`}, {1.4187500000000002`, 
            4.8999999999999995`}, {6.05, 4.8999999999999995`}, {8.1625, 
            4.8999999999999995`}, {9.79219, 6.25313}, {9.79219, 
            8.607809999999999}}, {{8.295309999999999, 8.618749999999999}, {
            8.295309999999999, 7.331250000000001}, {8.129690000000002, 
            6.759379999999999}, {7.74531, 6.24219}, {7.359379999999999, 
            5.735939999999999}, {6.623440000000001, 5.3734399999999996`}, {
            5.63281, 5.3734399999999996`}, {3.9812499999999993`, 
            5.3734399999999996`}, {3.9812499999999993`, 
            11.975000000000001`}, {5.63281, 11.975000000000001`}, {6.58906, 
            11.975000000000001`}, {7.359379999999999, 11.6016}, {
            7.7671899999999985`, 11.0297}, {8.085939999999999, 10.5781}, {
            8.295309999999999, 10.0391}, {8.295309999999999, 
            8.618749999999999}}}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpEer1csX7QdCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZMDuIg/hRtBwYQOMDs8ChCfPvFBE2HI937mkwW8zgYaK0UvqCi4dCq
wK56ZooonN8b0e3POEEOzj8DAj3KDutVnzTP09V0mDETCCzVHc5fDXujvxto
/y3pmsRLmnD79UH6WLTg/OO7dvSyCSD4D0DuUEDwf7x9fcDSWcshIfaOG/MN
bQcWzi75ZD8tiLoDCH4KSL4CwY8PCVJfsFLTYbtD06PjOzQcvE+w286equFw
AmTfBDUHXUX5Lzll6g6NLEf7DcNVHDLzP7Se/KLmcBbknz+KcD7MvzC+SOWk
krNLpBx8L06M+ees7rAj2Crif7qoQ/1vq4JzGRoOD1zjHWdtFHDIAKnfoukQ
AAr/y2wQfzRrO4CCZ6YkI9z9MD7MfzA+zP/N4rWsmW4IPix+AVAH0aE=
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4uUvPPT+fzR0EKmcVHL2iaQDjL8j2Criv7qU
w3WhT47nnxk6qH9SeTnLU8rB+wS77eyruPkGWiuFLxxB8J8kLrxmst/QIUY1
QuacjJTDYzT+TBDYaeiQngYEbFIOX3fe6vq71NDhoWu846xASQfVJ83zzmYZ
OqwT0uFLlxN3UH/Lu8/gpYGDBsh8ThGI/a4IvsTUK5wZj/Th/HqWo/2G1/Ud
DnTvazJRFoXz37TldhtJiznUovFh8mD3/RFzmLNIeeef5/qQ8GkRd+gPLlGZ
ft7AYW9+zduZS5UcDrYtDz91yRDO5/dfPyWVwwjOB4eHCia/+v6PW8bcynD+
h0XrFc56KDssvr+Pb44wgu/Q9Oj4jNuGcP4SkPxjA1R5b0MHOVDE1as5NILc
H27owMLZJZ98DsEHh/NNBP9RhPj2iwzqcP6Fq2Fv9KPVHcRB4Wdk6LABFPC9
6g7Ps7S/TedF8MHqvxvA+eB422bgMKW9NepyjbrDfxCYb+BQ99uq4NwJNUh6
MkS41/+WdE1ikB6cb2qzN2jaQ104/ykofazH5Jce3uY6864SnA8LT11F+S85
1xB8sHmOenA+OHykEfH14+3rA5aH9RzOgMAaSYj+aXoOwW8vf5yhKOHQwguM
wFY9hweg9LdRHM6HpT8Y/yxIP4+ogwzIg/b6kPSuKexgXxmxwtTWAM7ndlMt
ZYoyhPNh+evLvo9b06ch8hss/wEAVQiScA==
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4i3mPw6lzDJ16I3o9mecIOcA49/RlF3z/7OC
Q6T49osMdaYOa4V0+NLXKTsUrOm+nfHAxGGDXt5iRhs1iHorE4f/IHBfw8HE
GAiCjR1YOLvkk/20HA7UylqkmyD46m959xloIviqT5rnnZUydvjx9vUBS2cE
/0EE0GIFBP/4rh29bAIIvr7WSuELLEDzQHwvKH+JJsS+FBOHV8VbRX9nqztI
TL3CmcFk6uAyoVko7ZQynP+mLbfbaLYcnN8H8r+AGNS/Jg4vah9nn8/hdWhk
OdpvaG7soP5J5eUsTma4/WD/2jPB+f5PPC+ZCiP4BctLNvw7zwjnN4vXsma6
McL9PxMEJBnh4QPj1/+2KjgXgeAzgICDCcR9BewOPG6qpUynTKDuEYCoizR1
SAOBNhF4/IH5bpIO6PELALCBxZA=
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{23.662535491905356`, 15.14319302615193},
         PlotRange->{{0., 23.66}, {0., 
          15.139999999999999`}}], \
{-1.2840658824793818, 0.022660957016228226}, {Left, Top}]}}},
    ImageSize->202,
    PlotRange->{{-2.7009882660333235`, 1.4979473117878346`}, {-0.3, 1.3}}], 
   ",", 
   GraphicsBox[{GeometricTransformationBox[GeometricTransformationBox[{
        {GrayLevel[0.75], EdgeForm[None], 
         PolygonBox[{{-3, 0}, {0, 0}, {0, -3}, {1, -3}, {1, 1}, {-3, 1}}]}, 
        {GrayLevel[0], LineBox[{{-3, 0}, {0, 0}, {0, -3}}], 
         LineBox[{{-3, 1}, {1, 1}, {1, -3}}]}}, {{{
        0.7071067811865475, -0.7071067811865475}, {0.7071067811865475, 
        0.7071067811865475}}, {0, 0}}], {-0.6137632294302516, 
      0.6642678135388861}], 
     {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
      PolygonBox[{{-0.002931102747568361, 
        0.05518676049838907}, {-0.0075077211477384, 
        0.09053224433819837}, {-0.013606412660485952`, 
        0.1253351796409147}, {-0.02120120315269523, 
        0.15953289495971165`}, {-0.030263707684347576`, 
        0.19306373142378394`}, {-0.040763166503033424`, 
        0.22586713013002274`}, {-0.05266648405966139, 
        0.2578837183204711}, {-0.06593827100576961, 
        0.28905539424496024`}, {-0.08054088912959365, 
        0.3193254106095894}, {-0.09643449918483407, 
        0.34863845651307224`}, {-0.11357711156289788`, 
        0.3769407377744405}, {-0.1319246397562651, 
        0.4041800555571583}, {-0.15143095655755753`, 
        0.43030588319636326`}, {-0.17204795293586453`, 
        0.45526944113771095`}, {-0.19372559952891225`, 
        0.4790237698981564}, {-0.21641201068675506`, 
        0.5015238009609528}, {-0.2400535109998163, 
        0.522726425519191}, {-0.26459470424132275`, 
        0.5425905609843353}, {-0.28997854465145556`, 
        0.5610772151784293}, {-0.3161464104878934, 
        0.5781495481309521}, {-0.34303817976484235`, 
        0.5937729314036967}, {-0.370592308100146, 
        0.6079150048695116}, {-0.3987459085876401, 
        0.6205457308733012}, {-0.4274348336095711, 
        0.6316374457063071}, {-0.4565937585016293, 
        0.6411649083273959}, {-0.48615626698096903`, 
        0.6491053462678579}, {-0.5160358229611974, 
        0.6554156021434079}, {-0.5461316059131602, 
        0.6600426635877341}, {-0.5763764300476724, 
        0.6629794331345903}, {-0.6067035922391745, 
        0.6642219172844704}, {-0.6370462979339245, 
        0.6637684267295264}, {-0.6673377353194726, 
        0.6616195780275219}, {-0.6975111495100281, 
        0.6577782929908836}, {-0.727499916679408, 
        0.6522497957913859}, {-0.7572246746503857, 
        0.645057960820489}, {-0.7865796945555036, 
        0.63626619093454}, {-0.8154954846739376, 
        0.6258992640285892}, {-0.8439062017278565, 
        0.6139812781607924}, {-0.8717471399538075, 
        0.6005387757685603}, {-0.8989548155992705, 
        0.5856006962499344}, {-0.9254670496080297, 
        0.5691983257620765}, {-0.9512230484058931, 
        0.5513652443018654}, {-0.976163482700509, 
        0.5321372701363265}, {-1.0002305642113472`, 
        0.51155240165329}, {-1.0233681202482943`, 
        0.4896507567052537}, {-1.045521666059788, 
        0.46647450952194436`}, {-1.0666384748739537`, 
        0.4420678252694908}, {-1.0866676455588282`, 
        0.41647679233647555`}, {-1.1055601678304374`, 
        0.389749352429386}, {-1.1232689849402542`, 
        0.36193522856216287`}, {-1.1397490537763817`, 
        0.33308585102662447`}, {-1.1549574023156846`, 
        0.3032542814325403}, {-1.1688531843670402`, 
        0.2724951349080245}, {-1.1813977315488688`, 
        0.24086450055272687`}, {-1.192554602447161, 
        0.208419860238005}, {-1.2022896289033165`, 
        0.17522000584987357`}, {-1.2105709593842584`, 
        0.1413249550720373}, {-1.2173690993904753`, 
        0.10679586580772375`}, {-1.2226569488608843`, 
        0.07169494934034183}, {-1.224595356112935, 
        0.05518676049838907}, {-1.226164284520757, 
        0.05393398196390663}, {-1.227838485878468, 
        0.052637306541543444`}, {-1.2296195873906839`, 
        0.051299594902786044`}, {-1.2315091543658316`, 
        0.04992374603163245}, {-1.2335086894420904`, 
        0.048512696014961686`}, {-1.2356196318356432`, 
        0.04706941681843678}, {-1.2378433566114944`, 
        0.045596915048337586`}, {-1.2401811739771011`, 
        0.04409823069972405}, {-1.2426343285990682`, 
        0.042576435891334995`}, {-1.2452039989431383`, 
        0.04103463358763164}, {-1.2478912966377111`, 
        0.039475956308399146`}, {-1.2506972658611129`, 
        0.03790356482632364}, {-1.25362288275283, 
        0.03632064685296571}, {-1.2566690548489214`, 
        0.03473041571355542}, {-1.2598366205418015`, 
        0.03313610901103731}, {-1.2631263485645952`, 
        0.031540987279797435`}, {-1.266538937500247, 
        0.029948332629507732`}, {-1.270075015315565, 
        0.02836144737952641}, {-1.2737351389203686`, 
        0.02678365268429606}, {-1.2775197937519045`, 
        0.025218287150184128`}, {-1.2814293933846885`, 
        0.02366870544421342}, {-1.285464279165918, 
        0.022138276895132772`}, {-1.289624719876597, 
        0.02063038408728084}, {-1.2939109114185072`, 
        0.019148421447698342`}, {-1.2983229765271467`, 
        0.01769579382694633}, {-1.3028609645107572`, 
        0.016275915074090402`}, {-1.3075248510155446`, 
        0.014892206606312741`}, {-1.312314537817196, 
        0.013548095973615792`}, {-1.3172298526387862`, 
        0.012247015419083246`}, {-1.322270548995155, 
        0.010992400435165577`}, {-1.327436306063838, 
        0.00978768831645895}, {-1.3327267285826143`, 
        0.008636316709447676}, {-1.3381413467737344`, 
        0.007541722159681663}, {-1.3436796162948779`, 
        0.0065073386568613965`}, {-1.34934091821689, 
        0.005536596178303978}, {-1.3551245590283292`, 
        0.0046329192312645545`}, {-1.3610297706668522`, 
        0.003799725394588215}, {-1.367055710577463, 
        0.003040423860167941}, {-1.3732014617976305`, 
        0.002358413974684651}, {-1.3794660330692792`, 
        0.00175708378210564}, {-1.385848358977654, 
        0.0012398085674178777`}, {-1.3923473001170357`, 
        0.0008099494020726023}, {-1.398961643283296, 
        0.0004708516916175473}, {-1.406144222619559, 
        0.00021031225587999969`}, {-1.413554883601666, 
        0.000050270067591080924`}, {-2.2275264588605035`, 
         0}, {-2.2275264588605035`, 0.}, {-2.226778818785235, 
        0.016562087318832297`}, {-2.2245240237876267`, 
        0.051858217785779606`}, {-2.221401977586004, 
        0.08671801400284965}, {-2.2174344169630595`, 
        0.12111218014518921`}, {-2.2126442129613957`, 
        0.1550122774857072}, {-2.2070553402787363`, 
        0.18839076838343466`}, {-2.20069284502541, 
        0.22122105923695135`}, {-2.193582810877922, 
        0.2534775423446123}, {-2.1857523236644165`, 
        0.2851356366143848}, {-2.177229434419805, 
        0.3161718270672522}, {-2.1680431209502307`, 
        0.34656370307934997`}, {-2.158223247948455, 
        0.3762899953092721}, {-2.1478005257035693`, 
        0.4053306112583223}, {-2.1368064674502505`, 
        0.433666669412881}, {-2.125273345404538, 
        0.46128053191951573`}, {-2.1132341455348063`, 
        0.488155835744978}, {-2.1007225211182936`, 
        0.5142775222748028}, {-2.087772745135142, 
        0.5396318653058545}, {-2.0744196615534736`, 
        0.5642064973898445}, {-2.060698635560539, 
        0.5879904344865842}, {-2.0466455027964265`, 
        0.6109740988875171}, {-2.0322965176482186`, 
        0.633149340371914}, {-2.017688300663814, 
        0.6545094555599938}, {-2.0028577851459275`, 
        0.6750492054291635}, {-1.987842162987986, 
        0.6947648309615369}, {-1.9726814269605326`, 
        0.7136508981032055}, {-1.957450991769296, 
        0.731662322793316}, {-1.9421991235397567`, 
        0.748792495552475}, {-1.9269606024142123`, 
        0.7650523754383158}, {-1.911769627125311, 
        0.780454115453369}, {-1.8966597768986881`, 
        0.7950110398039961}, {-1.8816639741427468`, 
        0.808737619997373}, {-1.8668144479599484`, 
        0.8216494498020146}, {-1.8517349056071764`, 
        0.834092528316528}, {-1.8344565141786922`, 
        0.8476307429841015}, {-1.8170997087010683`, 
        0.8605292060035924}, {-1.799685718636366, 
        0.8727928624663366}, {-1.7822354667372662`, 
        0.8844273199469717}, {-1.7647695491743782`, 
        0.8954388359889434}, {-1.7473082161045403`, 
        0.9058343050101234}, {-1.7298713526966911`, 
        0.915621244642947}, {-1.7124784606314394`, 
        0.9248077815239432}, {-1.6951486400900015`, 
        0.9334026365479858}, {-1.6779005722476972`, 
        0.9414151096030314}, {-1.660752502286706, 
        0.9488550638015343}, {-1.6437222229422959`, 
        0.9557329092251386}, {-1.6268270585962146`, 
        0.9620595861996474}, {-1.6100838499304209`, 
        0.9678465481176384}, {-1.5935089391537998`, 
        0.9731057438264732}, {-1.5771181558139633`, 
        0.9778495995997846}, {-1.5609268032056878`, 
        0.9820910007108642}, {-1.54494964538698, 
        0.9858432726266891}, {-1.5292008948131945`, 
        0.9891201618416232}, {-1.513694200599049, 
        0.9919358163701126}, {-1.4984426374178013`, 
        0.9943047659179616}, {-1.4834586950462574`, 
        0.9962419017520215}, {-1.4687542685636858`, 
        0.997762456288358}, {-1.4543406492121078`, 
        0.9988819824191736}, {-1.4402285159248214`, 0.9996163325989604}, {
        0.19311838528487416`, 1}, {0.20588049050780868`, 
        0.9998371021345642}, {0.2192296636403373, 0.9993215654426753}, {
        0.2334833544817059, 0.998409999760843}, {0.2480336396227507, 
        0.9971058467423422}, {0.26286955423838015`, 0.9953933906899533}, {
        0.2779795250526531, 0.9932572252276954}, {0.2933513791219686, 
        0.9906822741052125}, {0.30897235328337636`, 0.9876538117518396}, {
        0.3248291042608626, 0.9841574835599668}, {0.3409077194218601, 
        0.9801793258775161}, {0.35719372817562994`, 0.9757057856895764}, {
        0.3736721140045674, 0.970723739969473}, {0.3903273271188975, 
        0.9652205146798088}, {0.4071432977246433, 0.959183903404288}, {
        0.4241034498941795, 0.9526021855914221}, {0.4411907160281173, 
        0.9454641443915238}, {0.4583875518967129, 0.937759084068725}, {
        0.47567595224844217`, 0.9294768469700844}, {0.4930374669728525, 
        0.9206078300342161}, {0.5104532178042704, 0.9111430008222366}, {
        0.5279039155524319, 0.9010739130542164}, {0.5453698778455953, 
        0.8903927216347229}, {0.5628310473712049, 0.8790921971514634}, {
        0.5802670105986886, 0.8671657398314587}, {0.5976570169685093, 
        0.8546073929396361}, {0.6149799985311277, 0.8414118556051765}, {
        0.6314182808508729, 0.8282253766914024}, {0.6461766128290161, 
        0.8157424492007895}, {0.6610981587900323, 0.8024535614782687}, {
        0.676151075050036, 0.7883425302944325}, {0.6913028054558849, 
        0.7733942808343234}, {0.7065201174207641, 0.7575948723338161}, {
        0.721769138799335, 0.740931522593583}, {0.7370153955684994, 
        0.7233926313446152}, {0.7522232021019651, 0.7049686061727517}, {
        0.7673224743481131, 0.6856947006839664}, {0.7822566151866801, 
        0.6655952729083485}, {0.7969883169142729, 0.6446732846774187}, {
        0.8114805011649897, 0.622933185417566}, {0.8256963734541855, 
        0.6003808975141803}, {0.8395994769976157, 0.5770237997908648}, {
        0.8531537457436141, 0.5528707091344943}, {0.8663235565571386, 
        0.5279318602988776}, {0.8790737804957698, 0.5022188839217362}, {
        0.8913698331190544, 0.47574478279161564`}, {0.9031777237739482, 
        0.44852390640320844`}, {0.9144641038005427, 0.42057192384137776`}, {
        0.9251963136037343, 0.39190579503593526`}, {0.9353424285380356, 
        0.36254374043093585`}, {0.944871303554305, 0.33250520911390946`}, {
        0.9537526165588203, 0.3018108454520528}, {0.9619569104367979, 
        0.270482454283951}, {0.9694556336941986, 0.23854296471688527`}, {
        0.9762211796734368, 0.2060163925812137}, {0.9822269243004318, 
        0.17292780159468057`}, {0.9874472623223037, 0.1393032632908148}, {
        0.9918576419969158, 0.10516981576682403`}, {0.9954345981974063, 
        0.07055542130756808}, {0.9981557838968255, 0.03548892294331121}, {1., 
        0.}, {0.19311838528487416`, 0}, {0.1874409947124228, 
        0.00003223380273019824}, {0.18176433615552234`, 
        0.00012893105484863916`}, {0.17608914153534122`, 
        0.0002900792886747254}, {0.17072035228968882`, 
        0.0005027722156384899}, {0.1656532713889946, 0.0007618524484453913}, {
        0.16065380121966927`, 0.0010744279966994235`}, {0.15572249501578242`, 
        0.0014389973736303092`}, {0.1508598806371257, 0.001854053520359627}, {
        0.14606646051507272`, 0.0023180841884660125`}, {0.14134271160385464`, 
        0.0028295723230492846`}, {0.13668908533725474`, 
        0.003386996446219851}, {0.13210600759072597`, 0.00398883104093973}, {
        0.12759387864893362`, 0.004633546935141488}, {0.12315307317872416`, 
        0.0053196116860514215`}, {0.11878394020752048`, 
        0.006045489964643271}, {0.11448680310714347`, 0.006809643940148828}, {
        0.11026195958305766`, 0.007610533664551798}, {0.10610968166903861`, 
        0.008446617456991325}, {0.10203021572725847`, 0.009316352288001662}, {
        0.09802378245378514, 0.01021819416351454}, {0.0940905768894895, 
        0.011150598508550835`}, {0.09023076843635428, 
        0.012112020550528296`}, {0.08644450087917692, 0.01310091570211215}, {
        0.08273189241265845, 0.014115739943535523`}, {0.0790930356738685, 
        0.015154950204316786`}, {0.07552799778007638, 0.01621700474430108}, {
        0.07203682037193698, 0.01730036353395334}, {0.06861951966201911, 
        0.018403488633830487`}, {0.06527608648866302, 
        0.019524844573160435`}, {0.06200648637515322, 
        0.020662898727455924`}, {0.05881065959419109, 
        0.021816121695091298`}, {0.055688521237651674`, 
        0.022982987672770593`}, {0.05263996129160721, 0.02416197482981559}, {
        0.04966484471659989, 0.0253515656812026}, {0.046763011533144626`, 
        0.026550247459277147`}, {0.04393427691244225, 0.0277565124840759}, {
        0.04117843127228228, 0.02896885853218551}, {0.038495240378113714`, 
        0.0301857892040683}, {0.035884445449261136`, 0.031405814289785054`}, {
        0.033345763270262736`, 0.032627450133045466`}, {0.030878886307305824`,
         0.033849219993517185`}, {0.02848348282973449, 0.03506965440732461}, {
        0.02615919703660319, 0.036287291545669134`}, {0.023905649188249174`, 
        0.037500677571502695`}, {0.021722435742855702`, 
        0.03870836699418697}, {0.019609129497977183`, 0.03990892302207102}, {
        0.017565279736996415`, 0.04110091791292033}, {0.015590412380483283`, 
        0.04228293332213097}, {0.013684030142423368`, 0.0434535606486626}, {
        0.01184561269128407, 0.04461140137862486}, {0.010074616815884962`, 
        0.04575506742645193}, {0.008370476596038278, 0.0468831814736004}, {
        0.006732603577924528, 0.04799437730470638}, {0.005160386954167458, 
        0.04908730014113797}, {0.003653193748571674, 0.05016060697187968}, {
        0.0022103690054854695`, 0.051212966881686264`}, {0.000831235983750525,
         0.05224306137644338}, {-0.0004849036448006258, 
        0.0532495847056735}, {-0.0017387695923393124`, 
        0.05423124418212578}, {-0.002931102747568361, 0.05518676049838907}}]}, 
     {PointSize[Small], 
      {RGBColor[
       1, 0.5, 0], {PointBox[{-1.9152974590711789`, 0.776947146271054}], 
        LineBox[{{-1.8558547142257409`, 
         0.836389891116492}, {-1.9747402039166169`, 0.717504401425616}}]}, 
       InsetBox[
        GraphicsBox[
         {Thickness[0.04325259515570934], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIDIGYCYuVrj4IZapQcDnTvazJZLOsA44e8vfxxRqKc
w0wQiFRyOAMCOXIOe/Jr3s5kRfDB9BlFOF+4clLJ2SkIfjinWLtxv6LDfdd4
x1kfoebHKDoEgcx3FHeouP/jljG3rMOXfR+3pn8TcWhTYFc9IyIJ53usObqc
wUIMzoe4Rwii/6Cow9Jbyx8bHuZ32BlsFfG/XcKhJ6Lbn3EDj4OJMQhIOchs
FJvP9IDT4T8IzJeB8z8sWq9wNkIRzn8Acl+jMkS/AbfDlPbWqMsyqg7+Tzwv
mQbzO6TE3nFjjlBzeNOW221ULeRw6rDT2sx/6pBweijm0MBytN/QXMNhjZAO
X/o/CTi/BuQ/bxk4Hxwe5xUctpj/OJTipe7wHuSOCkUH5wnNQmlZyg63NWXX
/G9WhPpb2SE9DQi2Ifhgdb8QfFh8ofPB/ndG8F1A+k4h+LqK8l9ypmnA+ckg
/0lowvn1v60KzmloQsLtvyKcDwl/BQcjkPmT1SHhYS3nYGqzN2jaQg2HHaB4
cJeGqwe7n00Czl8Oii9mbjh/vfQ23VNvftmDw/eHKpwPix8YPwAUzgslIfEx
mQsSX4LCUFoCzgfb/1wezof5B8wvlHBAT+8AbytMhQ==
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpEer1csX7QcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZMDuIg/hQtBwYQOMDs8ChCfPvFBA2HI937mkwW8zgYaK0UvqCi7tCq
wK56ZooonN8b0e3POEEOzj8DAj3KDutVnzTP09VwmDETCCzVHc5fDXujvxto
/y3pmsRLmnD79UH6WLTg/OO7dvSyCSD4D0DuUEDwf7x9fcDSWcshIfaOG/MN
LQcWzi75ZD+ougMIfgpIvgLBTwgJUl+wUsNhu0PTo+M7NBx8TrDbzp6q7nAC
ZN8ENQddRfkvOWVqDo0sR/sNw1UcMvM/tJ78oupwFuSfP4pwPsy/ML5I5aSS
s0ukHHwvToz556zmsCPYKuJ/uqhDw2+rgnMZ6g4PXOMdZ20UgKjfouEQAAr/
y2wQfzRrOYCCZ6YkI9z9MD7MfzA+zP/N4rWsmW4IPix+ATRB0YY=
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4uUvPPT+Fxo6iFROKjn7RNIBxt8RbBXxX13K
4brQJ8fzaYYO6p9UXs7ylHLwPsFuOzsUN99Aa6XwBRcE/0niwmsm9oYOMaoR
MudkpBweo/FngoCloUN6GhCwSTl83Xmr66+qocND13jHWYGSDqpPmuedfWXg
sE5Ihy9dTtxB/S3vPoNMAwcNkPmcIg5TJvBXmXXrw/kSU69wZjzSg/PrWY72
G17XczjQva/JRFkUzn/TltttJC3mUIvGh8mD3fdHzGHOIuWdf57rQcKnRdyh
P7hEZbq/gcPe/Jq3M5cqORxsWx5+KsgQzuf3Xz8ltQPBB4fHEkx+9f0ft4y5
leH8D4vWK5z1UHZYfH8f35zJCL5D06PjM6IR/CUg+WQDVPnTBg5yoIirV3No
BLvfwIGFs0s++RyCDw7nmwj+owjx7RcZ1OH8C1fD3uhHqzuIg8Jvk4HDBlDA
96o7PM/S/ja9F8EHqy9H8MHxZmbgMKW9NepyjbrDfxCQN3Co+21VcO6EmoPv
xYkx/5L14e71vyVdkxikC+eb2uwNmvZQB85/Ckof6zH5pYe3uc68qwTnw8JT
V1H+S841BB9snqMunN8Acq+5Ppz/4+3rA5aHdR3OgMAaSYj+aboOwW8vf5yh
KOHQwguMwFZdhweg9LdRHM6HpT8Y/yxIP4+ogwwo3O31IOldU9ih5tOGgOwq
fTif2021lOmWAZwPy19f9n3cmj4Nkd9g+Q8AINOQBA==
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpl5cZqnGUwdeiO6/RknyDnA+Hc0Zdf8/6zg
cKBW1iL9iYnDWiEdvvR1yg43hD45nnczcdigl7eY0UYNon6BscN/ELiv4TAT
BHYaObBwdskn+2k5qD5pnnd2FoLfH1yiMr0fwe/2esVi0mjk8OPt6wOWzgj+
gwjx7RcVEPzju3b0sgkg+PpaK4UvsGg59ID4G6H8JZoO6iD7Thk7vCreKvo7
W92h7rdVwbkMEweXCc1CaaeU4fw3bbndRrPl4Pw+kP8FxKD+NXZ4Ufs4+3wO
r8PzLO1v0+caOah/Unk5i5MZbj/Yv/ZMcL7/E89LpsIIfsHykg3/zjPC+c3i
tayZboxw/4PDSZIRHj4w/pPEhddM9iP46WlAsMwY4r4CdofCNd23MwxMoO4R
cGAAgQMmDiBlaW0i8PgD890kHdDjFwDZ/8fk
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{23.117339975093397`, 15.14319302615193},
         PlotRange->{{0., 23.12}, {0., 
          15.139999999999999`}}], {-1.9152974590711789, 0.776947146271054}, {
        Right, Bottom}]}, 
      {RGBColor[
       0, 0, 1], {PointBox[{-0.6137632294302516, 0.6642678135388861}], 
        LineBox[{{-0.5543204845848136, 
         0.7237105583843241}, {-0.6732059742756896, 0.6048250686934481}}]}, 
       InsetBox[
        GraphicsBox[
         {Thickness[0.04800768122899664], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYCJAQEYCbAZofqYyVCDLE6MOcSYTy1zBptf
AGcWAkc=
           "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4ukzgSBS1mEmGAg7wPhrhXT40utEHUQqJ5Wc
dZGC89sV2FXPXBFycF1zdDlDhZxDb0S3P+MHcYh+TSWHs2eAIEfCwRgEipUc
HrjGO866KOHwHwTmK0H1yWDwO208d6VNUobrF4gNuG/UrgyxX0Uczg96e/nj
DEdRVHkWEbh+GB9m/pu23G6j2wj+jmCriP/HRR1ua8qu+d+M4CtfexTMEIPJ
7wP5b4Io3H9gulIUEh5ySg7CIPuWCDqAnH3mjbyD/xPPS6aTueD2NYjXsma6
8WHwYe4Fi9vzwP2z5Nbyx4bObHD+we59TSaPmeH8aNUImXM2jHD+Nq8NFnN+
/rCH8Vn0f3Fd4vliDzMfxofZ3wy2nwHuHrB9zHwOB8D2yDgULi/Z8K+fyaHq
/o9bxtliEPlmRoj/zohC3cMATw8vax9nn9f5bI/Oh6UnsH3HGB36QeG4Qdgh
ABQ+wSxwPliejQPOjwH5r4YLnh5hfJj5YPed54Dzb/DeFkv9xubwZd/Hrenb
EHxIOhDDyQenC2kxiHsms0P0l4k53AelV0MBiHsKpB1MQOlYWBRuH1iftTAG
H+ZejU8qL2d5isD9A5EXh/PdweldAs5XB6k/KQnnQ9KVDJyPnj8BEtyT/A==

           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4ppPGwKyo9QcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZQ/i9VBwYQOMDsIBAbcN/ouLLDke59TSaLeRyq7/+4Zdyt5NCqwK56
ZooonN8b0e3POEEOzj8DAj3KDnc0Zdf8n6zsMGMmEFiqO5ja7A2apgi0/5Z0
TeIlTbj9+lorhS+waMH5x3ft6GUTQPAfRIhvv6iA4P94+/qApbOWw6nDTmsz
7dQcWDi75JP9tBw89tfKWqgj+GD5e6pw/gmwuSoO2x2aHh3foeGgfO1RMMMf
JYj4BDWIu+8oOjSyHO03DFeB+Cda0eEsSPyPIpyP4l8gX6RyUsnZJVIOzhOa
hdJWKTrsCLaK+J8u6hDOKdZufF7J4YFrvOOsjQIOF66GvdGXVnEIAIX/ZTaH
hJAg9QUvVR1AwTNTkhHufhgf5j8YH+b/ZvFa1kw3BB8WvwDgZtcW
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4i3mPw6leOk5iFROKjn7RNIBxt8RbBXxX13K
QaTH6xWLiZ6D+ieVl7M8pRz+fCt9MEcQN//4rh29bB904Xx9rZXCF57oOsSo
Rsick5Fy0EXjz5gJBDd1HdLTgIBNyiHglnRN4iZdh4eu8Y6zAiUdNujlLWa0
0XVYJ6TDly4n7rDVoenRcQsdBw2Q+ZwiEPs/asH59b+tCs55IPjPs7S/TbfV
cjjQva/JRFkUzn/TltttJC2Gkw923x8xBxbOLvlkPy1I+LSIO7Tw+q+fwqrj
sDe/5u3MpUoOL4q3iv7m1oPzW1iO9huWI/jg8NiAya++/+OWMbcynP9h0XqF
sx7KDmtVnzTP60Xwwe6RRfDXg+R1dVDl/+o4yC1/4aFXr+aQkf+h9aSILsTd
5xD8meBwRvAfRYhvv8igDudfuBr2Rj9a3WHqBP4qs9M6DhvA7lB3MLXZGzSt
EcEHqw9B8E2MgeCytsOU9taoyzXqkHhcpu1QB4qHE2qQ9HRKC+7e7aD426EB
589ZpLzzjzuC732C3Xa2KCa/9PA215l3leB8WHhOBtlrg+CDzVuO4IPDZ64W
nJ8QEqS+QFPT4QwIrJGE6P+j4RD89vLHGYoSDq9A8flaw+EBKP1tFIfzYekP
xj8L0s8jCkkPSzUh6V1T2OEJKFwfaMH5NZ82BGRL6cL5sPz1Zd/HrenTEPkN
lv8AQdqXhg==
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4udZ2t+mnzVy6I3o9mecIOcA49/RlF3z/7OC
Q4/XKxaTjUYOa4V0+NLXKTssvr+Pb46wkcMGvbzFjDZqEPW5hg7/QeC+hkN6
GhC0GTiwcHbJJ/tpOXzeEJA9Kx3Bj1Zw/Jgcg+BHiG+/yOBn4PDj7esDls4I
/gMQQwHBP75rRy+bAIKvr7VS+AKLlkMkiF8H5S/RhNg33dDhVfFW0d/Z6g7e
J9htZ5saObhMaBZKO6UM579py+02mi0H5/eB/C8gBvWvocOL2sfZ53N4HbaY
/ziUkmXgoP5J5eUsTma4/WD/2jPB+f5PPC+ZCiP4BctLNvw7zwjnN4vXsma6
McL9PxMEJBnh4QPjbwSFaw+CbwwCxYYQ9xWwO9hXRqww/WsIdY+AwxkQ6DFy
SAOHuwg8/sB8N0kH9PgFAH0XyGM=
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{20.829967621419677`, 15.14319302615193},
         PlotRange->{{0., 20.830000000000002`}, {0., 
          15.139999999999999`}}], {-0.6137632294302516, 0.6642678135388861}, {
        Right, Bottom}]}, {}}},
    ImageSize->202,
    PlotRange->{{-2.7009882660333235`, 1.4979473117878346`}, {-0.3, 1.3}}], 
   ",", 
   GraphicsBox[{GeometricTransformationBox[GeometricTransformationBox[{
        {GrayLevel[0.75], EdgeForm[None], 
         PolygonBox[{{-3, 0}, {0, 0}, {0, -3}, {1, -3}, {1, 1}, {-3, 1}}]}, 
        {GrayLevel[0], LineBox[{{-3, 0}, {0, 0}, {0, -3}}], 
         LineBox[{{-3, 1}, {1, 1}, {1, -3}}]}}, {{{
        0.35249831158362355`, -0.9358124493351724}, {0.9358124493351724, 
        0.35249831158362355`}}, {0, 0}}], {-1.0643244012744737`, 
      0.4448637243236743}], 
     {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
      PolygonBox[{{-0.002931102747568361, 
        0.05518676049838907}, {-0.0075077211477384, 
        0.09053224433819837}, {-0.013606412660485952`, 
        0.1253351796409147}, {-0.02120120315269523, 
        0.15953289495971165`}, {-0.030263707684347576`, 
        0.19306373142378394`}, {-0.040763166503033424`, 
        0.22586713013002274`}, {-0.05266648405966139, 
        0.2578837183204711}, {-0.06593827100576961, 
        0.28905539424496024`}, {-0.08054088912959365, 
        0.3193254106095894}, {-0.09643449918483407, 
        0.34863845651307224`}, {-0.11357711156289788`, 
        0.3769407377744405}, {-0.1319246397562651, 
        0.4041800555571583}, {-0.15143095655755753`, 
        0.43030588319636326`}, {-0.17204795293586453`, 
        0.45526944113771095`}, {-0.19372559952891225`, 
        0.4790237698981564}, {-0.21641201068675506`, 
        0.5015238009609528}, {-0.2400535109998163, 
        0.522726425519191}, {-0.26459470424132275`, 
        0.5425905609843353}, {-0.28997854465145556`, 
        0.5610772151784293}, {-0.3161464104878934, 
        0.5781495481309521}, {-0.34303817976484235`, 
        0.5937729314036967}, {-0.370592308100146, 
        0.6079150048695116}, {-0.3987459085876401, 
        0.6205457308733012}, {-0.4274348336095711, 
        0.6316374457063071}, {-0.4565937585016293, 
        0.6411649083273959}, {-0.48615626698096903`, 
        0.6491053462678579}, {-0.5160358229611974, 
        0.6554156021434079}, {-0.5461316059131602, 
        0.6600426635877341}, {-0.5763764300476724, 
        0.6629794331345903}, {-0.6067035922391745, 
        0.6642219172844704}, {-0.6370462979339245, 
        0.6637684267295264}, {-0.6673377353194726, 
        0.6616195780275219}, {-0.6975111495100281, 
        0.6577782929908836}, {-0.727499916679408, 
        0.6522497957913859}, {-0.7572246746503857, 
        0.645057960820489}, {-0.7865796945555036, 
        0.63626619093454}, {-0.8154954846739376, 
        0.6258992640285892}, {-0.8439062017278565, 
        0.6139812781607924}, {-0.8717471399538075, 
        0.6005387757685603}, {-0.8989548155992705, 
        0.5856006962499344}, {-0.9254670496080297, 
        0.5691983257620765}, {-0.9512230484058931, 
        0.5513652443018654}, {-0.976163482700509, 
        0.5321372701363265}, {-1.0002305642113472`, 
        0.51155240165329}, {-1.0233681202482943`, 
        0.4896507567052537}, {-1.045521666059788, 
        0.46647450952194436`}, {-1.0666384748739537`, 
        0.4420678252694908}, {-1.0866676455588282`, 
        0.41647679233647555`}, {-1.1055601678304374`, 
        0.389749352429386}, {-1.1232689849402542`, 
        0.36193522856216287`}, {-1.1397490537763817`, 
        0.33308585102662447`}, {-1.1549574023156846`, 
        0.3032542814325403}, {-1.1688531843670402`, 
        0.2724951349080245}, {-1.1813977315488688`, 
        0.24086450055272687`}, {-1.192554602447161, 
        0.208419860238005}, {-1.2022896289033165`, 
        0.17522000584987357`}, {-1.2105709593842584`, 
        0.1413249550720373}, {-1.2173690993904753`, 
        0.10679586580772375`}, {-1.2226569488608843`, 
        0.07169494934034183}, {-1.224595356112935, 
        0.05518676049838907}, {-1.226164284520757, 
        0.05393398196390663}, {-1.227838485878468, 
        0.052637306541543444`}, {-1.2296195873906839`, 
        0.051299594902786044`}, {-1.2315091543658316`, 
        0.04992374603163245}, {-1.2335086894420904`, 
        0.048512696014961686`}, {-1.2356196318356432`, 
        0.04706941681843678}, {-1.2378433566114944`, 
        0.045596915048337586`}, {-1.2401811739771011`, 
        0.04409823069972405}, {-1.2426343285990682`, 
        0.042576435891334995`}, {-1.2452039989431383`, 
        0.04103463358763164}, {-1.2478912966377111`, 
        0.039475956308399146`}, {-1.2506972658611129`, 
        0.03790356482632364}, {-1.25362288275283, 
        0.03632064685296571}, {-1.2566690548489214`, 
        0.03473041571355542}, {-1.2598366205418015`, 
        0.03313610901103731}, {-1.2631263485645952`, 
        0.031540987279797435`}, {-1.266538937500247, 
        0.029948332629507732`}, {-1.270075015315565, 
        0.02836144737952641}, {-1.2737351389203686`, 
        0.02678365268429606}, {-1.2775197937519045`, 
        0.025218287150184128`}, {-1.2814293933846885`, 
        0.02366870544421342}, {-1.285464279165918, 
        0.022138276895132772`}, {-1.289624719876597, 
        0.02063038408728084}, {-1.2939109114185072`, 
        0.019148421447698342`}, {-1.2983229765271467`, 
        0.01769579382694633}, {-1.3028609645107572`, 
        0.016275915074090402`}, {-1.3075248510155446`, 
        0.014892206606312741`}, {-1.312314537817196, 
        0.013548095973615792`}, {-1.3172298526387862`, 
        0.012247015419083246`}, {-1.322270548995155, 
        0.010992400435165577`}, {-1.327436306063838, 
        0.00978768831645895}, {-1.3327267285826143`, 
        0.008636316709447676}, {-1.3381413467737344`, 
        0.007541722159681663}, {-1.3436796162948779`, 
        0.0065073386568613965`}, {-1.34934091821689, 
        0.005536596178303978}, {-1.3551245590283292`, 
        0.0046329192312645545`}, {-1.3610297706668522`, 
        0.003799725394588215}, {-1.367055710577463, 
        0.003040423860167941}, {-1.3732014617976305`, 
        0.002358413974684651}, {-1.3794660330692792`, 
        0.00175708378210564}, {-1.385848358977654, 
        0.0012398085674178777`}, {-1.3923473001170357`, 
        0.0008099494020726023}, {-1.398961643283296, 
        0.0004708516916175473}, {-1.406144222619559, 
        0.00021031225587999969`}, {-1.413554883601666, 
        0.000050270067591080924`}, {-2.2275264588605035`, 
         0}, {-2.2275264588605035`, 0.}, {-2.226778818785235, 
        0.016562087318832297`}, {-2.2245240237876267`, 
        0.051858217785779606`}, {-2.221401977586004, 
        0.08671801400284965}, {-2.2174344169630595`, 
        0.12111218014518921`}, {-2.2126442129613957`, 
        0.1550122774857072}, {-2.2070553402787363`, 
        0.18839076838343466`}, {-2.20069284502541, 
        0.22122105923695135`}, {-2.193582810877922, 
        0.2534775423446123}, {-2.1857523236644165`, 
        0.2851356366143848}, {-2.177229434419805, 
        0.3161718270672522}, {-2.1680431209502307`, 
        0.34656370307934997`}, {-2.158223247948455, 
        0.3762899953092721}, {-2.1478005257035693`, 
        0.4053306112583223}, {-2.1368064674502505`, 
        0.433666669412881}, {-2.125273345404538, 
        0.46128053191951573`}, {-2.1132341455348063`, 
        0.488155835744978}, {-2.1007225211182936`, 
        0.5142775222748028}, {-2.087772745135142, 
        0.5396318653058545}, {-2.0744196615534736`, 
        0.5642064973898445}, {-2.060698635560539, 
        0.5879904344865842}, {-2.0466455027964265`, 
        0.6109740988875171}, {-2.0322965176482186`, 
        0.633149340371914}, {-2.017688300663814, 
        0.6545094555599938}, {-2.0028577851459275`, 
        0.6750492054291635}, {-1.987842162987986, 
        0.6947648309615369}, {-1.9726814269605326`, 
        0.7136508981032055}, {-1.957450991769296, 
        0.731662322793316}, {-1.9421991235397567`, 
        0.748792495552475}, {-1.9269606024142123`, 
        0.7650523754383158}, {-1.911769627125311, 
        0.780454115453369}, {-1.8966597768986881`, 
        0.7950110398039961}, {-1.8816639741427468`, 
        0.808737619997373}, {-1.8668144479599484`, 
        0.8216494498020146}, {-1.8517349056071764`, 
        0.834092528316528}, {-1.8344565141786922`, 
        0.8476307429841015}, {-1.8170997087010683`, 
        0.8605292060035924}, {-1.799685718636366, 
        0.8727928624663366}, {-1.7822354667372662`, 
        0.8844273199469717}, {-1.7647695491743782`, 
        0.8954388359889434}, {-1.7473082161045403`, 
        0.9058343050101234}, {-1.7298713526966911`, 
        0.915621244642947}, {-1.7124784606314394`, 
        0.9248077815239432}, {-1.6951486400900015`, 
        0.9334026365479858}, {-1.6779005722476972`, 
        0.9414151096030314}, {-1.660752502286706, 
        0.9488550638015343}, {-1.6437222229422959`, 
        0.9557329092251386}, {-1.6268270585962146`, 
        0.9620595861996474}, {-1.6100838499304209`, 
        0.9678465481176384}, {-1.5935089391537998`, 
        0.9731057438264732}, {-1.5771181558139633`, 
        0.9778495995997846}, {-1.5609268032056878`, 
        0.9820910007108642}, {-1.54494964538698, 
        0.9858432726266891}, {-1.5292008948131945`, 
        0.9891201618416232}, {-1.513694200599049, 
        0.9919358163701126}, {-1.4984426374178013`, 
        0.9943047659179616}, {-1.4834586950462574`, 
        0.9962419017520215}, {-1.4687542685636858`, 
        0.997762456288358}, {-1.4543406492121078`, 
        0.9988819824191736}, {-1.4402285159248214`, 0.9996163325989604}, {
        0.19311838528487416`, 1}, {0.20588049050780868`, 
        0.9998371021345642}, {0.2192296636403373, 0.9993215654426753}, {
        0.2334833544817059, 0.998409999760843}, {0.2480336396227507, 
        0.9971058467423422}, {0.26286955423838015`, 0.9953933906899533}, {
        0.2779795250526531, 0.9932572252276954}, {0.2933513791219686, 
        0.9906822741052125}, {0.30897235328337636`, 0.9876538117518396}, {
        0.3248291042608626, 0.9841574835599668}, {0.3409077194218601, 
        0.9801793258775161}, {0.35719372817562994`, 0.9757057856895764}, {
        0.3736721140045674, 0.970723739969473}, {0.3903273271188975, 
        0.9652205146798088}, {0.4071432977246433, 0.959183903404288}, {
        0.4241034498941795, 0.9526021855914221}, {0.4411907160281173, 
        0.9454641443915238}, {0.4583875518967129, 0.937759084068725}, {
        0.47567595224844217`, 0.9294768469700844}, {0.4930374669728525, 
        0.9206078300342161}, {0.5104532178042704, 0.9111430008222366}, {
        0.5279039155524319, 0.9010739130542164}, {0.5453698778455953, 
        0.8903927216347229}, {0.5628310473712049, 0.8790921971514634}, {
        0.5802670105986886, 0.8671657398314587}, {0.5976570169685093, 
        0.8546073929396361}, {0.6149799985311277, 0.8414118556051765}, {
        0.6314182808508729, 0.8282253766914024}, {0.6461766128290161, 
        0.8157424492007895}, {0.6610981587900323, 0.8024535614782687}, {
        0.676151075050036, 0.7883425302944325}, {0.6913028054558849, 
        0.7733942808343234}, {0.7065201174207641, 0.7575948723338161}, {
        0.721769138799335, 0.740931522593583}, {0.7370153955684994, 
        0.7233926313446152}, {0.7522232021019651, 0.7049686061727517}, {
        0.7673224743481131, 0.6856947006839664}, {0.7822566151866801, 
        0.6655952729083485}, {0.7969883169142729, 0.6446732846774187}, {
        0.8114805011649897, 0.622933185417566}, {0.8256963734541855, 
        0.6003808975141803}, {0.8395994769976157, 0.5770237997908648}, {
        0.8531537457436141, 0.5528707091344943}, {0.8663235565571386, 
        0.5279318602988776}, {0.8790737804957698, 0.5022188839217362}, {
        0.8913698331190544, 0.47574478279161564`}, {0.9031777237739482, 
        0.44852390640320844`}, {0.9144641038005427, 0.42057192384137776`}, {
        0.9251963136037343, 0.39190579503593526`}, {0.9353424285380356, 
        0.36254374043093585`}, {0.944871303554305, 0.33250520911390946`}, {
        0.9537526165588203, 0.3018108454520528}, {0.9619569104367979, 
        0.270482454283951}, {0.9694556336941986, 0.23854296471688527`}, {
        0.9762211796734368, 0.2060163925812137}, {0.9822269243004318, 
        0.17292780159468057`}, {0.9874472623223037, 0.1393032632908148}, {
        0.9918576419969158, 0.10516981576682403`}, {0.9954345981974063, 
        0.07055542130756808}, {0.9981557838968255, 0.03548892294331121}, {1., 
        0.}, {0.19311838528487416`, 0}, {0.1874409947124228, 
        0.00003223380273019824}, {0.18176433615552234`, 
        0.00012893105484863916`}, {0.17608914153534122`, 
        0.0002900792886747254}, {0.17072035228968882`, 
        0.0005027722156384899}, {0.1656532713889946, 0.0007618524484453913}, {
        0.16065380121966927`, 0.0010744279966994235`}, {0.15572249501578242`, 
        0.0014389973736303092`}, {0.1508598806371257, 0.001854053520359627}, {
        0.14606646051507272`, 0.0023180841884660125`}, {0.14134271160385464`, 
        0.0028295723230492846`}, {0.13668908533725474`, 
        0.003386996446219851}, {0.13210600759072597`, 0.00398883104093973}, {
        0.12759387864893362`, 0.004633546935141488}, {0.12315307317872416`, 
        0.0053196116860514215`}, {0.11878394020752048`, 
        0.006045489964643271}, {0.11448680310714347`, 0.006809643940148828}, {
        0.11026195958305766`, 0.007610533664551798}, {0.10610968166903861`, 
        0.008446617456991325}, {0.10203021572725847`, 0.009316352288001662}, {
        0.09802378245378514, 0.01021819416351454}, {0.0940905768894895, 
        0.011150598508550835`}, {0.09023076843635428, 
        0.012112020550528296`}, {0.08644450087917692, 0.01310091570211215}, {
        0.08273189241265845, 0.014115739943535523`}, {0.0790930356738685, 
        0.015154950204316786`}, {0.07552799778007638, 0.01621700474430108}, {
        0.07203682037193698, 0.01730036353395334}, {0.06861951966201911, 
        0.018403488633830487`}, {0.06527608648866302, 
        0.019524844573160435`}, {0.06200648637515322, 
        0.020662898727455924`}, {0.05881065959419109, 
        0.021816121695091298`}, {0.055688521237651674`, 
        0.022982987672770593`}, {0.05263996129160721, 0.02416197482981559}, {
        0.04966484471659989, 0.0253515656812026}, {0.046763011533144626`, 
        0.026550247459277147`}, {0.04393427691244225, 0.0277565124840759}, {
        0.04117843127228228, 0.02896885853218551}, {0.038495240378113714`, 
        0.0301857892040683}, {0.035884445449261136`, 0.031405814289785054`}, {
        0.033345763270262736`, 0.032627450133045466`}, {0.030878886307305824`,
         0.033849219993517185`}, {0.02848348282973449, 0.03506965440732461}, {
        0.02615919703660319, 0.036287291545669134`}, {0.023905649188249174`, 
        0.037500677571502695`}, {0.021722435742855702`, 
        0.03870836699418697}, {0.019609129497977183`, 0.03990892302207102}, {
        0.017565279736996415`, 0.04110091791292033}, {0.015590412380483283`, 
        0.04228293332213097}, {0.013684030142423368`, 0.0434535606486626}, {
        0.01184561269128407, 0.04461140137862486}, {0.010074616815884962`, 
        0.04575506742645193}, {0.008370476596038278, 0.0468831814736004}, {
        0.006732603577924528, 0.04799437730470638}, {0.005160386954167458, 
        0.04908730014113797}, {0.003653193748571674, 0.05016060697187968}, {
        0.0022103690054854695`, 0.051212966881686264`}, {0.000831235983750525,
         0.05224306137644338}, {-0.0004849036448006258, 
        0.0532495847056735}, {-0.0017387695923393124`, 
        0.05423124418212578}, {-0.002931102747568361, 0.05518676049838907}}]}, 
     {PointSize[Small], 
      {RGBColor[
       1, 0.5, 0], {PointBox[{-2.1465958922736745`, 0.4085426004576564}], 
        LineBox[{{-2.10437561554293, 0.5206289829469917}, {-2.188816169004419,
          0.29645621796832117`}}]}, InsetBox[
        GraphicsBox[
         {Thickness[0.04325259515570934], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIDIGYCYuVrj4IZapQcDnTvazJZLOsA44e8vfxxRqKc
w0wQiFRyOAMCOXIOe/Jr3s5kRfDB9BlFOF+4clLJ2SkIfjinWLtxv6LDfdd4
x1kfoebHKDoEgcx3FHeouP/jljG3rMOXfR+3pn8TcWhTYFc9IyIJ53usObqc
wUIMzoe4Rwii/6Cow9Jbyx8bHuZ32BlsFfG/XcKhJ6Lbn3EDj4OJMQhIOchs
FJvP9IDT4T8IzJeB8z8sWq9wNkIRzn8Acl+jMkS/AbfDlPbWqMsyqg7+Tzwv
mQbzO6TE3nFjjlBzeNOW221ULeRw6rDT2sx/6pBweijm0MBytN/QXMNhjZAO
X/o/CTi/BuQ/bxk4Hxwe5xUctpj/OJTipe7wHuSOCkUH5wnNQmlZyg63NWXX
/G9WhPpb2SE9DQi2Ifhgdb8QfFh8ofPB/ndG8F1A+k4h+LqK8l9ypmnA+ckg
/0lowvn1v60KzmloQsLtvyKcDwl/BQcjkPmT1SHhYS3nYGqzN2jaQg2HHaB4
cJeGqwe7n00Czl8Oii9mbjh/vfQ23VNvftmDw/eHKpwPix8YPwAUzgslIfEx
mQsSX4LCUFoCzgfb/1wezof5B8wvlHBAT+8AbytMhQ==
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpEer1csX7QcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZMDuIg/hQtBwYQOMDs8ChCfPvFBA2HI937mkwW8zgYaK0UvqCi7tCq
wK56ZooonN8b0e3POEEOzj8DAj3KDutVnzTP09VwmDETCCzVHc5fDXujvxto
/y3pmsRLmnD79UH6WLTg/OO7dvSyCSD4D0DuUEDwf7x9fcDSWcshIfaOG/MN
LQcWzi75ZD+ougMIfgpIvgLBTwgJUl+wUsNhu0PTo+M7NBx8TrDbzp6q7nAC
ZN8ENQddRfkvOWVqDo0sR/sNw1UcMvM/tJ78oupwFuSfP4pwPsy/ML5I5aSS
s0ukHHwvToz556zmsCPYKuJ/uqhDw2+rgnMZ6g4PXOMdZ20UgKjfouEQAAr/
y2wQfzRrOYCCZ6YkI9z9MD7MfzA+zP/N4rWsmW4IPix+ATRB0YY=
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4uUvPPT+Fxo6iFROKjn7RNIBxt8RbBXxX13K
4brQJ8fzaYYO6p9UXs7ylHLwPsFuOzsUN99Aa6XwBRcE/0niwmsm9oYOMaoR
MudkpBweo/FngoCloUN6GhCwSTl83Xmr66+qocND13jHWYGSDqpPmuedfWXg
sE5Ihy9dTtxB/S3vPoNMAwcNkPmcIg5TJvBXmXXrw/kSU69wZjzSg/PrWY72
G17XczjQva/JRFkUzn/TltttJC3mUIvGh8mD3fdHzGHOIuWdf57rQcKnRdyh
P7hEZbq/gcPe/Jq3M5cqORxsWx5+KsgQzuf3Xz8ltQPBB4fHEkx+9f0ft4y5
leH8D4vWK5z1UHZYfH8f35zJCL5D06PjM6IR/CUg+WQDVPnTBg5yoIirV3No
BLvfwIGFs0s++RyCDw7nmwj+owjx7RcZ1OH8C1fD3uhHqzuIg8Jvk4HDBlDA
96o7PM/S/ja9F8EHqy9H8MHxZmbgMKW9NepyjbrDfxCQN3Co+21VcO6EmoPv
xYkx/5L14e71vyVdkxikC+eb2uwNmvZQB85/Ckof6zH5pYe3uc68qwTnw8JT
V1H+S841BB9snqMunN8Acq+5Ppz/4+3rA5aHdR3OgMAaSYj+aboOwW8vf5yh
KOHQwguMwFZdhweg9LdRHM6HpT8Y/yxIP4+ogwwo3O31IOldU9ih5tOGgOwq
fTif2021lOmWAZwPy19f9n3cmj4Nkd9g+Q8AINOQBA==
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpl5cZqnGUwdeiO6/RknyDnA+Hc0Zdf8/6zg
cKBW1iL9iYnDWiEdvvR1yg43hD45nnczcdigl7eY0UYNon6BscN/ELiv4TAT
BHYaObBwdskn+2k5qD5pnnd2FoLfH1yiMr0fwe/2esVi0mjk8OPt6wOWzgj+
gwjx7RcVEPzju3b0sgkg+PpaK4UvsGg59ID4G6H8JZoO6iD7Thk7vCreKvo7
W92h7rdVwbkMEweXCc1CaaeU4fw3bbndRrPl4Pw+kP8FxKD+NXZ4Ufs4+3wO
r8PzLO1v0+caOah/Unk5i5MZbj/Yv/ZMcL7/E89LpsIIfsHykg3/zjPC+c3i
tayZboxw/4PDSZIRHj4w/pPEhddM9iP46WlAsMwY4r4CdofCNd23MwxMoO4R
cGAAgQMmDiBlaW0i8PgD890kHdDjFwDZ/8fk
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{23.117339975093397`, 15.14319302615193},
         PlotRange->{{0., 23.12}, {0., 
          15.139999999999999`}}], {-2.1465958922736745, 0.4085426004576564}, {
        Right, Bottom}]}, 
      {RGBColor[
       0, 0, 1], {PointBox[{-1.0643244012744737`, 0.4448637243236743}], 
        LineBox[{{-1.022104124543729, 
         0.5569501068130096}, {-1.1065446780052184`, 0.3327773418343391}}]}, 
       InsetBox[
        GraphicsBox[
         {Thickness[0.04800768122899664], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYCJAQEYCbAZofqYyVCDLE6MOcSYTy1zBptf
AGcWAkc=
           "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4ukzgSBS1mEmGAg7wPhrhXT40utEHUQqJ5Wc
dZGC89sV2FXPXBFycF1zdDlDhZxDb0S3P+MHcYh+TSWHs2eAIEfCwRgEipUc
HrjGO866KOHwHwTmK0H1yWDwO208d6VNUobrF4gNuG/UrgyxX0Uczg96e/nj
DEdRVHkWEbh+GB9m/pu23G6j2wj+jmCriP/HRR1ua8qu+d+M4CtfexTMEIPJ
7wP5b4Io3H9gulIUEh5ySg7CIPuWCDqAnH3mjbyD/xPPS6aTueD2NYjXsma6
8WHwYe4Fi9vzwP2z5Nbyx4bObHD+we59TSaPmeH8aNUImXM2jHD+Nq8NFnN+
/rCH8Vn0f3Fd4vliDzMfxofZ3wy2nwHuHrB9zHwOB8D2yDgULi/Z8K+fyaHq
/o9bxtliEPlmRoj/zohC3cMATw8vax9nn9f5bI/Oh6UnsH3HGB36QeG4Qdgh
ABQ+wSxwPliejQPOjwH5r4YLnh5hfJj5YPed54Dzb/DeFkv9xubwZd/Hrenb
EHxIOhDDyQenC2kxiHsms0P0l4k53AelV0MBiHsKpB1MQOlYWBRuH1iftTAG
H+ZejU8qL2d5isD9A5EXh/PdweldAs5XB6k/KQnnQ9KVDJyPnj8BEtyT/A==

           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4ppPGwKyo9QcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZQ/i9VBwYQOMDsIBAbcN/ouLLDke59TSaLeRyq7/+4Zdyt5NCqwK56
ZooonN8b0e3POEEOzj8DAj3KDnc0Zdf8n6zsMGMmEFiqO5ja7A2apgi0/5Z0
TeIlTbj9+lorhS+waMH5x3ft6GUTQPAfRIhvv6iA4P94+/qApbOWw6nDTmsz
7dQcWDi75JP9tBw89tfKWqgj+GD5e6pw/gmwuSoO2x2aHh3foeGgfO1RMMMf
JYj4BDWIu+8oOjSyHO03DFeB+Cda0eEsSPyPIpyP4l8gX6RyUsnZJVIOzhOa
hdJWKTrsCLaK+J8u6hDOKdZufF7J4YFrvOOsjQIOF66GvdGXVnEIAIX/ZTaH
hJAg9QUvVR1AwTNTkhHufhgf5j8YH+b/ZvFa1kw3BB8WvwDgZtcW
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4i3mPw6leOk5iFROKjn7RNIBxt8RbBXxX13K
QaTH6xWLiZ6D+ieVl7M8pRz+fCt9MEcQN//4rh29bB904Xx9rZXCF57oOsSo
Rsick5Fy0EXjz5gJBDd1HdLTgIBNyiHglnRN4iZdh4eu8Y6zAiUdNujlLWa0
0XVYJ6TDly4n7rDVoenRcQsdBw2Q+ZwiEPs/asH59b+tCs55IPjPs7S/TbfV
cjjQva/JRFkUzn/TltttJC2Gkw923x8xBxbOLvlkPy1I+LSIO7Tw+q+fwqrj
sDe/5u3MpUoOL4q3iv7m1oPzW1iO9huWI/jg8NiAya++/+OWMbcynP9h0XqF
sx7KDmtVnzTP60Xwwe6RRfDXg+R1dVDl/+o4yC1/4aFXr+aQkf+h9aSILsTd
5xD8meBwRvAfRYhvv8igDudfuBr2Rj9a3WHqBP4qs9M6DhvA7lB3MLXZGzSt
EcEHqw9B8E2MgeCytsOU9taoyzXqkHhcpu1QB4qHE2qQ9HRKC+7e7aD426EB
589ZpLzzjzuC732C3Xa2KCa/9PA215l3leB8WHhOBtlrg+CDzVuO4IPDZ64W
nJ8QEqS+QFPT4QwIrJGE6P+j4RD89vLHGYoSDq9A8flaw+EBKP1tFIfzYekP
xj8L0s8jCkkPSzUh6V1T2OEJKFwfaMH5NZ82BGRL6cL5sPz1Zd/HrenTEPkN
lv8AQdqXhg==
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4udZ2t+mnzVy6I3o9mecIOcA49/RlF3z/7OC
Q4/XKxaTjUYOa4V0+NLXKTssvr+Pb46wkcMGvbzFjDZqEPW5hg7/QeC+hkN6
GhC0GTiwcHbJJ/tpOXzeEJA9Kx3Bj1Zw/Jgcg+BHiG+/yOBn4PDj7esDls4I
/gMQQwHBP75rRy+bAIKvr7VS+AKLlkMkiF8H5S/RhNg33dDhVfFW0d/Z6g7e
J9htZ5saObhMaBZKO6UM579py+02mi0H5/eB/C8gBvWvocOL2sfZ53N4HbaY
/ziUkmXgoP5J5eUsTma4/WD/2jPB+f5PPC+ZCiP4BctLNvw7zwjnN4vXsma6
McL9PxMEJBnh4QPjbwSFaw+CbwwCxYYQ9xWwO9hXRqww/WsIdY+AwxkQ6DFy
SAOHuwg8/sB8N0kH9PgFAH0XyGM=
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{20.829967621419677`, 15.14319302615193},
         PlotRange->{{0., 20.830000000000002`}, {0., 
          15.139999999999999`}}], {-1.0643244012744737, 0.4448637243236743}, {
        Right, Bottom}]}, {}}},
    ImageSize->202,
    PlotRange->{{-2.7009882660333235`, 1.4979473117878346`}, {-0.3, 1.3}}], 
   ",", 
   GraphicsBox[{GeometricTransformationBox[GeometricTransformationBox[{
        {GrayLevel[0.75], EdgeForm[None], 
         PolygonBox[{{-3, 0}, {0, 0}, {0, -3}, {1, -3}, {1, 1}, {-3, 1}}]}, 
        {GrayLevel[0], LineBox[{{-3, 0}, {0, 0}, {0, -3}}], 
         LineBox[{{-3, 1}, {1, 1}, {1, -3}}]}}, {{{
        0.019587429669040514`, -0.9998081478958653}, {0.9998081478958653, 
        0.019587429669040514`}}, {0, 0}}], {-1.2267914673932432`, 
      0.0277217768048533}], 
     {RGBColor[1, 1, 0.87], EdgeForm[GrayLevel[0]], 
      PolygonBox[{{-0.002931102747568361, 
        0.05518676049838907}, {-0.0075077211477384, 
        0.09053224433819837}, {-0.013606412660485952`, 
        0.1253351796409147}, {-0.02120120315269523, 
        0.15953289495971165`}, {-0.030263707684347576`, 
        0.19306373142378394`}, {-0.040763166503033424`, 
        0.22586713013002274`}, {-0.05266648405966139, 
        0.2578837183204711}, {-0.06593827100576961, 
        0.28905539424496024`}, {-0.08054088912959365, 
        0.3193254106095894}, {-0.09643449918483407, 
        0.34863845651307224`}, {-0.11357711156289788`, 
        0.3769407377744405}, {-0.1319246397562651, 
        0.4041800555571583}, {-0.15143095655755753`, 
        0.43030588319636326`}, {-0.17204795293586453`, 
        0.45526944113771095`}, {-0.19372559952891225`, 
        0.4790237698981564}, {-0.21641201068675506`, 
        0.5015238009609528}, {-0.2400535109998163, 
        0.522726425519191}, {-0.26459470424132275`, 
        0.5425905609843353}, {-0.28997854465145556`, 
        0.5610772151784293}, {-0.3161464104878934, 
        0.5781495481309521}, {-0.34303817976484235`, 
        0.5937729314036967}, {-0.370592308100146, 
        0.6079150048695116}, {-0.3987459085876401, 
        0.6205457308733012}, {-0.4274348336095711, 
        0.6316374457063071}, {-0.4565937585016293, 
        0.6411649083273959}, {-0.48615626698096903`, 
        0.6491053462678579}, {-0.5160358229611974, 
        0.6554156021434079}, {-0.5461316059131602, 
        0.6600426635877341}, {-0.5763764300476724, 
        0.6629794331345903}, {-0.6067035922391745, 
        0.6642219172844704}, {-0.6370462979339245, 
        0.6637684267295264}, {-0.6673377353194726, 
        0.6616195780275219}, {-0.6975111495100281, 
        0.6577782929908836}, {-0.727499916679408, 
        0.6522497957913859}, {-0.7572246746503857, 
        0.645057960820489}, {-0.7865796945555036, 
        0.63626619093454}, {-0.8154954846739376, 
        0.6258992640285892}, {-0.8439062017278565, 
        0.6139812781607924}, {-0.8717471399538075, 
        0.6005387757685603}, {-0.8989548155992705, 
        0.5856006962499344}, {-0.9254670496080297, 
        0.5691983257620765}, {-0.9512230484058931, 
        0.5513652443018654}, {-0.976163482700509, 
        0.5321372701363265}, {-1.0002305642113472`, 
        0.51155240165329}, {-1.0233681202482943`, 
        0.4896507567052537}, {-1.045521666059788, 
        0.46647450952194436`}, {-1.0666384748739537`, 
        0.4420678252694908}, {-1.0866676455588282`, 
        0.41647679233647555`}, {-1.1055601678304374`, 
        0.389749352429386}, {-1.1232689849402542`, 
        0.36193522856216287`}, {-1.1397490537763817`, 
        0.33308585102662447`}, {-1.1549574023156846`, 
        0.3032542814325403}, {-1.1688531843670402`, 
        0.2724951349080245}, {-1.1813977315488688`, 
        0.24086450055272687`}, {-1.192554602447161, 
        0.208419860238005}, {-1.2022896289033165`, 
        0.17522000584987357`}, {-1.2105709593842584`, 
        0.1413249550720373}, {-1.2173690993904753`, 
        0.10679586580772375`}, {-1.2226569488608843`, 
        0.07169494934034183}, {-1.224595356112935, 
        0.05518676049838907}, {-1.226164284520757, 
        0.05393398196390663}, {-1.227838485878468, 
        0.052637306541543444`}, {-1.2296195873906839`, 
        0.051299594902786044`}, {-1.2315091543658316`, 
        0.04992374603163245}, {-1.2335086894420904`, 
        0.048512696014961686`}, {-1.2356196318356432`, 
        0.04706941681843678}, {-1.2378433566114944`, 
        0.045596915048337586`}, {-1.2401811739771011`, 
        0.04409823069972405}, {-1.2426343285990682`, 
        0.042576435891334995`}, {-1.2452039989431383`, 
        0.04103463358763164}, {-1.2478912966377111`, 
        0.039475956308399146`}, {-1.2506972658611129`, 
        0.03790356482632364}, {-1.25362288275283, 
        0.03632064685296571}, {-1.2566690548489214`, 
        0.03473041571355542}, {-1.2598366205418015`, 
        0.03313610901103731}, {-1.2631263485645952`, 
        0.031540987279797435`}, {-1.266538937500247, 
        0.029948332629507732`}, {-1.270075015315565, 
        0.02836144737952641}, {-1.2737351389203686`, 
        0.02678365268429606}, {-1.2775197937519045`, 
        0.025218287150184128`}, {-1.2814293933846885`, 
        0.02366870544421342}, {-1.285464279165918, 
        0.022138276895132772`}, {-1.289624719876597, 
        0.02063038408728084}, {-1.2939109114185072`, 
        0.019148421447698342`}, {-1.2983229765271467`, 
        0.01769579382694633}, {-1.3028609645107572`, 
        0.016275915074090402`}, {-1.3075248510155446`, 
        0.014892206606312741`}, {-1.312314537817196, 
        0.013548095973615792`}, {-1.3172298526387862`, 
        0.012247015419083246`}, {-1.322270548995155, 
        0.010992400435165577`}, {-1.327436306063838, 
        0.00978768831645895}, {-1.3327267285826143`, 
        0.008636316709447676}, {-1.3381413467737344`, 
        0.007541722159681663}, {-1.3436796162948779`, 
        0.0065073386568613965`}, {-1.34934091821689, 
        0.005536596178303978}, {-1.3551245590283292`, 
        0.0046329192312645545`}, {-1.3610297706668522`, 
        0.003799725394588215}, {-1.367055710577463, 
        0.003040423860167941}, {-1.3732014617976305`, 
        0.002358413974684651}, {-1.3794660330692792`, 
        0.00175708378210564}, {-1.385848358977654, 
        0.0012398085674178777`}, {-1.3923473001170357`, 
        0.0008099494020726023}, {-1.398961643283296, 
        0.0004708516916175473}, {-1.406144222619559, 
        0.00021031225587999969`}, {-1.413554883601666, 
        0.000050270067591080924`}, {-2.2275264588605035`, 
         0}, {-2.2275264588605035`, 0.}, {-2.226778818785235, 
        0.016562087318832297`}, {-2.2245240237876267`, 
        0.051858217785779606`}, {-2.221401977586004, 
        0.08671801400284965}, {-2.2174344169630595`, 
        0.12111218014518921`}, {-2.2126442129613957`, 
        0.1550122774857072}, {-2.2070553402787363`, 
        0.18839076838343466`}, {-2.20069284502541, 
        0.22122105923695135`}, {-2.193582810877922, 
        0.2534775423446123}, {-2.1857523236644165`, 
        0.2851356366143848}, {-2.177229434419805, 
        0.3161718270672522}, {-2.1680431209502307`, 
        0.34656370307934997`}, {-2.158223247948455, 
        0.3762899953092721}, {-2.1478005257035693`, 
        0.4053306112583223}, {-2.1368064674502505`, 
        0.433666669412881}, {-2.125273345404538, 
        0.46128053191951573`}, {-2.1132341455348063`, 
        0.488155835744978}, {-2.1007225211182936`, 
        0.5142775222748028}, {-2.087772745135142, 
        0.5396318653058545}, {-2.0744196615534736`, 
        0.5642064973898445}, {-2.060698635560539, 
        0.5879904344865842}, {-2.0466455027964265`, 
        0.6109740988875171}, {-2.0322965176482186`, 
        0.633149340371914}, {-2.017688300663814, 
        0.6545094555599938}, {-2.0028577851459275`, 
        0.6750492054291635}, {-1.987842162987986, 
        0.6947648309615369}, {-1.9726814269605326`, 
        0.7136508981032055}, {-1.957450991769296, 
        0.731662322793316}, {-1.9421991235397567`, 
        0.748792495552475}, {-1.9269606024142123`, 
        0.7650523754383158}, {-1.911769627125311, 
        0.780454115453369}, {-1.8966597768986881`, 
        0.7950110398039961}, {-1.8816639741427468`, 
        0.808737619997373}, {-1.8668144479599484`, 
        0.8216494498020146}, {-1.8517349056071764`, 
        0.834092528316528}, {-1.8344565141786922`, 
        0.8476307429841015}, {-1.8170997087010683`, 
        0.8605292060035924}, {-1.799685718636366, 
        0.8727928624663366}, {-1.7822354667372662`, 
        0.8844273199469717}, {-1.7647695491743782`, 
        0.8954388359889434}, {-1.7473082161045403`, 
        0.9058343050101234}, {-1.7298713526966911`, 
        0.915621244642947}, {-1.7124784606314394`, 
        0.9248077815239432}, {-1.6951486400900015`, 
        0.9334026365479858}, {-1.6779005722476972`, 
        0.9414151096030314}, {-1.660752502286706, 
        0.9488550638015343}, {-1.6437222229422959`, 
        0.9557329092251386}, {-1.6268270585962146`, 
        0.9620595861996474}, {-1.6100838499304209`, 
        0.9678465481176384}, {-1.5935089391537998`, 
        0.9731057438264732}, {-1.5771181558139633`, 
        0.9778495995997846}, {-1.5609268032056878`, 
        0.9820910007108642}, {-1.54494964538698, 
        0.9858432726266891}, {-1.5292008948131945`, 
        0.9891201618416232}, {-1.513694200599049, 
        0.9919358163701126}, {-1.4984426374178013`, 
        0.9943047659179616}, {-1.4834586950462574`, 
        0.9962419017520215}, {-1.4687542685636858`, 
        0.997762456288358}, {-1.4543406492121078`, 
        0.9988819824191736}, {-1.4402285159248214`, 0.9996163325989604}, {
        0.19311838528487416`, 1}, {0.20588049050780868`, 
        0.9998371021345642}, {0.2192296636403373, 0.9993215654426753}, {
        0.2334833544817059, 0.998409999760843}, {0.2480336396227507, 
        0.9971058467423422}, {0.26286955423838015`, 0.9953933906899533}, {
        0.2779795250526531, 0.9932572252276954}, {0.2933513791219686, 
        0.9906822741052125}, {0.30897235328337636`, 0.9876538117518396}, {
        0.3248291042608626, 0.9841574835599668}, {0.3409077194218601, 
        0.9801793258775161}, {0.35719372817562994`, 0.9757057856895764}, {
        0.3736721140045674, 0.970723739969473}, {0.3903273271188975, 
        0.9652205146798088}, {0.4071432977246433, 0.959183903404288}, {
        0.4241034498941795, 0.9526021855914221}, {0.4411907160281173, 
        0.9454641443915238}, {0.4583875518967129, 0.937759084068725}, {
        0.47567595224844217`, 0.9294768469700844}, {0.4930374669728525, 
        0.9206078300342161}, {0.5104532178042704, 0.9111430008222366}, {
        0.5279039155524319, 0.9010739130542164}, {0.5453698778455953, 
        0.8903927216347229}, {0.5628310473712049, 0.8790921971514634}, {
        0.5802670105986886, 0.8671657398314587}, {0.5976570169685093, 
        0.8546073929396361}, {0.6149799985311277, 0.8414118556051765}, {
        0.6314182808508729, 0.8282253766914024}, {0.6461766128290161, 
        0.8157424492007895}, {0.6610981587900323, 0.8024535614782687}, {
        0.676151075050036, 0.7883425302944325}, {0.6913028054558849, 
        0.7733942808343234}, {0.7065201174207641, 0.7575948723338161}, {
        0.721769138799335, 0.740931522593583}, {0.7370153955684994, 
        0.7233926313446152}, {0.7522232021019651, 0.7049686061727517}, {
        0.7673224743481131, 0.6856947006839664}, {0.7822566151866801, 
        0.6655952729083485}, {0.7969883169142729, 0.6446732846774187}, {
        0.8114805011649897, 0.622933185417566}, {0.8256963734541855, 
        0.6003808975141803}, {0.8395994769976157, 0.5770237997908648}, {
        0.8531537457436141, 0.5528707091344943}, {0.8663235565571386, 
        0.5279318602988776}, {0.8790737804957698, 0.5022188839217362}, {
        0.8913698331190544, 0.47574478279161564`}, {0.9031777237739482, 
        0.44852390640320844`}, {0.9144641038005427, 0.42057192384137776`}, {
        0.9251963136037343, 0.39190579503593526`}, {0.9353424285380356, 
        0.36254374043093585`}, {0.944871303554305, 0.33250520911390946`}, {
        0.9537526165588203, 0.3018108454520528}, {0.9619569104367979, 
        0.270482454283951}, {0.9694556336941986, 0.23854296471688527`}, {
        0.9762211796734368, 0.2060163925812137}, {0.9822269243004318, 
        0.17292780159468057`}, {0.9874472623223037, 0.1393032632908148}, {
        0.9918576419969158, 0.10516981576682403`}, {0.9954345981974063, 
        0.07055542130756808}, {0.9981557838968255, 0.03548892294331121}, {1., 
        0.}, {0.19311838528487416`, 0}, {0.1874409947124228, 
        0.00003223380273019824}, {0.18176433615552234`, 
        0.00012893105484863916`}, {0.17608914153534122`, 
        0.0002900792886747254}, {0.17072035228968882`, 
        0.0005027722156384899}, {0.1656532713889946, 0.0007618524484453913}, {
        0.16065380121966927`, 0.0010744279966994235`}, {0.15572249501578242`, 
        0.0014389973736303092`}, {0.1508598806371257, 0.001854053520359627}, {
        0.14606646051507272`, 0.0023180841884660125`}, {0.14134271160385464`, 
        0.0028295723230492846`}, {0.13668908533725474`, 
        0.003386996446219851}, {0.13210600759072597`, 0.00398883104093973}, {
        0.12759387864893362`, 0.004633546935141488}, {0.12315307317872416`, 
        0.0053196116860514215`}, {0.11878394020752048`, 
        0.006045489964643271}, {0.11448680310714347`, 0.006809643940148828}, {
        0.11026195958305766`, 0.007610533664551798}, {0.10610968166903861`, 
        0.008446617456991325}, {0.10203021572725847`, 0.009316352288001662}, {
        0.09802378245378514, 0.01021819416351454}, {0.0940905768894895, 
        0.011150598508550835`}, {0.09023076843635428, 
        0.012112020550528296`}, {0.08644450087917692, 0.01310091570211215}, {
        0.08273189241265845, 0.014115739943535523`}, {0.0790930356738685, 
        0.015154950204316786`}, {0.07552799778007638, 0.01621700474430108}, {
        0.07203682037193698, 0.01730036353395334}, {0.06861951966201911, 
        0.018403488633830487`}, {0.06527608648866302, 
        0.019524844573160435`}, {0.06200648637515322, 
        0.020662898727455924`}, {0.05881065959419109, 
        0.021816121695091298`}, {0.055688521237651674`, 
        0.022982987672770593`}, {0.05263996129160721, 0.02416197482981559}, {
        0.04966484471659989, 0.0253515656812026}, {0.046763011533144626`, 
        0.026550247459277147`}, {0.04393427691244225, 0.0277565124840759}, {
        0.04117843127228228, 0.02896885853218551}, {0.038495240378113714`, 
        0.0301857892040683}, {0.035884445449261136`, 0.031405814289785054`}, {
        0.033345763270262736`, 0.032627450133045466`}, {0.030878886307305824`,
         0.033849219993517185`}, {0.02848348282973449, 0.03506965440732461}, {
        0.02615919703660319, 0.036287291545669134`}, {0.023905649188249174`, 
        0.037500677571502695`}, {0.021722435742855702`, 
        0.03870836699418697}, {0.019609129497977183`, 0.03990892302207102}, {
        0.017565279736996415`, 0.04110091791292033}, {0.015590412380483283`, 
        0.04228293332213097}, {0.013684030142423368`, 0.0434535606486626}, {
        0.01184561269128407, 0.04461140137862486}, {0.010074616815884962`, 
        0.04575506742645193}, {0.008370476596038278, 0.0468831814736004}, {
        0.006732603577924528, 0.04799437730470638}, {0.005160386954167458, 
        0.04908730014113797}, {0.003653193748571674, 0.05016060697187968}, {
        0.0022103690054854695`, 0.051212966881686264`}, {0.000831235983750525,
         0.05224306137644338}, {-0.0004849036448006258, 
        0.0532495847056735}, {-0.0017387695923393124`, 
        0.05423124418212578}, {-0.002931102747568361, 0.05518676049838907}}]}, 
     {PointSize[Small], 
      {RGBColor[
       1, 0.5, 0], {PointBox[{-2.2275264588605035`, 0.}], 
        LineBox[{{-2.2275264588605035`, 0.}, {-2.2275264588605035`, 0.}}]}, 
       InsetBox[
        GraphicsBox[
         {Thickness[0.04325259515570934], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIDIGYCYuVrj4IZapQcDnTvazJZLOsA44e8vfxxRqKc
w0wQiFRyOAMCOXIOe/Jr3s5kRfDB9BlFOF+4clLJ2SkIfjinWLtxv6LDfdd4
x1kfoebHKDoEgcx3FHeouP/jljG3rMOXfR+3pn8TcWhTYFc9IyIJ53usObqc
wUIMzoe4Rwii/6Cow9Jbyx8bHuZ32BlsFfG/XcKhJ6Lbn3EDj4OJMQhIOchs
FJvP9IDT4T8IzJeB8z8sWq9wNkIRzn8Acl+jMkS/AbfDlPbWqMsyqg7+Tzwv
mQbzO6TE3nFjjlBzeNOW221ULeRw6rDT2sx/6pBweijm0MBytN/QXMNhjZAO
X/o/CTi/BuQ/bxk4Hxwe5xUctpj/OJTipe7wHuSOCkUH5wnNQmlZyg63NWXX
/G9WhPpb2SE9DQi2Ifhgdb8QfFh8ofPB/ndG8F1A+k4h+LqK8l9ypmnA+ckg
/0lowvn1v60KzmloQsLtvyKcDwl/BQcjkPmT1SHhYS3nYGqzN2jaQg2HHaB4
cJeGqwe7n00Czl8Oii9mbjh/vfQ23VNvftmDw/eHKpwPix8YPwAUzgslIfEx
mQsSX4LCUFoCzgfb/1wezof5B8wvlHBAT+8AbytMhQ==
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpEer1csX7QcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZMDuIg/hQtBwYQOMDs8ChCfPvFBA2HI937mkwW8zgYaK0UvqCi7tCq
wK56ZooonN8b0e3POEEOzj8DAj3KDutVnzTP09VwmDETCCzVHc5fDXujvxto
/y3pmsRLmnD79UH6WLTg/OO7dvSyCSD4D0DuUEDwf7x9fcDSWcshIfaOG/MN
LQcWzi75ZD+ougMIfgpIvgLBTwgJUl+wUsNhu0PTo+M7NBx8TrDbzp6q7nAC
ZN8ENQddRfkvOWVqDo0sR/sNw1UcMvM/tJ78oupwFuSfP4pwPsy/ML5I5aSS
s0ukHHwvToz556zmsCPYKuJ/uqhDw2+rgnMZ6g4PXOMdZ20UgKjfouEQAAr/
y2wQfzRrOYCCZ6YkI9z9MD7MfzA+zP/N4rWsmW4IPix+ATRB0YY=
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4uUvPPT+Fxo6iFROKjn7RNIBxt8RbBXxX13K
4brQJ8fzaYYO6p9UXs7ylHLwPsFuOzsUN99Aa6XwBRcE/0niwmsm9oYOMaoR
MudkpBweo/FngoCloUN6GhCwSTl83Xmr66+qocND13jHWYGSDqpPmuedfWXg
sE5Ihy9dTtxB/S3vPoNMAwcNkPmcIg5TJvBXmXXrw/kSU69wZjzSg/PrWY72
G17XczjQva/JRFkUzn/TltttJC3mUIvGh8mD3fdHzGHOIuWdf57rQcKnRdyh
P7hEZbq/gcPe/Jq3M5cqORxsWx5+KsgQzuf3Xz8ltQPBB4fHEkx+9f0ft4y5
leH8D4vWK5z1UHZYfH8f35zJCL5D06PjM6IR/CUg+WQDVPnTBg5yoIirV3No
BLvfwIGFs0s++RyCDw7nmwj+owjx7RcZ1OH8C1fD3uhHqzuIg8Jvk4HDBlDA
96o7PM/S/ja9F8EHqy9H8MHxZmbgMKW9NepyjbrDfxCQN3Co+21VcO6EmoPv
xYkx/5L14e71vyVdkxikC+eb2uwNmvZQB85/Ckof6zH5pYe3uc68qwTnw8JT
V1H+S841BB9snqMunN8Acq+5Ppz/4+3rA5aHdR3OgMAaSYj+aboOwW8vf5yh
KOHQwguMwFZdhweg9LdRHM6HpT8Y/yxIP4+ogwwo3O31IOldU9ih5tOGgOwq
fTif2021lOmWAZwPy19f9n3cmj4Nkd9g+Q8AINOQBA==
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpl5cZqnGUwdeiO6/RknyDnA+Hc0Zdf8/6zg
cKBW1iL9iYnDWiEdvvR1yg43hD45nnczcdigl7eY0UYNon6BscN/ELiv4TAT
BHYaObBwdskn+2k5qD5pnnd2FoLfH1yiMr0fwe/2esVi0mjk8OPt6wOWzgj+
gwjx7RcVEPzju3b0sgkg+PpaK4UvsGg59ID4G6H8JZoO6iD7Thk7vCreKvo7
W92h7rdVwbkMEweXCc1CaaeU4fw3bbndRrPl4Pw+kP8FxKD+NXZ4Ufs4+3wO
r8PzLO1v0+caOah/Unk5i5MZbj/Yv/ZMcL7/E89LpsIIfsHykg3/zjPC+c3i
tayZboxw/4PDSZIRHj4w/pPEhddM9iP46WlAsMwY4r4CdofCNd23MwxMoO4R
cGAAgQMmDiBlaW0i8PgD890kHdDjFwDZ/8fk
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{23.117339975093397`, 15.14319302615193},
         PlotRange->{{0., 23.12}, {0., 
          15.139999999999999`}}], {-2.2275264588605035, 0.}, {
        Right, Center}]}, {}, {}}},
    ImageSize->202,
    PlotRange->{{-2.7009882660333235`, 1.4979473117878346`}, {-0.3, 1.3}}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.93898452320046*^9, 3.938984525991939*^9}, {
   3.938984690259716*^9, 3.9389847157030783`*^9}, {3.938984808054249*^9, 
   3.938984814202746*^9}, {3.9389894407722807`*^9, 3.938989487894945*^9}, {
   3.938989562352709*^9, 3.938989620190114*^9}, 3.9389896509912148`*^9, {
   3.938989687557371*^9, 3.9389897069815598`*^9}, {3.938989748786065*^9, 
   3.9389897942716627`*^9}, 3.938990023694504*^9, {3.938990113783964*^9, 
   3.9389902448603983`*^9}, {3.9389903373659153`*^9, 3.938990393944421*^9}, 
   3.9389904626692944`*^9, {3.938990706957486*^9, 3.93899073941221*^9}, 
   3.938990886647098*^9, 3.938990950886442*^9, 3.938991028350588*^9, 
   3.93899107739734*^9, {3.93902290221758*^9, 3.9390229241804533`*^9}, 
   3.939022979001226*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"e732c51f-c146-4562-9f13-18059e5d3a74"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"save", "[", "romikODELeft1", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"save", "[", "romikODELeft2", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"save", "[", "romikODELeft3", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"save", "[", "romikODELeft4", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"save", "[", "romikODELeft5", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.938990482575618*^9, 3.938990494283176*^9}, {
  3.9389905848557587`*^9, 3.938990597212185*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"59e9e448-59bc-462c-b6ab-1310b8628813"]
},
WindowSize->{Full, Full},
WindowMargins->{{Automatic, 59}, {Automatic, 133}},
CellContext->Notebook,
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->Notebook[{
   Cell[
    CellGroupData[{
      Cell["DarkStyle for Notebooks", "Title"], 
      Cell[
       StyleData[StyleDefinitions -> "Default.nb"]], 
      Cell[
       CellGroupData[{
         Cell["Styles for Tongue menu cells", "Section"], 
         Cell[
          StyleData[
          "WolframAlphaShort", StyleDefinitions -> StyleData["Input"]], 
          StyleKeyMapping -> {
           "=" -> "WolframAlphaLong", "Backspace" -> "Input"}, EvaluationMode -> 
          "WolframAlphaShort", 
          CellEventActions -> {"ReturnKeyDown" :> FrontEndTokenExecute[
              EvaluationNotebook[], "HandleShiftReturn"]}, 
          CellFrameLabels -> {{
             Cell[
              BoxData[
               StyleBox[
               "\[FreeformPrompt]", FontColor -> RGBColor[0, 0.7, 1]]]], 
             None}, {None, None}}, DefaultFormatType -> TextForm, 
          ShowCodeAssist -> False, FormatType -> TextForm, FontFamily -> 
          "Helvetica"], 
         Cell[
          StyleData[
          "WolframAlphaShortInput", StyleDefinitions -> StyleData["Input"]], 
          EvaluationMode -> "WolframAlphaShort", 
          CellEventActions -> {"ReturnKeyDown" :> FrontEndTokenExecute[
              EvaluationNotebook[], "HandleShiftReturn"]}, 
          CellFrameLabels -> {{
             Cell[
              BoxData[
               StyleBox[
               "\[FreeformPrompt]", FontColor -> RGBColor[0, 0.7, 1]]], 
              CellBaseline -> Baseline], None}, {None, None}}, ShowCodeAssist -> 
          False, FormatType -> TextForm, FontFamily -> "Helvetica"], 
         Cell[
          StyleData[
          "WolframAlphaLong", StyleDefinitions -> StyleData["Input"]], 
          StyleKeyMapping -> {
           "=" -> "Input", "Backspace" -> "WolframAlphaShort"}, 
          EvaluationMode -> "WolframAlphaLong", 
          CellEventActions -> {"ReturnKeyDown" :> FrontEndTokenExecute[
              EvaluationNotebook[], "HandleShiftReturn"]}, 
          CellFrameLabels -> {{
             Cell[
              BoxData[
               StyleBox[
               "\[WolframAlphaPrompt]", FontColor -> RGBColor[0, 0.7, 1]]]], 
             None}, {None, None}}, DefaultFormatType -> TextForm, 
          ShowCodeAssist -> False, FormatType -> TextForm, FontFamily -> 
          "Helvetica"], 
         Cell[
          StyleData["WolframAlphaFullOutput"], 
          CellMargins -> {{20, 10}, {Inherited, Inherited}}], 
         Cell[
          CellGroupData[{
            Cell[
             StyleData["ExternalLanguage"], CellFrame -> 1, 
             CellMargins -> {{66, 10}, {8, 8}}, 
             StyleKeyMapping -> {"Backspace" -> "Input"}, Evaluatable -> True,
              EvaluationMode -> "ExternalLanguage", CellGroupingRules -> 
             "InputGrouping", StripStyleOnPaste -> True, 
             CellEvaluationLanguage -> "Python", 
             CellFrameMargins -> {{4, 8}, {8, 8}}, CellFrameColor -> 
             RGBColor[0.2549, 0.23137, 0.42549], CellFrameLabels -> {{
                Cell[
                 BoxData[
                  DynamicBox[
                   ToBoxes[
                   ExternalEvaluate`FE`$ExternalLanguageMenuDataChanged; 
                    FrontEnd`Private`MakeExternalLanguageMenu[
                    ExternalEvaluate`FE`GetDefaultCellEvaluationLanguage[], 
                    ExternalEvaluate`FE`GetExternalLanguageMenuData[]], 
                    StandardForm], 
                   TrackedSymbols :> {
                    ExternalEvaluate`FE`$ExternalLanguageMenuDataChanged}, 
                   ImageSizeCache -> {
                    35., {10.64208984375, 17.35791015625}}]], "Output", 
                 Background -> None, CellFrame -> 0], None}, {None, None}}, 
             CellFrameLabelMargins -> 0, AllowInlineCells -> False, 
             Hyphenation -> False, AutoQuoteCharacters -> {}, 
             PasteAutoQuoteCharacters -> {}, LanguageCategory -> "Formula", 
             ScriptLevel -> 1, MenuSortingValue -> 1800, FontFamily -> Dynamic[
               CurrentValue[{StyleHints, "CodeFont"}]], FontSize -> 12, 
             FontColor -> GrayLevel[0.97], Background -> 
             RGBColor[0.18, 0.172, 0.22]], 
            Cell[
             StyleData["ExternalLanguage", "Presentation"], 
             CellMargins -> {{101, 10}, {8, 15}}, FontSize -> 18], 
            Cell[
             StyleData["ExternalLanguage", "SlideShow"], ShowGroupOpener -> 
             False, CellMargins -> {{110, 10}, {8, 15}}, FontSize -> 18], 
            Cell[
             StyleData["ExternalLanguage", "Printout"], 
             CellMargins -> {{48, 10}, {8, 8}}, 
             CellFrameMargins -> {{2, 8}, {8, 8}}]}, Open]]}, Open]], 
      Cell[
       CellGroupData[{
         Cell["Notebook options settings", "Section"], 
         Cell[
          StyleData[All, "Working"], InitializationCellEvaluation -> False, 
          DockedCells -> None, DefaultNewCellStyle -> "Code", 
          ShowPredictiveInterface -> False], 
         Cell[
          StyleData["Notebook"], 
          CellBracketOptions -> {
           "Color" -> RGBColor[0., 0.8, 1], "HoverColor" -> 
            RGBColor[0.78, 0.64, 1], "Thickness" -> 1.3, "Widths" -> {2, 8}}, 
          StyleKeyMapping -> {
           "==" -> "WolframAlphaLong", "Backspace" -> "WolframAlphaShort", 
            "=" -> "WolframAlphaShort", "*" -> "Item", ">" -> 
            "ExternalLanguage", "Backspace" -> "Code"}, 
          AutoStyleOptions -> {
           "CommentStyle" -> {
             FontColor -> RGBColor[0.89, 0.56, 1., 0.95], ShowAutoStyles -> 
              False, ShowSyntaxStyles -> False, AutoNumberFormatting -> 
              False}, "ExcessArgumentStyle" -> {
             FontColor -> 
              RGBColor[
               0.8627450980392157, 0.19607843137254902`, 0.1843137254901961]},
             "FunctionLocalVariableStyle" -> {
             FontColor -> RGBColor[0.52549, 0.843137, 1.]}, 
            "GraphicsCompatibilityProblemStyle" -> {
             FontColor -> 
              RGBColor[
               0.8627450980392157, 0.19607843137254902`, 0.1843137254901961]},
             "LocalScopeConflictStyle" -> {
             FontColor -> 
              RGBColor[
               0.8274509803921568, 0.21176470588235294`, 0.5098039215686274]},
             "LocalVariableStyle" -> {
             FontColor -> RGBColor[0., 0.8200000000000001, 0.32]}, 
            "MissingArgumentStyle" -> {
             FontColor -> 
              RGBColor[
               0.8627450980392157, 0.19607843137254902`, 0.1843137254901961]},
             "MisspelledWordStyle" -> {
             FontColor -> 
              RGBColor[
               0.8274509803921568, 0.21176470588235294`, 0.5098039215686274]},
             "NoKernelPresentStyle" -> {
             FontColor -> 
              RGBColor[
               0.16470588235294117`, 0.6313725490196078, 0.596078431372549]}, 
            "PatternVariableStyle" -> {
             FontColor -> RGBColor[0.11, 1., 0.08], FontSlant -> "Italic"}, 
            "StringStyle" -> {
             FontColor -> RGBColor[0.98, 0.71, 0.], ShowAutoStyles -> False, 
              ShowSyntaxStyles -> False, AutoNumberFormatting -> False}, 
            "UndefinedSymbolStyle" -> {FontColor -> RGBColor[0.42, 0.94, 1]}, 
            "UnknownOptionStyle" -> {
             FontColor -> 
              RGBColor[
               0.8627450980392157, 0.19607843137254902`, 0.1843137254901961]},
             "UnwantedAssignmentStyle" -> {
             FontColor -> 
              RGBColor[
               0.8627450980392157, 0.19607843137254902`, 
                0.1843137254901961]}}, 
          CodeAssistOptions -> {
           "AutoConvertEnable" -> False, 
            "HeadHighlightStyle" -> {
             Background -> None, FontColor -> RGBColor[1, 1, 0], FontWeight -> 
              Bold}, "MatchHighlightStyle" -> {
             Background -> None, FontColor -> RGBColor[1, 1, 0], FontWeight -> 
              Bold}}, TranslationOptions -> {"Language" -> None}, FontColor -> 
          RGBColor[0, 0.7, 1], Background -> GrayLevel[0.15]], 
         Cell[
          StyleData["DialogStyle"], FontColor -> RGBColor[0, 0.7, 1]], 
         Cell[
          StyleData["NotebookObject"], FontColor -> RGBColor[0, 0.7, 1]], 
         Cell[
          StyleData["LinguisticAssistant"], FontColor -> 
          RGBColor[0, 0.7, 1]]}, Open]], 
      Cell[
       CellGroupData[{
         Cell["Styles for Title and Section Cells", "Section"], 
         Cell[
          StyleData["Title"], FontColor -> GrayLevel[1]], 
         Cell[
          StyleData["Chapter"], FontColor -> RGBColor[0.8, 0.8, 0.8]], 
         Cell[
          StyleData["Subchapter"], FontColor -> RGBColor[0.65, 0.05, 0.65]], 
         Cell[
          StyleData["Subtitle"], FontColor -> 
          RGBColor[0.196078, 0.694118, 0.862745]], 
         Cell[
          StyleData["Subsubtitle"], FontColor -> 
          RGBColor[0.196078, 0.394118, 0.562745]], 
         Cell[
          StyleData["Subsubtitle"]], 
         Cell[
          StyleData["Section"], FontColor -> 
          RGBColor[
           0.1399099717708095, 0.5224231326771954, 0.6501869230182346]], 
         Cell[
          StyleData["Subsection"], FontColor -> GrayLevel[0.749996]], 
         Cell[
          StyleData["Subsubsection"], FontColor -> 
          RGBColor[0.823529, 0.490654, 0.202274]], 
         Cell[
          StyleData["Subsubsubsection"], FontColor -> 
          RGBColor[0.954147, 0.694224, 0.124651]], 
         Cell[
          StyleData["Subsubsubsubsection"], FontColor -> 
          RGBColor[0.913237, 0.365469, 0.0854353]], 
         Cell[
          StyleData["Text"], FontFamily -> "Gill Sans Light", FontSize -> 14, 
          FontWeight -> "Plain", FontSlant -> "Plain", FontColor -> 
          GrayLevel[0.683803]], 
         Cell[
          StyleData["Item"], CellDingbat -> 
          StyleBox["\[FilledSmallSquare]", Alignment -> Baseline, 
            RGBColor[0, 0.7, 1]], CellMargins -> {{81, 10}, {4, 8}}, 
          ReturnCreatesNewCell -> True, 
          StyleKeyMapping -> {"Tab" -> "Subitem", "*" -> "Subitem"}, 
          CellGroupingRules -> {"GroupTogetherNestedGrouping", 15000}, 
          CellFrameLabelMargins -> 4, CounterIncrements -> "Item", 
          CounterAssignments -> {{"Subitem", 0}, {"Subsubitem", 0}}, 
          MenuSortingValue -> 1600, FontFamily -> "Source Sans Pro", FontSize -> 
          15], 
         Cell[
          StyleData["ItemParagraph"], FontColor -> GrayLevel[0.6]], 
         Cell[
          StyleData["SubitemParagraph"], FontColor -> GrayLevel[0.6]], 
         Cell[
          StyleData["SubsubitemParagraph"], FontColor -> GrayLevel[0.6]], 
         Cell[
          CellGroupData[{
            Cell["Chapter", "Subsection"], 
            Cell[
             StyleData["Chapter"], CounterIncrements -> "Chapter", 
             CounterAssignments -> {{"Subchapter", 0}, {"Section", 0}, {
               "Equation", 0}, {"Figure", 0}, {"Subsubtitle", 0}, {
               "Item", 0}, {"Subitem", 0}, {"Subsubitem", 0}, {
               "ItemNumbered", 0}, {"SubitemNumbered", 0}, {
               "SubsubitemNumbered", 0}}, MenuSortingValue -> 1150, 
             MenuCommandKey :> "2"], 
            Cell[
             StyleData["Subchapter"], CellDingbat -> 
             StyleBox["\[MathematicaIcon]", Alignment -> Baseline, 
               RGBColor[0., 0.043, 0.9]], CounterIncrements -> "Subchapter", 
             CounterAssignments -> {{"Section", 0}, {"Equation", 0}, {
               "Figure", 0}, {"Item", 0}, {"Subitem", 0}, {"Subsubitem", 0}, {
               "ItemNumbered", 0}, {"SubitemNumbered", 0}, {
               "SubsubitemNumbered", 0}}, MenuSortingValue -> 1200, 
             MenuCommandKey :> "3"]}, Open]]}, Open]], 
      Cell[
       CellGroupData[{
         Cell["Input and Output cells", "Section"], 
         Cell[
          StyleData["Code"], 
          CellMargins -> {{66, Inherited}, {Inherited, Inherited}}, 
          CellFrameLabelMargins -> {{17, Inherited}, {Inherited, Inherited}}, 
          FontSize -> 13, FontWeight -> Plain, FontColor -> GrayLevel[1], 
          Background -> GrayLevel[0.1]], 
         Cell[
          StyleData["InitializationCell"], 
          CellMargins -> {{55, Inherited}, {Inherited, Inherited}}, 
          CellFrameMargins -> {{10, 10}, {5, 5}}, CellFrameLabelMargins -> -5,
           FontColor -> GrayLevel[1], Background -> GrayLevel[0.25]], 
         Cell[
          StyleData["Input"], 
          CellMargins -> {{66, Inherited}, {Inherited, Inherited}}, 
          CellFrameLabelMargins -> {{17, Inherited}, {Inherited, Inherited}}, 
          FontSize -> 13, FontColor -> GrayLevel[0.7]], 
         Cell[
          StyleData["Output"], CellFrame -> True, 
          CellMargins -> {{55, Inherited}, {Inherited, Inherited}}, 
          CellLabelStyle -> {"CellLabel", FontColor -> GrayLevel[0.78]}, 
          CellFrameMargins -> {{10, 0}, {0, 0}}, CellFrameStyle -> {
            Directive[
             GrayLevel[1, 0]], 
            Directive[
             GrayLevel[1, 0]], 
            Directive[
             GrayLevel[1, 0]], 
            Directive[
             RGBColor[0.45, 0.45, 0.95], 
             Thickness[1], 
             Dashing[{4, 6}]]}, CellFrameLabelMargins -> -5, FontSize -> 13], 
         
         Cell[
          StyleData["Message"], CellFrame -> True, 
          CellMargins -> {{55, Inherited}, {Inherited, Inherited}}, 
          CellLabelStyle -> {"CellLabel", FontColor -> GrayLevel[0.78]}, 
          CellFrameMargins -> {{10, 0}, {0, 0}}, CellFrameStyle -> {
            Directive[
             GrayLevel[1, 0]], 
            Directive[
             GrayLevel[1, 0]], 
            Directive[
             GrayLevel[1, 0]], 
            Directive[
             RGBColor[0.45, 0.45, 0.95], 
             Thickness[1], 
             Dashing[{4, 6}]]}, CellFrameLabelMargins -> -5, FontColor -> 
          RGBColor[
           0.704600595101854, 0.24277103837644007`, 0.22278171969176777`]], 
         Cell[
          StyleData["Print"], CellFrame -> True, 
          CellMargins -> {{55, Inherited}, {Inherited, Inherited}}, 
          CellLabelStyle -> {"CellLabel", FontColor -> GrayLevel[0.78]}, 
          CellFrameMargins -> {{10, 0}, {0, 0}}, CellFrameStyle -> {
            Directive[
             GrayLevel[1, 0]], 
            Directive[
             GrayLevel[1, 0]], 
            Directive[
             GrayLevel[1, 0]], 
            Directive[
             RGBColor[0.45, 0.45, 0.95], 
             Thickness[1], 
             Dashing[{4, 6}]]}, CellFrameLabelMargins -> -5, FontColor -> 
          GrayLevel[0.3]]}, Open]], 
      Cell[
       CellGroupData[{
         Cell["misc", "Section"], 
         Cell[
          StyleData["InformationCell"], 
          CellBracketOptions -> {
           "Color" -> RGBColor[0.760174, 0.600641, 0.675288]}, FontColor -> 
          GrayLevel[0.3]], 
         Cell[
          StyleData["InformationLink"], FontColor -> 
          RGBColor[0.4525, 0.48138, 0.7]], 
         Cell[
          StyleData["InformationLinkLF"], FontColor -> 
          RGBColor[0.4525, 0.48138, 0.7]], 
         Cell[
          StyleData["CellLabel"], 
          CellLabelMargins -> {{12, Inherited}, {Inherited, Inherited}}, 
          LanguageCategory -> None, StyleMenuListing -> None, FontFamily -> 
          "Helvetica", FontSize -> 9]}, Open]], 
      Cell[
       CellGroupData[{
         Cell["Styles for Formulas and Programming", "Section"], 
         Cell[
          StyleData["DisplayFormula"], FontColor -> GrayLevel[0.85]], 
         Cell[
          StyleData["DisplayFormulaNumbered"], FontColor -> GrayLevel[0.85]], 
         
         Cell[
          StyleData["Program"], CellFrameColor -> GrayLevel[0.4]]}, Open]], 
      Cell[
       CellGroupData[{
         Cell[
          TextData[{"Styles for ", 
            StyleBox["Mathematica", FontSlant -> "Italic"], 
            " System\[Hyphen]specific Elements"}], "Section", 
          CellChangeTimes -> {{3.601920784160323*^9, 3.60192078489342*^9}, 
            3.60356525124664*^9, {3.6037117681643677`*^9, 
            3.6037117683195887`*^9}}], 
         Cell[
          CellGroupData[{
            Cell["FormatType Styles", "Subsection"], 
            Cell[
             StyleData["StandardForm"]], 
            Cell[
             StyleData["CellExpression"], FontColor -> GrayLevel[0], 
             Background -> GrayLevel[0.75]], 
            Cell[
             StyleData["CellLabel"], FontSize -> 9, FontColor -> 
             RGBColor[0.603861, 0.615915, 0.607843]]}, Open]], 
         Cell[
          CellGroupData[{
            Cell[
            "Graphics Styles", "Subsection", 
             CellChangeTimes -> {{3.603565272271762*^9, 
              3.603565284491351*^9}}], 
            Cell[
             StyleData["GraphicsAxes"], LineColor -> 
             RGBColor[
              0.5764705882352941, 0.6313725490196078, 0.6313725490196078], 
             FontFamily -> "Avenir", FontSize -> 9, FontWeight -> "Plain", 
             FontSlant -> "Plain", FontColor -> 
             RGBColor[
              0.5764705882352941, 0.6313725490196078, 0.6313725490196078]], 
            Cell[
             StyleData["GraphicsFrame"], LineColor -> 
             RGBColor[
              0.5764705882352941, 0.6313725490196078, 0.6313725490196078], 
             FontFamily -> "Avenir", FontSize -> 9, FontWeight -> "Plain", 
             FontSlant -> "Plain", FontColor -> 
             RGBColor[
              0.5764705882352941, 0.6313725490196078, 0.6313725490196078]], 
            Cell[
             StyleData["Graphics3DAxes"], LineColor -> 
             RGBColor[
              0.5764705882352941, 0.6313725490196078, 0.6313725490196078], 
             FontFamily -> "Arial", FontSize -> 9, FontWeight -> "Plain", 
             FontSlant -> "Plain", FontColor -> 
             RGBColor[
              0.5764705882352941, 0.6313725490196078, 0.6313725490196078]]}, 
           Open]]}, Open]]}, Open]]}, Visible -> False, FrontEndVersion -> 
  "13.2 for Mac OS X ARM (64-bit) (November 18, 2022)", StyleDefinitions -> 
  "Default.nb"],
ExpressionUUID->"ab809042-382a-45b2-a3b3-32a98f3a9ffc"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 395, 9, 25, "Input",ExpressionUUID->"fa958db2-6bba-43ae-afd7-ec439168e6a7"],
Cell[956, 31, 3228, 83, 215, "Input",ExpressionUUID->"567c384b-63d1-4565-8b5e-3845ca41f578"],
Cell[4187, 116, 572, 17, 39, "Input",ExpressionUUID->"23cf4b17-164c-4165-81c0-21d6e8c095b5"],
Cell[4762, 135, 718, 17, 89, "Input",ExpressionUUID->"0f7639b8-e2f2-4b16-9583-27c5e74ca6b3"],
Cell[5483, 154, 1783, 43, 194, "Input",ExpressionUUID->"7c0caf7b-fe78-4305-99ab-b91f07898405"],
Cell[CellGroupData[{
Cell[7291, 201, 366, 7, 25, "Input",ExpressionUUID->"de0c4bfa-35c8-4c23-a3da-94315328ee29"],
Cell[7660, 210, 27088, 461, 146, "Output",ExpressionUUID->"4626338e-9925-4c51-ba2c-1a500d33c19f"]
}, Open  ]],
Cell[34763, 674, 214, 3, 25, "Input",ExpressionUUID->"162ff7e9-5f30-4f31-8471-36be336e4830"],
Cell[34980, 679, 701, 18, 84, "Code",ExpressionUUID->"f8d6a25d-f5af-4d29-a8b0-f0e91fbdda04",
 InitializationCell->False],
Cell[35684, 699, 732, 17, 63, "Code",ExpressionUUID->"dcb5ae31-ef6a-446f-a521-42a98f3ff38d",
 InitializationCell->False],
Cell[36419, 718, 1287, 36, 89, "Input",ExpressionUUID->"8d7f79ee-e0d7-4196-ada3-d68f418c08a1"],
Cell[37709, 756, 1243, 32, 40, "Input",ExpressionUUID->"40a35405-9e45-4339-b7bc-9d663ba5be6d"],
Cell[CellGroupData[{
Cell[38977, 792, 4466, 97, 321, "Input",ExpressionUUID->"16156332-e687-463d-bf15-e3f094dfa106"],
Cell[43446, 891, 46511, 795, 123, "Output",ExpressionUUID->"1b37133e-1d91-4df3-af2a-431fd4941f54"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89994, 1691, 1350, 32, 110, "Input",ExpressionUUID->"efff4982-9868-412b-abf2-46310413191f"],
Cell[91347, 1725, 16209, 273, 123, "Output",ExpressionUUID->"de06cadf-b274-4b74-9f92-8332784bb580"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107593, 2003, 1045, 26, 128, "Code",ExpressionUUID->"13c9e76d-f4f6-4eaa-a191-9570fe6ef52a"],
Cell[108641, 2031, 15768, 266, 125, "Output",ExpressionUUID->"35ea0453-b9fd-4353-add8-d0f929ff8cb8"]
}, Open  ]],
Cell[124424, 2300, 216, 3, 35, "Code",ExpressionUUID->"f056d755-cae5-43d2-90c2-4834822c9a54"],
Cell[CellGroupData[{
Cell[124665, 2307, 686, 14, 25, "Input",ExpressionUUID->"67305c6a-8e31-40d8-8fb1-22a06af2005b"],
Cell[125354, 2323, 66252, 1131, 117, "Output",ExpressionUUID->"cc586d7d-6196-4697-a7f3-bfb668627cee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[191643, 3459, 237, 4, 25, "Input",ExpressionUUID->"075acb2d-48b9-4658-82e7-7893854a4325"],
Cell[191883, 3465, 66966, 1136, 223, "Output",ExpressionUUID->"bfec9a13-6d31-4b14-8e44-45ad57d966d6"]
}, Open  ]],
Cell[258864, 4604, 313, 5, 25, "Input",ExpressionUUID->"78011777-e16f-4bc7-9c78-52c3d7248fc4"],
Cell[CellGroupData[{
Cell[259202, 4613, 1533, 35, 131, "Input",ExpressionUUID->"844ad41c-7aaa-4200-bc49-b23476a4b4b4"],
Cell[260738, 4650, 68479, 1131, 115, "Output",ExpressionUUID->"ee0b4a3f-8c9f-4473-a1a7-a8f142ce4056"]
}, Open  ]],
Cell[329232, 5784, 315, 5, 25, "Input",ExpressionUUID->"43c52d05-b3cc-410d-aa93-f37ddbc6e21d"],
Cell[CellGroupData[{
Cell[329572, 5793, 1647, 42, 167, "Input",ExpressionUUID->"13eeb89d-342a-4bd2-9a96-86a6b87d0b60"],
Cell[331222, 5837, 65693, 1103, 119, "Output",ExpressionUUID->"2fdbc199-22b1-4c8a-acf9-26752906a6fc"]
}, Open  ]],
Cell[396930, 6943, 198, 3, 25, "Input",ExpressionUUID->"211b4ad1-5ad4-48fc-a353-c4a833e099a6"],
Cell[CellGroupData[{
Cell[397153, 6950, 2083, 51, 252, "Code",ExpressionUUID->"f1db9d4e-5756-462f-b75d-2651710c249e"],
Cell[399239, 7003, 135570, 2252, 212, "Output",ExpressionUUID->"6578216e-f600-423c-a31b-14b091d3bf32"]
}, Open  ]],
Cell[534824, 9258, 176, 3, 25, "Input",ExpressionUUID->"9545c028-209c-4495-b502-b1a5e83afb30"],
Cell[535003, 9263, 269, 4, 25, "Input",ExpressionUUID->"b66a6ae8-e817-47a5-8d77-6c355c4aea19"],
Cell[CellGroupData[{
Cell[535297, 9271, 6014, 149, 567, "Input",ExpressionUUID->"dc8848d4-aae4-42a0-bd1d-89de5e6eaca7"],
Cell[541314, 9422, 39962, 685, 114, "Output",ExpressionUUID->"4b107f37-16c5-43c6-a01c-b8bb66025da2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[581313, 10112, 241, 4, 25, "Input",ExpressionUUID->"7ce95f07-02ac-4186-a93b-d457b2dc3abe"],
Cell[581557, 10118, 40095, 685, 218, "Output",ExpressionUUID->"45c07304-aece-4fa2-93e5-e6dbbe13c097"]
}, Open  ]],
Cell[621667, 10806, 213, 3, 25, "Input",ExpressionUUID->"b5eb3af9-922a-4b0f-ac67-e5d8813d607f"],
Cell[621883, 10811, 1077, 31, 89, "Input",ExpressionUUID->"b172e083-6245-4489-9487-efd2c098d676"],
Cell[622963, 10844, 1607, 43, 173, "Input",ExpressionUUID->"7444c49b-e72c-45a7-8d2d-e87588c6b22a"],
Cell[624573, 10889, 1032, 27, 89, "Input",ExpressionUUID->"de1376ea-bf1b-44f9-bf7a-150067dc7888"],
Cell[625608, 10918, 2530, 66, 320, "Input",ExpressionUUID->"c73db0b3-2a50-4e82-8a50-c8217048817f"],
Cell[628141, 10986, 1288, 33, 152, "Input",ExpressionUUID->"dabc36bd-c363-4f71-bda8-919f001969f4"],
Cell[629432, 11021, 5577, 128, 378, "Input",ExpressionUUID->"9794fb77-45ee-4bf1-b0ec-511c1c48ccab"],
Cell[CellGroupData[{
Cell[635034, 11153, 1367, 28, 68, "Input",ExpressionUUID->"6e828c5b-415f-46fa-a633-17e974f81cee"],
Cell[636404, 11183, 120174, 2066, 89, "Output",ExpressionUUID->"799b7181-f896-4a5d-8650-e3e27dbe739a"]
}, Open  ]],
Cell[756593, 13252, 603, 16, 110, "Input",ExpressionUUID->"e73940a1-01b5-4630-a196-b50b3bb4e1fa"],
Cell[757199, 13270, 5520, 126, 378, "Input",ExpressionUUID->"70989088-cc38-4189-b655-57592da74c08"],
Cell[CellGroupData[{
Cell[762744, 13400, 1465, 31, 68, "Input",ExpressionUUID->"a91866dd-ff9b-4045-9fec-b0dd77a1177b"],
Cell[764212, 13433, 119555, 2059, 100, "Output",ExpressionUUID->"e732c51f-c146-4562-9f13-18059e5d3a74"]
}, Open  ]],
Cell[883782, 15495, 641, 14, 110, "Input",ExpressionUUID->"59e9e448-59bc-462c-b6ab-1310b8628813"]
}
]
*)



==> images/Hallway.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     85694,       1691]
NotebookOptionsPosition[     84581,       1665]
NotebookOutlinePosition[     85003,       1682]
CellTagsIndexPosition[     84960,       1679]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"<<", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<Setup.m\>\""}], 
    ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.937198532066957*^9, 3.937198537493614*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"e50e0b7a-c372-4c7e-8351-c63c78389290"],

Cell[BoxData[
 RowBox[{
  RowBox[{"len", "=", "3"}], ";"}]], "Input",
 CellChangeTimes->{{3.894566714255444*^9, 3.8945667175920277`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"060c80eb-7434-4f5e-a9ba-6446bcf9a7f6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"xpos", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ypos", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"apos", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{"-", "len"}], "/", "2"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bpos", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "len"}], "/", "2"}], ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cpos", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", "len"}], "/", "2"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dpos", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "len"}], "/", "2"}], ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"hallwayDetailed", "=", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"MS`SofaHallway", "[", "len", "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"MS`SofaHallwayDefaultFillingColor", "->", 
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "0.87"}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AbsoluteThickness", "[", "1.5", "]"}], "->", 
          RowBox[{"Sequence", "[", "]"}]}]}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", 
           RowBox[{"White", ",", "0.15"}], "]"}], ",", 
          RowBox[{"Rectangle", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "len"}], ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", 
           RowBox[{"White", ",", "0.15"}], "]"}], ",", 
          RowBox[{"Rectangle", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"-", "len"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", 
           RowBox[{"White", ",", 
            RowBox[{"0.15", "+", 
             RowBox[{"0.85", "*", "0.15"}]}]}], "]"}], ",", 
          RowBox[{"Rectangle", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], "}"}]}], 
       "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Point", "[", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Inset", "[", 
           RowBox[{
            RowBox[{"MaTeX", "[", "\"\<\\\\mathbf{x}_L=(0,0)\>\"", "]"}], ",", 
            RowBox[{"xpos", "+", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0.1"}], "}"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"Center", ",", "Bottom"}], "}"}]}], "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Point", "[", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Inset", "[", 
           RowBox[{
            RowBox[{"MaTeX", "[", "\"\<\\\\mathbf{y}_L=(1,1)\>\"", "]"}], ",", 
            RowBox[{"ypos", "+", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0.1"}], "}"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"Center", ",", "Bottom"}], "}"}]}], "]"}]}], "}"}]}], 
       "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"MaTeX", "[", "\"\<H_L\>\"", "]"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"bpos", "+", "dpos"}], ")"}], "/", "2"}], ",", "Center"}],
          "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"MaTeX", "[", "\"\<V_L\>\"", "]"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"apos", "+", "cpos"}], ")"}], "/", "2"}], ",", "Center"}],
          "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", 
        RowBox[{"Arrowheads", "[", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0.05", ",", "0"}], "}"}], "]"}], ",", 
        RowBox[{"Arrow", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "len"}], ",", "0"}], "}"}]}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"MaTeX", "[", "\"\<\\\\vec{d}_L\>\"", "]"}], ",", 
          RowBox[{"dpos", "-", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0.03"}], "}"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"Center", ",", "Top"}], "}"}]}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", 
        RowBox[{"Arrowheads", "[", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0.05", ",", "0"}], "}"}], "]"}], ",", 
        RowBox[{"Arrow", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "len"}]}], "}"}]}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"MaTeX", "[", "\"\<\\\\vec{b}_L\>\"", "]"}], ",", 
          RowBox[{"cpos", "-", 
           RowBox[{"{", 
            RowBox[{"0.075", ",", "0"}], "}"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"Right", ",", "Center"}], "}"}]}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "1.2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", "len"}]}], "}"}]}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"MaTeX", "[", "\"\<a_L\>\"", "]"}], ",", 
          RowBox[{"apos", "+", 
           RowBox[{"{", 
            RowBox[{"0.07", ",", "0"}], "}"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"Left", ",", "Center"}], "}"}]}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1.2", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "len"}], ",", "1"}], "}"}]}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"MaTeX", "[", "\"\<c_L\>\"", "]"}], ",", "bpos", ",", 
          RowBox[{"{", 
           RowBox[{"Center", ",", "Bottom"}], "}"}]}], "]"}]}], "}"}], ","}], 
     "\[IndentingNewLine]", "}"}], ",", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"{", 
      RowBox[{"Automatic", ",", 
       RowBox[{"width", "/", "3"}]}], "}"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.895425162442244*^9, 3.8954251899946337`*^9}, {
   3.895426238605502*^9, 3.895426270928248*^9}, {3.895426318575323*^9, 
   3.895426475788848*^9}, {3.895426549979471*^9, 3.895426550743978*^9}, {
   3.917178454762782*^9, 3.917178487617015*^9}, {3.9184146447573223`*^9, 
   3.918414649986371*^9}, {3.937198558392975*^9, 3.937198628008141*^9}, {
   3.937198665972981*^9, 3.937198720881609*^9}, 3.937198841102085*^9, {
   3.9371989051261597`*^9, 3.937198970213126*^9}, {3.938920613831592*^9, 
   3.938920619091024*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"e188a260-7bcf-4d8d-b4d1-0b7f2308d700"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[1, 1, 0.87], EdgeForm[None], 
    PolygonBox[{{-3, 0}, {0, 0}, {0, -3}, {1, -3}, {1, 1}, {-3, 1}}], 
    {GrayLevel[0], LineBox[{{-3, 0}, {0, 0}, {0, -3}}], 
     LineBox[{{-3, 1}, {1, 1}, {1, -3}}]}}, {
    {RGBColor[0.85, 0.85, 0.85], RectangleBox[{-3, 0}, {1, 1}]}, 
    {RGBColor[0.85, 0.85, 0.85], RectangleBox[{0, -3}, {1, 1}]}, 
    {RGBColor[0.7225, 0.7225, 0.7225], RectangleBox[{0, 0}]}}, {{
     PointBox[{0, 0}], InsetBox[
      GraphicsBox[
       {Thickness[0.018917896329928113`], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYCJAQEYCbAZofqYyVCDLE6MOcSYTy1zBptf
AGcWAkc=
         "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4jVCOnzpdrIOM8FA2AHGj1GNkDlXI+pw/gwQ
6EjB+cKVk0rOHhFyAAmfyZFzeNOW2210W9xh5beXFWcUlBw+7/u4NT1MAmJe
phJEfreEQ3oaEExTclgLMj9OBoMvEBtw36hdGa5f5dqjYIYaZYe+iG5/RgFx
OF9h14J9qXqicL6JMRB8Fobrh/Fh5mt8Unk566QInN+mwK56Zouog/OEZqG0
KgQfpM04WMmhFY0P8zfMf2lgIOqwN7/m7UxRJYcvIPdOE4SE2z15BwYQaOCC
2/ei9nH2eR0+DD7MvTyOfF4zNHlQ/WPMBueDzb/GDOeDpY0Z4fzsqQmFFp9/
2MP4Xlv9jyezfbGHmQ/jw+yPBvnHhgHuHrD9L3kdpoPi66aMw5Jbyx8bNjM5
7Ai2ivifLuZwnfe2WGoZo0Pl/R+3jE+LOswAq2OAh8v8E5OXZKt9tkfnw9LT
dq8NFnN2Mjr0g+Jxg7BDi3gta6YbC5wPiS92OB/snkwueHqE8WHmg92/hwPO
B0fHMzZ4PML4B7v3NZkwizmkQvkHoHyYPNh4STGof9kh7igWg6hTFoCET5q0
Q9Dbyx9nMIrC7VMHpSdNYQw+zL0ea44uZ7AQgfsHbIyaOJwPNi9RAs5/4Brv
OGujJJwvAspfLDJwPnr+BADQXmqN
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ7IGYCYc4u+eQ8TQcGEDgg4gDjZ6QBAZuow9PEhddM
/DUdzoCAjqiDaI/XKxYTBL/2t1XBOQ4E/1GE+PaLDJoOX/Z93Jr+TcShhdd/
/ZSnGhDzG0QckmPvuDFHaDikg8xfJujwBGT+enWHF7WPs8/n8Dgc27Wjl+2D
Cpx/FmTuHyU4fyYI3FSC2NfD47BWSIcv/Rwmf6vXBos5PxH8G7y3xVLLeB32
5Ne8nXlVyeE6iP+N16H08DbXmXeVHPyfeF4yDeaD+O+LisOB7n1NJoflHRpZ
jvYbiqs68McG3DdKV3CQXf7CQ09e1aHTxnNX2iQFiP871OB8XUX5LznfEPwX
WdrfpsuqY/DB7r2D4J+G8n1OsNvOFlV3uKMpu+a/sKLDhathb/Rvq8H5MPtg
/IBb0jWJQmoOytceBTPwKELjUdXBfc3R5QwcipDwX6oC54Pt5VGG88Hhs04J
bp4xCExG4zcj+MKVk0rOumDyZ4Pi5aQCnA/zL9ieCgQfHO/bEHwPkLyFMpwP
jt+VmHywfcEI/m0Q3xlq3jJlh/8gYK/g4DKhWShtljLUnwqQcOmBhosDv8OH
ResVzmYoOvA48nnNeMnjsPLby4ozCYrw9AUODzsFOD8VZP4zeTh/e7BVxP92
TP7yW8sfGzpzw/lgd6VxOcjuWrAv9R2C7wxyn5UCnP/z7esDlovV4fxmUHyx
asD58SFB6gs4NaDpl8uhHhT/GhoOMhvF5jMt4HY4DsovARoOM0DhEskLz78P
XOMdZxUi8jMsfwMAxPyfAw==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KF3326rgXISFQ/X9H7eMvRUdYPy9+TVvZ26F8jUQ
/JKtor9P/zOH89WfNM8722UI5y+5v49vTjKC3+P1isXEEJO/4tvLijMBCH56
GhA8U3CQnheneToBwYeZD+PD7Ifxv+681fVX1QLOh7kfnY/uv/6Ibn/GAik4
X6RyUslZF2m4f2F8mH0wPsw9MD7MvzA+zD/o/Ddtud1G1VJwfgrIfcsk4f6F
8WHmw/gw+2F8mH9hfJj70fkw/wEAiGnU9Q==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4v7gEpXp/fYO6WlA8IzRAcbnduTzmqHJBOd/
2fdxa3oYk8N/EIi3dwh44nnJ9DKzw4cNAdmz3O0ceiK6/Rk38DhsMf9xKGWV
rYOJMRBMFoXzD3TvazJploPzH7jGO85qVHYIF99+kUHPDiKupe6w5P4+vjnF
9g4PIoASBzTh9oPN+4zgnzjstDbzH4L/JHHhNRN+LThfZl6c5mkDLYc/30of
zGm0d9igl7eY0UbLIRXkzzIEf+kLD73/gQg+mM6xc5izSHnnn+UaDhJTr3Bm
PLKF0E1qEHcE2zq8Kd4q+ttbxeFA2/LwU0K2Dnc0Zdf8/6wI58P8C+PHqEbI
nJsj5cDhplrKZGXrIFI5qeRsiijEvjO2Du0K7KpntghA3Fto55AGjg82SPiG
2zsYgwEj3P0wPsx/MD7c/xvF5jMlIPiw+AUAawXKeA==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKC3v+DH5TK+Tw38QOK/gAOPfd413nLVQyaF4q+jv
021ODnMWKe/8k67isL9W1iI9xMkh4JZ0TaKQmoPqk+Z5Z6WcHPwuToz591jd
IUJ8+0WGbY4OsstfeOjFazj0eL1iMSlE8I9rWk06LY/gty8PP2W0x8FhSntr
1OU96g68/uunpHY4OMyYwF9l9lrVoRukP9HBISEkSH1Bp4rD75jco/+CHBzK
D29znamrDOfD3A/jM4BAgqwDy+JJVoyxDg7nzwCBjpTDzltdf1P7HRz6Irr9
GQXEIe495uDwpi2322i3MMS/ao4O8rsW7EtdJwRxbz6CfzE/nv3cSwQfbK++
k0OrArvqmS8iDq6qpUyzIpwg9jeIQ9zT5eSg/knl5ayTUvDwBasXkXdAD/9s
zp8L0pWdHIxBQFgRzv+y7+PWdDN5OD/k7eWPMx5KO1RGrDA9KwyTl4SE109H
h4Pd+5pMkkUc6n9bFZxb4OigAHJvnzDcPzA+2H1OaPLPHRzc1hxdzhAh4nAT
GM1GZ6HhKy/p4H2C3Xb2Xih/vzScD/MPjA9zP4wfzinWbnxfCc4/ddhpbWad
CiT+r0Dj96Sqwwa9vMWMbxwcHoEixkEd4l9jR4cniQuvmbxXh7sfxgfH71IE
Pz0NCL45OjBxdskn56k7BJeoTP8v4OTwBhSx3arw8APzvVXg/BXfXlacmaCE
Ef4A/U1d3Q==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sTDl7VTLzo7nD0DBDnCDjC+x5qjyxl+iDqU
bBX9fXqbs8OsmUBwU9xB+JPj+bRaBJ/Hf/2U1AAEf/kLD73/ls4OX/Z93Jq+
TQzOZwCBA6Jw/o5gq4j/x0Uc1nTfzmDwd3aYCQbCEPvqEPyQEpXp/ycg+GD7
Fjg7pKcBwTFhB5bFk6wY1zo7VN3/cctYW8ThhKbVpNPrnR2C3l7+OMNRxOEN
7z6DmZsI8wOhfBGQ/7Y6O4hUTio5u0QYzoeFD4z/ui232+i3INz+pbeWPzZ0
5nNwaHp0fEa0s0Ph8pIN//o5HNqXh58y8nF2WAKSb2aH83kc+bxmaOLmb/Xa
YDFnJ5uDiTEQBDs7aHxSeTnLk83hwT6+OcZRCD44PlIRfFj8tYjXsmYe43FA
j18A97ff9g==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKP2Gd5/BzFnuDv9B4LyCA4x/3zXecdZCJQeHpkfH
Z0x2d5izSHnnn3QVhx6vVywmie4OAbekaxKF1Bw+bQjInqXu7uB3cWLMv8fq
DqpPmuedPeTmILv8hYdevIZDpPj2iwx1CP6Ub2zxM3QQ/JASlen/T7g6TGlv
jbq8R90BZKzRVFeHGRP4q8xeqzpEgPTnuTokhASpL+hUcTihaTXpdLyrQ/nh
ba4zdZXhfJj7YXwGEEiQdbiYH89+LtPV4fwZINCRcmhbHn7KaI6rQ19Etz+j
gDjEvZdcHd605XYb7RaG+NfYzUF+14J9qeuEIO6tQfDn2ehcmfUNwQcZe8bG
3aFVgV31zBcRB6FPjufTUt0h9jeIQ9wz3d1B/ZPKy1knpeDhC1YvIu+AHv4W
147mmhi4OxiDgLAinP9l38et6WbycH7I28sfZzyUdnBTLWWapQCTl4SEF5u7
w8HufU0mySIOPifYbWevdXNQALm3TxjuHxgf7D5/NPkvrg5ua44uZ4gQcVgG
jKb/N6HhKy/pIDH1CmfGKSh/vzScD/MPjA9zP4wfzinWbnxfCc4/ddhpbWad
CiT+H0Dj96SqQ+1vq4JzP1wdHoE84qAO8a+Dm8OTxIXXTN6rw90P44PjdyOC
bwKyl9ndgYmzSz45T91BwfFj8hlZd4c3xVtFf3erwsMPzPdWgfNXfHtZcWaC
Ekb4AwD4wlxm
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpbFk6wYUz0dDnTvazJplnOA8ZWvPQpmeKPg
sLr7dgZDuKeDiTEQLFZ2cFMtZZrF4enAwtkln6yn5iDv+DH5zFYPh6eJC6+Z
nNdwUH3SPO+sk4fDBr28xYw2Wg7ZnD8XpBsj+GD1ugh+8VbR36fVPBxk5sVp
njZA8J+AzONH8E8cdlqb+U8Tzge757OmwzwbnSuz7DwcRHu8XrFM0XRQA9l/
ysPhRZb2t+mx6g4Jhy9rp0p6OjCAwAFlOF9+14J9qX1ycL4CiM8n5rDzVtff
1OseDlu8NljMqeR1OAMCJh4O0hvF5jMpMMPt/7Lv49b0MCY4n9uRz2uGJoKf
ngYEzxgR/gPpT2CE+98YDBjh4QPje51gt53tiuC7gsJ7h4fDklvLHxs2szsI
fXI8n/bXw+EsyF08AhD3uXg6iFROKjnbIgKPv6C3lz/OcJR0QI9fAJiKxVM=

         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{52.858361145703604`, 15.14319302615193},
       PlotRange->{{0., 52.86}, {0., 15.139999999999999`}}], {0, 0.1}, {
      Center, Bottom}]}, {PointBox[{1, 1}], InsetBox[
      GraphicsBox[
       {Thickness[0.018917896329928113`], 
        FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIzIGYC4t6Ibn/GDzIO6WlAME3JAcYXiA24b9Su7GBg
DATF0g4q1x4FM9QoO4hUTio564LgzwSBSkk4v02BXfXMFlG4fhgfZn4rGr8P
ZN8FcQx++eFtrjN9EfwzIGCjBKHXiDtU3/9xy1haySHk7eWPMxaKOzhPaBZK
41JyCAbxG4Uc1D+pvJzFKQmhT3LCzbcvcaw9PYcPgw9z75Jbyx8bNvPA/QO2
r4cN1b+SLGjyjHB+s3gta+axH/Ywvgko/Iy/2MPMh/Fh9q+X3qZ7Kuc/nP+i
9nH2+Tf8EHtmCjtEqEbInKvhdwBrExZ2WApynzOfg/yuBftSzwk6+D/xvGR6
mRfiHzdBiPo/3HB/gc3T4XQoXF6y4V8/B8S9PMxwfj8ofDcwwfkHu/c1mSxm
hPNfgvSvYXD4su/j1nQxTocZIGfdZICbGwN2H7PDdq8NFnMsueD8ArB+Xjh/
NkifpYCDzEax+UwJjA7CoHSkIujwHwTq/9rD+GD/CP+A8y//PnZ93s3P9jD9
MP4WkH2VvHA+OLgiOSH6J/+2h7ibFe5fGB/sHhsuOP8G722x1G98Dqmg8FPj
cXjdltttFC0ASUeMAg4PXOMdZ22UhKe3dlD6/SIJiZ9MJYcAkDpFKYz8A+MD
ACbTd4o=
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ7IGYCYc4u+eQ8TQcGEDgg4gDjZ6QBAZuow9PEhddM
/DUdzoCAjqiDaI/XKxYTBL/2t1XBOQ4E/1GE+PaLDJoOX/Z93Jr+TcShhdd/
/ZSnGhDzG0QckmPvuDFHaDikg8xfJujwBGT+enWHF7WPs8/n8Dgc27Wjl+2D
Cpx/FmTuHyU4fyYI3FSC2NfD47BWSIcv/Rwmf6vXBos5PxH8G7y3xVLLeB32
5Ne8nXlVyeE6iP+N16H08DbXmXeVHPyfeF4yDeaD+O+LisOB7n1NJoflHRpZ
jvYbiqs68McG3DdKV3CQXf7CQ09e1aHTxnNX2iQFiP871OB8XUX5LznfEPwX
WdrfpsuqY/DB7r2D4J+G8n1OsNvOFlV3uKMpu+a/sKLDhathb/Rvq8H5MPtg
/IBb0jWJQmoOytceBTPwKELjUdXBfc3R5QwcipDwX6oC54Pt5VGG88Hhs04J
bp4xCExG4zcj+MKVk0rOumDyZ4Pi5aQCnA/zL9ieCgQfHO/bEHwPkLyFMpwP
jt+VmHywfcEI/m0Q3xlq3jJlh/8gYK/g4DKhWShtljLUnwqQcOmBhosDv8OH
ResVzmYoOvA48nnNeMnjsPLby4ozCYrw9AUODzsFOD8VZP4zeTh/e7BVxP92
TP7yW8sfGzpzw/lgd6VxOcjuWrAv9R2C7wxyn5UCnP/z7esDlovV4fxmUHyx
asD58SFB6gs4NaDpl8uhHhT/GhoOMhvF5jMt4HY4DsovARoOM0DhEskLz78P
XOMdZxUi8jMsfwMAxPyfAw==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KF3326rgXISFQ/X9H7eMvRUdYPy9+TVvZ26F8jUQ
/JKtor9P/zOH89WfNM8722UI5y+5v49vTjKC3+P1isXEEJO/4tvLijMBCH56
GhA8U3CQnheneToBwYeZD+PD7Ifxv+681fVX1QLOh7kfnY/uv/6Ibn/GAik4
X6RyUslZF2m4f2F8mH0wPsw9MD7MvzA+zD/o/Ddtud1G1VJwfgrIfcsk4f6F
8WHmw/gw+2F8mH9hfJj70fkw/wEAiGnU9Q==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4v7gEpXp/fYO6WlA8IzRAcbnduTzmqHJBOd/
2fdxa3oYk8N/EIi3dwh44nnJ9DKzw4cNAdmz3O0ceiK6/Rk38DhsMf9xKGWV
rYOJMRBMFoXzD3TvazJploPzH7jGO85qVHYIF99+kUHPDiKupe6w5P4+vjnF
9g4PIoASBzTh9oPN+4zgnzjstDbzH4L/JHHhNRN+LThfZl6c5mkDLYc/30of
zGm0d9igl7eY0UbLIRXkzzIEf+kLD73/gQg+mM6xc5izSHnnn+UaDhJTr3Bm
PLKF0E1qEHcE2zq8Kd4q+ttbxeFA2/LwU0K2Dnc0Zdf8/6wI58P8C+PHqEbI
nJsj5cDhplrKZGXrIFI5qeRsiijEvjO2Du0K7KpntghA3Fto55AGjg82SPiG
2zsYgwEj3P0wPsx/MD7c/xvF5jMlIPiw+AUAawXKeA==
         "]], 
        FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYlfVUqZZEU4OM8FA2AHGXyukw5d+T8ThpnRN
opEugn8xP5793EZHON/7BLvt7LWODiKVk0rOpojC+WDjforB+Tscmh4dv6GO
Kh+pAefLLn/hoRev4ZB4+LJ26kQE/7im1aTT+Y4OcxYp7/xzXB2iT9PRISX2
jhvzDzWHbq9XLCYzHTD4XiBzQ9UcEkDm7UTwP28IyJ71H8E/AwI+jg4e+2tl
LZ4j+DD3w/gw/7mDwsfDETV8zjrA+WB9CzH5sPAF23/cwaE/otufcQOU7+8I
58s7fkw+U4vgb9DLW8y4BsFXfdI876yRE5yPHn8AYKbB/Q==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sTDl7VTLzo7nD0DBDnCDjC+x5qjyxl+iDqU
bBX9fXqbs8OsmUBwU9xB+JPj+bRaBJ/Hf/2U1AAEf/kLD73/ls4OX/Z93Jq+
TQzOZwCBA6Jw/o5gq4j/x0Uc1nTfzmDwd3aYCQbCEPvqEPyQEpXp/ycg+GD7
Fjg7pKcBwTFhB5bFk6wY1zo7VN3/cctYW8ThhKbVpNPrnR2C3l7+OMNRxOEN
7z6DmZsI8wOhfBGQ/7Y6O4hUTio5u0QYzoeFD4z/ui232+i3INz+pbeWPzZ0
5nNwaHp0fEa0s0Ph8pIN//o5HNqXh58y8nF2WAKSb2aH83kc+bxmaOLmb/Xa
YDFnJ5uDiTEQBDs7aHxSeTnLk83hwT6+OcZRCD44PlIRfFj8tYjXsmYe43FA
j18A97ff9g==
         "]], 
        FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYqFPjufTUt0dZoKBsAOMv1ZIhy/9nojDshce
ev8tEfx5NjpXZu1zg/Mlpl7hzNjl5iBSOankbIoonA827qcYnL/DoenR8Rvq
qPKRGnC+7HKgRfEaDnoTFvwwnIfgT/nGFj+jxs1hziLlnX+OqzukgYCZm0NK
7B035h9qDhHi2y8yLHPF4HudYLedHarmoAsy7xiCf6BW1iKdxw3Oh7jDzcFj
P1DiOYIPcz+MD/OfCCh8Qt1Qw+emK5wPdt86TD4sfMH2X3F16I/o9mfcAOXH
uMH5b3j3GczsQvBrf1sVnNuB4H/aEJA9y94dzkePPwA1hcEK
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpbFk6wYUz0dDnTvazJplnOA8ZWvPQpmeKPg
sLr7dgZDuKeDiTEQLFZ2cFMtZZrF4enAwtkln6yn5iDv+DH5zFYPh6eJC6+Z
nNdwUH3SPO+sk4fDBr28xYw2Wg7ZnD8XpBsj+GD1ugh+8VbR36fVPBxk5sVp
njZA8J+AzONH8E8cdlqb+U8Tzge757OmwzwbnSuz7DwcRHu8XrFM0XRQA9l/
ysPhRZb2t+mx6g4Jhy9rp0p6OjCAwAFlOF9+14J9qX1ycL4CiM8n5rDzVtff
1OseDlu8NljMqeR1OAMCJh4O0hvF5jMpMMPt/7Lv49b0MCY4n9uRz2uGJoKf
ngYEzxgR/gPpT2CE+98YDBjh4QPje51gt53tiuC7gsJ7h4fDklvLHxs2szsI
fXI8n/bXw+EsyF08AhD3uXg6iFROKjnbIgKPv6C3lz/OcJR0QI9fAJiKxVM=

         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{52.858361145703604`, 15.14319302615193},
       PlotRange->{{0., 52.86}, {0., 15.139999999999999`}}], {1, 1.1}, {
      Center, Bottom}]}}, {InsetBox[
     GraphicsBox[
      {Thickness[0.059101654846335706`], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIDIIaxWZDYzFDMAOUzoImTykY2BxebEjOp5bbB4Iah
GD4AmkAC8w==
        "], CompressedData["
1:eJx11W1IU1EYAOCpK6mmTvdZ6bwzdSv8YX5QlOGJELU0xUVMspRsk7DyT0GW
kWj6o/nRh4izL4soolVGqctKMjEtNCv7IRUNsh8uMvyCNNK1c67nPWyXDlwu
D+fes/e87z3vtPtLckx+IpHIx32Vui9f9zVARiQymd2jWo+oM9+fz1vo0aOy
qdbs4mZmO6r41necWVGz/YdYznwvJCaw6Ooa1IGfs+vRl7VhNlc887Ge9hTr
FQ4cTwbzz+rDlriT4bCevPTC0cGbGvBM12Rb0W7mWqMly+ddmMBWPHKZE5Oe
5zRqF+PTaMCx+Oenmbedqwwxv+EEPlgyUfV6RgcuF/fWr+/4vx9vmH154KyO
3/8jDmX0+2+5lKjj9/dUgyZuPOAGx7TIhcfpYLAID07Ov79Oh8ykLnJUsCtH
1+LUobwoY+jby3KIL83We1tkV4G7LV0VCZVqMEnvtNC03tQ0f+GdLV2mOuYT
jtlP8TuYSXzlKnAV5x810KCE+pH5FwrP+l6Ugo04/rIgcBGO41YArEfm/64A
hz5UXvMtYM76nv4h0bBcYFpvarrfelz/CeYm8qAETPb7SyowrTc1re//TOtt
GB+ebOqWQr2dp0aLh2xL+DqNKPn6jIoRh9/bqUAjAZ+VpnYx/11+lSNFRWhD
rGE+mXoQH8eMOTDZn2xWYP1UpLN5GTPZplXGf1+uOXBaW1ZfYfUf8BiJbx7M
xyvi89YqWzxvvuAacpeAST5zA8GpeJ9qKaLr0fxQPzFsMrpSg8EkHz1Ck/wc
kYPpfsl9HzOJr12KPPMhEZjkf6MCTPJ1R4EyvUznye/6Kfn8JUv4c5en5L/X
6GD0rKRs3Jqi5fvlIQ2YnO89q/n75sX3Hav49Z1yNISfj2Em8TeqIN46nEcp
Mzl/d5UC03pT0/yRfhGt8so3MzmPMjXYhtddUEP9EvD88Eow//1owGfwef8Y
7jmfz8F6tP9RB+3NdsT9Zpbhfp6gFZjWm5ru15KU3mn21XrW/z4HJv29VSMw
rTc1rW+Nl+k8rTep7ysN1Jv078II6MdkvjEC+rEjJX9r8/UI6B/9nfbapbGR
YNJHGpjp/6u3aT/+B5FEOa4=
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
        3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
        3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ7IGYC4vNXw97oW+s5MIDAAREHGD8jDQjYRB026OUt
ZpTRczgDAjqiDg8ixLdfZEDwfU6w286+qgvnr1V90jzvrK7Dl30ft6Z/E3EI
uCVdk7hJF2J+g4iDrtZK4Qsqug7pIPOXCTpsAZlfo+PwovZx9vkcHocp7a1R
l/dowvkJIUHqC06qw/lpYH3qEPt6eBwugNw7G5O/1WuDxZyfCP4N3ttiqWW8
DhJTr3BmLFJ3uA7if+N12GL+41DKKnUH/yeel0yD+SD+O6DpcKB7X5PJYXkH
/4sTY/491nTgjw24b5Su4PCieKvo79eaDp02nrvSJilA/B+qDef/ePv6gOVh
BB9s/itMPti9dxD801A+2H2PtB3uaMqu+S+s6DBnkfLOP8sRfJh9ML788hce
eve1HJSvPQpm4FGEhoOWg/uao8sZOBQdAkHhX6QJ588EgZvqcD44fKrV4eaB
4ykBwT+xa0cvWwCC//db6YM5gpj82SBzTyrA+TD/GoDi2wXB/wUKn2Y0eRYN
OF9XUf5LThkmH2xfMIJ/G8R3VnAwBoFiDYf/IGCv4OCxv1bWIl0DEg48Cg47
HJoeHY9Qg/jLgR8SfqZqDjyOfF4zXvI4bAClV101ePqaMYG/yoxbFc6H5AsV
OF9qXpzm6QmY/OW3lj82dOaG88HpO43LwReUfg4j+GD3savC+cdB4VugA+f7
g+LrEoIP9u81HWj65YK4/6uOg8xGsflMC7gh+UVG12EGKPwjeeH594FrvOOs
QkR+huVvAMOMq80=
        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{16.924433374844334`, 15.14319302615193},
      PlotRange->{{0., 16.919999999999998`}, {0., 15.139999999999999`}}], 
     NCache[{Rational[-3, 2], Rational[1, 2]}, {-1.5, 0.5}], Center], InsetBox[
     GraphicsBox[
      {Thickness[0.06997900629811057], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
        3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ7IGYC4v8gUK/k8Lp4q+jvbg0HGF986hXOjEUaDsKV
k0rOlig5+F6cGPPvsIZDt43nrjQnBL/08DbXmXcV4Xzla4+CGd4oOGx3aHp0
fIeGA39swH2jdgRf/ZPKy1kn5eF81zVHlzNUyMH1rxHS4Uu3k4XzRUD2P5GB
81sV2FXPlGDyZ4JAJILvsb9W1kJdw2E6SPymjIOpzd6gaYoaDqlpQMAmC+eD
zV8i5yA1L07ztICGwwPXeMdZF+UcXoHCY7U6nN/w26rgXAaCL9rj9YpFRB3i
H005hw2qT5rn9aph8NNB9qUJOOwMtor47y7u8Lz2cfb5NVwQ/SXqcL6uovyX
HDENh61eGyzmWPLD3ecOCh8JATg/+O3ljzMOIvhg89UEMfiw+ITxYeFVff/H
LePVAnA+2F3tCL7/E89LppP5UfmXeeHx9WXfx63pYTxw/guQ+3PY4fxm8VrW
TDZGOP+J38uEv/P/2MPMQ+dD7PsN54P9X/kTgy+7/IWHXjyCD/OviTEQbP4F
50PS7184fzs4PJnh4ROjGiFzrobZ4Uniwmsm79UdGEDgALPDr7evD1gmqzss
ubX8seFhLoc3bbndRruFHVrA/uF26I/o9me8IATny+9asC91nRDEPnseOP/s
GSDw4YXzwfbt4YXrty9xrD09h8/hYPe+JpNmYYcAUHwqyjt4nWC3nR2q5hDO
KdZu7K/gYKC1UvhCizrEvD8KDtMn8FeZcUPjT1oJ7h+Q942DleDpHZZ/0fmw
9AAAXtjAJA==
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
        3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
        3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ7IGYC4tmLlHf+Ydd0YACBAyIOMH5GGhCwiTrU/7Yq
OPdCw+EMCOiIOqxXfdI87yyCLz71CmfGIgS/+tOGgOxZGg5f9n3cmv5NxEFu
+QsPvXoNiPkNIg5/v5U+mPNR3SEdZP4yQYc6kPke6g4vah9nn8/hcUgICVJf
0KkC54PVTVOC841BoFgJYl8Pj4P7mqPLGTIw+Vu9NljM+Yng3+C9LZZaxusQ
zinWbpyv5HAdxP/G68AfG3DfqFzJwf+J5yXTYD6HDSD/9ao4HOje12RyWN5B
Zl6c5ukNKhB16QoOOxyaHh3foeLQaeO5K22SgoMEyP9KanD+iV07etkmIPgN
LEf7Dbdj8sHuvYPgn4bynyQuvGayXs3hjqbsmv/Cig6Z+R9aT5Yg+DD7YPxX
xVtFf69WdVC+9iiYgUfRYSYIRKpC/M2hCAl/exU4HxLuSnA+mPZQgpsHdocO
gg92pwyCv1ZIhy/9niIGfzbI3pMKcD7Mvw9c4x1nCSrB+f9BwF8JVf4igm8C
il9nZQw+2L5gBP82iO+sAElXDsoQc+0VIOqMlSHu5lFw2Jtf83amqiJUHb9D
N8hcJkUHHkc+rxkveRycJzQLpf1SgKev3ohuf8YN8nD+DJC/JBH8N2253Ua7
5TD4y28tf2zozA3ng8M5jcsh4O3ljzMU5eH8HcFWEf+XI/hT2lujLtuow/my
oPiaj+D/fPv6gOVidWj65YLE/yF1B5mNYvOZFnBD8stLdYg7I3nh+RccroWI
/AzL3wC5O6SW
        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{14.28934495641345, 15.14319302615193},
      PlotRange->{{0., 14.29}, {0., 15.139999999999999`}}], 
     NCache[{Rational[1, 2], Rational[-3, 2]}, {0.5, -1.5}], Center]}, 
   {RGBColor[0, 0, 1], Arrowheads[{0, 0.05, 0}], ArrowBox[{{0, 0}, {-3, 0}}], 
    InsetBox[
     GraphicsBox[
      {Thickness[0.07347538574577517], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ1IGYC4v8gUK/oMGMmEEjqOsD4b4q3iv721nXotPHc
lRak6DBnkfLOP+m6Diu/vaw4Y6Do4HtxYsy/Zl2HO5qya/5PVnBg4eyST36n
63D6DBDkKDi08Pqvn9Kq56B87VEwQ4yCQ/1vq4JzJ/Qcqu//uGXsreCgoyj/
JeebnoPzhGahNCsFiP2W+g6ua44uZ7ghD+e3KrCrnpmC4IOMP8Mj7/Dn7esD
lsoIPtj+c3pw/ga9vMWMc/QceiO6/RkD5B18TrDbzhbVczAGAWEFhxOHndZm
1uk6nAW7VxDOB+tfIwDn25c41p6+w4/BNwGbg+CD7V+n4+AOcv8OATgfZj6M
bwDSVywP59eAwuO1nIPEvDjN0wU6EPt9ZKHu0IbzwfbHIfjg8FXVdnjgGu84
a6MsxD2ftRwC3l7+OENRDs5PTQOCNgQfTG+Wc8jI/9B6UkTbIQSknlHeYb3q
k+Z5vtoQ93MoQMLrq7ZDOKdYu/F8BUi6iNeB0PKKDrWg+FwB9W+EosMW8x+H
Uk7pwNPP+athb/RvI/iw9AUAYMMamw==
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCwB2IQHfT28scZjpIOa4R0+NLvSTrA+F/2fdyaLibl0KbA
rnpGRNJhf/e+JhNnKYcHrvGOsy5KwPlnzwBBDoIP1p8o4VBx/8ctY24ph1aQ
fhMJh4Mg+WRJh0qQeLe4wxkwEIPYs03MQeOTystZnCIONSD51yJwvkjlpJKz
S4ThfIVdC/al9glD9OuIwvlgmk8Mzn/TltttZI3gp4GAmrhDjGqEzLk7wg7/
QSAe4U7vE+y2s0s14P5+XbxV9He3hsN5sD1SDutVnzTPW4vgJ4QEqS84ieCb
2ewNmsao6ZACsmeZJEG+KZQPDp8ScYfpE/irzF5rQNxnI+7Qwuu/fspTDYe1
oHipE4O49z7UfddEHTLyP7SevKIBCX8eUYeniQuvmZzXcDAxBoLPwg6+FyfG
/DusAQ+/U4ed1mbuQ/BngkAkgg92j6IGJB38Q/DB7pkjAueD4/egGJwPi8cn
IPvfq8P5DSxH+w23I/g+oPCdqg6P74bfVgXnMtQdqkDhv1rMISX2jhtzhDrc
fmGQu1iUIOmmWdghHRRu05Qc2kHhFSIE4ZcpQ/0vAOeD/W/MBuczgMF3+9ua
smv+OyvA+bB4h/HB6XyLKMR90xgc1EHpTROaznrY4HyZjWLzmRK44fwIUPjU
8EP8wS0KCdefAvB4A6vLFHTYGWwV8f+5sIPHmqPLGSqE4frB6fqkCJwP1i8p
BufD0i0sXsH576M4xLx2UUg4LZGAxCOLODz/gtVtRORnWP4GAEEysII=
         "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQfd813nGWoaBDX0S3P+MFCYeZIPBTwOEBSFwQwX/T
lttt9Fvc4TWIjhZwSAMBNXEH1U8qL2ed5HM4AwJvRB36QeZ84HLQAIlzijgU
Li/Z8O88G5y/3WuDxRxLZjjfGAwYIfyVonD+WiEdvnQ7CTh/R7BVxP/lUg4v
ah9nn3/D7NALsmeCvMOXfR+3pk9jdbijKbvm/2YFiH39HBD32Cg59IDUbeBx
SAW5l03Z4SxInEcAzgf7/6MQnH+we1+TSbOwg/OEZqE0K0U4v/zwNteZvIoO
B9D4wW8vf5yRKOwQzinWbrxfAeKeMGG4e9DDFwC21Zmy
         "]}], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
        3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
        3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ7IGYCYlObvUHTFqo7MIDAAREHGD8jDQjYRB0kpl7h
zGhSdzgDAjqiDh77a2Ut0hH8DXp5ixltEHzRHq9XLCbqDl/2fdya/k3EYYdD
06PjElDzG0QcZkzgrzLrVnNIB5m/TBBi/iNVhxe1j7PP5/A4GIOAsjKcD9Zn
oAjng+3hUYTQPTwOD1zjHWcxYvK3em2wmPMTwb/Be1sstYzX4f2i9QpnORQd
roP433gdVnx7WXFGQNHB/4nnJdNgPgf+2ID7RurKDge69zWZHJZ3cJnQLJTm
pQwRT1dw6LTx3JUWpAyhJylA/L9HBc5PCAlSX6CpCudLzYvTPB2AyQe7946C
gySUfxrKr/ttVXDOQ9Xhjqbsmv/Cig4snF3yyXwIPsw+GL+F13/9FFcVB+Vr
j4IZgOFiAgq/z8oO7muOLmcA+vMDyL83lOD8/yBgrwjng8PnoQLcvFRQvBxD
8MHxtA3BB+urwOTPngkEJxXgfJh/q+//uGW8GsEHKZv5Ek0+WxHOh4QLJh9s
XzCCfxvEd4aadxPmLwWH8sPbXGeehaYHHgWHtUI6fOl18pB05MAPcZ+FvAOP
I5/XjJc8DjuCrSL+q8vD0xc43h/LoKY3HwRffteCfanvpDH4y28tf2zozA3n
g8MtjcuhRYFd9UyIDJz/pi232+g2gq+jKP8l55oqnA/OLxZqcP6U9taoyzZq
0PTL5bAJFP8xag4yG8XmMy3gdvj19vUBy2Y1hxmgcIjkhedfcLwWIvIzLH8D
AHFLpks=
        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.29694899343484604`],
      ImageSize->{13.609504358655043`, 16.640936488169363`},
      PlotRange->{{0., 13.61}, {0., 16.64}}], 
     NCache[{Rational[-3, 2], -0.03}, {-1.5, -0.03}], {Center, Top}]}, 
   {RGBColor[0, 0, 1], Arrowheads[{0, 0.05, 0}], ArrowBox[{{0, 0}, {0, -3}}], 
    InsetBox[
     GraphicsBox[
      {Thickness[0.07936507936507936], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ1IGYCYhNjEJBymDETCCR1HWD8N8VbRX976zq4rzm6
nOGGpMOcRco7/6TrOrQqsKuemSLp4HtxYsy/Zl2H12253UbREg4snF3yye90
Hc6eAQIeCYcWXv/1U1r1HGru/7hl/Frcof63VcG5E3oOGp9UXs46Ke6goyj/
JeebnsOOYKuI/8vFIfZb6jtUgdRzI/hg+eNicD4DCDiIOfx5+/qApTKCD7b/
nB6cv0EvbzHjHD2Hg937mkyaxRx8TrDbzhbVcwAZMzNS3OHEYae1mXW6Dv9B
wJ4RlV//3x7G99jqfzy57Q8GHxxOwgg+2P51Og4vah9nn1/zH86HmQ/jZ6QB
wTIxOH+dkA5fupyYg8S8OM3TBToQ9zeIOICC8cwabTgfbH8cgg8OX1VtB5HK
SSVnn4hA4u2zlkMbKH5CROF8sH93Ivgg69OeiTpk5H9oPSmiDYlPEzGH9apP
muf5akPCy1kcEl5ftR0euMY7ziqUgPgjXscBnDyKJR1qQfG5QsfhAEj9Y0mH
LeY/DqWc0oGnn/NXw97o30bwYekLAIAW+5M=
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 
         3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, {CompressedData["
1:eJxTTMoPSmViYGDQBGIQrfFJ5eWslaIOe/Jr3s5kVXCA8Z0nNAulcSk5BL+9
/HFGorBDehoQlCk7uK85upxBQgDOP9C9r8lkMTecv+TW8seGzewQ81qVHGaC
wE1Wh70gvqiSw38QsOdx8D7Bbju7VMPhy76PW9PDeBxeF28V/d2tAdXP47Be
9UnzvLUIfkJIkPqCkwi+mc3eoGmMmg43eG+LpZZx4+QfBLuPzaGF13/9lKca
DiBnpqmxQtxxH2r/NWaHjPwPrSevaEDdx+TwNHHhNZPzGhB/qTE4+F6cGPPv
sIaD/xPPS6bC/+1PHXZam7kPwQf7MxLBNwXZr6jhwO3I5zUjk8EBxlcHha8n
I5wP9s9hVgz+E5D979Xh/AaWo/2G2xH8E7t29LJNUHcoXF6y4R8/q8MZEHij
BvH/NhaHOYuUd/5pV4OE/0wmhw2g8MxVcWgWr2XNPPbDPkY1QuZcjAwkPJ59
txepnFRy1kUazgf7u00Kzm9XYFc980USzgfrrxF16I/o9mf8wADxl6YwPLxh
fLA5aQJwPix9PXCNd5y1UdIBPf0BAAbUJsQ=
         "], CompressedData["
1:eJxTTMoPSmViYGAQAWIQHa0aIXOuRsAh+O3ljzMaJRxUP6m8nHWSz0GkclLJ
WRUxhyW3lj82PMzloAES5xRx2Oq1wWLOTjY4/0Xt4+zzb5jh/BkzgeAmg8OX
fR+3pouJwvkw82H8dgV21TNfJB3sSxxrT8swOqiD7ZVy6I/o9mfcwOTwpi23
2+i2rMMN3ttiqdtYHNLTgOCZgsPB7n1NJo9ZHIxBQFjRoWR5yYZ//FwOqSB5
NmWIPYwCcH4vyLwPgnA+2PwLQg7/QYBfCc5XvvYomOGNApwfAwqXPfIQf0wT
hLsPPbwAWoGLmw==
         "]}], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
        3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
        3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ7IGYCYlObvUHTFqo6MIDAAREHGD8jDQjYRB0kpl7h
zGhSdTgDAjqiDh77a2Ut0hH8DXp5ixltEHzRHq9XLCaqDl/2fdya/k3EYYdD
06PjElDzG0QcZkzgrzLrVnFIB5m/TNCh28ZzV9ojZYcXtY+zz+fwOBiDgLIi
nA/WlyAH58+YCQSSchD7engcDnTvazJhxuRv9dpgMecngn+D97ZYahmvw33X
eMdZgnIO10H8b7wOAW8vf5yhKOfg/8TzkmkwnwN/bMB9I3VFiL7D8g7OE5qF
0rwUIeLpCg6dIPcGKULoSQoOytceBTPsUYLzQc6bqakM56/49rLiTAAmH+ze
Owj+aSj/w6L1Cmc9lB3uaMqu+S+s6LBWSIcvnQ/Bh9kH4+/Jr3k701UJIs6j
CAm/z4oO7muOLmfgUISYd0MBzv8PAvVycD7En7Jw8yDhiMbPQfB7I7r9GT/I
YPBng/x9UgHOh/kXnA7CZOF8E5D7Lsuiyl+Tg/PB8btTHoMPti8Ywb8N4jtD
zdssD/GXvYLDm7bcbqPZ8hB38yg4rAeFX500JB058EP8bSHtwOPI5zXjJY/D
jmCriP/q0vD0dRAUHo8l4HywOT4IvsKuBftS34lj8JffWv7Y0Jkbzgen7zQu
hzYFdtUzIRJw/muQ+24j+GD6mjKcD84vFipw/pT21qjLNirQ9MvlsAmU32JU
HGQ2is1nWsDt8Ovt6wOWzSqQcInkheffB6B0XojIz7D8DQDSyqpt
        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.29694899343484604`],
      ImageSize->{12.596044831880448`, 16.640936488169363`},
      PlotRange->{{0., 12.6}, {0., 16.64}}], 
     NCache[{-0.075, Rational[-3, 2]}, {-0.075, -1.5}], {Right, Center}]}, 
   {RGBColor[1, 0, 0], LineBox[{{1, 1.2}, {1, -3}}], InsetBox[
     GraphicsBox[
      {Thickness[0.07315288953913679], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQB2IQfd813nGWoaBDX0S3P+MFCYeZIPBTwOEBSFwQwX/T
lttt9Fvc4TWIjhZwSAMBNXEH1U8qL2ed5HM4AwJvRB36QeZ84HLQAIlzijgU
Li/Z8O88G5y/3WuDxRxLZjjfGAwYIfyVonD+WiEdvnQ7CTh/R7BVxP/lUg4v
ah9nn3/D7NALsmeCvMOXfR+3pk9jdbijKbvm/2YFiH39HBD32Cg59IDUbeBx
SAW5l03Z4SxInEcAzgf7/6MQnH+we1+TSbOwg/OEZqE0K0U4v/zwNteZvIoO
B9D4wW8vf5yRKOwQzinWbrxfAeKeMGG4e9DDFwC21Zmy
         "], CompressedData["
1:eJxTTMoPSmViYGDQB2IQHfT28scZjpIOa4R0+NLvSTrA+F/2fdyaLibl0KbA
rnpGRNJhf/e+JhNnKYcHrvGOsy5KwPlnzwBBDoIP1p8o4VBx/8ctY24ph1aQ
fhMJh4Mg+WRJh0qQeLe4wxkwEIPYs03MQeOTystZnCIONSD51yJwvkjlpJKz
S4ThfIVdC/al9glD9OuIwvlgmk8Mzu+L6PZnFBB36AfRG4Th9kL8I4Lqz28i
EHdOkYHSYg53NGXX/J+s6DATBH6KOawFhU+cEpz/HwTqlVDlzylB6DoxB+Vr
j4IZeJQh5l8ThfPB7ioQgfNh7nFfc3Q5g4cSJB7+CTsIg/zNogQJt2Zhh/Q0
IJim5NAOUh8iBOGXKUPCn0cAzjcxBgE2OJ8BDL7b3wb5x1kBzofFD4wPdscW
UYh7pzE4qIPCWxMazj1scL7MRrH5TAnccH6EaoTMuRp+hyqweaLQ8BCAhwNY
Xaagw85gq4j/z4UdPED+rBCG6wfH60kROB+sX1IMzgd5I01NHOKvz8KQ9PdR
HGJeuygknJZIQNIJizg8XsHqNiLSMyx9AwAgUjfk
         "]}], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
        3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
        3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ7IGYCYlObvUHTFqo7MIDAAREHGD8jDQjYRB0kpl7h
zGhSdzgDAjqiDh77a2Ut0hH8DXp5ixltEHzRHq9XLCbqDl/2fdya/k3EYYdD
06PjElDzG0QcZkzgrzLrVnNIB5m/TBBi/iNVhxe1j7PP5/A4GIOAsjKcD9Zn
oAjng+3hUYTQPTwOD1zjHWcxYvK3em2wmPMTwb/Be1sstYzX4f2i9QpnORQd
roP433gdVnx7WXFGQNHB/4nnJdNgPgf+2ID7RurKDge69zWZHJZ3cJnQLJTm
pQwRT1dw6LTx3JUWpAyhJylA/L9HBc5PCAlSX6CpCudLzYvTPB2AyQe7946C
gySUfxrKr/ttVXDOQ9Xhjqbsmv/Cig4snF3yyXwIPsw+GL+F13/9FFcVB+Vr
j4IZgOFiAgq/z8oO7muOLmcA+vMDyL83lOD8/yBgrwjng8PnoQLcvFRQvBxD
8MHxtA3BB+urwOTPngkEJxXgfJh/q+//uGW8GsEHKZv5Ek0+WxHOh4QLJh9s
XzCCfxvEd4aadxPmLwWH8sPbXGeehaYHHgWHtUI6fOl18pB05MAPcZ+FvAOP
I5/XjJc8DjuCrSL+q8vD0xc43h/LoKY3HwRffteCfanvpDH4y28tf2zozA3n
g8MtjcuhRYFd9UyIDJz/pi232+g2gq+jKP8l55oqnA/OLxZqcP6U9taoyzZq
0PTL5bAJFP8xag4yG8XmMy3gdvj19vUBy2Y1hxmgcIjkhedfcLwWIvIzLH8D
AHFLpks=
        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{13.666550435865505`, 15.14319302615193},
      PlotRange->{{0., 13.67}, {0., 15.139999999999999`}}], 
     NCache[{1.07, Rational[-3, 2]}, {1.07, -1.5}], {Left, Center}]}, 
   {RGBColor[1, 0, 0], LineBox[{{1.2, 1}, {-3, 1}}], InsetBox[
     GraphicsBox[
      {Thickness[0.07905138339920949], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4oeu8Y6zAsUc/oNAvIQDjH+we1+TyWIJB4Vd
C/al8ok5vG7L7Ta6LeEQ8vbyxxkPReF8BhA4gOC3KbCrntki6tAX0e3PeEEC
QgeIOlTd/3HLOFvCIRikv1HI4QHIno0iDj0g+Q08DhqfVF7O4hRxmAkCkZxw
fuHykg3//JnhfJmNYvOZEhgh5q0Wg/Nh9sP4IpWTSs6mSEH4D5gg/CVyDi3i
tayZbGwQ/55XcDgDAj4cDvyxAfeNritC7eF1SE0DAjZlh53BVhH/3QXh/Nkg
991E8MHh5CziUA1yz28lhwMgvrKog/OEZqE0LiVI+PmJwPlg854Lw/lgfd7C
EPOOKULk2aHyqxQh7usRckgHyYch+GdB9B8FOB9CKzi0gsLfRBjiTk8FeLjB
+B5rji5nkBCF80HGprmJOcwA8Xci+OB4mKkI54PDZ7kS3L9g95QpO0SrRsic
sxGE82NA/D9scD44fTB8txcGhX+IApzfD4r3Aik4H0wtEIOax+CgDnK3prDD
i9rH2ed1OOF8mH9hfFh6BYfzOXEH9PQMAKUMLQk=
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
        3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
        3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ7IGYCYlObvUHTFqo6MIDAAREHGD8jDQjYRB0kpl7h
zGhSdTgDAjqiDh77a2Ut0hH8DXp5ixltEHzRHq9XLCaqDl/2fdya/k3EYYdD
06PjElDzG0QcZkzgrzLrVnFIB5m/TNCh28ZzV9ojZYcXtY+zz+fwOBiDgLIi
nA/WlyAH58+YCQSSchD7engcDnTvazJhxuRv9dpgMecngn+D97ZYahmvw33X
eMdZgnIO10H8b7wOAW8vf5yhKOfg/8TzkmkwnwN/bMB9I3VFiL7D8g7OE5qF
0rwUIeLpCg6dIPcGKULoSQoOytceBTPsUYLzQc6bqakM56/49rLiTAAmH+ze
Owj+aSj/w6L1Cmc9lB3uaMqu+S+s6LBWSIcvnQ/Bh9kH4+/Jr3k701UJIs6j
CAm/z4oO7muOLmfgUISYd0MBzv8PAvVycD7En7Jw8yDhiMbPQfB7I7r9GT/I
YPBng/x9UgHOh/kXnA7CZOF8E5D7Lsuiyl+Tg/PB8btTHoMPti8Ywb8N4jtD
zdssD/GXvYLDm7bcbqPZ8hB38yg4rAeFX500JB058EP8bSHtwOPI5zXjJY/D
jmCriP/q0vD0dRAUHo8l4HywOT4IvsKuBftS34lj8JffWv7Y0Jkbzgen7zQu
hzYFdtUzIRJw/muQ+24j+GD6mjKcD84vFipw/pT21qjLNirQ9MvlsAmU32JU
HGQ2is1nWsDt8Ovt6wOWzSqQcInkheffB6B0XojIz7D8DQDSyqpt
        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{12.651855541718554`, 15.14319302615193},
      PlotRange->{{0., 12.65}, {0., 15.139999999999999`}}], 
     NCache[{Rational[-3, 2], 1}, {-1.5, 1}], {Center, Bottom}]}},
  ImageSize->NCache[{Automatic, 
     Rational[404, 3]}, {Automatic, 134.66666666666666`}]]], "Output",
 CellChangeTimes->{{3.895425163923194*^9, 3.8954251902596207`*^9}, 
   3.895426239400058*^9, 3.895426271416835*^9, {3.895426319226694*^9, 
   3.895426370908839*^9}, {3.895426420668517*^9, 3.8954264760455723`*^9}, {
   3.8954265390885553`*^9, 3.895426551113145*^9}, {3.917178442383181*^9, 
   3.917178488073586*^9}, {3.918414637405623*^9, 3.918414653242468*^9}, 
   3.937198634387885*^9, {3.937198672569542*^9, 3.937198721119926*^9}, 
   3.937198841350905*^9, {3.937198905676659*^9, 3.937198919632267*^9}, {
   3.937198955864942*^9, 3.937198970478071*^9}, {3.9389206098900843`*^9, 
   3.938920619983057*^9}, 3.93942017820569*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"2e2a91c3-c604-4e0d-80fa-64e85373885a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rot", "=", 
   RowBox[{"RotationTransform", "[", 
    RowBox[{"35", "Degree"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pivot", "=", 
   RowBox[{
    RowBox[{"-", "2.5"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"35", "Degree"}], "]"}], ",", 
      RowBox[{"Sin", "[", 
       RowBox[{"35", "Degree"}], "]"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"tangentHallwayDetailed", "=", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"GeometricTransformation", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"First", "@", "hallwayDetailed"}], "/.", 
         RowBox[{
          RowBox[{"Inset", "[", 
           RowBox[{"_", ",", "_", ",", "_"}], "]"}], ":>", 
          RowBox[{"Sequence", "[", "]"}]}]}], ",", "\[IndentingNewLine]", 
        "rot"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"MaTeX", "[", "\"\<\\\\mathbf{x}_S(t)\>\"", "]"}], ",", 
        RowBox[{"rot", "[", "xpos", "]"}], ",", "Bottom"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"MaTeX", "[", "\"\<\\\\mathbf{y}_S(t)\>\"", "]"}], ",", 
        RowBox[{"rot", "[", "ypos", "]"}], ",", "Bottom"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"MaTeX", "[", "\"\<c_S(t)\>\"", "]"}], ",", 
        RowBox[{"rot", "[", "bpos", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"Right", ",", "Bottom"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"MaTeX", "[", "\"\<\\\\vec{d}_S(t)\>\"", "]"}], ",", 
        RowBox[{"rot", "[", "dpos", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"Right", ",", "Bottom"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"MaTeX", "[", "\"\<a_S(t)\>\"", "]"}], ",", 
        RowBox[{"rot", "[", "apos", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"Left", ",", "Bottom"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"MaTeX", "[", "\"\<\\\\vec{b}_S(t)\>\"", "]"}], ",", 
        RowBox[{"rot", "[", "cpos", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"Left", ",", "Bottom"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{"pivot", ",", 
           RowBox[{"pivot", "+", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}]}]}], "}"}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Circle", "[", 
         RowBox[{"pivot", ",", "0.3", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"35", " ", "Degree"}]}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"MaTeX", "[", "\"\<t\>\"", "]"}], ",", "pivot", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "15"}], ",", "2"}], "}"}]}], "]"}]}], "}"}]}], 
     "\[IndentingNewLine]", "}"}], ",", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"{", 
      RowBox[{"Automatic", ",", 
       RowBox[{"width", "/", "3"}]}], "}"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.894571819765246*^9, 3.894571838722432*^9}, {
   3.894571878348748*^9, 3.894571889235961*^9}, {3.894572115594141*^9, 
   3.8945721886766663`*^9}, {3.894572321032378*^9, 3.894572387582059*^9}, {
   3.894736376307336*^9, 3.894736512176585*^9}, {3.937198759443026*^9, 
   3.937198881793817*^9}, {3.937198990767116*^9, 3.937198994008986*^9}, 
   3.9371990252101383`*^9, {3.9371990576611557`*^9, 3.937199112333062*^9}, {
   3.9371991485555468`*^9, 3.9371992258903027`*^9}, {3.938920624425449*^9, 
   3.938920628298066*^9}, {3.939420242447003*^9, 3.939420248167205*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"23c804b6-f10a-488c-9373-bf5c8cf3045d"],

Cell[BoxData[
 GraphicsBox[{GeometricTransformationBox[{
     {RGBColor[1, 1, 0.87], EdgeForm[None], 
      PolygonBox[{{-3, 0}, {0, 0}, {0, -3}, {1, -3}, {1, 1}, {-3, 1}}], 
      {GrayLevel[0], LineBox[{{-3, 0}, {0, 0}, {0, -3}}], 
       LineBox[{{-3, 1}, {1, 1}, {1, -3}}]}}, {
      {RGBColor[0.85, 0.85, 0.85], RectangleBox[{-3, 0}, {1, 1}]}, 
      {RGBColor[0.85, 0.85, 0.85], RectangleBox[{0, -3}, {1, 1}]}, 
      {RGBColor[0.7225, 0.7225, 0.7225], RectangleBox[{0, 0}]}}, {
      PointBox[{0, 0}], PointBox[{1, 1}]}, {}, 
     {RGBColor[0, 0, 1], Arrowheads[{0, 0.05, 0}], 
      ArrowBox[{{0, 0}, {-3, 0}}]}, 
     {RGBColor[0, 0, 1], Arrowheads[{0, 0.05, 0}], 
      ArrowBox[{{0, 0}, {0, -3}}]}, 
     {RGBColor[1, 0, 0], LineBox[{{1, 1.2}, {1, -3}}]}, 
     {RGBColor[1, 0, 0], LineBox[{{1.2, 1}, {-3, 1}}]}}, 
    NCache[{{{Cos[35 Degree], -Sin[35 Degree]}, {
       Sin[35 Degree], Cos[35 Degree]}}, {0, 0}}, {{{
      0.8191520442889918, -0.573576436351046}, {0.573576436351046, 
      0.8191520442889918}}, {0, 0}}]], InsetBox[
    GraphicsBox[
     {Thickness[0.03759398496240601], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYCJAQEYCbAZofqYyVCDLE6MOcSYTy1zBptf
AGcWAkc=
       "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4jVCOnzpdrIOM8FA2AHGj1GNkDlXI+pw/gwQ
6EjB+cKVk0rOHhFyAAmfyZFzeNOW2210W9xh5beXFWcUlBw+7/u4NT1MAmJe
phJEfreEQ3oaEExTclgLMj9OBoMvEBtw36hdGa5f5dqjYIYaZYe+iG5/RgFx
OF9h14J9qXqicL6JMRB8Fobrh/Fh5mt8Unk566QInN+mwK56Zouog/OEZqG0
KgQfpM04WMmhFY0P8zfMf2lgIOqwN7/m7UxRJYcvIPdOE4SE2z15BwYQaOCC
2/ei9nH2eR0+DD7MvTyOfF4zNHlQ/WPMBueDzb/GDOeDpY0Z4fzsqQmFFp9/
2MP4Xlv9jyezfbGHmQ/jw+yPBvnHhgHuHrD9L3kdpoPi66aMw5Jbyx8bNjM5
7Ai2ivifLuZwnfe2WGoZo0Pl/R+3jE+LOswAq2OAh8v8E5OXZKt9tkfnw9LT
dq8NFnN2Mjr0g+Jxg7BDi3gta6YbC5wPiS92OB/snkwueHqE8WHmg92/hwPO
B0fHMzZ4PML4B7v3NZkwizmkQvkHoHyYPNh4STGof9kh7igWg6hTFoCET5q0
Q9Dbyx9nMIrC7VMHpSdNYQw+zL0ea44uZ7AQgfsHbIyaOJwPNi9RAs5/4Brv
OGujJJwvAspfLDJwPnr+BADQXmqN
       "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJFIIaxWZDYzFDMAOUzoIlTwqaFmbRgE+NOWvgFAKE6
Aqs=
       "], CompressedData["
1:eJxdlAtMU1cYx1tdcKXgg5bbSiG9t7e3vZ2O8Aoyo9u/UdjGpkUwSiLsySNI
piYic0z2EJ1LiOIemcAI8ZUYtYZGgg8yGRvTLbGwGTJ0gwSGmlmVDY1pcL7W
c045N9uXnNz8zrnf43znf4701sbC8pk6nU4fGSWRMSMyAsq1hvYJNwonBu80
e82Y5rrRqd8zjyciKzNinW5UELsg4IMHizcNvOTGavL/AQsyyPqgC6b3Pq/p
P2zFo/CWsbZVUb5mxRlsH/+xWYnGn8/iZTph797fU/7XfLzbdyq35ZyMMhLf
lYSx3Ne9rX840NvYsz2rT2P3XWeoNZTMmfqvtOPm5q7EBwucOBoObQ1Oigik
bjik/0bhfGP9gvC+FDdnWt88FS/6zx/R5Wj8hJg9hTPN/3YyspecK/xKr8Kf
sHB2ZY+Ncwfhdo1pP7w2pD1z1PSLU2V1pttY3Bc0vvrmgaGsjRrTdmxW0VTc
6NMX2PDPxK3e5xpUtr8BG/btnVOX/YoH/cGIPRRxnfj7PJCHxot0cRI+fup8
U/paD0Y8Kf4nssZzSgtGMxZpTPMUSdF6PKikByph5aXPSh7LGteT831a4/Fi
y+lLOg9OkP2+JiH/p1lLv/5VhY5YmoTORVPflx1TeX0rSLxlKtYahF2ZH4o4
Tc7fGu2vT2R+H7m5P833qYvno/O9Cmeat13m/D7R5UUJ93rudFVm2//Lp2yc
p/VFdbjcwfVIz73YAVJu0G9FC7HfHOzbYoGT9PVVGbc/eacxY52F6b7CyeIP
CbjQfWZ3zKQTIom/R0BZ6UjezCmN31hd6N5fpSCP5hFwkuhxRGH6kAR2Hpdd
+I7o61AiZ1qX1cSZ7qN6LnbE+zq+3KkwPcpGTB7sEPtvyJxp2SEHZ9onQcLS
Gm/9xZI4zuuU4uSBh/M47xJnKUFzAmca52wCu4/PRvtZa4rqVIKZ9O8HjVk+
M8qJf4wEldxPj5nFC4uch4ku+zSmOvhWZO+L0cx07BdZvjUmtm+jiD/rr1b/
7I9j82F71M+IR/RrZ/NCLOc47+z85pCBcyzhKgNSqA7seJ70I9nA7oFJ5Ez1
lapx45KXuysyIu8Gyb/QgC2kH6URHecHctruG/A36f9WEVfih4Xy2limqxqN
l+1tSKhIklg9VfHRdQmbjtQEHjcZ2T0tcvB89F0akzlvuxsoqE5ycZ5+j2nd
X8zF/9/rfwF7B3yt
       "]], 
      FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4i87b3X9/WrgkJ4GBM8YHWB8bkc+rxmaTHD+
l30ft6aHMUHUHTNwCHjiecn0MrPDBr28xYwx+g49Ed3+jBt4HExt9gZNU9Rz
MDEGgsmicP6B7n1NJs1ycP4D13jHWY3KDrW/rQrOaeg7bDH/cShFS92B2021
lOmWgcODCPHtFw9owu0Hm/cZwT9x2Glt5j8E/0niwmsm/Fpwvsy8OM3TBloO
ybF33JhfGEDcaaPlcAYE7iD4PP7rp6TuQPB1tVYKX1ii7zBnkfLOP8s1HP58
K30wZ6Keg8TUK5wZTWoQdxTrOrwp3ir621vFwf+WdE3iJx2HO5qya/5/VoTz
Yf6F8WNUI2TOzZGC+MtB10GkclLJ2RRRB32QfSl6Du0K7Kpntgg4HN+1o5dt
g75DGjg+2BwigcoZ9hk4GIMBI9z9MD7MfzA+3P8bxeYzJSD4sPgFADXP2Fg=

       "]], 
      FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
       0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3,
        3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4pOHndZmvjNxWCOkw5d+T9IBxg94e/njDEUp
BxNjIHhs4rC/e1+TibOUg8TUK5wZl3Dz/3wrfTDnIILv2PTo+IzdJg5f9n3c
mi4m5eCAxv+y81bX360mDv/BQBJi3iIThzMg4CPp8GlDQPasdBOHN2253UbS
4g43hD45nn9m7KDxSeXlLE4RB/+LE2P+OSP4/cElKtPfG8H53G6qpUyvjBxC
wP4RhfNngoCkGJw/A40Plv8p5iAOcs8nIwcGEGgQd7CtjFhhetbYQfnao2CG
OUoOfSD7zpvA+QZaK4UvsJjC+TLz4jRPK2DyV357WXGGQRnOXwsKfztliD0C
CH5K7B035hsmcH6P1ysWk4fGcH7db6uCcx4mDn9B4V6o5uAHCo9gE4g5BxD8
GRP4q8xOI/iBt6RrEj8h+JDwVneYAPKPvomD3PIXHnr16hB93Ag+2H9fjOF8
cPhvNnZg4uyST85Td3iRpf1t+lxjhxpQxO1Scyhc0307wwDh3nqQezWM4Hyw
/AdDOL+R5Wi/4XVM/h1N2TX/LyvB+bDwVH3SPO/sKwS/AGSeghGcD45PKUR8
SYPCO8HIISUNCJZJOmwx/3EoxcvIIVo1QuacjIQDyFv/HY0g4bFGHM6HpT8Y
v+r+j1vG3KIOp0H5ZZ6RgzoovWkKQ9K7tTGcD06vYSZwPix/9UV0+zNOQOQ3
WP4DAMHoeg8=
       "]], 
      FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYrvKiBWmtRYOB7r3NZk0yznA+MrXHgUzvFFw
6PZ6xWKSaOFgYgwEi5UdDtTKWqQfMXdg4eyST9ZTcyjZKvr7tJy5w9PEhddM
zms41P62KjhnYeawQS9vMaONlgOXm2opkxSCD1bPh+DLzIvTPM1gBqENEPwn
IPP4EfwTh53WZv7ThPPB7vms6VC4pvt2hoGZg2gP0KFTNB3qQPZ7mDu8yNL+
Nj1W3eHrzltdf5+aOzCAwAFlOF9+14J9qX1ycL4CiM8n5rDihYfe/0Rzhy1e
GyzmVPI6nAEBGTMH6Y1i85kUmOH2f9n3cWt6GBOcz+3I5zVDE8FPTwOCZ4wI
/4H0JzDC/W8MBozw8IHxT4H8aYfgg8Nbxdxhya3ljw2b2R0ixLdfZFhn7nAW
5C4eAYj7bCwcRConlZxtEYHHX9Dbyx9nOEo6oMcvAJTVwIE=
       "]]},
     AspectRatio->Automatic,
     BaselinePosition->Scaled[0.32631885041954006`],
     ImageSize->{26.604064757160646`, 15.14319302615193},
     PlotRange->{{0., 26.6}, {0., 15.139999999999999`}}], {0, 0}, Bottom], 
   InsetBox[
    GraphicsBox[
     {Thickness[0.03759398496240601], 
      FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
       3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {
       1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
       0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIzIGYC4t6Ibn/GDzIO6WlAME3JAcYXiA24b9Su7GBg
DATF0g4q1x4FM9QoO4hUTio564LgzwSBSkk4v02BXfXMFlG4fhgfZn4rGr8P
ZN8FcQx++eFtrjN9EfwzIGCjBKHXiDtU3/9xy1haySHk7eWPMxaKOzhPaBZK
41JyCAbxG4Uc1D+pvJzFKQmhT3LCzbcvcaw9PYcPgw9z75Jbyx8bNvPA/QO2
r4cN1b+SLGjyjHB+s3gta+axH/Ywvgko/Iy/2MPMh/Fh9q+X3qZ7Kuc/nP+i
9nH2+Tf8EHtmCjtEqEbInKvhdwBrExZ2WApynzOfg/yuBftSzwk6+D/xvGR6
mRfiHzdBiPo/3HB/gc3T4XQoXF6y4V8/B8S9PMxwfj8ofDcwwfkHu/c1mSxm
hPNfgvSvYXD4su/j1nQxTocZIGfdZICbGwN2H7PDdq8NFnMsueD8ArB+Xjh/
NkifpYCDzEax+UwJjA7CoHSkIujwHwTq/9rD+GD/CP+A8y//PnZ93s3P9jD9
MP4WkH2VvHA+OLgiOSH6J/+2h7ibFe5fGB/sHhsuOP8G722x1G98Dqmg8FPj
cXjdltttFC0ASUeMAg4PXOMdZ22UhKe3dlD6/SIJiZ9MJYcAkDpFKYz8A+MD
ACbTd4o=
       "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJFIIaxWZDYzFDMAOUzoIlTwqaFmbRgE+NOWvgFAKE6
Aqs=
       "], CompressedData["
1:eJxdlAtMU1cYx1tdcKXgg5bbSiG9t7e3vZ2O8Aoyo9u/UdjGpkUwSiLsySNI
piYic0z2EJ1LiOIemcAI8ZUYtYZGgg8yGRvTLbGwGTJ0gwSGmlmVDY1pcL7W
c045N9uXnNz8zrnf43znf4701sbC8pk6nU4fGSWRMSMyAsq1hvYJNwonBu80
e82Y5rrRqd8zjyciKzNinW5UELsg4IMHizcNvOTGavL/AQsyyPqgC6b3Pq/p
P2zFo/CWsbZVUb5mxRlsH/+xWYnGn8/iZTph797fU/7XfLzbdyq35ZyMMhLf
lYSx3Ne9rX840NvYsz2rT2P3XWeoNZTMmfqvtOPm5q7EBwucOBoObQ1Oigik
bjik/0bhfGP9gvC+FDdnWt88FS/6zx/R5Wj8hJg9hTPN/3YyspecK/xKr8Kf
sHB2ZY+Ncwfhdo1pP7w2pD1z1PSLU2V1pttY3Bc0vvrmgaGsjRrTdmxW0VTc
6NMX2PDPxK3e5xpUtr8BG/btnVOX/YoH/cGIPRRxnfj7PJCHxot0cRI+fup8
U/paD0Y8Kf4nssZzSgtGMxZpTPMUSdF6PKikByph5aXPSh7LGteT831a4/Fi
y+lLOg9OkP2+JiH/p1lLv/5VhY5YmoTORVPflx1TeX0rSLxlKtYahF2ZH4o4
Tc7fGu2vT2R+H7m5P833qYvno/O9Cmeat13m/D7R5UUJ93rudFVm2//Lp2yc
p/VFdbjcwfVIz73YAVJu0G9FC7HfHOzbYoGT9PVVGbc/eacxY52F6b7CyeIP
CbjQfWZ3zKQTIom/R0BZ6UjezCmN31hd6N5fpSCP5hFwkuhxRGH6kAR2Hpdd
+I7o61AiZ1qX1cSZ7qN6LnbE+zq+3KkwPcpGTB7sEPtvyJxp2SEHZ9onQcLS
Gm/9xZI4zuuU4uSBh/M47xJnKUFzAmca52wCu4/PRvtZa4rqVIKZ9O8HjVk+
M8qJf4wEldxPj5nFC4uch4ku+zSmOvhWZO+L0cx07BdZvjUmtm+jiD/rr1b/
7I9j82F71M+IR/RrZ/NCLOc47+z85pCBcyzhKgNSqA7seJ70I9nA7oFJ5Ez1
lapx45KXuysyIu8Gyb/QgC2kH6URHecHctruG/A36f9WEVfih4Xy2limqxqN
l+1tSKhIklg9VfHRdQmbjtQEHjcZ2T0tcvB89F0akzlvuxsoqE5ycZ5+j2nd
X8zF/9/rfwF7B3yt
       "]], 
      FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4i87b3X9/WrgkJ4GBM8YHWB8bkc+rxmaTHD+
l30ft6aHMUHUHTNwCHjiecn0MrPDBr28xYwx+g49Ed3+jBt4HExt9gZNU9Rz
MDEGgsmicP6B7n1NJs1ycP4D13jHWY3KDrW/rQrOaeg7bDH/cShFS92B2021
lOmWgcODCPHtFw9owu0Hm/cZwT9x2Glt5j8E/0niwmsm/Fpwvsy8OM3TBloO
ybF33JhfGEDcaaPlcAYE7iD4PP7rp6TuQPB1tVYKX1ii7zBnkfLOP8s1HP58
K30wZ6Keg8TUK5wZTWoQdxTrOrwp3ir621vFwf+WdE3iJx2HO5qya/5/VoTz
Yf6F8WNUI2TOzZGC+MtB10GkclLJ2RRRB32QfSl6Du0K7Kpntgg4HN+1o5dt
g75DGjg+2BwigcoZ9hk4GIMBI9z9MD7MfzA+3P8bxeYzJSD4sPgFADXP2Fg=

       "]], 
      FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
       0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3,
        3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4pOHndZmvjNxWCOkw5d+T9IBxg94e/njDEUp
BxNjIHhs4rC/e1+TibOUg8TUK5wZl3Dz/3wrfTDnIILv2PTo+IzdJg5f9n3c
mi4m5eCAxv+y81bX360mDv/BQBJi3iIThzMg4CPp8GlDQPasdBOHN2253UbS
4g43hD45nn9m7KDxSeXlLE4RB/+LE2P+OSP4/cElKtPfG8H53G6qpUyvjBxC
wP4RhfNngoCkGJw/A40Plv8p5iAOcs8nIwcGEGgQd7CtjFhhetbYQfnao2CG
OUoOfSD7zpvA+QZaK4UvsJjC+TLz4jRPK2DyV357WXGGQRnOXwsKfztliD0C
CH5K7B035hsmcH6P1ysWk4fGcH7db6uCcx4mDn9B4V6o5uAHCo9gE4g5BxD8
GRP4q8xOI/iBt6RrEj8h+JDwVneYAPKPvomD3PIXHnr16hB93Ag+2H9fjOF8
cPhvNnZg4uyST85Td3iRpf1t+lxjhxpQxO1Scyhc0307wwDh3nqQezWM4Hyw
/AdDOL+R5Wi/4XVM/h1N2TX/LyvB+bDwVH3SPO/sKwS/AGSeghGcD45PKUR8
SYPCO8HIISUNCJZJOmwx/3EoxcvIIVo1QuacjIQDyFv/HY0g4bFGHM6HpT8Y
v+r+j1vG3KIOp0H5ZZ6RgzoovWkKQ9K7tTGcD06vYSZwPix/9UV0+zNOQOQ3
WP4DAMHoeg8=
       "]], 
      FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYrvKiBWmtRYOB7r3NZk0yznA+MrXHgUzvFFw
6PZ6xWKSaOFgYgwEi5UdDtTKWqQfMXdg4eyST9ZTcyjZKvr7tJy5w9PEhddM
zms41P62KjhnYeawQS9vMaONlgOXm2opkxSCD1bPh+DLzIvTPM1gBqENEPwn
IPP4EfwTh53WZv7ThPPB7vms6VC4pvt2hoGZg2gP0KFTNB3qQPZ7mDu8yNL+
Nj1W3eHrzltdf5+aOzCAwAFlOF9+14J9qX1ycL4CiM8n5rDihYfe/0Rzhy1e
GyzmVPI6nAEBGTMH6Y1i85kUmOH2f9n3cWt6GBOcz+3I5zVDE8FPTwOCZ4wI
/4H0JzDC/W8MBozw8IHxT4H8aYfgg8Nbxdxhya3ljw2b2R0ixLdfZFhn7nAW
5C4eAYj7bCwcRConlZxtEYHHX9Dbyx9nOEo6oMcvAJTVwIE=
       "]]},
     AspectRatio->Automatic,
     BaselinePosition->Scaled[0.32631885041954006`],
     ImageSize->{26.604064757160646`, 15.14319302615193},
     PlotRange->{{0., 26.6}, {0., 15.139999999999999`}}], 
    NCache[{Cos[35 Degree] - Sin[35 Degree], Cos[35 Degree] + 
      Sin[35 Degree]}, {0.24557560793794575`, 1.392728480640038}], Bottom], 
   InsetBox[
    GraphicsBox[
     {Thickness[0.04045307443365696], 
      FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
       1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4oeu8Y6zAsUc/oNAvIQDjH+we1+TyWIJB4Vd
C/al8ok5vG7L7Ta6LeEQ8vbyxxkPReF8BhA4gOC3KbCrntki6tAX0e3PeEEC
QgeIOlTd/3HLOFvCIRikv1HI4QHIno0iDj0g+Q08DhqfVF7O4hRxmAkCkZxw
fuHykg3//JnhfJmNYvOZEhgh5q0Wg/Nh9sP4IpWTSs6mSEH4D5gg/CVyDi3i
tayZbGwQ/55XcDgDAj4cDvyxAfeNritC7eF1SE0DAjZlh53BVhH/3QXh/Nkg
991E8MHh5CziUA1yz28lhwMgvrKog/OEZqE0LiVI+PmJwPlg854Lw/lgfd7C
EPOOKULk2aHyqxQh7usRckgHyYch+GdB9B8FOB9CKzi0gsLfRBjiTk8FeLjB
+B5rji5nkBCF80HGprmJOcwA8Xci+OB4mKkI54PDZ7kS3L9g95QpO0SrRsic
sxGE82NA/D9scD44fTB8txcGhX+IApzfD4r3Aik4H0wtEIOax+CgDnK3prDD
i9rH2ed1OOF8mH9hfFh6BYfzOXEH9PQMAKUMLQk=
       "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJFIIaxWZDYzFDMAOUzoIlTwqaFmbRgE+NOWvgFAKE6
Aqs=
       "], CompressedData["
1:eJxdlAlIVEEYgNeUar1z1/Xtofue761lWniRFhX/VhoYpajkgppQHpmVgqJZ
2mGlkKaRRGoSpZFJKwqlVoRlZmCuVhQSZVgWpWGpJWIo2s7M7jzqh2H4hpn/
/ofbmxWTaiuRSGzMK9G8lpjXiMGj4xUrQMyP11PVejlY+ejw7Lvg2+6QnmaW
rzygLe2ZAoTBkVhJIQ9x6P51D0hF50t5kBVczO2/wZD9jDfZvzDAo/smzqJf
SfSlsaB9cK0z9aeS6PmkhRR07KOClb+EsVpfL3hc1lkc0i0y3sc0lPH7XVqI
lypKg5NZaJoZO2KaZAlPcJRvoT2apxywukn2cpsA2409jZIwkReRaD0pY/v7
NJCRNXm2N0QAo5u/c3qnmnIL4qsi4zj0akhJGoqwNQjwMTxZXxuohpBgs+SI
zFx6I91fLzJOx00BKg1lUTbRaljDaacPtgskvgE1PO/e0pxxXAf9JrPMs+R9
sY7k1ZGDu6GzT1LO6WDI19O4yIvskhQ9HBQqMnIjOJaz+KOz1IGDU3Y9lYHx
IreuPdxgs1Fk9/LI73YhOmhG8e7hoGhuQ/bAch1IkARwMHrAb+byB4H6dxLp
yxdIHU6wMJ7T5j63w5LfKJbYv8PT9ziOh97UHvbzN0cZ16FBSzlRZ9AMzKth
unOqLX2d9l9uV1O29td5lNdJDe1HfE/hCchdk5GB6hqzKL2gBosHiXPBC8ZL
DpUFJXhYzlnyblBB/DPnmUX6KxRwDM2Jn8hYbx0HEai/DAqSBxdv0h+cArZe
OO2WZs9DF47LnTLuR0ZGGevNdIWJ+ha2/54lD7wDyZeGpYz9X+9FGee3SgWb
cvVFfYmOlBNwXlZQLmWX6UxyN8o4zPtuxM8uFYk3T0bmrVcFcpS/pyITe3II
wP2kglV4LuVEX6zI1jpYmfwnSvK/OMgtc6Uk9nbLiJ+FDHwr+pz5wuhIOJEh
/fPIgcyLj7WO9pQd9c6R1WNSyvaIM6RQguKMY2AzyodGSupTLjKuQ7fIBciv
PgZGkX1/KcTiuimhI7I1rO6P1FJXJbx1eq9IzbOHCjy3IuO+uaIi/mQ40bnO
bsxtXah0IPlw9qT28NzKWMr53e3hNTu9KVv/Y9x3Va7w/3/9F2TXWBs=
       "]], 
      FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpnlLzz05PUc0tOA4BmjA4zP7cjnNUOTCc7/
su/j1vQwJof/ILBf1yHgiecl08vMDk8SF14z6dd26Ino9mfcwOOQkf+h9WSI
loOJMRBMFoXzD3TvazJploPzH7jGO85qVHbYoJe3mDFG22GL+Y9DKVrqDu77
a2Utnus6PIgQ337xgCbcfrB5nxH8E4ed1mb+Q/DB7uDXgvNl5sVpnjbQcvjx
9vUBS2Y9iD02Wg5nQOCNLpzvc3FizL/FCH5C7B035hvaDnMWKe/8s1zDQV9r
pfCFI1oOElOvcGY0qUHCaZmmw5viraK/vVUcWnj9109R1XS4oym75v9nRTgf
5l8YP0Y1QubcHCkH0R6vVywlmg4ilZNKzqaIOqSA7Juh5dCuwK56ZouAwx+Q
ex9rO6SB44PN4SnIX+t1HYzBgBHufhgf5j8YH+7/jWLzmRIQfFj8AgBV18ja

       "]], 
      FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
       0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3,
        3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4uTYO27MHMYOa4R0+NLvSTrA+AFvL3+coSjl
cAYE/hg57O/e12TiLOWwQS9vMeMbBH89Gn/6BP4qs9sI/m3pmkSjq0YOX/Z9
3JouhsnvDy5RmX7eyOE/GEg6bASZt8cIYq+PpEO31ysWk0Yjhzdtud1G0uIO
BWu6b2cwGDlofFJ5OYtTxOF5lva36bGGcL7GW959BpwI/uL7+/jmMBs6hID9
IwrnzwQBSTE4fwYaHyz/UwziHh5DBwYQaBB3uC70yfH8M0MH5WuPghnmKDmo
g+x7aQTnnz7stDZTzhjO32L+41CKFSZ/5beXFWcYlOH8taDwt1OG2KuJ4P/9
VvpgzkcjOF/1SfO8s78M4XzxqVc4M5KMIOoK1SDhkWsEce8BBH8GKF5OI/iB
t4AR8QnBh4S3OiT8PI0c5Ja/8NCrV3cw0FopfEEFwT8J8h8fgg/Wf9bQgYmz
Sz45T92hkeVov+F2Q4eaTxsCsnepOXC7qZYyeaG518kAzgfLcyH4pjZ7g6Y9
1Mfg39GUXfP/shKcDwvP/bWyFuksBnA+2DwrBB8cn8aGqOFfZeCQkgYEyyQd
/C9OjPmXbOAQrRohc05GwsGh6dHxGdEGkPBYIw7nw9IfjF91/8ctY25RSH7Z
YeCgDkpvmsKQ9B1qCOcXgtJrgRGcD8tffRHd/owTEPkNlv8A2uB0NA==
       "]], 
      FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4htCnxzPTzNzONC9r8mkWc4Bxle+9iiY4Y2C
g+qT5nlnq8wcTIyBYLGyQ4T49osM90wdWDi75JP11Bx4/NdPSbUwdXiauPCa
yXkNB4mpVzgzgkwcNujlLWa00XJYcn8f3xxjBJ8XpF4Dwd9i/uNQipSJg8y8
OM3TBgj+E5B5/Aj+icNOazP/acL5YPd81nTgcVMtZfIycRDt8XrFMkUTYn+S
qcOLLO1v02PVHSYEl6hM/2/qwAACB5ThfPldC/al9snB+QogPp+Yg2PTo+Mz
qk0dtnhtsJhTyeuQBgJmJg7SG8XmMykww+3/su/j1vQwJjif25HPa4Ymgp8O
0veMEeE/kP4ERrj/jcGAER4+MH5K7B035ggEPxIU3namDktuLX9s2Mzu8GlD
QPas46YOZ88AAY8AxH1hZg4ilZNKzraIwOMv6O3ljzMcJR3Q4xcAP9/DVg==

       "]]},
     AspectRatio->Automatic,
     BaselinePosition->Scaled[0.32631885041954006`],
     ImageSize->{24.715357409713572`, 15.14319302615193},
     PlotRange->{{0., 24.72}, {0., 15.139999999999999`}}], 
    NCache[{Rational[-3, 2] Cos[35 Degree] - Sin[35 Degree], Cos[35 Degree] + 
      Rational[-3, 2] 
       Sin[35 Degree]}, {-1.8023045027845337`, -0.041212610237577274`}], {
    Right, Bottom}], InsetBox[
    GraphicsBox[
     {Thickness[0.03895597974289053], 
      FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {
       1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ1IGYC4v8gUK/oMGMmEEjqOsD4b4q3iv721nXotPHc
lRak6DBnkfLOP+m6Diu/vaw4Y6Do4HtxYsy/Zl2HO5qya/5PVnBg4eyST36n
63D6DBDkKDi08Pqvn9Kq56B87VEwQ4yCQ/1vq4JzJ/Qcqu//uGXsreCgoyj/
JeebnoPzhGahNCsFiP2W+g6ua44uZ7ghD+e3KrCrnpmC4IOMP8Mj7/Dn7esD
lsoIPtj+c3pw/ga9vMWMc/QceiO6/RkD5B18TrDbzhbVczAGAWEFhxOHndZm
1uk6nAW7VxDOB+tfIwDn25c41p6+w4/BNwGbg+CD7V+n4+AOcv8OATgfZj6M
bwDSVywP59eAwuO1nIPEvDjN0wU6EPt9ZKHu0IbzwfbHIfjg8FXVdnjgGu84
a6MsxD2ftRwC3l7+OENRDs5PTQOCNgQfTG+Wc8jI/9B6UkTbIQSknlHeYb3q
k+Z5vtoQ93MoQMLrq7ZDOKdYu/F8BUi6iNeB0PKKDrWg+FwB9W+EosMW8x+H
Uk7pwNPP+athb/RvI/iw9AUAYMMamw==
       "]], 
      FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCwB2IQHfT28scZjpIOa4R0+NLvSTrA+F/2fdyaLibl0KbA
rnpGRNJhf/e+JhNnKYcHrvGOsy5KwPlnzwBBDoIP1p8o4VBx/8ctY24ph1aQ
fhMJh4Mg+WRJh0qQeLe4wxkwEIPYs03MQeOTystZnCIONSD51yJwvkjlpJKz
S4ThfIVdC/al9glD9OuIwvlgmk8Mzn/TltttZI3gp4GAmrhDjGqEzLk7wg7/
QSAe4U7vE+y2s0s14P5+XbxV9He3hsN5sD1SDutVnzTPW4vgJ4QEqS84ieCb
2ewNmsao6ZACsmeZJEG+KZQPDp8ScYfpE/irzF5rQNxnI+7Qwuu/fspTDYe1
oHipE4O49z7UfddEHTLyP7SevKIBCX8eUYeniQuvmZzXcDAxBoLPwg6+FyfG
/DusAQ+/U4ed1mbuQ/BngkAkgg92j6IGJB38Q/DB7pkjAueD4/egGJwPi8cn
IPvfq8P5DSxH+w23I/g+oPCdqg6P74bfVgXnMtQdqkDhv1rMISX2jhtzhDrc
fmGQu1iUIOmmWdghHRRu05Qc2kHhFSIE4ZcpQ/0vAOeD/W/MBuczgMF3+9ua
smv+OyvA+bB4h/HB6XyLKMR90xgc1EHpTROaznrY4HyZjWLzmRK44fwIUPjU
8EP8wS0KCdefAvB4A6vLFHTYGWwV8f+5sIPHmqPLGSqE4frB6fqkCJwP1i8p
BufD0i0sXsH576M4xLx2UUg4LZGAxCOLODz/gtVtRORnWP4GAEEysII=
        "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQfd813nGWoaBDX0S3P+MFCYeZIPBTwOEBSFwQwX/T
lttt9Fvc4TWIjhZwSAMBNXEH1U8qL2ed5HM4AwJvRB36QeZ84HLQAIlzijgU
Li/Z8O88G5y/3WuDxRxLZjjfGAwYIfyVonD+WiEdvnQ7CTh/R7BVxP/lUg4v
ah9nn3/D7NALsmeCvMOXfR+3pk9jdbijKbvm/2YFiH39HBD32Cg59IDUbeBx
SAW5l03Z4SxInEcAzgf7/6MQnH+we1+TSbOwg/OEZqE0K0U4v/zwNteZvIoO
B9D4wW8vf5yRKOwQzinWbrxfAeKeMGG4e9DDFwC21Zmy
        "]}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJFIIaxWZDYzFDMAOUzoIlTwqaFmbRgE+NOWvgFAKE6
Aqs=
       "], CompressedData["
1:eJxdlAtIFFEUhteUal0rc9dxc2d2Z3Z2ZjMtrF0youJspIFRLhq54CMqN7OX
gtJTe5eQlZBEL5HUKKKVjB5WhGVlYK6WFBJlGGUPw8oeSKFke+8d71AHhuG7
M/ecc/9z7hFW5qd6gzUaTVDgyQw8owLPG09UQwcvQ+rnp99OuAwwwtu6f71w
XIyE1cjeS+T9kIHL0zbWBhVLsBT9Xx0FXrQ+WgL91qNFbWeNED/lgv7JPhvh
HiPYOt+kafyi4n8S5GJHVrDcOtPo/TIJLgz0bvH3C5CDluVoss8gwN2yxj3O
+yrbv9t6T/WylPH+JRZI1zKljuVWxQ9P+KtIOboqO6bVLVHG+S2QYaGv+bxm
lsrDyCwcZRx/FQt5+f37W5wy+CLixuc2mihfQlylMtbDZYKcrK6kYI8MrxOX
u05NN4HTEbBClY3HnmnX1KiM5TgnQ7mnLCXIbYKpguXn+usyOV+7CR7dn1+X
t8MObf6ADfFk/x47iEjXMAGuJvy6l3PQDl0xnG9YVHlClrt7RoLKKA1HmqDk
Y1fqIMDukOby6ekq16P6zlE58lDypxCnHerQebMFKBmcXdA+1g4aZPECfFwb
O3D8lUzz24X8bZZJHXby0Fd4LXJwkaJvCk/iX5Hofhzvto3Gw99/iJSxTh0C
5UzJw7YPWeBn47druTMt//J1E+WR/sJ13sLTftyO+rqMB5Su32ck74COJ7FF
KXkL0HdgQ9mMjChl3Ur8dzJER1EEHvk/whB/sSpjf5UiJKG4HgberajudE6w
kf4QGFKPUAmaUH/VRlLGeRr1lLHfdeHQX3OJb7shkn4UdaTurJUyjscKlLF+
FWaYW+Qqac0Mo5yBdZlIuZQfI/kNEZTxMW9GkDybzOS8m/Tk3rWYwYD0e6Ay
iWeAeNxPZpiM1mMMxF+ayhyuA0cZz4v3HJkvOoNyrzgSb5me1K+YhQ8lb9c9
9oURzmRJ/9zRKXOCJf8zoZTDXOOTT/RqKYciztPCPnTOpSzMQ3qwWqLXIZXJ
nFG5GOXVysJHFD9OC25cNw4akutnVf7WQiKuKwfPx71kvJtC4TC+tyrjvjlt
JvnkjVO+W6DgfFH9n3IduZelPI2H763eSrle6tlbtdhGeWQe476rCIf/5/Vf
u+JbiQ==
       "]], 
      FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4v7gEpXp/AYO6WlA8IzRAcbnduTzmqHJBOd/
2fdxa3oYk8N/ENiv7xDwxPOS6WVmhyeJC6+Z9Os69ER0+zNu4HHIyP/QejJE
x8HEGAgmi8L5B7r3NZk0y8H5D1zjHWc1Kjts0MtbzBij67DF/MehFC11B/f9
tbIWz/UdHkSIb794QBNuP9i8zwj+icNOazP/Ifhgd/Brwfky8+I0TxtoOfz5
VvpgDqMBxB4bLYczIPBGH873uTgx5t9iBD8h9o4b8w1dhzmLlHf+Wa7hoK+1
UvjCER0HialXODOa1CDhtEzb4U3xVtHf3ioOLbz+66eoajvc0ZRd8/+zIpwP
8y+MH6MaIXNujpSDSI/XK5YSbQeRykklZ1NEHVJA9s3QcWhXYFc9s0XA4c/b
1wcsH+s6pIHjg83hKchf6/UdjMGAEe5+GB/mPxgf7v+NYvOZEhB8WPwCAFrK
yCc=
       "]], 
      FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
       0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3,
        3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4pOHndZmvjN2WCOkw5d+T9IBxg94e/njDEUp
BxNjIHhs7LC/e1+TibOUg8TUK5wZl3Dz/3wrfTDnIILv2PTo+Izdxg5f9n3c
mi4m5eCAxv+y81bX363GDv/BQBJi3iJjhzMg4CPp8HlDQPasdGOHN2253UbS
4g7XhT45nn9m5KDxSeXlLE4RB/+LE2P+OSP4/cElKtPfG8L53G6qpUyvDB1C
wP4RhfNngoCkGJw/A40Plv8p5iAOcs8nQwcGEGgQd7CtjFhhetbIQfnao2CG
OUoQ+84bw/kGWiuFL7CYwPky8+I0Tytg8ld+e1lxhkEZzl8LCn87ZYg9Agh+
SuwdN+YbxnB+t9crFpOHRnB+/W+rgnMexg5/QeFeqAYJj2BjiDkHEPwZE/ir
zE4j+IG3pGsSPyH4kPBWh/hH39hBbvkLD716dYfpIH3cCL4+yH9fjOB8sP7N
Rg5MnF3yyXnqDs+ztL9Nn2vkUPMJGHG71BwK13TfzjBAc6+GIZwPlv9gAOc3
shztN7yOyb+jKbvm/2UlOB8WnqpPmuedfYXgF4DMUzCE88HxKYWIL2lQeCcY
OqSkAcEySYct5j8OpXgZOkSrRsick5FwAHnrv6MhJDzWiMP5sPQH41fd/3HL
mFvU4TQov8wzdFAHpTdNYUh6tzaC82+A0muYMZwPy199Ed3+jBMQ+Q2W/wBf
TnnX
       "]], 
      FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4htCnxzPTzN3ONC9r8mkWc4Bxle+9iiY4Y2C
g+qT5nlnq8wdTIyBYLGyQ4T49osM98wcWDi75JP11Bx4/NdPSbUwc3iauPCa
yXkNB4mpVzgzgkwdNujlLWa00XJYcn8f3xxjBJ8XpF4Dwd9i/uNQipSpg8y8
OM3TBgj+E5B5/Aj+icNOazP/acL5YPd81nTgcVMtZfIydRDt8XrFMkUTYn+S
mcOLLO1v02PVHSYEl6hM/2/mwAACB5ThfPldC/al9snB+QogPp+Yg2PTo+Mz
qs0ctnhtsJhTyeuQBgJmpg7SG8XmMykww+3/su/j1vQwJjif25HPa4Ymgp8O
0veMEeE/kP4ERrj/jcGAER4+MH5K7B035ggEPxIU3nZmDktuLX9s2Mzu8GlD
QPas42YOZ88AAY8AxH1h5g4ilZNKzraIwOMv6O3ljzMcJR3Q4xcAXiXDdQ==

       "]]},
     AspectRatio->Automatic,
     BaselinePosition->Scaled[0.29694899343484604`],
     ImageSize->{25.673016189290163`, 16.640936488169363`},
     PlotRange->{{0., 25.67}, {0., 16.64}}], 
    NCache[{Rational[-3, 2] Cos[35 Degree], Rational[-3, 2] 
      Sin[35 Degree]}, {-1.2287280664334876`, -0.8603646545265691}], {
    Right, Bottom}], InsetBox[
    GraphicsBox[
     {Thickness[0.0388651379712398], 
      FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQB2IQfd813nGWoaBDX0S3P+MFCYeZIPBTwOEBSFwQwX/T
lttt9Fvc4TWIjhZwSAMBNXEH1U8qL2ed5HM4AwJvRB36QeZ84HLQAIlzijgU
Li/Z8O88G5y/3WuDxRxLZjjfGAwYIfyVonD+WiEdvnQ7CTh/R7BVxP/lUg4v
ah9nn3/D7NALsmeCvMOXfR+3pk9jdbijKbvm/2YFiH39HBD32Cg59IDUbeBx
SAW5l03Z4SxInEcAzgf7/6MQnH+we1+TSbOwg/OEZqE0K0U4v/zwNteZvIoO
B9D4wW8vf5yRKOwQzinWbrxfAeKeMGG4e9DDFwC21Zmy
        "], CompressedData["
1:eJxTTMoPSmViYGDQB2IQHfT28scZjpIOa4R0+NLvSTrA+F/2fdyaLibl0KbA
rnpGRNJhf/e+JhNnKYcHrvGOsy5KwPlnzwBBDoIP1p8o4VBx/8ctY24ph1aQ
fhMJh4Mg+WRJh0qQeLe4wxkwEIPYs03MQeOTystZnCIONSD51yJwvkjlpJKz
S4ThfIVdC/al9glD9OuIwvlgmk8Mzu+L6PZnFBB36AfRG4Th9kL8I4Lqz28i
EHdOkYHSYg53NGXX/J+s6DATBH6KOawFhU+cEpz/HwTqlVDlzylB6DoxB+Vr
j4IZeJQh5l8ThfPB7ioQgfNh7nFfc3Q5g4cSJB7+CTsIg/zNogQJt2Zhh/Q0
IJim5NAOUh8iBOGXKUPCn0cAzjcxBgE2OJ8BDL7b3wb5x1kBzofFD4wPdscW
UYh7pzE4qIPCWxMazj1scL7MRrH5TAnccH6EaoTMuRp+hyqweaLQ8BCAhwNY
Xaagw85gq4j/z4UdPED+rBCG6wfH60kROB+sX1IMzgd5I01NHOKvz8KQ9PdR
HGJeuygknJZIQNIJizg8XsHqNiLSMyx9AwAgUjfk
        "]}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJFIIaxWZDYzFDMAOUzoIlTwqaFmbRgE+NOWvgFAKE6
Aqs=
       "], CompressedData["
1:eJxdlAtIFFEUhteUal0rc9dxc2d2Z3Z2ZjMtrF0youJspIFRLhq54CMqN7OX
gtJTe5eQlZBEL5HUKKKVjB5WhGVlYK6WFBJlGGUPw8oeSKFke+8d71AHhuG7
M/ecc/9z7hFW5qd6gzUaTVDgyQw8owLPG09UQwcvQ+rnp99OuAwwwtu6f71w
XIyE1cjeS+T9kIHL0zbWBhVLsBT9Xx0FXrQ+WgL91qNFbWeNED/lgv7JPhvh
HiPYOt+kafyi4n8S5GJHVrDcOtPo/TIJLgz0bvH3C5CDluVoss8gwN2yxj3O
+yrbv9t6T/WylPH+JRZI1zKljuVWxQ9P+KtIOboqO6bVLVHG+S2QYaGv+bxm
lsrDyCwcZRx/FQt5+f37W5wy+CLixuc2mihfQlylMtbDZYKcrK6kYI8MrxOX
u05NN4HTEbBClY3HnmnX1KiM5TgnQ7mnLCXIbYKpguXn+usyOV+7CR7dn1+X
t8MObf6ADfFk/x47iEjXMAGuJvy6l3PQDl0xnG9YVHlClrt7RoLKKA1HmqDk
Y1fqIMDukOby6ekq16P6zlE58lDypxCnHerQebMFKBmcXdA+1g4aZPECfFwb
O3D8lUzz24X8bZZJHXby0Fd4LXJwkaJvCk/iX5Hofhzvto3Gw99/iJSxTh0C
5UzJw7YPWeBn47druTMt//J1E+WR/sJ13sLTftyO+rqMB5Su32ck74COJ7FF
KXkL0HdgQ9mMjChl3Ur8dzJER1EEHvk/whB/sSpjf5UiJKG4HgberajudE6w
kf4QGFKPUAmaUH/VRlLGeRr1lLHfdeHQX3OJb7shkn4UdaTurJUyjscKlLF+
FWaYW+Qqac0Mo5yBdZlIuZQfI/kNEZTxMW9GkDybzOS8m/Tk3rWYwYD0e6Ay
iWeAeNxPZpiM1mMMxF+ayhyuA0cZz4v3HJkvOoNyrzgSb5me1K+YhQ8lb9c9
9oURzmRJ/9zRKXOCJf8zoZTDXOOTT/RqKYciztPCPnTOpSzMQ3qwWqLXIZXJ
nFG5GOXVysJHFD9OC25cNw4akutnVf7WQiKuKwfPx71kvJtC4TC+tyrjvjlt
JvnkjVO+W6DgfFH9n3IduZelPI2H763eSrle6tlbtdhGeWQe476rCIf/5/Vf
u+JbiQ==
       "]], 
      FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4v7gEpXp/AYO6WlA8IzRAcbnduTzmqHJBOd/
2fdxa3oYk8N/ENiv7xDwxPOS6WVmhyeJC6+Z9Os69ER0+zNu4HHIyP/QejJE
x8HEGAgmi8L5B7r3NZk0y8H5D1zjHWc1Kjts0MtbzBij67DF/MehFC11B/f9
tbIWz/UdHkSIb794QBNuP9i8zwj+icNOazP/Ifhgd/Brwfky8+I0TxtoOfz5
VvpgDqMBxB4bLYczIPBGH873uTgx5t9iBD8h9o4b8w1dhzmLlHf+Wa7hoK+1
UvjCER0HialXODOa1CDhtEzb4U3xVtHf3ioOLbz+66eoajvc0ZRd8/+zIpwP
8y+MH6MaIXNujpSDSI/XK5YSbQeRykklZ1NEHVJA9s3QcWhXYFc9s0XA4c/b
1wcsH+s6pIHjg83hKchf6/UdjMGAEe5+GB/mPxgf7v+NYvOZEhB8WPwCAFrK
yCc=
       "]], 
      FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
       0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3,
        3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4pTYO27MHCYOa4R0+NLvSTrA+AFvL3+coSjl
cAYE/hg77O/e12TiLOWwQS9vMeMb3PzpE/irzG4j+HekaxKNrho7fNn3cWu6
GCa/P7hEZfp5Y4f/YCDpsBFk3h5jiL0+kg49Xq9YTBqNHd605XYbSYs7FKzp
vp3BYOyg8Unl5SxOEYfnWdrfpscawfkab3n3GXAi+Ivv7+Obw2zkEAL2jyic
PxMEJMXg/BlofLD8TzGIe3iMHBhAoEHc4brQJ8fzz4wclK89CmaYowSx76Ux
nH/qsNPaTDkTOH+L+Y9DKVaY/JXfXlacYVCG89eCwt9OGWKvJoL/91vpgzkf
jeF81SfN887+MoLzJaZe4cxIMoaoK1RzeAEKj1xjiHsPIPgzQPFyGsEPvAWM
iE8IPiS81SH+8TR2kFv+wkOvXt3BQGul8AUVBP8kyH98CD44/M8aOTBxdskn
56k7NLIc7TfcbuRQ82lDQPYuNQduN9VSJi+Ee8VB7nUyhPPB8lwIvvS8OM3T
Hwww+Hc0Zdf8v6wE58PCc3+trEU6iyGcDzbPCsEHx6exEWr4Vxk6pKQBwTJJ
B/+LE2P+JRs6RKtGyJyTkXBwaHp0fEa0ISQ81ojD+bD0B+NX3f9xy5hb1CEZ
lF92GDqog9KbprDDbVD6DjWC8wtB6bXAGM6H5a++iG5/xgmI/AbLfwBnoXSG

       "]], 
      FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sI13bczNpg7HOje12TSLOcA4ytfexTM8EbB
4UCtrEX6FHMHE2MgWKzs8GlDQPas72YOLJxd8sl6ag7LXnjo/Q80c3iauPCa
yXkNhw16eYsZc0whtI2Wg21lxApTXwR/BUi9I4Lvd3FizD9jUweZeXGapw0Q
/Ccg8/gR/BOHndZm/tOE88Hu+azpsOT+Pr45yaYOoj1er1imaDpsBJlbY+bw
Ikv72/RYdQeNt7z7DCTNHRhA4IAynC+/a8G+1D45OF8BxOcTc7gjXZNoNNXM
YYvXBos5lbwQfQGmDtIbxeYzKTDD7f+y7+PW9DAmOJ/bkc9rhiaCn54GBM8Y
Ef4D6U9ghPvfGAwY4eED4//9VvpgTiGC/wUU3uFmDktuLX9s2MzuAPKmyUMz
h7NngIBHAOK+AnMHkcpJJWdbRODxF/T28scZjpIO6PELAGifw5E=
       "]]},
     AspectRatio->Automatic,
     BaselinePosition->Scaled[0.32631885041954006`],
     ImageSize->{25.730062266500624`, 15.14319302615193},
     PlotRange->{{0., 25.73}, {0., 15.139999999999999`}}], 
    NCache[{Cos[35 Degree] + Rational[3, 2] Sin[35 Degree], 
      Rational[-3, 2] Cos[35 Degree] + Sin[35 Degree]}, {
     1.679516698815561, -0.6551516300824416}], {Left, Bottom}], InsetBox[
    GraphicsBox[
     {Thickness[0.040551500405515], 
      FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {
       1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ1IGYCYhNjEJBymDETCCR1HWD8N8VbRX976zq4rzm6
nOGGpMOcRco7/6TrOrQqsKuemSLp4HtxYsy/Zl2H12253UbREg4snF3yye90
Hc6eAQIeCYcWXv/1U1r1HGru/7hl/Frcof63VcG5E3oOGp9UXs46Ke6goyj/
JeebnsOOYKuI/8vFIfZb6jtUgdRzI/hg+eNicD4DCDiIOfx5+/qApTKCD7b/
nB6cv0EvbzHjHD2Hg937mkyaxRx8TrDbzhbVcwAZMzNS3OHEYae1mXW6Dv9B
wJ4RlV//3x7G99jqfzy57Q8GHxxOwgg+2P51Og4vah9nn1/zH86HmQ/jZ6QB
wTIxOH+dkA5fupyYg8S8OM3TBToQ9zeIOICC8cwabTgfbH8cgg8OX1VtB5HK
SSVnn4hA4u2zlkMbKH5CROF8sH93Ivgg69OeiTpk5H9oPSmiDYlPEzGH9apP
muf5akPCy1kcEl5ftR0euMY7ziqUgPgjXscBnDyKJR1qQfG5QsfhAEj9Y0mH
LeY/DqWc0oGnn/NXw97o30bwYekLAIAW+5M=
       "]], 
      FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
        3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 
        3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}}}, {CompressedData["
1:eJxTTMoPSmViYGDQBGIQrfFJ5eWslaIOe/Jr3s5kVXCA8Z0nNAulcSk5BL+9
/HFGorBDehoQlCk7uK85upxBQgDOP9C9r8lkMTecv+TW8seGzewQ81qVHGaC
wE1Wh70gvqiSw38QsOdx8D7Bbju7VMPhy76PW9PDeBxeF28V/d2tAdXP47Be
9UnzvLUIfkJIkPqCkwi+mc3eoGmMmg43eG+LpZZx4+QfBLuPzaGF13/9lKca
DiBnpqmxQtxxH2r/NWaHjPwPrSevaEDdx+TwNHHhNZPzGhB/qTE4+F6cGPPv
sIaD/xPPS6bC/+1PHXZam7kPwQf7MxLBNwXZr6jhwO3I5zUjk8EBxlcHha8n
I5wP9s9hVgz+E5D979Xh/AaWo/2G2xH8E7t29LJNUHcoXF6y4R8/q8MZEHij
BvH/NhaHOYuUd/5pV4OE/0wmhw2g8MxVcWgWr2XNPPbDPkY1QuZcjAwkPJ59
txepnFRy1kUazgf7u00Kzm9XYFc980USzgfrrxF16I/o9mf8wADxl6YwPLxh
fLA5aQJwPix9PXCNd5y1UdIBPf0BAAbUJsQ=
        "], CompressedData["
1:eJxTTMoPSmViYGAQAWIQHa0aIXOuRsAh+O3ljzMaJRxUP6m8nHWSz0GkclLJ
WRUxhyW3lj82PMzloAES5xRx2Oq1wWLOTjY4/0Xt4+zzb5jh/BkzgeAmg8OX
fR+3pouJwvkw82H8dgV21TNfJB3sSxxrT8swOqiD7ZVy6I/o9mfcwOTwpi23
2+i2rMMN3ttiqdtYHNLTgOCZgsPB7n1NJo9ZHIxBQFjRoWR5yYZ//FwOqSB5
NmWIPYwCcH4vyLwPgnA+2PwLQg7/QYBfCc5XvvYomOGNApwfAwqXPfIQf0wT
hLsPPbwAWoGLmw==
        "]}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJFIIaxWZDYzFDMAOUzoIlTwqaFmbRgE+NOWvgFAKE6
Aqs=
       "], CompressedData["
1:eJxdlAlIVEEYgNeUar1z1/Xtofue761lWniRFhX/VhoYpajkgppQHpmVgqJZ
2mGlkKaRRGoSpZFJKwqlVoRlZmCuVhQSZVgWpWGpJWIo2s7M7jzqh2H4hpn/
/ofbmxWTaiuRSGzMK9G8lpjXiMGj4xUrQMyP11PVejlY+ejw7Lvg2+6QnmaW
rzygLe2ZAoTBkVhJIQ9x6P51D0hF50t5kBVczO2/wZD9jDfZvzDAo/smzqJf
SfSlsaB9cK0z9aeS6PmkhRR07KOClb+EsVpfL3hc1lkc0i0y3sc0lPH7XVqI
lypKg5NZaJoZO2KaZAlPcJRvoT2apxywukn2cpsA2409jZIwkReRaD0pY/v7
NJCRNXm2N0QAo5u/c3qnmnIL4qsi4zj0akhJGoqwNQjwMTxZXxuohpBgs+SI
zFx6I91fLzJOx00BKg1lUTbRaljDaacPtgskvgE1PO/e0pxxXAf9JrPMs+R9
sY7k1ZGDu6GzT1LO6WDI19O4yIvskhQ9HBQqMnIjOJaz+KOz1IGDU3Y9lYHx
IreuPdxgs1Fk9/LI73YhOmhG8e7hoGhuQ/bAch1IkARwMHrAb+byB4H6dxLp
yxdIHU6wMJ7T5j63w5LfKJbYv8PT9ziOh97UHvbzN0cZ16FBSzlRZ9AMzKth
unOqLX2d9l9uV1O29td5lNdJDe1HfE/hCchdk5GB6hqzKL2gBosHiXPBC8ZL
DpUFJXhYzlnyblBB/DPnmUX6KxRwDM2Jn8hYbx0HEai/DAqSBxdv0h+cArZe
OO2WZs9DF47LnTLuR0ZGGevNdIWJ+ha2/54lD7wDyZeGpYz9X+9FGee3SgWb
cvVFfYmOlBNwXlZQLmWX6UxyN8o4zPtuxM8uFYk3T0bmrVcFcpS/pyITe3II
wP2kglV4LuVEX6zI1jpYmfwnSvK/OMgtc6Uk9nbLiJ+FDHwr+pz5wuhIOJEh
/fPIgcyLj7WO9pQd9c6R1WNSyvaIM6RQguKMY2AzyodGSupTLjKuQ7fIBciv
PgZGkX1/KcTiuimhI7I1rO6P1FJXJbx1eq9IzbOHCjy3IuO+uaIi/mQ40bnO
bsxtXah0IPlw9qT28NzKWMr53e3hNTu9KVv/Y9x3Va7w/3/9F2TXWBs=
       "]], 
      FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4hfFW0V/v9Z1SE8DgmeMDjA+tyOf1wxNJjj/
y76PW9PDmBzOgECPrkPAE89LppeZHTbo5S1mjNF26Ino9mfcwONgbrM3aJqi
loOJMRBMFoXzD3TvazJploPzH7jGO85qVHao/21VcE5D22GL+Y9DKVrqDiI9
Xq9Ytug6PIgQ337xgCbcfrB5nxH8E4ed1mb+Q/CfJC68ZsKvBefLzIvTPG2g
5XB0145etgu6EHfaaDnMmAkEOxF8CZC6AgRfX2ul8IUl2g5zFinv/LNcw+HP
t9IHcyYC1U29wpnRpOYAcoZxsabDG5A93ioOgbekaxI/aTjc0ZRd8/+zIpwP
8y+MH6MaIXNujpTDI5C/HDQdRConlZxNEYXYl6Ll0K7Arnpmi4DDcZB7N2g7
pIHjg81hC8hdNboQe40Z4e6H8WH+g/Hh/t8oNp8pAcGHxS8AAFPQmQ==
       "]], 
      FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
       0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3,
        3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4pOHndZmvjNyWCOkw5d+T9IBxg94e/njDEUp
B2MQeGzksL97X5OJs5SD+NQrnBmXcPP/fCt9MOcggu/Y9Oj4jN1GDl/2fdya
Libl4IDG/7LzVtffrUYO/8FAEmLeIiOHMyDgI+nweUNA9qx0I4c3bbndRtLi
DteFPjmef2booPFJ5eUsThEH/4sTY/45I/j9wSUq098bwPncbqqlTK8MHELA
/hGF82eCgKQYnD8DjQ+W/ykGcc8nAwcGEGgQd7CtjFhhetbQQfnao2CGOUoQ
+84bwfkGWiuFL7AYw/nS8+I0Tytg8ld+e1lxhkEZzl8LCn87ZUg48CP4ybF3
3JhvGMH53V6vWEweGsL59b+tCs55GDn8BYV7oRokPIKNIO49gODPmMBfZXYa
wQ+8JV2T+AnBh4S3OsQ/+kYOcstfeOjVqztMB+njRvD1Qf77Ygjng/VvNnRg
4uyST85Td3iepf1t+lxDh5pPwIjbpeZQuKb7doYBmns1DOD8JxHi2y8+0Ifz
WUDmrMPk39GUXfP/shKcDwtPnxPstrOvIvgFIPsUDOB8cHxKGaKGf4KBQ0oa
ECyTdNhi/uNQipeBQ7RqhMw5GQkHkLf+OxpAwmONOJwPS38wftX9H7eMuUUd
ToPyyzwDB3VQetMUhqR3a0M4H5xew4zgfFj+6ovo9mecgMhvsPwHALesegg=

       "]], 
      FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4htCnxzPTzNzONC9r8mkWc4Bxle+9iiY4Y2C
g+qT5nlnq8wcTIyBYLGyQ4T49osM90wdWDi75JP11Bx4/NdPSbUwdXiauPCa
yXkNB4mpVzgzgkwcNujlLWa00XJYcn8f3xxjBJ8XpF4Dwd9i/uNQipSJg8y8
OM3TBgj+E5B5/Aj+icNOazP/acL5YPd81nTgcVMtZfIycRDt8XrFMkUTYn+S
qcOLLO1v02PVHSYEl6hM/2/qwAACB5ThfPldC/al9snB+QogPp+Yg2PTo+Mz
qk0dtnhtsJhTyeuQBgJmJg7SG8XmMykww+3/su/j1vQwJjif25HPa4Ymgp8O
0veMEeE/kP4ERrj/jcGAER4+MH5K7B035ggEPxIU3namDktuLX9s2Mzu8GlD
QPas46YOZ88AAY8AxH1hZg4ilZNKzraIwOMv6O3ljzMcJR3Q4xcAP9/DVg==

       "]]},
     AspectRatio->Automatic,
     BaselinePosition->Scaled[0.29694899343484604`],
     ImageSize->{24.659556662515566`, 16.640936488169363`},
     PlotRange->{{0., 24.66}, {0., 16.64}}], 
    NCache[{Rational[3, 2] Sin[35 Degree], Rational[-3, 2] Cos[35 Degree]}, {
     0.8603646545265691, -1.2287280664334876`}], {Left, Bottom}], 
   {Dashing[{Small, Small}], 
    LineBox[{{-2.0478801107224793`, -1.4339410908776151`}, \
{-1.0478801107224793`, -1.4339410908776151`}}]}, {
    CircleBox[{-2.0478801107224793, -1.4339410908776151}, 0.3, 
     NCache[{0, 35 Degree}, {0, 0.6108652381980153}]], InsetBox[
     GraphicsBox[
      {Thickness[0.17035775127768313`], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
        0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
        0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYmMQCBZ0WCOkw5d+T9IBxg94e/njDEUph/Q0
IFATdNjfva/JxFnK4SCIfiwA5x9A4zOAwAIEf2ewVcT/dgGHL/s+bk0Xk3LY
gcZ/4BrvOKtQwOE/GEhCzFMWcDgDAj6SDr0R3f6MBXwOb9pyu42kxR14HPm8
ZmRyOWh8Unk5i1PEIeCJ5yXTYFY4vx+kfgMTnL/k1vLHhs1MDiFg/4jC+TNB
QFLMYTGUPwPKR5H/KebQLF7LmnmMCeKvBnEH+xLH2tNzOB2Urz0KZpij5OC+
5uhyhhsCcD7Y3WsE4fxo1QiZczJCGPyV315WnGFQhvPXgsLfTtlhNsjem4Jw
PsQdAnB+DEi9DRecv8Vrg8WcSl6Hv99KH8wpVHPwB4XHZV6Iew8g+DMm8FeZ
nUbwA29J1yR+QvAh4a3u0AMOPx4HueUvPPTq1SHiPdxw/hyw+7jgfIh+Dgcm
zi755Dx1B5mNYvOZFDgcaj5tCMjepeZwg/e2WOo2Frh7s6cmFFp8/mEP42+Q
3qZ7KucrnH/597Hr825+xuDf0ZRd8/+yEpwPC09w/At/hfMh5v2A88HxycwC
D/8ckP3Ff+xTQOl6maQDi/4vrks8v+0h8SDh4LHV/3hy2y97SDyKw/mw9Afj
V93/ccuYWxSaPxgc1EHpTVPYoXB5yYZ//KxwPji9vuSF82H5qw8UzhMQ+Q2W
/wDT2Xh5
        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{5.867417185554171, 15.14319302615193},
      PlotRange->{{0., 5.87}, {0., 
       15.139999999999999`}}], {-2.0478801107224793, -1.4339410908776151}, \
{-15, 2}]}},
  ImageSize->NCache[{Automatic, 
     Rational[404, 3]}, {Automatic, 134.66666666666666`}]]], "Output",
 CellChangeTimes->{
  3.894571838967436*^9, {3.894571884276065*^9, 3.8945718893493967`*^9}, {
   3.894572124359579*^9, 3.894572152404192*^9}, {3.894572328988655*^9, 
   3.894572332310527*^9}, {3.894572370828775*^9, 3.8945723877901163`*^9}, {
   3.894736389069831*^9, 3.894736476206229*^9}, 3.894736513881796*^9, 
   3.895424633232115*^9, {3.937198778230212*^9, 3.9371988365535727`*^9}, {
   3.937198871768792*^9, 3.9371988819919233`*^9}, {3.937198981431641*^9, 
   3.9371989944693117`*^9}, {3.937199074332361*^9, 3.937199104848744*^9}, {
   3.9371991596802483`*^9, 3.9371992261108503`*^9}, 3.938920630909314*^9, 
   3.9394202160818367`*^9, 3.9394202484508944`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"5782f514-58a8-498b-a6a2-b29b4d1c9e21"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"hallway", "=", 
   RowBox[{"GraphicsRow", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"hallwayDetailed", ",", "tangentHallwayDetailed"}], "}"}], ",", 
     
     RowBox[{"ImageSize", "->", 
      RowBox[{"{", 
       RowBox[{"width", ",", "Automatic"}], "}"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.937198899241465*^9, 3.9371989011651373`*^9}, {
  3.937198996581131*^9, 3.9371990077982273`*^9}, {3.9371992371363087`*^9, 
  3.937199240617885*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"8f777af7-e458-497b-b661-a9254270c297"],

Cell[BoxData[
 RowBox[{"save", "[", "hallway", "]"}]], "Input",
 CellChangeTimes->{{3.937199243366468*^9, 3.937199244967331*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"7345acbe-bc1d-40a3-a892-6dd09f579c0b"]
},
WindowSize->{808, 660},
WindowMargins->{{592, Automatic}, {Automatic, 194}},
CellContext->Notebook,
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"bccc3594-0282-4621-be32-3446ae9a2e56"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 318, 8, 30, "Input",ExpressionUUID->"e50e0b7a-c372-4c7e-8351-c63c78389290"],
Cell[879, 30, 215, 4, 30, "Input",ExpressionUUID->"060c80eb-7434-4f5e-a9ba-6446bcf9a7f6"],
Cell[CellGroupData[{
Cell[1119, 38, 8536, 234, 661, "Input",ExpressionUUID->"e188a260-7bcf-4d8d-b4d1-0b7f2308d700"],
Cell[9658, 274, 32767, 581, 152, "Output",ExpressionUUID->"2e2a91c3-c604-4e0d-80fa-64e85373885a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42462, 860, 4198, 104, 346, "Input",ExpressionUUID->"23c804b6-f10a-488c-9373-bf5c8cf3045d"],
Cell[46663, 966, 37103, 674, 152, "Output",ExpressionUUID->"5782f514-58a8-498b-a6a2-b29b4d1c9e21"]
}, Open  ]],
Cell[83781, 1643, 585, 15, 52, "Input",ExpressionUUID->"8f777af7-e458-497b-b661-a9254270c297"],
Cell[84369, 1660, 208, 3, 30, "Input",ExpressionUUID->"7345acbe-bc1d-40a3-a892-6dd09f579c0b"]
}
]
*)



==> images/Initialize.wl <==
(* ::Package:: *)

(* ::Input:: *)
(*SetDirectory[NotebookDirectory[]];*)
(*<<MaTeX`;*)
(*fontSize=11; (* Beamer default font 11pt, 126 mm by 96 mm *)*)
(*SetOptions[MaTeX,FontSize->fontSize];*)
(*SetOptions[Plot,BaseStyle->{FontSize->fontSize,FontFamily->"Latin Modern Math"}];*)
(*SetOptions[$FrontEndSession,PrintingStyleEnvironment->"Working"];*)
(**)


==> images/LowerBoundIterations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    304747,       5510]
NotebookOptionsPosition[    302995,       5474]
NotebookOutlinePosition[    303416,       5491]
CellTagsIndexPosition[    303373,       5488]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<Setup.m\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.940295924607395*^9, 3.9402959409620523`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"5609c7e3-03e7-4780-a92c-0c2581b9357e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"m0", "[", "x_", "]"}], ":=", 
  RowBox[{"x", "-", 
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"x", "-", "1"}], "]"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"x", "-", "1"}], "]"}], "+", "1"}], ")"}], "/", "2"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9410733515743313`*^9, 3.941073363773691*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"0ff91d2e-676c-48c2-82be-d4fcf540be33"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"m0", "[", "x", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.941073365317358*^9, 3.941073371097563*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"bea0357d-fe89-417e-a7b4-38bf26454907"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwt03801Xccx3FX+rHVUVS4oSJJvw3lzNTrxhAxaaTSEcKk0zJp1bYSOf2g
6OeysEnlV0KRmpavMG3mRzVdo9z7xW1+dH0/X7X50c33u7tzPn+8z+Of5znv
9z9vi7C9myJ0dXR0dmrnf70i+p5W9+9fm/zQpUoUCaPnOidGKfWHj3p3upon
jP1P6Zll0nAYmF6Kbe8izIamtjtZ0jhcPthrXVZLmMDwkYfnpUnIsz+dFnmC
MJ0rT7iekV7Eo4LnIU36hMme7Xs8WXodY5eiJmSYc0zClLJFp6TliPoydf3q
T9TMlq1XS/ihOsQfWVDltrCPmSombPeY24Igme+aG/4qZqEf11eb0gorVx+D
5ZdZ5kDzx0j/px0+Xouvmhq0M8blBgqJRInOr17ZHT7ylKnodm1sce7GLyVR
qy0u1DA10VmmW9UqZGu+feZVcoH513rN9Ft7enHwz84KM6ufoTt2c4bpwgFM
k08Oz1E0YrUYUvF5sRo545YLNB/K4e1Tneh2Xw1Vr+zkExs5dmbM83WsUWPJ
s+DBG+5ynHVU9M6Rq1Gae+XexkQ5+vcGSbvH1aj0NfTOHZMjkw34LsZnEK1X
Jfv9+togqfFyOaMehK47W5/3aztMZhTqxw8PYr2tsPRwTztWBH/wIkaHQ/Ic
s3ObJB3Y9u7xPv9ZHPRJYNC4cwfK7dxumDpzMEtvIZvKOxB5DVMKUzjYDVSZ
CDkv0Jjk0Fy/hCA8NSva/2gnnKb/oXtuFUHx8tApZdmdyP8h1DFIRjDaaJVr
8KgTx4pTs0kAQfLUoq5miQJOf/XFmiRo+5OVWzyPKZAfFp/XnaLtFx0Zzrum
gNHg7JdF3xO4PF53cVKdAkMSV7d1RQTPJv7eUqunRP7SLOPoNm2f2Oa+9rgS
RhX23g7d2t4yQ5WZq0SSrOGooCY4/Sg4UVOvxJuGkLu/jRDIQyznb+tVorRQ
E+cp4akseol7WvEknspi7qrzBTOn8VQWKYyNotOIp7Ko0YsbdTHjqSxGPRnD
fAueyiKyNcAjdhlPZeHSn1g6yYWnsji0orlhtwdPZVG6T/rqiTdP1e4XSqQZ
gTyVxZhhZ+LKPTxV2zs7BmxJ56ks5p19PVbA8VQWVaHxBXfe8lQWwfYztz4Y
5aksMuVO9xt1h6hdMDFP/poYDVG7YFho89YBQ9QuTKyLUDNpQ9QuvB5RKp7b
vqF24/rAgwb91LfUHuib5xGV6h+qCqd33Y3Mthqm/o1h2U1VVPwItRdxdnXl
RrWj1D4oi+tSnlq8ow5AE92asfgbDfU1lq6bLEQ+eE9VwyPH4ovbxgKVg0O6
vnW9mUDlMD9Vo+qwEKgc3h16Hqa3TKByuOV3KjhQJlA5zJQMBYxHCVQOyh3V
n3pWClQOjQG3JgQzApXD/Q1XamLrBCqH845xssxmgcrBbbqNM+kWqBxuVqXZ
X5oqUgkOmO+w7NouUgnCNtpufhkqUgk+OyZJbosUqQTW/deGmmJEKkFreV91
ZZJIJbD1jt1xsUikEpjFu15Iuy1SCSbfmfU4uUKkEiiM761IqBap2r/p0Yzv
aRWpBAeNmj7a1S5SCXZ6/hgRrhCpBE4lsqZtfSJVe1+3gWTzoEglMJjd4+D3
RqQSvPcoj/IeEakEcJCfqH8nUgn+A3ZNPr8=
       "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/fCpyJ45TAwODGDwwd5b+ampFAeCbxa2LVOUF8FX
6myfKyCE4P98p8nKLoPgXwg5k/NXFcGvUxC0eWWJ4Ou8CeW+7ovgL/ir1OW7
BMEX5v/AceQXgs+yf/Z65TmMcH62ye6bnN5McP5qz6QF+74h+F9fSwk8m8YM
528Ndmee4sIC59d7tM7f8gzBV7zrdWNxKyucb2XeMkXSiA3Oj5E7/5PxMoL/
9VTvo4JGdjh/BktcSZAKB8L997YuYjqC4LPWNoZYFnLC+Qwr49Y/EuKC84tm
re8VOoTg79Xu4BDM44bzBb2KdJr4eOD8O7oXLlfuQfA3zLNXeRLHC+fHrjcT
lP2H4De0Lmy8s4oPzl/7QnY2nw8/nK/UIuLBvgzBny7P/fX/fwQfAM6mkB4=

       "]]},
     Annotation[#, "Charting`Private`Tag$572768#1"]& ], {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 4}, {-0.9999998775510204, 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.941073371583452*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"9d1758ff-4e4f-4772-a27c-7220f4ad6a57"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "1000"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ts", "=", 
   RowBox[{"N", "@", 
    RowBox[{"Subdivide", "[", 
     RowBox[{"0", ",", 
      RowBox[{"Pi", "/", "2"}], ",", "n"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dt", "=", 
   RowBox[{
    RowBox[{"Pi", "/", "2"}], "/", "n"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"iter", "[", "vals_", "]"}], ":=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"Max", ",", 
    RowBox[{"{", 
     RowBox[{"vals", ",", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"Accumulate", "[", 
         RowBox[{"m0", "/@", "vals"}], "]"}], "*", "dt"}]}]}], "}"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.94107327131413*^9, 3.941073350339335*^9}, {
  3.941073383226099*^9, 3.941073435829108*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"49afa628-2a4e-46c8-b5f7-c5b320be2179"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lbs", "=", 
   RowBox[{"NestList", "[", 
    RowBox[{"iter", ",", 
     RowBox[{"Table", "[", 
      RowBox[{"0.", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}], ",", "5"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9410734709546413`*^9, 3.941073486921719*^9}, {
   3.941073949272952*^9, 3.941073951721796*^9}, 3.94107446551796*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"ad1f3e71-bb04-4b74-a93c-4aaab4783792"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "t_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"MS`GerverxNumerical", "[", "t", "]"}], "-", 
      RowBox[{"MS`GerverANumerical", "[", "t", "]"}]}], ")"}], ".", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Sin", "[", "t", "]"}]}], ",", 
      RowBox[{"Cos", "[", "t", "]"}]}], "}"}]}], "+", "1"}]}]], "Input",
 CellChangeTimes->{{3.9410767605362253`*^9, 3.941076848608556*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"064eb65f-651f-4be0-96d1-e3036950be13"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fPlot", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"f", "[", "t", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "0", ",", 
      RowBox[{"Pi", "/", "2"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"PlotStyle", "->", 
     RowBox[{"Darker", "@", "Red"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{"Automatic", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"width", "/", "2"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.941076795948373*^9, 3.941076800054019*^9}, {
  3.9410768893353643`*^9, 3.9410769147374268`*^9}, {3.941077031888092*^9, 
  3.941077057271315*^9}, {3.941077143096294*^9, 3.941077148224615*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"40d9be7f-00b2-43c9-a7c0-416477d5d09a"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], LineBox[CompressedData["
1:eJwBkQFu/iFib1JlAgAAABgAAAACAAAAA78KzuM1YT4ajNQUAADwPyXpvjse
kz8/sAsk1sYE8D/6sC9k2ZJPP4VSOniNCfA/5RRo+LaSXz9X03BeGhPwP9pG
hMKlkm8/Zgr9sDIm8D/VX5InnZJ/PwooT15dTPA/UmwZ2piSjz9tiNpXmpjw
Pww4P7+WR5A/dlcEDl2d8D/wuXER4cWQPwDHoqIfovA/tr3WtXXCkT8oZPNm
pKvwP0PFoP6eu5M/prvcWay+8D9d1DSQ8a2XP2e3mti15PA/kfJcs5aSnz+h
FDa4rjDxP40VmjzADaA/aVIQPdM18T/SsYUfNVKgP64MxJf3OvE/W+pc5R7b
oD9m1lnOP0XxP25bC3Hy7KE/GgesPc5Z8T+z9/ZTZzGiPwRsv27xXvE/+JPi
Ntx1oj+eIPB0FGTxP4HMufzF/qI/9XBLAFpu8T/GaKXfOkOjP6wKR4V8c/E/
CgWRwq+Hoz8D8AHfnnjxP0+hfKUkzKM/5qFkDcF98T949jYWZ82jPw7i9zrZ
ffE/xUHBPA==
       "]], LineBox[CompressedData["
1:eJwBYQKe/SFib1JlAgAAACUAAAACAAAANFDaW7VQpD9QtQGm0oTxPx52P06D
maQ/f96UFRmH8T+nrhYUbSKlP0SYw2Ngi/E/uh/Fn0A0pj/NCyEA75PxP98B
IrfnV6g/3PLbOAyl8T8kng2aXJyoP79P898vp/E/aDr5fNHgqD+hrAqHU6nx
P/Jy0EK7aak/ZmY51Zqt8T8E5H7OjnuqP+7ZlnEptvE/Ksbb5TWfrD8AwVGq
RsfxPzvFSgpCc7A/I4/HG4Hp8T8Q1KbPN5OwPw5QHXiA6/E/5OIClS2zsD/8
EHPUf+3xP44Aux8Z87A/15IejX7x8T/iOys18HKxP4yWdf57+fE/iLILYJ5y
sj/3nSPhdgnyP9afzLX6cbQ/y6x/pmwp8j9wek5hs3C4P3XKNzFYafI/bbhl
jgIjwD/bme9MrebyP9ToSQmnYsQ/6B9M3KFu8z+KL/YAtlnIP76oQbuD7fM/
cSvIlcClzD896NsNBXf0P/pja67dbtA/zLu9ZgT+9D9ivVZQkGbSPyaSOA/x
e/U/Y/HUwMCI1D8nH1grfQT2P4wwt2+mhtY/8a4Ql/aD9j8CwLc3hHrYP87S
EAnuAPc/ESpLzt+Y2j9UrbXuhIj3P0ifQqPwktw/oIrzIwkH+D8X78xGf7fe
P5Qe1swskPg/mse6AQNp4D+cRgB8zhb5PzwdQf8gZOE/bHHDel2U+T8r4BDk
fXTiP+RSK+2LHPo/ragSaLVy4z8mNyyvp5v6P3zeXdMrhuQ/DNLR5GIl+z9x
PDhLnpTlPwYBvyCcrPs/21mDYB7J5T+8j2Qr3Mb7P07RMPo=
       "]], 
      LineBox[{{0.6818024010685652, 1.7370515971221345`}, {0.7385823141844643,
        1.793831510238034}, {0.7697591746857376, 1.8250083707393066`}, {
       0.8003237996692231, 1.8555729957227922`}, {0.8334818959242979, 
       1.888731091977867}, {0.8644249032668961, 1.9196740993204657`}, {
       0.8889939257263315, 1.944243121779901}}], LineBox[CompressedData["
1:eJwBYQGe/iFib1JlAgAAABUAAAACAAAAVgAFSNh67D/sFf/ecx//P7UIc6bQ
ye0/dimLKh+v/z8sFRBqYsXuP36a52JiDABA7472FDPW7z+tHxnQk0QAQCOH
hy9vavA/BBp7CQJ4AEDiWtvaQufwP2RObw53qQBASOXT+bVu8T/jNQEdDt4A
QHhyZWgW7fE/0tfL2RwOAUBOtptKFnbyP8yop9MbQQFA7vxqfAP28j9yLGlx
sW8BQKHXgbRuc/M/6qwhDGWcAUD6aD1gefvzP8opDAfMywFAHf2RW3F69D+H
FOLMBPcBQOZHi8oIBPU//Ei37L4kAkDDJsw/Hov1P/Iv++2DUAJAagimBCEJ
9j/yYBhOV3gCQLegJD3DkfY/oVRwzW2iAkDOOzzFUhH3P9RqSYuxyAJA+Gqb
U2CO9z9+5ODpPe0CQMhQn1UNFvg/GNKpttATA0CXWmWpdX/4P7FqhfwBMQNA
ybicZA==
       "]], LineBox[CompressedData["
1:eJwBgQF+/iFib1JlAgAAABcAAAACAAAAZXWSG5CD+D9wpVOrLTIDQGntzfXc
lvg/3EFPN9k3A0BwoV9EEpn4P2zfLIN9OANAfwmD4Xyd+D/86bcBxTkDQJzZ
yRtSpvg/8Ay2mU88A0DWeVeQ/Lf4P87nnjJTQQNASrpyeVHb+D9quOPyE0sD
QFFuBMiG3fg/o1+436xLA0BYIpYWvN/4P07JdW5FTANAZ4q5sybk+D8GRp9x
dU0DQIRaAO777Pg/cvhbDtFPA0C++o1ipv74P46++p52VANAxa4fsdsA+T8a
wwKpCVUDQMxisf8QA/k/r+LFVJxVA0DbytScewf5P9hHcpHAVgNA+Job11AQ
+T+W4RWfBFkDQP9OrSWGEvk/DemotpRZA0AGAz90uxT5Pyvk4G8kWgNAFGti
ESYZ+T/FwzTHQlsDQBsf9F9bG/k/ADRLZdFbA0Ai04WukB35P1Kv+6RfXANA
KocX/cUf+T8UgEOG7VwDQDE7qUv7Ifk/cPIfCXtdA0B29Kov
       "]]},
     Annotation[#, "Charting`Private`Tag$622197#1"]& ], {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->202,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 1.5707962947378287`}, {0., 2.420644828116842}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.941076801941971*^9, 3.941076915675336*^9}, {
   3.941077039965775*^9, 3.941077058230319*^9}, 3.9410771490761137`*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"66811268-44e2-4cd0-a531-55d56056e39b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"colors", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ColorData", "[", "\"\<StarryNightColors\>\"", "]"}], "[", 
      RowBox[{"1", "-", "i"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Subdivide", "[", 
        RowBox[{"0", ",", "1", ",", "5"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"lbPlot", "=", 
  RowBox[{"ListLinePlot", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"{", 
        RowBox[{"ts", ",", "#"}], "}"}], "]"}], "&"}], "/@", "lbs"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"MaTeX", "[", "\"\<t\>\"", "]"}], ",", 
       RowBox[{"MaTeX", "[", "\"\<f_i(t)\>\"", "]"}]}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"width", "/", "2"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"PlotStyle", "->", "colors"}], ",", "\[IndentingNewLine]", 
    RowBox[{"PlotLegends", "->", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"SwatchLegend", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Prepend", "[", 
          RowBox[{
           RowBox[{"Reverse", "[", "colors", "]"}], ",", 
           RowBox[{"Darker", "@", "Red"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Prepend", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"MaTeX", "[", 
              RowBox[{"\"\<f_\>\"", "~~", 
               RowBox[{"ToString", "[", "i", "]"}], "~~", "\"\<(t)\>\""}], 
              "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "5", ",", "0", ",", 
               RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"MaTeX", "[", "\"\<f(t)\>\"", "]"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"LegendMarkers", "->", "\"\<Line\>\""}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"LabelStyle", "->", 
          RowBox[{"{", 
           RowBox[{"FontSize", "->", "fontSize"}], "}"}]}]}], "]"}], ",", 
       "Right"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.941073502203884*^9, 3.9410735038911257`*^9}, {
  3.941073919585514*^9, 3.941074012075288*^9}, {3.941074070929411*^9, 
  3.941074071352376*^9}, {3.941074125362092*^9, 3.941074169035734*^9}, {
  3.941074268318488*^9, 3.941074319581011*^9}, {3.941074355129457*^9, 
  3.941074436148292*^9}, {3.941074468562953*^9, 3.9410744693235188`*^9}, {
  3.9410769080438547`*^9, 3.941076909188558*^9}, {3.941077069865858*^9, 
  3.941077127695332*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"6481f4c2-a8de-44a5-bd5a-bd6008a203e0"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[
          NCache[
           Rational[1, 360], 0.002777777777777778]], 
         AbsoluteThickness[1.6], 
         RGBColor[0.957885, 0.809857, 0.369177]], 
        LineBox[CompressedData["
1:eJxd2Xc41u3/x3FFA2loSJMKbZXRoqW9adKgKSXtTQMtTU20NIyWhtKiEg00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         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[
          NCache[
           Rational[1, 360], 0.002777777777777778]], 
         AbsoluteThickness[1.6], 
         RGBColor[0.8966298, 0.8595714, 0.5568452]], 
        LineBox[CompressedData["
1:eJxNmnc81e3/x60kktFeokJJ0RJKb6UyGxQhoVJRmohEWS2VKCXKSKEyMkr2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         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[
          NCache[
           Rational[1, 360], 0.002777777777777778]], 
         AbsoluteThickness[1.6], 
         RGBColor[0.7116038, 0.788266, 0.6478328]], 
        LineBox[CompressedData["
1:eJw1mXdcze8bxkNGSamQzITMBpJQLpKEUCEkSkKRQsMqo7Iis1JZqZBVFIVE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         "]]}, {
        Hue[0.37820393249936934`, 0.6, 0.6], 
        Directive[
         PointSize[
          NCache[
           Rational[1, 360], 0.002777777777777778]], 
         AbsoluteThickness[1.6], 
         RGBColor[0.4404542, 0.5847604, 0.5774416]], 
        LineBox[CompressedData["
1:eJw1WndcTv37D1FKw6iMUDJ67DRE8kZSlJERKkQhJJtQSbKylUgIpUFJoYxK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         "]]}, {
        Hue[0.6142719099991583, 0.6, 0.6], 
        Directive[
         PointSize[
          NCache[
           Rational[1, 360], 0.002777777777777778]], 
         AbsoluteThickness[1.6], 
         RGBColor[0.2282026, 0.35805000000000003`, 0.3978674]], 
        LineBox[CompressedData["
1:eJw1WXdYje8fPlRGGmQUQkVGqDQUlTuUGcossiNlpYxQGSUhmRUhWQ0qMhKK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         "]]}, {
        Hue[0.8503398874989481, 0.6, 0.6], 
        Directive[
         PointSize[
          NCache[
           Rational[1, 360], 0.002777777777777778]], 
         AbsoluteThickness[1.6], 
         RGBColor[0.0863508, 0.145602, 0.203418]], 
        LineBox[CompressedData["
1:eJw1WXdczf//vSkrK6FEKBQflFKyqnMjWRmlLQqRQlbDCKmIhCQrJKRCRiGj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         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox[
         GraphicsBox[{
           Thickness[0.17035775127768313`], 
           StyleBox[{
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {
              0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
              0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4uC3lz/OSBR0EKmcVHL2iaQDjL8j2Criv7qU
Q6sCu+oZE0EH9U8qL2d5Sjn0RnT7M34QgPN70PhnQGANgv9l38et6dMEHGJU
I2TOyUg5fEbj/weBegGH9DQgYJNyuO8a7zjLUMDhIYgOlISY08nnsE5Ihy9d
Thyir4bLQQMkziniILNRbD5TAiucHw2S38ME5xcuL9nwr5/J4UD3viYTZVE4
/01bbreRtJhDARofJg+254+Yg/8Tz0uml5kg4dMi7tAP8u8GToe9+TVvZy5V
chAGh5sAnA82Z7cgnA8ODx0hDH71/R+3jLmV4fwPi9YrnPVQdtgJCvfngqh8
dgQf7F5/LlR+P6+D3PIXHnr1ag4vah9nn3/D68DC2SWffA7BnwkCNxH8RxHi
2y8yqMP5F66GvdGPVndoEa9lzTzG47BB9UnzvF51SPgu4IbzIeq54HxQtKU9
43CY0t4adblG3cEYDDgc6n5bFZw7oeaw5Nbyx4aHWeDu3ea1wWLOzx/2MH7O
1IRCi+KvcD7YvgefMfilh7e5zryrBOfDwhPsL8mvcH422LwfcD44PvlZ4OEP
SW9/7CHpVNJhBlj/b3twuleUgMT35F/2D0Dpb6M4nA9LfzD+WZB+HlFIejBg
gKRTTWEHuxLH2tMyrHA+2P/MfHA+LH9B8gUiv8HyHwB5/aVz
              "]]}, {
             Thickness[0.17035775127768313`]}, StripOnInput -> False]}, {
          ImageSize -> {5.867417185554171, 15.14319302615193}, 
           BaselinePosition -> Scaled[0.32631885041954006`], 
           ImageSize -> {6., 16.}, 
           PlotRange -> {{0., 5.87}, {0., 15.139999999999999`}}, AspectRatio -> 
           Automatic}], HoldForm], TraditionalForm], 
       FormBox[
        TagBox[
         GraphicsBox[{
           Thickness[0.04389815627743635], 
           StyleBox[{
             FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFjYDFA+A5FqiFFPCZtUu2jhNgCx7wJh

              "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4u3BVhH/2WUcprS3Rl2+o+4A4yeEBKkvOKnh
IL9rwb5UPSmH6RP4q8y8NR3WCunwpdtJwPlv2nK7jaLF4PyQt5c/zmgUcdBV
lP+SM03DgQEEFgg7XLga9kZ/t7pDuwK76pkrQg4+J9htZ39VcxCunFRyNkXI
YQZIv7aaQzBIf6Kgw4dF6xXOeig72Jc41p6+wwPn90R0+zMacMP5BctLNvzz
58LgG4PAYyU4f29+zduZS5Ucvuz7uDX9GoI/YyYI8MD560H+kxOE85ffWv7Y
kJnbofL+j1vG3UIOS0D8Zk6HF7WPs8/n8ELsMeaA+JOB3eEMGDDD+RqfVF7O
6kTwt3ttsJjzkwFN/T/7lyDz1nA4HOze12TymNmhSbyWNZONE86PUY2QOfeH
Byf/Pwjs53MoBPm3nwlqLj9UngHON0/StWN1+GcP428Du+eHPSSc+OD8G7y3
xVK/ccH5YP/qsEPiI4YBYr8NK9y/MH4LyN3HeOD8aDAtAFG3RsjBfc3R5Qw7
BCD+fyACdZ8wPLzB6WehOJwPlm+WgPPB5t3B5K/49rLijIAynA9LDzD9ML4H
2H5xOH8HKL2ri8D5raD0+UXU4e+30gdzLqpD1FuIOWx3aHp0PELDQQSUXlXE
Hao/bQjIvqXhoA6KX08JOB+cvswk4fwDIPuVpRzmLFLe+We5BiT9T5FyyMz/
0HqyRAPu3lOHndZmxmk4fAbpD5OA5xcUfjSCv8X8x6GUV2oOa0Dp9Z+Eg8f+
WlmL5WoOLeD8JQnng92zTQrOh+Xv1DQgYEPkd1j+BwAFOcfc
              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{
               1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
               0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
               3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
               1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{8.576559999999999, 
               8.06875}, {8.576559999999999, 8.235939999999998}, {8.45469, 
               8.357809999999999}, {8.27969, 8.357809999999999}, {8.07969, 
               8.357809999999999}, {7.859379999999999, 8.174999999999999}, {
               7.859379999999999, 7.945309999999999}, {7.859379999999999, 
               7.778130000000001}, {7.981249999999999, 7.656249999999999}, {
               8.156249999999998, 7.656249999999999}, {8.356250000000001, 
               7.656249999999999}, {8.576559999999999, 7.83906}, {
               8.576559999999999, 8.06875}}, CompressedData["
1:eJxTTMoPSmViYGAwB2IQ/cA13nFWoaIDmJ4o6ADj/weB+4IOnTaeu9KCFB3c
1xxdzvBD0IE/NuC+kTmCD6Y5EHywvv8KDsFvL3+ccVDQQbhyUsnZLwoOxiBQ
LOjgPKFZKG2WgsOSW8sfGzLzObQqsKue+SIP0VfP7fCmLbfbaLccnB+jGiFz
LgbBh5gv63AGDBD8G7y3xVLLeOH8F7WPs8+/4XP4su/j1nQzOYeD3fuaTJgF
IObNkYOIfxNwkN+1YF9qn7xDf0S3P2OBsMPKby8rzjgoOGh8Unk566Wowx1N
2TX/kxWg+sQg/pis4NAHUj9BHM5vA/lDRALOh6iXhLjzjTzEnnVScP/A+Olp
ICAN568X0uFLl5NyAAunicH5DGCA4M8EgZ2iDi0ge0OkIOE2W9TBBGw/gj8H
pO4ngh8CihdGaYj/TopC4k1C2sEDTIs5GID0f5aGhqMERF+0LMTcy5IOqSBn
ucnB+WB6M4IPMV/eoeL+j1vGqxF8cHhdkIDzwemjUQLqPjl4+EH0yUHcpynu
4Apy1w1ZBwVQ+PCJOoiA0hOLrIM6SJ5TGM4Hh8dPIUj6NZSBxO81AYh53DIQ
+xIFHA6A0sFjaXh6gPHB8fKHD86PAPO5IfHHA7XvJCfcfTA+2L6LCqh8YP4B
69NB5CdY/gIAbBaFBA==
               "]}], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4ppPGwKyo7QcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZQ/i9NBwYQOMDs4LG/VtbiuLrDke59TSaLeRxmTOCvMutWc2hVYFc9
M0UUzu+N6PZnnCAH558BgR5lB9Eer1csU9QdZswEAkt1B3ObvUHTFIH235Ku
SbykCbdfX2ul8AUWLTj/+K4dvWwCCP6DCPHtFxUQ/B9vXx+wdAaqO+y0NtNO
y4GFs0s+2U/LwR3kXnUE/wRI/p4mnA8xV8Nhu0PTo+M7NBw26uUtZvyj5nAC
JD5BzWFKe2vU5TuqDo0sR/sNw1UcLlwNe6MfrepwFuSfP4pwPsy/ML5I5aSS
s0ukHLaY/ziUskrVYUewVcT/dFGHp4kLr5mcV3N44BrvOGujgMN5kHppDYcA
UPhfZnOIDwlSX/BS0wEUPDMlGeHuh/Fh/oPxYf5vFq9lzXRD8GHxCwD5ANLs

              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {
              0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
              0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYoemR8dncBs6iFROKjn7RNIBxt8RbBXxX13K
oWBN9+0MBkMH9U8qL2d5Sjk8SVx4zeS9AZz/GI1/+rDT2sx7CH79b6uCczcM
HGJUI2TOyWDyjUHgsoFDehoQsEk59AeXqEzfb+Dw0DXecVagpMP+WlmL9BYD
h3VCOnzpcuIOB9uWh59iMnDQAJnPKeJwHGTfPj043+cEu+1sUQR/i/mPQylc
eg4Huvc1mSiLwvlv2nK7jaTFcPLB7vsj5nD+atgbfWk9SPi0iDv435KuSbyk
77A3v+btzKVKDtEKjh+T3xjA+ctfeOj9VzSE88HhYYfJr77/45YxtzKc/2HR
eoWzHsoOtpURK0x1EfzbQOuMvhrA+TWfNgRk/9JHlU81cJADWVyv5iA9L07z
dIGBAwtnl3zyOQR/JgjcRPAfRYhvv8igDudfAPkzWt1ho17eYkYfA4cNqk+a
5/WqOzSyHO03VEfwweoFEPz/IDBf32FKe2vU5Rp1BxNQfBbrO9SB4vmEmkMD
SP90Pbh7W3j9109p1YHzM/I/tJ4UQfAlpl7hzHikjcEvPbzNdeZdJTgfFp4J
IUHqCzh14HyweSUIPjg+s/TgfB1F+S8533QczoDAGkmI/pM6DsFvL3+coSjh
sBWUAXboODwApb+N4nA+LP3B+GdB+nlEIemhSBeS3jWFHdaDwmWtHpy/+P4+
vjnFBnA+LH992fdxa/o0RH6D5T8A2XWPYA==
              "]], 
             
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYr+LE2P+bTZx6I3o9mecIOcA49/RlF3z/7OC
w5cNAdmzpps4rBXS4Utfp+zA7aZayvTL2GGDXt5iRhs1B3+Q+mBjh/8gcF/D
4QwI5Bg5sHB2ySf7aTlEiG+/yOCH4B9sWx5+ygnB318ra5FuYuTw4+3rA5bO
CP4DkEYFBP/4rh29bAIIvr7WSuELLFB+CpS/RNMhEmRfnbHDq+Ktor+z1R02
gtwpY+LgMqFZKO2UMpz/pi2322i2HJzfB/K/gBjUv8YOL2ofZ5/P4XWQnhen
eTrAyEH9k8rLWZzMcPvB/rVngvP9n3heMhVG8AuWl2z4d54Rzm8Wr2XNdGOE
+38mCEgywsMHxhefeoUzowjBB9ORxhD3FbA7LLm/j2/OY2OoewQcTIyBoNjE
IQ0E2kTg8Qfmu0k6oMcvAEUlxo0=
              "]]}, {
             Thickness[0.04389815627743635]}, StripOnInput -> False]}, {
          ImageSize -> {22.775521793275217`, 15.14319302615193}, 
           BaselinePosition -> Scaled[0.32631885041954006`], 
           ImageSize -> {23., 16.}, 
           PlotRange -> {{0., 22.779999999999998`}, {0., 
            15.139999999999999`}}, AspectRatio -> Automatic}], HoldForm], 
        TraditionalForm]}, AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> 202, 
     Method -> {
      "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.528488, 0.470624, 0.701351], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.772079, 0.431554, 0.102387], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.363898, 0.618501, 0.782349], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[1, 0.75, 0], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.647624, 0.37816, 0.614037], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.571589, 0.586483, 0.], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.915, 0.3325, 0.2125], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[
          0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
          AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
       "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
       "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0, 1.5707963267948966`}, {0, 2.1719639480974093`}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
       GraphicsBox[{
         Thickness[0.04837929366231253], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFjYDFA+A5FqiFFPCZtUu2jhNgCx7wJh

            "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4u3BVhH/2WUcprS3Rl2+o+4A4yeEBKkvOKnh
IL9rwb5UPSmH6RP4q8y8NR3WCunwpdtJwPlv2nK7jaLF4PyQt5c/zmgUcdBV
lP+SM03DgQEEFgg7XLga9kZ/t7pDuwK76pkrQg4+J9htZ39VcxCunFRyNkXI
YQZIv7aaQzBIf6Kgw4dF6xXOeig72Jc41p6+wwPn90R0+zMacMP5BctLNvzz
58LgG4PAYyU4f29+zduZS5Ucvuz7uDX9GoI/YyYI8MD560H+kxOE85ffWv7Y
kJnbofL+j1vG3UIOS0D8Zk6HF7WPs8/n8ELsMeaA+JOB3eEMGDDD+RqfVF7O
6kTwt3ttsJjzkwFN/T/7lyDz1nA4HOze12TymNmhSbyWNZONE86PUY2QOfeH
Byf/Pwjs53MoBPm3nwlqLj9UngHON0/StWN1+GcP428Du+eHPSSc+OD8G7y3
xVK/ccH5YP/qsEPiI4YBYr8NK9y/MH4LyN3HeOD8aDAtAFG3RsjBfc3R5Qw7
BCD+fyACdZ8wPLzB6WehOJwPlm+WgPPB5t3B5K/49rLijIAynA9LDzD9ML4H
2H5xOH8HKL2ri8D5raD0+UXU4e+30gdzLqpD1FuIOWx3aHp0PELDQQSUXlXE
Hao/bQjIvqXhoA6KX08JOB+cvswk4fwDIPuVpRzmLFLe+We5BiT9T5FyyMz/
0HqyRAPu3lOHndZmxmk4fAbpD5OA5xcUfjSCv8X8x6GUV2oOa0Dp9Z+Eg8f+
WlmL5WoOLeD8JQnng92zTQrOh+Xv1DQgYEPkd1j+BwAFOcfc
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYo/9tbIW6moOBctLNvw7z+gA4/s/8bxkKswE
5/8HAXso/7iqAwMIHGB2uKMpu+b/ZGWHI937mkwW8zi4rzm6nCFCyaFVgV31
zBRROL83otufcYIcnH8GBHqUHVZ+e1lxJkHZYcZMILBUd2Di7JJPfqfq4H9L
uibxkibcfn2tlcIXWLTg/OO7dvSyCSD4DyLEt19UQPB/vH19wNJZy2HGBP4q
M241BxaQuX5aDqI9Xq9YvqjC+WD51Qg+2F13lB22OzQ9Or5Dw+HDovUKZ08o
OZwA2TdBzQHkzJkrFR0aWY72G4arQPyjoehwFqTvjyKcj+JfIF+kclLJ2SVS
DvyxAfeNyhUddgRbRfxPF3VQvvYomGGOksMD13jHWRsFHDxA6l8oOwSAwv8y
m4OuovyXnG2qEHslGeHuh/Fh/oPxYf5vFq9lzXRD8GHxCwCEkcVd
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYt+LE2P+PdZ1EKmcVHL2iaQDjL8j2Criv7qU
w1rVJ83zzuo6qH9SeTnLU8ph6gT+KrPVCP4UNH5CSJD6gk4E/8Rhp7WZdboO
MaoRMudkpByOo/FNjIGgWNchPQ0I2KQc3hRvFf3trevw0DXecVagpIPPCXbb
2Vd1HNYJ6fCly4k7+N+Srkm8pO2gATKfUwRif7cWnC8x9QpnxiNNOL+e5Wi/
4XVNhwPd+5pMlEXh/Ddtud1G0mI4+WD3/RFzmLNIeeef55qQ8GkRd5BZ/sJD
b762w978mrczlyo5tPD6r5+yVBfOl5kXp3laQA/OB4eHJya/+v6PW8bcynD+
h0XrFc56KDu476+VtVBH8BtA7tmuC+d7gOSPa6PKT9dxkAO5q17NgYWzSz55
nQ6EPofgzwSBmwj+owjx7RcZ1OH8C1fD3uhHqzvoa60UvpCi47ABFO+96g7n
QeLSCD5Y/TttOP8MCORoO0xpb426XKPu8B8E7LUd6n5bFZw7oebgD0pPyVpw
9waA4i9IA843s9kbNO2hOpz/JHHhNZP1mPzSw9tcZ95VgvNh4amjKP8l5xqC
DzbPUQPOB4ePuRac/+vt6wOWhzUg7l4j6aAL0j9NwyH47eWPMxQlHJpB8dmq
4fAAlP42isP5sPQH458F6ecRhYS7vSYkvWsKO9R82hCQXaUF54v0eL1i2aID
58Py15d9H7emT0PkN1j+AwA50Iar
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4i3mPw6lzDJy6I3o9mecIOcA49/RlF3z/7OC
Q6T49osMdUYOa4V0+NLXKTsUrOm+nfHA0GGDXt5iRhs1iHorQ4f/IHBfw8EY
BIINHFg4u+ST/bQc9tfKWqSbIPjqb3n3GWgi+KpPmuedlTJw+PH29QFLZwT/
QQTQYgUE//iuHb1sAgi+vtZK4QssQPNAfC8of4kmxL4UQ4dXxVtFf2erO4hP
vcKZwWTk4DKhWSjtlDKc/6Ytt9tothyc3wfyv4AY1L+GDi9qH2efz+F1aGQ5
2m9obuCg/knl5SxOZrj9YP/aM8H5/k88L5kKI/gFy0s2/DvPCOc3i9eyZrox
wv0/EwQkGeHhA+PX/7YqOBeB4EPsMYS4r4DdgdtNtZTplCHUPQIQdZFGDmkg
0CYCjz8w303SAT1+AdHtyiU=
            "]]}, {
           Thickness[0.04837929366231253]}, StripOnInput -> False]}, {
        ImageSize -> {20.672448318804484`, 15.14319302615193}, 
         BaselinePosition -> Scaled[0.32631885041954006`], 
         ImageSize -> {21., 16.}, 
         PlotRange -> {{0., 20.67}, {0., 15.139999999999999`}}, AspectRatio -> 
         Automatic}], 
       GraphicsBox[{
         Thickness[0.04152823920265781], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFjYDFA+A5FqiFFPCZtUu2jhNgCx7wJh

            "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4u3BVhH/2WUcprS3Rl2+o+4A4yeEBKkvOKnh
IL9rwb5UPSmH6RP4q8y8NR3WCunwpdtJwPlv2nK7jaLF4PyQt5c/zmgUcdBV
lP+SM03DgQEEFgg7XLga9kZ/t7pDuwK76pkrQg4+J9htZ39VcxCunFRyNkXI
YQZIv7aaQzBIf6Kgw4dF6xXOeig72Jc41p6+wwPn90R0+zMacMP5BctLNvzz
58LgG4PAYyU4f29+zduZS5Ucvuz7uDX9GoI/YyYI8MD560H+kxOE85ffWv7Y
kJnbofL+j1vG3UIOS0D8Zk6HF7WPs8/n8ELsMeaA+JOB3eEMGDDD+RqfVF7O
6kTwt3ttsJjzkwFN/T/7lyDz1nA4HOze12TymNmhSbyWNZONE86PUY2QOfeH
Byf/Pwjs53MoBPm3nwlqLj9UngHON0/StWN1+GcP428Du+eHPSSc+OD8G7y3
xVK/ccH5YP/qsEPiI4YBYr8NK9y/MH4LyN3HeOD8aDAtAFG3RsjBfc3R5Qw7
BCD+fyACdZ8wPLzB6WehOJwPlm+WgPPB5t3B5K/49rLijIAynA9LDzD9ML4H
2H5xOH8HKL2ri8D5raD0+UXU4e+30gdzLqpD1FuIOWx3aHp0PELDQQSUXlXE
Hao/bQjIvqXhoA6KX08JOB+cvswk4fwDIPuVpRzmLFLe+We5BiT9T5FyyMz/
0HqyRAPu3lOHndZmxmk4fAbpD5OA5xcUfjSCv8X8x6GUV2oOa0Dp9Z+Eg8f+
WlmL5WoOLeD8JQnng92zTQrOh+Xv1DQgYEPkd1j+BwAFOcfc
            "]], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFDMAOUzoInTgk1Pu6jFBgDBVwJ/
            "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJvIGYC4juasmv+P1Z26I/o9mcMEHaA8d+05XYb3RZz
qL7/45bxbCWHkLeXP85glHIoP7zNdeZZBTh/JghwIvgHuvc1mSyWcxCpnFRy
tkUSYk61LJSWgPMZQCBBzuE/CNyXheh3lHOYATJPUt7BwBgIPss6rPz2suKM
gQKc7zyhWShNSgnONwHRzsoOD1zjHWcFKsD5Z0CgB8Hnjw24b7RdwcF9zdHl
DBrKDiBh48MKDsIgd4oQ4LMg+GB7HipB3L9BweHDovUKZz2UIOpKoOqnKDqk
pgGBG1T9QQU4/8u+j1vTt8mj8s3kIP5sUHDYDwo/Z1m4+WD5bzJw+9cI6fCl
38PNdwX5rwKTD/b3DAQfFl4wvsKuBftS14nD+eD4UETwwfF5RAzuHhi/VYFd
9YyJLJxfA0ov3rIOB0H+eCwGiadiWbh5vaB0dkHWwQ3sHnGHOaD4/innAAqO
NDVJh9kg/kkFOB8cnksU4fy1IP/yKUH8vU8c4g9DJQeNTyovZ2mKQ9JvsZJD
H8geATEH5WuPghlqlBx2BFtF/F8uAud7gP0lDOd/BvkrTAgSThVKkPywQQCS
3riUHJ7XPs4+v4YPkl73K0LcfZMHEs7KipB09pkLYn+wApxfAQqP1XJwPiT+
ZRxu8N4WSy3jheQXZhmouAAkf0jLwO2HxBNu/llQOteRhfPB8XVD1iFaNULm
nI0gnC8Pil89ITgflt9h8QmxX9hhOshfkQg+OB+dkYbzwfZflIKEZzqCD5YX
E4LzYeEFSx92JY61p2U4IeEdowDng+PXRQnOh5U/YGt5+B3QyycAMsnrZg==

            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpEer1csX3QcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZMDqIg/hQdBwYQOMDs8CRCfPvFBC2HI937mkwW8zgYaK0UvqCi6dCq
wK56ZooonN8b0e3POEEOzj8DAj3KDutVnzTP09VymDETCCzVHc5fDXujvxto
/y3pmsRLmnD79UH6WLTg/OO7dvSyCSD4D0DuUEDwf7x9fcDSWcshIfaOG/MN
HQcWzi75ZD8tiLoDCH4KSL4CwY8PCVJfsFLLYbtD06PjOzQcvE+w286equlw
AmTfBDUHXUX5LzllGg6NLEf7DcNVHDLzP7Se/KLucBbknz+KcD7MvzC+SOWk
krNLpBx8L06M+ees4bAj2Crif7qoQ/1vq4JzGZoOD1zjHWdtFHDIAKnfouUQ
AAr/y2wQfzTrOICCZ6YkI9z9MD7MfzA+zP/N4rWsmW4IPix+AW4t0cA=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYl7/9VNSI4wcRConlZx9IukA4+8Itor4ry7l
YFsZscLU18hB/ZPKy1meUg4b9fIWM9og+BvQ+NMn8FeZaSP43ifYbWerGjnE
qEbInJPB5P8HAXkjh/Q0IGCTcohWcPyYzGPk8NA13nFWoKRDt9crFpOLhg7r
hHT40uXEHfqDS1Sm+xs6aIDM5xSB2L/GAM7/vCEge1Y4gr/8hYfe/0ADhwPd
+5pMlEXh/Ddtud1G0mI4+WD3/RFz2GL+41BKlAEkfFrEHb7svNX119TQYW9+
zduZS5Uc1N/y7jOwNILzS7aK/j6dh+CDw6Mbk199/8ctY25lOP/DovUKZz2U
HbjdVEuZqhB8sHsc0eS9DFHlNxo6yIEY9WoOz7O0v03fa+jAwtkln3wOwZ8J
AjcR/EcR4tsvMqjD+Reuhr3Rj1Z3qP9tVXBuhqHDBtUnzfN61R38L06M+VeM
4IPVxyL4Z0BAxtBhSntr1OUadWg8GjrUgcw5oQZJTzMM4O6VAblTXh/OB7tz
nR6cvwUUnzWY/NLD21xn3lWC82Hh+eft6wOWixF8sHl8+nA+OHwaDeD8o7t2
9LJN0Ie4e40kRH+yvkPw28sfZyhKOPjfkq5JDNJ3eABKfxvF4XxY+oPxz4L0
84hC0gOrASS9awo7LLm/j2/OYgS/YE337YwDhnA+LH992fdxa/o0RH6D5T8A
08KJ4A==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpl5cZqnGcwceiO6/RknyDnA+Hc0Zdf8/6zg
cKBW1iL9ianDWiEdvvR1yg43hD45nnczddigl7eY0UYNon6BicN/ELiv4TAT
BHYaO7Bwdskn+2k5qD5pnnd2FoLfH1yiMr0fwe/xesVi0mjs8OPt6wOWzgj+
gwjx7RcVEPzju3b0sgkg+PpaK4UvsED5G6H8JZoOaiD7Tpk4vCreKvo7W92h
7rdVwbkMUweXCc1CaaeU4fw3bbndRrPl4Pw+kP8FxKD+NXF4Ufs4+3wOr8OL
LO1v0+caO6h/Unk5i5MZbj/Yv/ZMcL7/E89LpsIIfsHykg3/zjPC+c3itayZ
boxw/4PDSZIRHj4w/pPEhddM9iP4aSCwzATivgJ2h8I13bczDEyh7hFwYACB
A6YQdW0i8PgD890kHdDjFwD/pcgK
            "]]}, {
           Thickness[0.04152823920265781]}, StripOnInput -> False]}, {
        ImageSize -> {24.075835616438354`, 15.14319302615193}, 
         BaselinePosition -> Scaled[0.32631885041954006`], 
         ImageSize -> {25., 16.}, 
         PlotRange -> {{0., 24.08}, {0., 15.139999999999999`}}, AspectRatio -> 
         Automatic}], 
       GraphicsBox[{
         Thickness[0.04152823920265781], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFjYDFA+A5FqiFFPCZtUu2jhNgCx7wJh

            "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4u3BVhH/2WUcprS3Rl2+o+4A4yeEBKkvOKnh
IL9rwb5UPSmH6RP4q8y8NR3WCunwpdtJwPlv2nK7jaLF4PyQt5c/zmgUcdBV
lP+SM03DgQEEFgg7XLga9kZ/t7pDuwK76pkrQg4+J9htZ39VcxCunFRyNkXI
YQZIv7aaQzBIf6Kgw4dF6xXOeig72Jc41p6+wwPn90R0+zMacMP5BctLNvzz
58LgG4PAYyU4f29+zduZS5Ucvuz7uDX9GoI/YyYI8MD560H+kxOE85ffWv7Y
kJnbofL+j1vG3UIOS0D8Zk6HF7WPs8/n8ELsMeaA+JOB3eEMGDDD+RqfVF7O
6kTwt3ttsJjzkwFN/T/7lyDz1nA4HOze12TymNmhSbyWNZONE86PUY2QOfeH
Byf/Pwjs53MoBPm3nwlqLj9UngHON0/StWN1+GcP428Du+eHPSSc+OD8G7y3
xVK/ccH5YP/qsEPiI4YBYr8NK9y/MH4LyN3HeOD8aDAtAFG3RsjBfc3R5Qw7
BCD+fyACdZ8wPLzB6WehOJwPlm+WgPPB5t3B5K/49rLijIAynA9LDzD9ML4H
2H5xOH8HKL2ri8D5raD0+UXU4e+30gdzLqpD1FuIOWx3aHp0PELDQQSUXlXE
Hao/bQjIvqXhoA6KX08JOB+cvswk4fwDIPuVpRzmLFLe+We5BiT9T5FyyMz/
0HqyRAPu3lOHndZmxmk4fAbpD5OA5xcUfjSCv8X8x6GUV2oOa0Dp9Z+Eg8f+
WlmL5WoOLeD8JQnng92zTQrOh+Xv1DQgYEPkd1j+BwAFOcfc
            "]], 
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
              3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 
             1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1,
              3, 3}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
             0}}}, {CompressedData["
1:eJxTTMoPSmViYGCQAWIQ/SJL+9t0WxWHL/s+bk03E3KA8T3WHF3OYCHsEM4p
1m48XwmDf/YMENQowPnV93/cMj6N4DtPaBZKe6XgAFJ2xgfBB9NSCH56GhCI
KUHoZ1D97xUdGEBgg4LDeiEdvnQ5Kbj9MD7MvWtB/DhFDP6MmUAQyY8qL8br
0GnjuSstSNGBx5HPa0Ymj8Pe/Jq3M1UV4HywumnyGHyw+9K4IOb9g5o3jcsh
8JZ0TaKRClwexofpB7v7hjKcDw6n1UpwPiy8YO6D8WHuR5FHih8YHwATWayr

             "], {{8.737499999999997, 4.804690000000001}, {6.796880000000001, 
             4.804690000000001}, {8.737499999999997, 7.624999999999999}, {
             8.737499999999997, 4.804690000000001}}}], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpEer1csX3QcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZMDqIg/hQdBwYQOMDs8CRCfPvFBC2HI937mkwW8zgYaK0UvqCi6dCq
wK56ZooonN8b0e3POEEOzj8DAj3KDutVnzTP09VymDETCCzVHc5fDXujvxto
/y3pmsRLmnD79UH6WLTg/OO7dvSyCSD4D0DuUEDwf7x9fcDSWcshIfaOG/MN
HQcWzi75ZD8tiLoDCH4KSL4CwY8PCVJfsFLLYbtD06PjOzQcvE+w286equlw
AmTfBDUHXUX5LzllGg6NLEf7DcNVHDLzP7Se/KLucBbknz+KcD7MvzC+SOWk
krNLpBx8L06M+ees4bAj2Crif7qoQ/1vq4JzGZoOD1zjHWdtFHDIAKnfouUQ
AAr/y2wQfzTrOICCZ6YkI9z9MD7MfzA+zP/N4rWsmW4IPix+AW4t0cA=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYl7/9VNSI4wcRConlZx9IukA4+8Itor4ry7l
YFsZscLU18hB/ZPKy1meUg4b9fIWM9og+BvQ+NMn8FeZaSP43ifYbWerGjnE
qEbInJPB5P8HAXkjh/Q0IGCTcohWcPyYzGPk8NA13nFWoKRDt9crFpOLhg7r
hHT40uXEHfqDS1Sm+xs6aIDM5xSB2L/GAM7/vCEge1Y4gr/8hYfe/0ADhwPd
+5pMlEXh/Ddtud1G0mI4+WD3/RFz2GL+41BKlAEkfFrEHb7svNX119TQYW9+
zduZS5Uc1N/y7jOwNILzS7aK/j6dh+CDw6Mbk199/8ctY25lOP/DovUKZz2U
HbjdVEuZqhB8sHsc0eS9DFHlNxo6yIEY9WoOz7O0v03fa+jAwtkln3wOwZ8J
AjcR/EcR4tsvMqjD+Reuhr3Rj1Z3qP9tVXBuhqHDBtUnzfN61R38L06M+VeM
4IPVxyL4Z0BAxtBhSntr1OUadWg8GjrUgcw5oQZJTzMM4O6VAblTXh/OB7tz
nR6cvwUUnzWY/NLD21xn3lWC82Hh+eft6wOWixF8sHl8+nA+OHwaDeD8o7t2
9LJN0Ie4e40kRH+yvkPw28sfZyhKOPjfkq5JDNJ3eABKfxvF4XxY+oPxz4L0
84hC0gOrASS9awo7LLm/j2/OYgS/YE337YwDhnA+LH992fdxa/o0RH6D5T8A
08KJ4A==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpl5cZqnGcwceiO6/RknyDnA+Hc0Zdf8/6zg
cKBW1iL9ianDWiEdvvR1yg43hD45nnczddigl7eY0UYNon6BicN/ELiv4TAT
BHYaO7Bwdskn+2k5qD5pnnd2FoLfH1yiMr0fwe/xesVi0mjs8OPt6wOWzgj+
gwjx7RcVEPzju3b0sgkg+PpaK4UvsED5G6H8JZoOaiD7Tpk4vCreKvo7W92h
7rdVwbkMUweXCc1CaaeU4fw3bbndRrPl4Pw+kP8FxKD+NXF4Ufs4+3wOr8OL
LO1v0+caO6h/Unk5i5MZbj/Yv/ZMcL7/E89LpsIIfsHykg3/zjPC+c3itayZ
boxw/4PDSZIRHj4w/pPEhddM9iP4aSCwzATivgJ2h8I13bczDEyh7hFwYACB
A6YQdW0i8PgD890kHdDjFwD/pcgK
            "]]}, {
           Thickness[0.04152823920265781]}, StripOnInput -> False]}, {
        ImageSize -> {24.075835616438354`, 15.14319302615193}, 
         BaselinePosition -> Scaled[0.32631885041954006`], 
         ImageSize -> {25., 16.}, 
         PlotRange -> {{0., 24.08}, {0., 15.139999999999999`}}, AspectRatio -> 
         Automatic}], 
       GraphicsBox[{
         Thickness[0.04152823920265781], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFjYDFA+A5FqiFFPCZtUu2jhNgCx7wJh

            "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4u3BVhH/2WUcprS3Rl2+o+4A4yeEBKkvOKnh
IL9rwb5UPSmH6RP4q8y8NR3WCunwpdtJwPlv2nK7jaLF4PyQt5c/zmgUcdBV
lP+SM03DgQEEFgg7XLga9kZ/t7pDuwK76pkrQg4+J9htZ39VcxCunFRyNkXI
YQZIv7aaQzBIf6Kgw4dF6xXOeig72Jc41p6+wwPn90R0+zMacMP5BctLNvzz
58LgG4PAYyU4f29+zduZS5Ucvuz7uDX9GoI/YyYI8MD560H+kxOE85ffWv7Y
kJnbofL+j1vG3UIOS0D8Zk6HF7WPs8/n8ELsMeaA+JOB3eEMGDDD+RqfVF7O
6kTwt3ttsJjzkwFN/T/7lyDz1nA4HOze12TymNmhSbyWNZONE86PUY2QOfeH
Byf/Pwjs53MoBPm3nwlqLj9UngHON0/StWN1+GcP428Du+eHPSSc+OD8G7y3
xVK/ccH5YP/qsEPiI4YBYr8NK9y/MH4LyN3HeOD8aDAtAFG3RsjBfc3R5Qw7
BCD+fyACdZ8wPLzB6WehOJwPlm+WgPPB5t3B5K/49rLijIAynA9LDzD9ML4H
2H5xOH8HKL2ri8D5raD0+UXU4e+30gdzLqpD1FuIOWx3aHp0PELDQQSUXlXE
Hao/bQjIvqXhoA6KX08JOB+cvswk4fwDIPuVpRzmLFLe+We5BiT9T5FyyMz/
0HqyRAPu3lOHndZmxmk4fAbpD5OA5xcUfjSCv8X8x6GUV2oOa0Dp9Z+Eg8f+
WlmL5WoOLeD8JQnng92zTQrOh+Xv1DQgYEPkd1j+BwAFOcfc
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYCYo/9tbIW7CoOZ88AQY6QA4z/Zd/HrenfRByE
KyeVnGVRdtD4pPJylqe4w978mrczSxUdWhXYVc98EXeovv/jlvFqJYe+iG5/
xgsSDg9c4x1nTVR2EAHpeyIF54PNC5OF83cEW0X8Py4P4RsqORiDwGEFB+cJ
zUJpsxTg/F6QuR9k4XywOWXSDn//A8F+eThfdteCfal5snA+yDtnfGQcZswE
AksZh36w+6Qh7mKRhfPd1xxdzvADwQf7a4qcw5u23G6jahk4f62QDl96nCyc
D7L+f70cxPyZshD73shB3PEOqu+LHMQ9ZnIQfwYqOHxYtF7hrIeCQ+nhba4z
YxUcwjnF2o37EXxweH9B8MG0rBLEfjsEHxaeML4JOICkHU6D3LFG0UEdFF8v
JeHxBYlfSYi7/ytA/SfhkJ4GBMsUHKpA8ZgtAQnvAnkI31sCou62nMPB7n1N
Js4SDjGqETLn5kDDxxrBB7vnmjicD47fdHGHAyB9jxF8CC0P5/PHBtw3KleA
82Huh/HBzs1Xgti/WBTOh6VXGP86722xVDNeSPqJUoSEx2cuSPrsVoDzYfbD
+GD3ysg6vKh9nH1eh8ehAqSeW8aBx5HPa0YmPyS9qMjC+WD9z2Wh5gjA+WB7
sgXhfHA8pghB0oGJrAM4mUgKw9MjjA8O/zRpOB9sf7cUNJ0JwfmvQeEdLQjn
g93zksdBFRTPK2Ud7Eoca0/LcELyyWQFOB/srtlKcD4sf4P9vYfPAT3/AwDU
N8Ov
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpEer1csX3QcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZMDqIg/hQdBwYQOMDs8CRCfPvFBC2HI937mkwW8zgYaK0UvqCi6dCq
wK56ZooonN8b0e3POEEOzj8DAj3KDutVnzTP09VymDETCCzVHc5fDXujvxto
/y3pmsRLmnD79UH6WLTg/OO7dvSyCSD4D0DuUEDwf7x9fcDSWcshIfaOG/MN
HQcWzi75ZD8tiLoDCH4KSL4CwY8PCVJfsFLLYbtD06PjOzQcvE+w286equlw
AmTfBDUHXUX5LzllGg6NLEf7DcNVHDLzP7Se/KLucBbknz+KcD7MvzC+SOWk
krNLpBx8L06M+ees4bAj2Crif7qoQ/1vq4JzGZoOD1zjHWdtFHDIAKnfouUQ
AAr/y2wQfzTrOICCZ6YkI9z9MD7MfzA+zP/N4rWsmW4IPix+AW4t0cA=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYl7/9VNSI4wcRConlZx9IukA4+8Itor4ry7l
YFsZscLU18hB/ZPKy1meUg4b9fIWM9og+BvQ+NMn8FeZaSP43ifYbWerGjnE
qEbInJPB5P8HAXkjh/Q0IGCTcohWcPyYzGPk8NA13nFWoKRDt9crFpOLhg7r
hHT40uXEHfqDS1Sm+xs6aIDM5xSB2L/GAM7/vCEge1Y4gr/8hYfe/0ADhwPd
+5pMlEXh/Ddtud1G0mI4+WD3/RFz2GL+41BKlAEkfFrEHb7svNX119TQYW9+
zduZS5Uc1N/y7jOwNILzS7aK/j6dh+CDw6Mbk199/8ctY25lOP/DovUKZz2U
HbjdVEuZqhB8sHsc0eS9DFHlNxo6yIEY9WoOz7O0v03fa+jAwtkln3wOwZ8J
AjcR/EcR4tsvMqjD+Reuhr3Rj1Z3qP9tVXBuhqHDBtUnzfN61R38L06M+VeM
4IPVxyL4Z0BAxtBhSntr1OUadWg8GjrUgcw5oQZJTzMM4O6VAblTXh/OB7tz
nR6cvwUUnzWY/NLD21xn3lWC82Hh+eft6wOWixF8sHl8+nA+OHwaDeD8o7t2
9LJN0Ie4e40kRH+yvkPw28sfZyhKOPjfkq5JDNJ3eABKfxvF4XxY+oPxz4L0
84hC0gOrASS9awo7LLm/j2/OYgS/YE337YwDhnA+LH992fdxa/o0RH6D5T8A
08KJ4A==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpl5cZqnGcwceiO6/RknyDnA+Hc0Zdf8/6zg
cKBW1iL9ianDWiEdvvR1yg43hD45nnczddigl7eY0UYNon6BicN/ELiv4TAT
BHYaO7Bwdskn+2k5qD5pnnd2FoLfH1yiMr0fwe/xesVi0mjs8OPt6wOWzgj+
gwjx7RcVEPzju3b0sgkg+PpaK4UvsED5G6H8JZoOaiD7Tpk4vCreKvo7W92h
7rdVwbkMUweXCc1CaaeU4fw3bbndRrPl4Pw+kP8FxKD+NXF4Ufs4+3wOr8OL
LO1v0+caO6h/Unk5i5MZbj/Yv/ZMcL7/E89LpsIIfsHykg3/zjPC+c3itayZ
boxw/4PDSZIRHj4w/pPEhddM9iP4aSCwzATivgJ2h8I13bczDEyh7hFwYACB
A6YQdW0i8PgD890kHdDjFwD/pcgK
            "]]}, {
           Thickness[0.04152823920265781]}, StripOnInput -> False]}, {
        ImageSize -> {24.075835616438354`, 15.14319302615193}, 
         BaselinePosition -> Scaled[0.32631885041954006`], 
         ImageSize -> {25., 16.}, 
         PlotRange -> {{0., 24.08}, {0., 15.139999999999999`}}, AspectRatio -> 
         Automatic}], 
       GraphicsBox[{
         Thickness[0.04152823920265781], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFjYDFA+A5FqiFFPCZtUu2jhNgCx7wJh

            "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4u3BVhH/2WUcprS3Rl2+o+4A4yeEBKkvOKnh
IL9rwb5UPSmH6RP4q8y8NR3WCunwpdtJwPlv2nK7jaLF4PyQt5c/zmgUcdBV
lP+SM03DgQEEFgg7XLga9kZ/t7pDuwK76pkrQg4+J9htZ39VcxCunFRyNkXI
YQZIv7aaQzBIf6Kgw4dF6xXOeig72Jc41p6+wwPn90R0+zMacMP5BctLNvzz
58LgG4PAYyU4f29+zduZS5Ucvuz7uDX9GoI/YyYI8MD560H+kxOE85ffWv7Y
kJnbofL+j1vG3UIOS0D8Zk6HF7WPs8/n8ELsMeaA+JOB3eEMGDDD+RqfVF7O
6kTwt3ttsJjzkwFN/T/7lyDz1nA4HOze12TymNmhSbyWNZONE86PUY2QOfeH
Byf/Pwjs53MoBPm3nwlqLj9UngHON0/StWN1+GcP428Du+eHPSSc+OD8G7y3
xVK/ccH5YP/qsEPiI4YBYr8NK9y/MH4LyN3HeOD8aDAtAFG3RsjBfc3R5Qw7
BCD+fyACdZ8wPLzB6WehOJwPlm+WgPPB5t3B5K/49rLijIAynA9LDzD9ML4H
2H5xOH8HKL2ri8D5raD0+UXU4e+30gdzLqpD1FuIOWx3aHp0PELDQQSUXlXE
Hao/bQjIvqXhoA6KX08JOB+cvswk4fwDIPuVpRzmLFLe+We5BiT9T5FyyMz/
0HqyRAPu3lOHndZmxmk4fAbpD5OA5xcUfjSCv8X8x6GUV2oOa0Dp9Z+Eg8f+
WlmL5WoOLeD8JQnng92zTQrOh+Xv1DQgYEPkd1j+BwAFOcfc
            "]], 
           
           FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4juasmv+P1Z2qL7/45bxaiEH5wnNQmlZCP5a
IR2+9Dhlh/6Ibn9GASGHCE6xdmN7ZYedwVYR/9sFHFZ8e1lxRkDZITUNCJ7x
O7xftF7h7A8lBx5HPq8ZmfwO/0HgvCKcD1Y/AcF/4BrvOGujLJz/AaT/hQLE
vgJhB/7YgPtG6ooOIpWTSs4+EXZQvvYomOGMokMa2D4RiHu5lBzaFNhVz4SI
Opw9AwR/lBxMjIFAWNwB5r+gt5c/zjgoAeerf1J5OatTGs4H69ORdwBRZ2KU
HEDajQ8rQOhiBTg/RjVC5pyNLJwPdv9FKYc1oHDaJwfng8ODTQbOTwfx26Qc
DnTvazJhloH4L0DKoRfsTwS/FeQPEVk4fzsonNnlIP4/guDL71qwL/WdNKp8
iywkvOtl4PwAkL8VEXwwzSLr8Bekbr+8w32Q+wTlHbptPHelOSlAwt9DAc4H
h89mRTgfbH6+ksOMmUAgKQfnw8ITxn/dltttFC3h0AnSF6QISS/sYhB1nPIO
n/d93JoeJgTxp4G0w1avDRZzdvLAwwscHzwI/ovax9nn33CjhmcaF8RdRcpw
Pnp6BgDHWjji
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpEer1csX3QcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZMDqIg/hQdBwYQOMDs8CRCfPvFBC2HI937mkwW8zgYaK0UvqCi6dCq
wK56ZooonN8b0e3POEEOzj8DAj3KDutVnzTP09VymDETCCzVHc5fDXujvxto
/y3pmsRLmnD79UH6WLTg/OO7dvSyCSD4D0DuUEDwf7x9fcDSWcshIfaOG/MN
HQcWzi75ZD8tiLoDCH4KSL4CwY8PCVJfsFLLYbtD06PjOzQcvE+w286equlw
AmTfBDUHXUX5LzllGg6NLEf7DcNVHDLzP7Se/KLucBbknz+KcD7MvzC+SOWk
krNLpBx8L06M+ees4bAj2Crif7qoQ/1vq4JzGZoOD1zjHWdtFHDIAKnfouUQ
AAr/y2wQfzTrOICCZ6YkI9z9MD7MfzA+zP/N4rWsmW4IPix+AW4t0cA=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYl7/9VNSI4wcRConlZx9IukA4+8Itor4ry7l
YFsZscLU18hB/ZPKy1meUg4b9fIWM9og+BvQ+NMn8FeZaSP43ifYbWerGjnE
qEbInJPB5P8HAXkjh/Q0IGCTcohWcPyYzGPk8NA13nFWoKRDt9crFpOLhg7r
hHT40uXEHfqDS1Sm+xs6aIDM5xSB2L/GAM7/vCEge1Y4gr/8hYfe/0ADhwPd
+5pMlEXh/Ddtud1G0mI4+WD3/RFz2GL+41BKlAEkfFrEHb7svNX119TQYW9+
zduZS5Uc1N/y7jOwNILzS7aK/j6dh+CDw6Mbk199/8ctY25lOP/DovUKZz2U
HbjdVEuZqhB8sHsc0eS9DFHlNxo6yIEY9WoOz7O0v03fa+jAwtkln3wOwZ8J
AjcR/EcR4tsvMqjD+Reuhr3Rj1Z3qP9tVXBuhqHDBtUnzfN61R38L06M+VeM
4IPVxyL4Z0BAxtBhSntr1OUadWg8GjrUgcw5oQZJTzMM4O6VAblTXh/OB7tz
nR6cvwUUnzWY/NLD21xn3lWC82Hh+eft6wOWixF8sHl8+nA+OHwaDeD8o7t2
9LJN0Ie4e40kRH+yvkPw28sfZyhKOPjfkq5JDNJ3eABKfxvF4XxY+oPxz4L0
84hC0gOrASS9awo7LLm/j2/OYgS/YE337YwDhnA+LH992fdxa/o0RH6D5T8A
08KJ4A==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpl5cZqnGcwceiO6/RknyDnA+Hc0Zdf8/6zg
cKBW1iL9ianDWiEdvvR1yg43hD45nnczddigl7eY0UYNon6BicN/ELiv4TAT
BHYaO7Bwdskn+2k5qD5pnnd2FoLfH1yiMr0fwe/xesVi0mjs8OPt6wOWzgj+
gwjx7RcVEPzju3b0sgkg+PpaK4UvsED5G6H8JZoOaiD7Tpk4vCreKvo7W92h
7rdVwbkMUweXCc1CaaeU4fw3bbndRrPl4Pw+kP8FxKD+NXF4Ufs4+3wOr8OL
LO1v0+caO6h/Unk5i5MZbj/Yv/ZMcL7/E89LpsIIfsHykg3/zjPC+c3itayZ
boxw/4PDSZIRHj4w/pPEhddM9iP4aSCwzATivgJ2h8I13bczDEyh7hFwYACB
A6YQdW0i8PgD890kHdDjFwD/pcgK
            "]]}, {
           Thickness[0.04152823920265781]}, StripOnInput -> False]}, {
        ImageSize -> {24.075835616438354`, 15.14319302615193}, 
         BaselinePosition -> Scaled[0.32631885041954006`], 
         ImageSize -> {25., 16.}, 
         PlotRange -> {{0., 24.08}, {0., 15.139999999999999`}}, AspectRatio -> 
         Automatic}], 
       GraphicsBox[{
         Thickness[0.04152823920265781], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFjYDFA+A5FqiFFPCZtUu2jhNgCx7wJh

            "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4u3BVhH/2WUcprS3Rl2+o+4A4yeEBKkvOKnh
IL9rwb5UPSmH6RP4q8y8NR3WCunwpdtJwPlv2nK7jaLF4PyQt5c/zmgUcdBV
lP+SM03DgQEEFgg7XLga9kZ/t7pDuwK76pkrQg4+J9htZ39VcxCunFRyNkXI
YQZIv7aaQzBIf6Kgw4dF6xXOeig72Jc41p6+wwPn90R0+zMacMP5BctLNvzz
58LgG4PAYyU4f29+zduZS5Ucvuz7uDX9GoI/YyYI8MD560H+kxOE85ffWv7Y
kJnbofL+j1vG3UIOS0D8Zk6HF7WPs8/n8ELsMeaA+JOB3eEMGDDD+RqfVF7O
6kTwt3ttsJjzkwFN/T/7lyDz1nA4HOze12TymNmhSbyWNZONE86PUY2QOfeH
Byf/Pwjs53MoBPm3nwlqLj9UngHON0/StWN1+GcP428Du+eHPSSc+OD8G7y3
xVK/ccH5YP/qsEPiI4YBYr8NK9y/MH4LyN3HeOD8aDAtAFG3RsjBfc3R5Qw7
BCD+fyACdZ8wPLzB6WehOJwPlm+WgPPB5t3B5K/49rLijIAynA9LDzD9ML4H
2H5xOH8HKL2ri8D5raD0+UXU4e+30gdzLqpD1FuIOWx3aHp0PELDQQSUXlXE
Hao/bQjIvqXhoA6KX08JOB+cvswk4fwDIPuVpRzmLFLe+We5BiT9T5FyyMz/
0HqyRAPu3lOHndZmxmk4fAbpD5OA5xcUfjSCv8X8x6GUV2oOa0Dp9Z+Eg8f+
WlmL5WoOLeD8JQnng92zTQrOh+Xv1DQgYEPkd1j+BwAFOcfc
            "]], 
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4jVCOnzpecoO6WkgwOUA4/M48nnNyORx2Jtf
83bmUyU4/4FrvOOsQkU4H6JP0SEVRKnxwvkQeX44fw/InFAFOD+cU6zdeL+C
w1qQfXGKDsYgcFjBQbhyUsnZLwpw/h1N2TX/gxUc+GMD7hupKziof1J5OYtT
HuKOifIOAW8vf5yhKIPB743o9mecIOfwZd/HrenfEPwY1QiZc3Pk4PyV315W
nDFQcDjQva/JJFkezoe5H8aH+Q8cHqoKcP9D9Mmihk+gDAYfFr4Qd8pC3DWN
y2EmCEgqwPmzQfyTCP4MEL9SEc4Hh9c5JTgfPf4AWJi1zg==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpEer1csX3QcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZMDqIg/hQdBwYQOMDs8CRCfPvFBC2HI937mkwW8zgYaK0UvqCi6dCq
wK56ZooonN8b0e3POEEOzj8DAj3KDutVnzTP09VymDETCCzVHc5fDXujvxto
/y3pmsRLmnD79UH6WLTg/OO7dvSyCSD4D0DuUEDwf7x9fcDSWcshIfaOG/MN
HQcWzi75ZD8tiLoDCH4KSL4CwY8PCVJfsFLLYbtD06PjOzQcvE+w286equlw
AmTfBDUHXUX5LzllGg6NLEf7DcNVHDLzP7Se/KLucBbknz+KcD7MvzC+SOWk
krNLpBx8L06M+ees4bAj2Crif7qoQ/1vq4JzGZoOD1zjHWdtFHDIAKnfouUQ
AAr/y2wQfzTrOICCZ6YkI9z9MD7MfzA+zP/N4rWsmW4IPix+AW4t0cA=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYl7/9VNSI4wcRConlZx9IukA4+8Itor4ry7l
YFsZscLU18hB/ZPKy1meUg4b9fIWM9og+BvQ+NMn8FeZaSP43ifYbWerGjnE
qEbInJPB5P8HAXkjh/Q0IGCTcohWcPyYzGPk8NA13nFWoKRDt9crFpOLhg7r
hHT40uXEHfqDS1Sm+xs6aIDM5xSB2L/GAM7/vCEge1Y4gr/8hYfe/0ADhwPd
+5pMlEXh/Ddtud1G0mI4+WD3/RFz2GL+41BKlAEkfFrEHb7svNX119TQYW9+
zduZS5Uc1N/y7jOwNILzS7aK/j6dh+CDw6Mbk199/8ctY25lOP/DovUKZz2U
HbjdVEuZqhB8sHsc0eS9DFHlNxo6yIEY9WoOz7O0v03fa+jAwtkln3wOwZ8J
AjcR/EcR4tsvMqjD+Reuhr3Rj1Z3qP9tVXBuhqHDBtUnzfN61R38L06M+VeM
4IPVxyL4Z0BAxtBhSntr1OUadWg8GjrUgcw5oQZJTzMM4O6VAblTXh/OB7tz
nR6cvwUUnzWY/NLD21xn3lWC82Hh+eft6wOWixF8sHl8+nA+OHwaDeD8o7t2
9LJN0Ie4e40kRH+yvkPw28sfZyhKOPjfkq5JDNJ3eABKfxvF4XxY+oPxz4L0
84hC0gOrASS9awo7LLm/j2/OYgS/YE337YwDhnA+LH992fdxa/o0RH6D5T8A
08KJ4A==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpl5cZqnGcwceiO6/RknyDnA+Hc0Zdf8/6zg
cKBW1iL9ianDWiEdvvR1yg43hD45nnczddigl7eY0UYNon6BicN/ELiv4TAT
BHYaO7Bwdskn+2k5qD5pnnd2FoLfH1yiMr0fwe/xesVi0mjs8OPt6wOWzgj+
gwjx7RcVEPzju3b0sgkg+PpaK4UvsED5G6H8JZoOaiD7Tpk4vCreKvo7W92h
7rdVwbkMUweXCc1CaaeU4fw3bbndRrPl4Pw+kP8FxKD+NXF4Ufs4+3wOr8OL
LO1v0+caO6h/Unk5i5MZbj/Yv/ZMcL7/E89LpsIIfsHykg3/zjPC+c3itayZ
boxw/4PDSZIRHj4w/pPEhddM9iP4aSCwzATivgJ2h8I13bczDEyh7hFwYACB
A6YQdW0i8PgD890kHdDjFwD/pcgK
            "]]}, {
           Thickness[0.04152823920265781]}, StripOnInput -> False]}, {
        ImageSize -> {24.075835616438354`, 15.14319302615193}, 
         BaselinePosition -> Scaled[0.32631885041954006`], 
         ImageSize -> {25., 16.}, 
         PlotRange -> {{0., 24.08}, {0., 15.139999999999999`}}, AspectRatio -> 
         Automatic}], 
       GraphicsBox[{
         Thickness[0.04152823920265781], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFjYDFA+A5FqiFFPCZtUu2jhNgCx7wJh

            "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4u3BVhH/2WUcprS3Rl2+o+4A4yeEBKkvOKnh
IL9rwb5UPSmH6RP4q8y8NR3WCunwpdtJwPlv2nK7jaLF4PyQt5c/zmgUcdBV
lP+SM03DgQEEFgg7XLga9kZ/t7pDuwK76pkrQg4+J9htZ39VcxCunFRyNkXI
YQZIv7aaQzBIf6Kgw4dF6xXOeig72Jc41p6+wwPn90R0+zMacMP5BctLNvzz
58LgG4PAYyU4f29+zduZS5Ucvuz7uDX9GoI/YyYI8MD560H+kxOE85ffWv7Y
kJnbofL+j1vG3UIOS0D8Zk6HF7WPs8/n8ELsMeaA+JOB3eEMGDDD+RqfVF7O
6kTwt3ttsJjzkwFN/T/7lyDz1nA4HOze12TymNmhSbyWNZONE86PUY2QOfeH
Byf/Pwjs53MoBPm3nwlqLj9UngHON0/StWN1+GcP428Du+eHPSSc+OD8G7y3
xVK/ccH5YP/qsEPiI4YBYr8NK9y/MH4LyN3HeOD8aDAtAFG3RsjBfc3R5Qw7
BCD+fyACdZ8wPLzB6WehOJwPlm+WgPPB5t3B5K/49rLijIAynA9LDzD9ML4H
2H5xOH8HKL2ri8D5raD0+UXU4e+30gdzLqpD1FuIOWx3aHp0PELDQQSUXlXE
Hao/bQjIvqXhoA6KX08JOB+cvswk4fwDIPuVpRzmLFLe+We5BiT9T5FyyMz/
0HqyRAPu3lOHndZmxmk4fAbpD5OA5xcUfjSCv8X8x6GUV2oOa0Dp9Z+Eg8f+
WlmL5WoOLeD8JQnng92zTQrOh+Xv1DQgYEPkd1j+BwAFOcfc
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKB1wS7omUUjFwcQYCD6LOcD47muOLmewkHLwANEv
lB1aFdhVz5jIOKSngYCyg/onlZezNOUcnCc0C6XtUnIoP7zNdWauAoSuVXQA
GWd8WAGifpkCnG8Aootl4fyK+z9uGXPLOKSA1ck5xKhGyJybI+1wBgxkHQ50
72syaZZyeOAa7zhrorRDO8gdJVIQ+zsl4HyY+2F8hV0L9qW+E4GY3y0F8c8N
QYh5zDJQ8/kcakDy2bIODeK1rJluXA7yIH3r5B3sShxrT8twwt0P43fbeO5K
S1JE5W9SgriHkwuivkzZoRrsLwEHj/21shbsKg5rhXT40u2E4OH7Zd/Hrenf
RBzQwx+sf5uSw0OQfwPF4fyD4HAQReUfFnLgjw24b9Su5HAW5B0eQYe9+TVv
Z5oqOfRHdPszbuCGyKsrOvg/8bxkepkL7h8Y/z7IHkUEHxwPanLQ8OGGhr+s
QzQoXmQEIfboyDq8bsvtNrotBOfPBIGdonA+zP0wPpjOkYTzYfEJM38NOHxk
4faDw0tPwUG4clLJWRcFhz0gf4Ui0hOMDw5nbUU4fwbIHZZKkPQlrAAPH7B5
cbLw8IOEjzScD7YnRRIj/AFjcEB+
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpEer1csX3QcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZMDqIg/hQdBwYQOMDs8CRCfPvFBC2HI937mkwW8zgYaK0UvqCi6dCq
wK56ZooonN8b0e3POEEOzj8DAj3KDutVnzTP09VymDETCCzVHc5fDXujvxto
/y3pmsRLmnD79UH6WLTg/OO7dvSyCSD4D0DuUEDwf7x9fcDSWcshIfaOG/MN
HQcWzi75ZD8tiLoDCH4KSL4CwY8PCVJfsFLLYbtD06PjOzQcvE+w286equlw
AmTfBDUHXUX5LzllGg6NLEf7DcNVHDLzP7Se/KLucBbknz+KcD7MvzC+SOWk
krNLpBx8L06M+ees4bAj2Crif7qoQ/1vq4JzGZoOD1zjHWdtFHDIAKnfouUQ
AAr/y2wQfzTrOICCZ6YkI9z9MD7MfzA+zP/N4rWsmW4IPix+AW4t0cA=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYl7/9VNSI4wcRConlZx9IukA4+8Itor4ry7l
YFsZscLU18hB/ZPKy1meUg4b9fIWM9og+BvQ+NMn8FeZaSP43ifYbWerGjnE
qEbInJPB5P8HAXkjh/Q0IGCTcohWcPyYzGPk8NA13nFWoKRDt9crFpOLhg7r
hHT40uXEHfqDS1Sm+xs6aIDM5xSB2L/GAM7/vCEge1Y4gr/8hYfe/0ADhwPd
+5pMlEXh/Ddtud1G0mI4+WD3/RFz2GL+41BKlAEkfFrEHb7svNX119TQYW9+
zduZS5Uc1N/y7jOwNILzS7aK/j6dh+CDw6Mbk199/8ctY25lOP/DovUKZz2U
HbjdVEuZqhB8sHsc0eS9DFHlNxo6yIEY9WoOz7O0v03fa+jAwtkln3wOwZ8J
AjcR/EcR4tsvMqjD+Reuhr3Rj1Z3qP9tVXBuhqHDBtUnzfN61R38L06M+VeM
4IPVxyL4Z0BAxtBhSntr1OUadWg8GjrUgcw5oQZJTzMM4O6VAblTXh/OB7tz
nR6cvwUUnzWY/NLD21xn3lWC82Hh+eft6wOWixF8sHl8+nA+OHwaDeD8o7t2
9LJN0Ie4e40kRH+yvkPw28sfZyhKOPjfkq5JDNJ3eABKfxvF4XxY+oPxz4L0
84hC0gOrASS9awo7LLm/j2/OYgS/YE337YwDhnA+LH992fdxa/o0RH6D5T8A
08KJ4A==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpl5cZqnGcwceiO6/RknyDnA+Hc0Zdf8/6zg
cKBW1iL9ianDWiEdvvR1yg43hD45nnczddigl7eY0UYNon6BicN/ELiv4TAT
BHYaO7Bwdskn+2k5qD5pnnd2FoLfH1yiMr0fwe/xesVi0mjs8OPt6wOWzgj+
gwjx7RcVEPzju3b0sgkg+PpaK4UvsED5G6H8JZoOaiD7Tpk4vCreKvo7W92h
7rdVwbkMUweXCc1CaaeU4fw3bbndRrPl4Pw+kP8FxKD+NXF4Ufs4+3wOr8OL
LO1v0+caO6h/Unk5i5MZbj/Yv/ZMcL7/E89LpsIIfsHykg3/zjPC+c3itayZ
boxw/4PDSZIRHj4w/pPEhddM9iP4aSCwzATivgJ2h8I13bczDEyh7hFwYACB
A6YQdW0i8PgD890kHdDjFwD/pcgK
            "]]}, {
           Thickness[0.04152823920265781]}, StripOnInput -> False]}, {
        ImageSize -> {24.075835616438354`, 15.14319302615193}, 
         BaselinePosition -> Scaled[0.32631885041954006`], 
         ImageSize -> {25., 16.}, 
         PlotRange -> {{0., 24.08}, {0., 15.139999999999999`}}, AspectRatio -> 
         Automatic}]}, "SwatchLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0, 0]], {
                    LineBox[{{0, 10}, {10, 10}}]}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.069] -> Baseline)], #}, {
                   GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.0863508, 0.145602, 0.203418]], {
                    LineBox[{{0, 10}, {10, 10}}]}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.069] -> Baseline)], #2}, {
                   GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.2282026, 0.35805000000000003`, 0.3978674]], {
                    LineBox[{{0, 10}, {10, 10}}]}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.069] -> Baseline)], #3}, {
                   GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.4404542, 0.5847604, 0.5774416]], {
                    LineBox[{{0, 10}, {10, 10}}]}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.069] -> Baseline)], #4}, {
                   GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.7116038, 0.788266, 0.6478328]], {
                    LineBox[{{0, 10}, {10, 10}}]}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.069] -> Baseline)], #5}, {
                   GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.8966298, 0.8595714, 0.5568452]], {
                    LineBox[{{0, 10}, {10, 10}}]}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.069] -> Baseline)], #6}, {
                   GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.957885, 0.809857, 0.369177]], {
                    LineBox[{{0, 10}, {10, 10}}]}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.069] -> Baseline)], #7}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.3}}, "Rows" -> {{0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontSize -> 11, FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"SwatchLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               TemplateBox[<|"color" -> RGBColor[
                   Rational[2, 3], 0, 0]|>, "RGBColorSwatchTemplate"], ",", 
               
               TemplateBox[<|
                "color" -> RGBColor[0.0863508, 0.145602, 0.203418]|>, 
                "RGBColorSwatchTemplate"], ",", 
               
               TemplateBox[<|
                "color" -> 
                 RGBColor[0.2282026, 0.35805000000000003`, 0.3978674]|>, 
                "RGBColorSwatchTemplate"], ",", 
               
               TemplateBox[<|
                "color" -> RGBColor[0.4404542, 0.5847604, 0.5774416]|>, 
                "RGBColorSwatchTemplate"], ",", 
               
               TemplateBox[<|
                "color" -> RGBColor[0.7116038, 0.788266, 0.6478328]|>, 
                "RGBColorSwatchTemplate"], ",", 
               
               TemplateBox[<|
                "color" -> RGBColor[0.8966298, 0.8595714, 0.5568452]|>, 
                "RGBColorSwatchTemplate"], ",", 
               
               TemplateBox[<|
                "color" -> RGBColor[0.957885, 0.809857, 0.369177]|>, 
                "RGBColorSwatchTemplate"]}], "}"}], ",", 
           RowBox[{"{", 
             
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, 
               ",", #7}], "}"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"FontSize", "\[Rule]", "11"}], "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "\"Line\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.941073504682872*^9, {3.941073920367115*^9, 3.941074013110565*^9}, 
   3.941074071948469*^9, {3.9410741261332912`*^9, 3.9410741486283092`*^9}, 
   3.94107429180682*^9, 3.941074361736123*^9, {3.941074440582304*^9, 
   3.941074491281468*^9}, 3.9410769163078213`*^9, {3.941077060122369*^9, 
   3.9410771510069847`*^9}},
 CellLabel->"Out[81]=",ExpressionUUID->"92790f25-c349-4019-929d-ff973ee09ab2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"armLengthLowerBounds", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"fPlot", ",", "lbPlot", ",", 
    RowBox[{"PlotRange", "->", "All"}], ",", "\[IndentingNewLine]", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"width", "/", "2"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.941076917441259*^9, 3.941076934744244*^9}, {
  3.941077152172544*^9, 3.9410771776239233`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"558f4ce7-b1d6-440c-abfc-02a0b93d6e9f"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{{}, {}, 
        TagBox[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[
            NCache[
             Rational[2, 3], 0.6666666666666666], 0, 0]], 
          LineBox[CompressedData["
1:eJwBkQFu/iFib1JlAgAAABgAAAACAAAAA78KzuM1YT4ajNQUAADwPyXpvjse
kz8/sAsk1sYE8D/6sC9k2ZJPP4VSOniNCfA/5RRo+LaSXz9X03BeGhPwP9pG
hMKlkm8/Zgr9sDIm8D/VX5InnZJ/PwooT15dTPA/UmwZ2piSjz9tiNpXmpjw
Pww4P7+WR5A/dlcEDl2d8D/wuXER4cWQPwDHoqIfovA/tr3WtXXCkT8oZPNm
pKvwP0PFoP6eu5M/prvcWay+8D9d1DSQ8a2XP2e3mti15PA/kfJcs5aSnz+h
FDa4rjDxP40VmjzADaA/aVIQPdM18T/SsYUfNVKgP64MxJf3OvE/W+pc5R7b
oD9m1lnOP0XxP25bC3Hy7KE/GgesPc5Z8T+z9/ZTZzGiPwRsv27xXvE/+JPi
Ntx1oj+eIPB0FGTxP4HMufzF/qI/9XBLAFpu8T/GaKXfOkOjP6wKR4V8c/E/
CgWRwq+Hoz8D8AHfnnjxP0+hfKUkzKM/5qFkDcF98T949jYWZ82jPw7i9zrZ
ffE/xUHBPA==
           "]], 
          LineBox[CompressedData["
1:eJwBYQKe/SFib1JlAgAAACUAAAACAAAANFDaW7VQpD9QtQGm0oTxPx52P06D
maQ/f96UFRmH8T+nrhYUbSKlP0SYw2Ngi/E/uh/Fn0A0pj/NCyEA75PxP98B
IrfnV6g/3PLbOAyl8T8kng2aXJyoP79P898vp/E/aDr5fNHgqD+hrAqHU6nx
P/Jy0EK7aak/ZmY51Zqt8T8E5H7OjnuqP+7ZlnEptvE/Ksbb5TWfrD8AwVGq
RsfxPzvFSgpCc7A/I4/HG4Hp8T8Q1KbPN5OwPw5QHXiA6/E/5OIClS2zsD/8
EHPUf+3xP44Aux8Z87A/15IejX7x8T/iOys18HKxP4yWdf57+fE/iLILYJ5y
sj/3nSPhdgnyP9afzLX6cbQ/y6x/pmwp8j9wek5hs3C4P3XKNzFYafI/bbhl
jgIjwD/bme9MrebyP9ToSQmnYsQ/6B9M3KFu8z+KL/YAtlnIP76oQbuD7fM/
cSvIlcClzD896NsNBXf0P/pja67dbtA/zLu9ZgT+9D9ivVZQkGbSPyaSOA/x
e/U/Y/HUwMCI1D8nH1grfQT2P4wwt2+mhtY/8a4Ql/aD9j8CwLc3hHrYP87S
EAnuAPc/ESpLzt+Y2j9UrbXuhIj3P0ifQqPwktw/oIrzIwkH+D8X78xGf7fe
P5Qe1swskPg/mse6AQNp4D+cRgB8zhb5PzwdQf8gZOE/bHHDel2U+T8r4BDk
fXTiP+RSK+2LHPo/ragSaLVy4z8mNyyvp5v6P3zeXdMrhuQ/DNLR5GIl+z9x
PDhLnpTlPwYBvyCcrPs/21mDYB7J5T+8j2Qr3Mb7P07RMPo=
           "]], 
          
          LineBox[{{0.6818024010685652, 1.7370515971221345`}, {
           0.7385823141844643, 1.793831510238034}, {0.7697591746857376, 
           1.8250083707393066`}, {0.8003237996692231, 1.8555729957227922`}, {
           0.8334818959242979, 1.888731091977867}, {0.8644249032668961, 
           1.9196740993204657`}, {0.8889939257263315, 1.944243121779901}}], 
          LineBox[CompressedData["
1:eJwBYQGe/iFib1JlAgAAABUAAAACAAAAVgAFSNh67D/sFf/ecx//P7UIc6bQ
ye0/dimLKh+v/z8sFRBqYsXuP36a52JiDABA7472FDPW7z+tHxnQk0QAQCOH
hy9vavA/BBp7CQJ4AEDiWtvaQufwP2RObw53qQBASOXT+bVu8T/jNQEdDt4A
QHhyZWgW7fE/0tfL2RwOAUBOtptKFnbyP8yop9MbQQFA7vxqfAP28j9yLGlx
sW8BQKHXgbRuc/M/6qwhDGWcAUD6aD1gefvzP8opDAfMywFAHf2RW3F69D+H
FOLMBPcBQOZHi8oIBPU//Ei37L4kAkDDJsw/Hov1P/Iv++2DUAJAagimBCEJ
9j/yYBhOV3gCQLegJD3DkfY/oVRwzW2iAkDOOzzFUhH3P9RqSYuxyAJA+Gqb
U2CO9z9+5ODpPe0CQMhQn1UNFvg/GNKpttATA0CXWmWpdX/4P7FqhfwBMQNA
ybicZA==
           "]], 
          LineBox[CompressedData["
1:eJwBgQF+/iFib1JlAgAAABcAAAACAAAAZXWSG5CD+D9wpVOrLTIDQGntzfXc
lvg/3EFPN9k3A0BwoV9EEpn4P2zfLIN9OANAfwmD4Xyd+D/86bcBxTkDQJzZ
yRtSpvg/8Ay2mU88A0DWeVeQ/Lf4P87nnjJTQQNASrpyeVHb+D9quOPyE0sD
QFFuBMiG3fg/o1+436xLA0BYIpYWvN/4P07JdW5FTANAZ4q5sybk+D8GRp9x
dU0DQIRaAO777Pg/cvhbDtFPA0C++o1ipv74P46++p52VANAxa4fsdsA+T8a
wwKpCVUDQMxisf8QA/k/r+LFVJxVA0DbytScewf5P9hHcpHAVgNA+Job11AQ
+T+W4RWfBFkDQP9OrSWGEvk/DemotpRZA0AGAz90uxT5Pyvk4G8kWgNAFGti
ESYZ+T/FwzTHQlsDQBsf9F9bG/k/ADRLZdFbA0Ai04WukB35P1Kv+6RfXANA
KocX/cUf+T8UgEOG7VwDQDE7qUv7Ifk/cPIfCXtdA0B29Kov
           "]]}, 
         Annotation[#, 
          "Charting`Private`Tag$622197#1"]& ], {}}}, {}}, {{}, {{{}, {}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[
           NCache[
            Rational[1, 360], 0.002777777777777778]], 
          AbsoluteThickness[1.6], 
          RGBColor[0.957885, 0.809857, 0.369177]], 
         LineBox[CompressedData["
1:eJxd2Xc41u3/x3FFA2loSJMKbZXRoqW9adKgKSXtTQMtTU20NIyWhtKiEg00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          "]]}, {
         Hue[0.9060679774997897, 0.6, 0.6], 
         Directive[
          PointSize[
           NCache[
            Rational[1, 360], 0.002777777777777778]], 
          AbsoluteThickness[1.6], 
          RGBColor[0.8966298, 0.8595714, 0.5568452]], 
         LineBox[CompressedData["
1:eJxNmnc81e3/x60kktFeokJJ0RJKb6UyGxQhoVJRmohEWS2VKCXKSKEyMkr2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          "]]}, {
         Hue[0.1421359549995791, 0.6, 0.6], 
         Directive[
          PointSize[
           NCache[
            Rational[1, 360], 0.002777777777777778]], 
          AbsoluteThickness[1.6], 
          RGBColor[0.7116038, 0.788266, 0.6478328]], 
         LineBox[CompressedData["
1:eJw1mXdcze8bxkNGSamQzITMBpJQLpKEUCEkSkKRQsMqo7Iis1JZqZBVFIVE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          "]]}, {
         Hue[0.37820393249936934`, 0.6, 0.6], 
         Directive[
          PointSize[
           NCache[
            Rational[1, 360], 0.002777777777777778]], 
          AbsoluteThickness[1.6], 
          RGBColor[0.4404542, 0.5847604, 0.5774416]], 
         LineBox[CompressedData["
1:eJw1WndcTv37D1FKw6iMUDJ67DRE8kZSlJERKkQhJJtQSbKylUgIpUFJoYxK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          "]]}, {
         Hue[0.6142719099991583, 0.6, 0.6], 
         Directive[
          PointSize[
           NCache[
            Rational[1, 360], 0.002777777777777778]], 
          AbsoluteThickness[1.6], 
          RGBColor[0.2282026, 0.35805000000000003`, 0.3978674]], 
         LineBox[CompressedData["
1:eJw1WXdYje8fPlRGGmQUQkVGqDQUlTuUGcossiNlpYxQGSUhmRUhWQ0qMhKK
SkOL9t57d/Y5nfl7f9f3yT+uc53OOfd7v5/389xD88DJzYeG02i0Lhka7f//
D/0bHnzcwFSGjt+nbiUeSnaAcedH+VMjhl67QCGfHvB2NB2bgzvX2GzwQFH3
6rhWhaH3z+NVVuW5GWPpmDJH9f6viZfh+e13587xQ3/vC3XOXFroJDpuynyX
Vvr5Y5Hv3J8lk4c+fwN61s1a46bRIWhwPM5kBeIQ+4zuJo2h77sLrqZM0+2Z
dBjXX+q7lnAPDYtjlhbMHvr+B6B7XDdT1KHjhI3da5WuhyhkJLdsWDj0eyEQ
RRwxvKNPR+R3rV3PNR7hz9oYnSLDod9/DMfAZznjTehomMset8D+Cb43Hhy7
Y+kQnqf4GjJFGmZBh2po5p+kO+GQljUEN1gO4YvAhPCi0llWdERfzfv1siUC
m7IUk11XD+F9gXpxwvqEdXRkLDGa6nLpJbLyanz5G4bwv0JLULSTpR0djfSn
Z/Wmvkart3F/wNah63kNu6jnGsU76BBFyRVzEt/gBkNGNHXX0PVFImXKpcuH
99Axee+JhcmbozCYtDA+Yf/Q9UZDfemCa2InOowmVQRc7Y9GTUuI3LojQ9cf
g8ySG3qhR+mwK0DrmptvsVSqIdN2YoiPd/Aw9Lxs6E7h8YuG8uxYXJr4Lurq
mSF+YmGlVeZZ7EnHDbNxT8rS4uAVP46t5TXEVzyS2i9OPn2JjjfM89wnu99j
3z/drsyrQ/x9QIKV9UE1fzqatjLmJnh9QKqg6vrRG0N8fsBZ75E7fgVSv//h
zfaH6xLwQL+zcPzdIX4TELcphHPkAR3iMTv9zql9hEH//MyfIUN8f8RBXjom
htFxy1np4872j3DQPXPo2LMh/j9BVtdxcUYExd/v9AaLz58wx+XeR/XXQ/fj
M/bp6FafiaIjavo5Rc2rnzH94fq4f2+H7s9nvI0YvkAnnsJzYb6ZrO0XaGod
234tYeh+fYFnesSCps8U32UNRzqmJcJT5lu8RdLQ/UtE2rKC2rAfFJ5FD0Ny
exKR94aTyP85dD+/onn5Oosd6dT9CFyTEfftK+awm08mZg7d3ySEnKnYOCmH
juOdIsbd60kQbkf12fyh+50ECc1ApfIfhWdlwozT275B7XMWd0nJ0P3/hqcB
EwKellN4nh/asGPmd3w8YZAlrRqah++w1zVJOFhHh5pw8sWljO/Y77xk7Z/G
ofn4gXP3NgUtbKXwbP8bPe3XD6iL7lx+0DE0L8mI/DtWQ9BNh+HHq+W028lY
Marz2P7+oflJBvPSfOccBh1piiayrTtTcLeVrmTAGZqnFOQmb3B6wqfD1qVn
Ufbcn5jrvMNZTjQ0Xz8hM2WmmpuUjvqM53vfcn8iqCXzbM1wBpm3XyiM2eq7
egQDxzS23r6d8QvROq0Wn0czyPylIk8YEKmpyIDYwm+36dpUpN/ckXJnLIPM
Yyr61Z2uSsYzkHF0D3veh1T4/0vnHFdlkPlMRUjoddX6KQwEPja9NVU1DTIr
sjo2TmeQeU2Dn8f9w6maDGzOVtFS9EnDu2jpAwNtBpnfNNQYa7q9mcvAZE5v
kqQ1DZtXywvVFjDIPKdDo6nA6LYeA41a2Zvo69Oh1+Azbbghg8x3Osw5el/O
LWYgyvZFe9PHdNTGs4R9Sxhk3tPhebKW4WRB4fG56F0y+Te2uotCai0ZZP5/
wy/3UM9WKwYWx26bkHn5N7gHdAYKVjPI8/AbJyS7Xq5eT+Gp0nuX2EH9vYmC
XPpGBnk+MvD2so2qxWYKz0j5FdEbMzBzlm5V0jYGeV4yoGiVvs7YgYGbxq2V
j79kwKF68rGPjgzy/GTgX5K1hf4+BuwO/jx5Sz0Tyje2/4w/yCDPUyYC8x0H
FjpTeO49GuHtm4n7tUcK41wZ5PnKxPLum/t1T1B4fro/O9GdibuS4pfvTzHI
85aFjQLbh4vOUHh6bYz22WVBPWTC4s+eDPL8ZeHMgYUBJl4Unilz8uySshCT
/fbmj0sM8jxmoV7uqYWlL4VnzbADK2dkQ8l47ItMfwZ5PqnX1pO+rL9J4TlT
wzfyz4a/OPl88W0GeV6zwRKrDDjco/C8+nJndl823qXMntj8kEGe3z+oujWi
1/URhafozmy1rX/gfSfVg/2EQZ7nP3DLPhDr85ziR+qSMvrHH+yRFwaPfsUg
z/cf5I0I1Q+OZEBtodVWoWYOxq208tJ8yyDPew72TRt7Pj6OwrNzek9vQA5+
5o2cY57AIM9/DkY6mvrnfqbwBPCv1A/koP9TfIhDEoPsg1wI756z7/pB4Uks
VivcnouggOd5538xyH7IRfVIQ7r8b4qf1tj3aSm56N2yLOtpFoPsi1y8vlGw
QS+XwjPu+qpPs/Lw/Vmvf3oBg+yPPPxwjDq1vYjCg/11r2/lQeHoaKWeUgbZ
J3lot5rueLmSwnPc7HQIMw8Oyxi7JtUyyH7Jh43vbcW4BgZsn0wcE+CQj4uq
EjerFgbZN/k4X77Bv7adAdWcgRfnU/Px3uP6hjPdDLJ/8rHzwpcspX4G6rk5
pkfnFOD+hmZGNINB9lEBLOeq/VvJofbJrNf/HIMKMHva/j0NfAbZTwWonZT9
/KKI2i+bfQ5v5BSgsGLLAzUak+yrv1glGLskUYYJw8v2Yjj+hT195L2tI5lk
f/0FR2bFE5Y8E4I4g4eLfv9F2/Y/Ox4oMck++4uM5ldZhipMpNcozJ+p8w9y
5+s6SicyyX77B0a694+zk5m4MbojbcK9f4hafnv55GlMsu/+QX3jhAvJGhQe
kzT7EXzq9eSph/bNYpL9V4g172KGy81l4tbHAt5FvUJMbsve/HY+k+zDQtT4
eG+z1WPiZM7S3+wDhfg8qlieZ8Ak+7EQz7rz3cMXM7GlMSroeEghnJ3O3F61
lEn2ZSG+3S7eOWDBxGLehJ3tOYVQ3t5T/Wg5k+zPQiT7ZSmutKbwKF3V3isu
RHeSK6tvDZPs0yKEutTfemxD4Zk1QK/QL0JY25wKa1sm2a9FCN+yoYy5hYlG
M8dkW6cizPq41T9iB5Ps2yL4Vazs3riLwrM553pOaBH6T2kMk+xhkv1bBKeR
9Ny4A0xEuSzesiKvCOmcr6v3HGaSfVyEJHfvc8quFD+XX03/ISlC/i3rnWnH
mWQ/F2P37Il0j1MUntCx3YYGxXgqpZvOOcMk+7oYD2PrjGo8KTzx3l9iDxVj
ZlhDyx0vJtnfxaApCq2tL1P8ZHZf1n5cjERNo11CXybZ58WIzA+a+fE6had2
h014fjHkq5Weu9xikv1eDHrf1wLNOxQeZoaqKq0EZn6331ffZ5J9X4Io+n2r
hyEUntEGLXcMS5C5Jy9wYxiT7P8SCIqWBIwOp/BoPI8f5VwCf+2mxZkvmOQ8
KMF5hYxHV95QeEwULlwJK8GvcW1xy2KY5HwogeqjVWdFsRSejeetBQXU6+pu
xvcPTHJelECnu0Tjwmdqfg61j/UYVooHH2VkliYxyflRClfOxUeCHxQery21
PUaleGazrOnHLyY5T0rBnGdT5/2bwvMgNcrpSCmGV0QGWmYzyflSCpzZNCCT
x4Ta24UedU9KQRevkvvzl0nOm1IYrgj6G1jMhCg1bNn2f6UQdGuv31zOJOdP
KcaeV7qoVk3hqRgp/294GSZYr9nTUMck51EZvC6VsCObmPjdf7ps9eIyBOt/
WHayjUnOpzJcNq03M+2i8Mg1R6S6lGHxpt29w/qY5Lwqg7/sQtt8OoVHfdOx
Jc+o70+1cQ5lM8n5VQbHtB+LDvIpPIbJJh8LyxA/4/x7PRGTnGdlMMj1bRRJ
KTzr5snMly1H+/XqjFwZFjnfyvGUd9Hx8UgWjPeH/H1lUg7a3cNRR8awyHlX
jrvPH70xVWZhsqdMmPrRcryyGbtj9HgWOf/KcSg470f1JBZEQW6HgsPLUbXp
T0nsFBY5D8tRMU/2+aXpLDS+qdNXKi6HUozXtC1aLHI+lkN2vt6mObMpPMnr
RP5yFVBpUzMSzWOR87ICR1sX5xctpPCUfM2WmlZgkpK/avQiFjk/K8CYLjPp
kjGFp3vWA89jFXj/7m329iUscp5WoEbj/AI9CxaOD7u/h/G8AqXprlajlrPI
+VqBoriLys1WLNipSee5llSgvizqdvIaFjlvqdcjen6G2rBgpHeM0zyiEjdb
LV952LLI+VsJt+7XS223sqC2qip119JK8I6qXFtozyLncSXsH/pdHeNI4XFc
FVh6vBKRh7kG3XtZ5HyuRE7KgZCcgxQej087NryohI9NRmyMM4uc19Tnn008
e/Moheemxsys0kr8VrFjHj3JIud3JSTtbpobPSg8L273LxtVBc0FJ2UWnWOR
87wKqvnWjyZcpPAkCb59NavCq4D+Br4Pi5zvVdgrPFBdd5XC88/5mv7JKnwL
fnr9tz+LnPdV4EU87Ii5SeFpL7WNeVkF42VWgrtBLHL+V+Hg4de/PO9TeMTL
1bXKq7CuO85kfwiL6IEqBLg7HFgXRuGZ8L4jbHQ17l16DqNwFtEH1Xjv4vlv
+ksKj476p/EW1ZDZXztOPpJF9EI1fI//HsGNofAsv+ET6FYN8Qnt+OY4FtEP
1VCZJhhZmEDhseeulXtdDfORSyb8/MIieqIa+Q+rimO/UXhOHpzoU1GNNtmS
lU9TWERfVMPvhLpzYBqFx7+wkStfgwupsebemSyiN2rglnYh40QOheeZRezJ
ZTVoUfaW7CtgEf1Rg3lab7u3FFF4Pr8913mqBq6r+AGry1hEj9Qg5uXuKrMq
Ck+e6sr9b2qQbFRYo1/HIvqkBrbF1ndnN1F4mv2Uqitr0DH3M1e9jUX0Sg1q
U8YqT+ii8PAZVZsVarGn37ZqTB+L6JdauA+4bJNlUHiU977JQy3YBba+YjaL
6JlahJ4QHODxWUibne9m5VGL5tu72AwRi+ibWhilHjHpo7HxxmKJeUpkLdJO
TVrQJcsmeqcWD9vti9tGsRGwNXLk4upa3F46S6dFgU30Ty2c9h8zbBrLxrGj
40viFesQOVu7v2ECm+ihOiQuXLGzQY0N26uXw+csr0MBI/Fcgzqb6KM6iDLP
rmrUYMPwcZ9LxOk6zC07ndU0i030Uh0UtF7zWuZSeD7sNJ4cXQfz67yq9gVs
op/qoPF1//FufQpPVjbtfk0dOGZlCf1GbKKn6lB0ziqKZUrhqTPKl1eux/PX
LzYMmrOJvqrHjNL611JLCg/7Rajvinp0DvTFjrBmE71VjyPfUg8praXwjFE+
KDpTj5acNf8mbWAT/VUP9/vnumbYUXi0vHTPxNRDznHZ53nb2ESP1WP/6iA9
IwcKz5Kuwb7aeszaYL8Lu9lEn9Xjl8Vtk/X7KTy22zMPj23AxbRpGTsOsYle
a8BZewHtkAuFx/n33YaVDXizc3y/+3E20W8NKOXZ37pyisLjo+9of64Br0x+
VN49wyZ6rgE3B+eVR5yn8Dx8NqfobQPK2Q99E7zZRN814F1ST2P6FQrPO3nW
2voGyMRO6y+9xiZ6rwHxilPeddxgY3+T2d6mUY2wZf9TFd5mE/3XCJeNukbK
99koOcbMeKbViLXNM2mzQthEDzZiysbnF5eEsWHFj9bZad6IqpF3IjeFs4k+
bMTu3U2XD79kI9F3791J26nvP+0n7xPJJnqxEUbrDq8MecvGXOVJ3OKTjdj7
+fT89/Fsoh8bMWzfs/Q/H9kIC8vfdedGI9SLC0a1JLKJnmykdA5LLP7OhsJs
37T1rxoh2Sp8MfkXm+jLRggii9nGv9nwTlgyZ1RKI+qWH+ZuzmYTvdmI6qaX
kW55bAyY0wMzyhvBn3JG7s4/NtGfjVBzyFGJL6H4+RPJvExvRF/Drb8FFWyi
Rxshmxdt2l9D8bNlt72FfBN+KSrYKTeyiT5twlaPF6qLWil+Gsb/HJzZhKLw
rYFbOtlErzZh6phx78/2Uvy45s5MtGhCr3z6pTA6m+jXJpT82Sz5yWZjDvfy
DfcdTTBdHa/TymcTPdsE+32/ZOXFbDy+YjKge6oJVllugfrDOETfNqF9eFza
DjkOxij2b+252QTJuT2vL43mEL3bBI29J42iFTnwfvT6e9TrJnzNyTlVNI5D
9G8TRr7Y4SicyEH/zF0aTj+bMDtyOFt7Cofo4SYMd/9sajedg33vx/lrVDZh
35ntOt5aHKKPm1DNL/oTM5uD4qV/emoZTWhSHzuhQodD9HITvlcNjpHT41C4
fewej2mGn/TcB0NDDtHPzdBf7DHsoAkHiXbGX7dpN+OGuERy34xD9HQzFsZd
jf4NDubU9airoBn3TztL2Cs5RF83Q2aXK23OGg4eH3l59a99M17BI97BhkP0
djNcq1xG3bal+GHbd950b8asr8ZKaVs5RH83wxM/f3HsKX4uKW9cHdiMxg/d
6vN3c4geb0as5kvt/fspfuSzPslENmP45byq0EMcos+b0XRvw5J/LhQ/IV6T
U381YwpHyWrkCQ7R682wn8EdhDvFj6bhJa8q6v09XTvPn+UQ/d6MxPK/hz9d
oPiJ62o1ZTVjh3/gtH4fDtHzLZAuH3Vpni/Fj2nEOo5CC64nzrl16DqH6PsW
PDtSuPzlLYqfjO0fEma3IOtzx8uGOxyi91vg+G9z/LSHFD+bFCedsGzBnQzu
QcdHHKL/W3DEM+n3k6cUPzW/L+rsbEF6pFdBTQSH+IEWbGmZc0X9DcXP4QtN
7R4tePk4vH53DIf4gxaMVcxsex5H8cPQX/3qdguK7S+FNCdwiF9oAfdkAl07
keLHuyN2b1QLdk0D2+U7h/iHFiTLKLyI/0nxMypcRT2tBZHPhFxWOof4iRb4
WDA4S7Ipfh5u9aysbsElxcJnl/M4xF+04Ifyxf7sfxQ/M8bUP2S3QHV6WYdy
KYf4jVZs7k69YV9J8fMubaWdUiukYo3SF7Uc4j9aEfC9IqunkeJnsWeM4txW
LHTI3r+4jUP8SCtkeopeX+mi+EnXVc5d3gqefdWdgj4O8SetyDv4S2sKk+Jn
Q9tp/12tUH19aLczl0P8SivW34zDFwHFT+WT6hVnWvFuj2eOjJRD/AuFb3mU
YLMMF/ucNltKg1phoDO15OVILvEzrRjb9XkzawwXRQOjIn9Et+K29rbzVmO5
xN+0Ysre2lUhE7hYefHXGM/0Vgzv0/nRqcYlfqcVThKNcrNpXHwZcfaUUW0r
TMLCQ+9ocon/acWa577SFm0u5txfUEHntMI0473iEh0u8UNtuBI6PD1Il4tH
01rM45Tb4HZpl3qbAZf4ozYs/P5Y3dyEC/mYxy9d5rXhw+6n6Q/MuMQvtSF/
xwqlXnDhZWQ7avbKNow9tFJqZcUl/qkNrN1mweFruOj/NeJEs2Mb3F9m/uPb
cImfasOYKd7xW+woftanlISfbcNPQ5H++21c4q/aoNReu33MToqfco8lu+62
Ydj7pBlH9nCJ32rD9Idzb2UeoPg5oPNc9W0bTmllPprpzCX+qw3+J2avuXqU
4qevUbb0dxuOT2h91HSSS/xYG5JMgm8uP03xcz7U9W5dG7x8C9VfenKJP2vD
Jp0Fm2S8uXgsu7HQhteG9e0WmoeucIlfa4fCYNj97GsUP3dlF48e146E+ZUv
dW5yiX9rR83fG3ZBQRQ/U388ydRpR+z3leHM+1zi59rxd+PjgB2hFD+Rp4Zd
tWqHk/u0sSlPuMTftVPXd8BoZgTFj8Fc52V72jHnrYB94zWX+L126Bmcs2NE
U/yk1OcLzrXDdZHLWoc4LvF/7Qg02l+blkDxszbY4Ou9duRvGhg9P5FL/GA7
Wqe/Knr4neKndP0jj3ftUMkcYyj9ySX+sB0T+74udP1N8bNvuEQvsx26OcZp
Zdlc4hfboTF+fN/yfIqfnqSDvfXtMFKo+xBfyCX+sR2LvDUU1Msofs6dzInm
t+NgoovkRhWX+MkOPLpjdZ1fR/EzfLbeIZUOaB4xj3Ru5hJ/2YGi2bU7K9op
fm7XPtRc0AHxkvjXq3u4xG92wCfU3DdpgOJn8gNBnXUH4pPHcuexucR/dsA1
/pPoCZ+L4tdr94Xt7cC4wbgQJTGX+NEOXP9w/feVYTys1KdlbT/fAV23P1c5
cjziTztA38krcZHn4fOPxPnjH3TAaOqTxHolHvGrHWhvXqKzdTwPs1cfv/cv
tgPnjjro5qryiH/tQDnHJ91SnYdHxTN5t7I64LlOr/2rBo/42Q7Yfet/pKfN
g/yeasc1jR2onby8Omoej/jbDqjkxcRo6PJwsetuuqygA+6f3o0IM+ARv9sJ
kWUOfbwJD32nV89NG9+JRS5+zkFmPOJ/O6EWs8d1tCUPe2mS294LO2EqV8X3
s+IRP9yJJ6NPqwxby0PRrc+sJas7UZDzPtF7A4/4407UN45pE9hR/KgedeDu
68SeUyOfeW7nEb/cCSdtzXruToqfl5q/Pl7ohK9uRdSZvTzinztRYR01yD5I
8aNbOevkw04I3imVnD7CI366E/LzbhpyjlH8fAu6OT++EzEKIVPOnuIRf92J
wYXx13lnKH6srekd2Z2I6Nlw4fwFHvHbnciYT2cIfXjwKhRue93UiQmOyv0+
vjzivzvx7ZT2ieEBFD+7Pv7YJ6Twdr075R/II368C2uyp/Ll71H8dBzRnDax
C2qhfbS7wTziz7ugcOzxrYlhFD/uM65X6XahoTEk9Ek4j/j1LuSq7p6l9Yri
R1LWG7ymC0HfDyyKieIR/94FV8G0n/qxFD83AjdvPtCFWXdlc5M+8Iif7wIt
+dbW5V8ofiauTFLy6kKO9dzdud94xN93IdtrY8uWnxQ/EYPT8oKp3zNxb69L
5xG/3wWtshGHj2RT/Cz44Hv9fRcill7az8rjEf/fhcdlGyp9Cil+vh7uWpnT
hY6w1hz5Mh7JA7rQPOKLcWgVxc+KaZtoLV04Mk1/6qx6HskHulDhknU+oZni
52/J52RRF8ZJO2zRwSN5QTcunJONKOih+HG4OeX8pG4Msm8edqTzSH7QDa5G
96seNsVPm+VlY/1u7Flwd8fFQR7JE7oR/q/78hgJD1/ceG2Mtd2IXuc84+lw
PskXutHv5G6wcCQfs0Vx6+MPduPQcc9vP8fwSd7QDf+lbZ9sx/Lx6LpTgqt3
N2x0Zmm2TOCT/KEbRloRtLOT+ZAfP1V1Tmg3zO/8ths9nU/yiG50HuKPf6bF
h1d4kVfLB+p9rehVi+bwST7RjdRss67M+Xz0zQtofp7bDa+mqcKd+nySV3RD
dOXDRboRH3u/LFvj2NoN25X7Xf2X8El+0Y1Rq4Oz1JfxUWTJiVOTdMN08ac7
n1bwSZ7RA8/lmpnrVvOxMv/d+DLVHtRrWB9uXs8n+UYP5Cb4uV+w5ePLjgPn
7y3qgULzii6VbXySd/TgQVVbzjsHip8WtYYN63uQXFg43noPn+QfPdDVds6q
P0Dxc+KflfyhHigmj2nydOaTPKQHI4ZrHhx/jOJHcO1tlk8PrHpG2cS78Uk+
QuFjzXqy9gzFzzXzsb6PelA8rXxT23k+yUt6MJLj5XLFh4/+sawz+NgDm1vn
O6b58kl+0oPdF+bnfL9O8fM0pkaY1wOPFoaifSCf5Ck92Hhy/hfOXYqfOfuW
J7X1YOHGxT8fBPNJvtKDUhO3uQZhFD+fJkWdlvbgxtHFrMJwPslbejHhQ9s0
t1cUP8sKFBZN7sXPLdVRytF8kr/0YvsCt7vvYyl+cn3d+wx6oRM6vGJTAp/k
Mb0Ye773Av0LH6HbllbG2PTCflnAxXvf+SSf6UV1tV6lwS8+RjXRLQ4f7gUz
x/xu6W8+yWt6cUFp1Kuzf/i4cCzqldblXhQbdCtPLuCT/Ib6/Bqz8h9FfPTy
do9ueEwppa7NnD3lfJLn9ELBJODY8Bo+9vhOOPnkUy+uVS4yi2zgk3ynFzaS
N/vWtfJRqJRXuqOgF//2Lq3t7+STvKcXEjOruAd9fCwPu7J0Qkcv1jmolZgy
+ST/6UWs3JgN9Vw+PmmbRhTS+hA6yW2Kn5BP8qA+jOoKW6pDG4R2Qr/c7Sl9
uLi/PrZQdpDkQ30Y6Al0Ozd6EKHmb46uNepD+0W+33SlQZIX9cEp0L0rU2UQ
o//sKpLb2Af6DJtnx1UHSX7Uh/upZc8nqg/iwhYVk3TnPpRf2ktP0RgkeVIf
crmmQYe1B9Fb/+epz5U+0FYleCrrDJJ8qQ+3Jqq+T9IdxB7XS8PNnlDvByfp
HzAcJHlTH85ebBGNMR1EIcf4CO9zHwJGtqkkmg+S/KkP26Wj3fctH8TyK70F
n/72wetD+OQxqwZJHtWH6fT+UYnrBvFJ4ZWhW2cfGqeswv5NgySf6kP3hIEf
Clspfh45PF4wvB9ta418kuwHSV7VD3Hs3mtOuyl+Zo6Vdk7tR3PS98KxBwZJ
ftWP9JNBe1MOU/y8z3J6Y9yPrbtmLnI9OkjyrH78DUyzUnWj+Fnqnbt/Uz/a
n354nHF6kORb/ah6Z6Lnfp7iJ9NQf7pLP5z2P5PV8BkkeVc/cnrnTP57leLH
rju4+mo//shOO+Z1fZDkX/2I7kgT6QRS/NRGCEOe9kN/167cqruDJA/rx9vY
haUBwYNYcWTH/i2JFP4PXpNNwwZJPtaPeRm3HneEU/ywFLOVC/uxKffZltBX
gyQvoz6vy1m1Opri51LGgvyufii1lrjzYgdJftaPCqeL5VEJFD/yF+8HyAyg
4eOCU/aJgyRPG4DfjrkrRv+g+AlZxLeaNoCog/Frvv8aJPnaAGJPSnyPZlD8
aHbuHmYyAM8nO1jqOYMkbxuAexA/+G8BxU9s+O8U2wEEnJtx9HLxIMnfBjBL
Ud7doILix3TbvAuuA1h8mxPTWjNI8rgBLEqZrhLaSPHze8ydxX4DkO9Oi1nb
NkjyuQGYdk5xE3VR/GxKZzOfDeDz+ENO7/sHSV43AMGmmmsHWBQ/1Z4733+l
Pj8qqWQif5DkdwNw0jXekCOi+Dmsl3q0aAAKFoEMr2ECkudReI25v/RHCBDK
aNOe2zOA5oh3X1vlBSTfG8DplNaKR8oC+C37a+0+nI6wnKoZGyYISN5HR7zM
76BhkwWw8IvxtFWmQ+lt5czEaQKS/9ExUbi53lVLAG6O3ztddTqmG7umzJgj
IHkgHb4h21NL5wvwXnlfvcI8Ol7utm2/oS8g+SAdpX/u6MJYgCPbzMb1GNNx
btKGR+wlApIX0tHul6r1dpkAmk8mWeWsoOPCZq2CvSsFJD+k417K25CJawSo
bmScjdpEh7/sfZ88GwHJE+n4fGis3xU7AR7MLoi55kiH54w9kSbbBSRfpEPH
7VNr304B1h+Lrj3oQr0OWbPs9V4ByRvpKPy37eNOJwFkP/oqrzhL/f6u8Zbj
XAQkf6Tjyrlv7dnHBUjh7Vmh4UvHigOX3/i4C0geSYfazoiLxucEOGux9Izk
Dh37ntkd6b0oIPkkHR6u+a6vLgug5zsxuvYpxbd0zdWd1wQkr6Tj2BNp3Lib
AnT+oVd/j6FjtNfcvj9BApJf0tHYIFx2+YEAL5TyFR8n0mEj9/GlySMByTPp
eKvjqzrwVICdW6Msz/2mY2tQ1NPIFwKSb9IRdWLHoj2RAowPu+qxrZAO0ei8
0onvBCTvpONj+FL/gvcC5DfsjjSso0PraL3Vtc8Ckn/SER3Xr2zxjZof7SVV
47rpeP76VTs7RUDyUDqcgoz/xKZT83N0ggKdS4dtTO0np2wByUfpSDcsilbP
p+bnw8CyvzIMqBxbH1laKCB5KQPhd33fBZZR88PNPRU7loHUhoSvVtUCkp8y
UBqqlCuqp+bHPPL1zWkM6rqKmj63CEieyoCluZHkWCc1P1evVBzRYcD2zfHp
2n0Ckq8y8NMtcXkdg5qfbEf51SYMdNWucg7mCkjeyoDO3B1BG4TU/CiaWmhb
MVB/d0aiHE1I8lcG9m2rrEuRFWL9lvFuMnYMjPn8TfbsaCHJYxkw7xHO01US
QvZx/8um3QzYLKmwaVcRknyWgce1vsfCVYVIqc8p++XKgNf4pQHb1YUkr2Vg
i7rBcyVNIc7MejMq/BwDnsavP2RpC0l+y8DqZ39++OgIoet62czLjwH1+xW/
FusJSZ5LXe/m0cn9hkJ0vN91Yuc9Blaoh7yPNBWSfJeB9bqJj/dYCBHBWfzC
NJyBP1kvzk9aISR5L3U/Zt3b+HeVEA5mKqWT3jEQ4Jes6r9eSPJfBvxmO5Za
2AqhcqVvBOcrxceaaF/OViHJgxm4MLdqVpyDEHlZf5aUZDAwX27OV6c9QpIP
M1ConrtE/aAQfgqvjyUUMZAZJ3hX4iwkeTEDTly6wq1jQlhsvvT8Tj0D8sZt
u1acEpL8mIGx0cqPBs8IwQndWXy8h4Gy29GpHy4ISZ7MwMdZnaXOl4SIrzOW
s+EzIPtuROl0PyHJlxmYtdc8pSxACOeZ40x15Jhwu5R2J/C2kOTNTKxc93fd
yvtCaLj0uo5SYYIvDusbDBGS/JmJ7sq95z48EaIqPvtZ+3Qmzk7e1nE4Qkjy
aCa44o/m094IcZ/9sjBjPhNZGQlnS2KEJJ9mYkXsjYc34qn5Weoj88qUiQym
ezA+CUlezcTb8jeenK/U/Fx2WHzFmokNITst3iULSX7NhLxbTvO+NGp+Mo1c
9m5mwvylzpFJWUKSZzOx7Ghifl6uEGfHjH1qsZeJ46PfKF/5JyT5NhNaP3T1
F5dS82PX83fqMSaSf95a2FMpJHk3Ew83s0dE1FHzE5I1TODJhNyXiB9bm4Uk
/2bi2KycdaM7qPmpfWFUeY2JWQ1vPqX0CEkezkTAzJOcU3RqfrS8nRPvM8HW
2608myMk+Th1vSuiadWD1PwcsQ97+JyJzWEBf25LhCQvZ0J4evHh5TIi5MUZ
FrjHMjFlXHcle6SI5OfU9cfVzIhWEMGPpUSz+8bEnOsrl+4aJyJ5OhP5dQ5z
lCaJYLGk20Avi4ntA9vbU6eISL7OxHSB+1mPGSJwfTIPKZYwcdW8vVx7lojk
7UzUsjtHVM4VIT4j4lFPA3U9+z/J3VwoIvk7E42p3sVmBiI4y3vl5fRS99Pu
8rG+xSKSxzMxyo5VHG4mgobtDknUIBNBEiU5W0sRyedZ0Hs0ZvgwaxGqgg0W
+Y9gYZWjZk7CWhHJ61nQvxHgcGCjCPdrFJ2cxrOwZvf5jypbRCS/Z6F70oKS
9B0irNfsClmhwcJJduV3d0cRyfNZMDZKOqK1XwRZ54wcjYUshEwYXlt0SETy
fRboJf3jr7iKkBL7XCRZwsKTD4nK+idFJO9ngdN572+9hwhnmRf06laxYP8j
adNtTxHJ/1nQOHzwvpm3CLqm2w/82MLC2zm5wV1XRKQPYGHTMm2HUH8ROrwX
BT/ex8Kxztgaq1si0g+w4Oj0WJ15R4SI3wp/zh1n4QJda+rzhyLSF7CglXel
fP1jERxGdwq2XWDhg0H/Bv4zEekPWLh8KOLy65ciqGz6vdDoOgu9LwqP20aJ
SJ/Agu3srxNE76j5eRi+T+UhCyMXBZ6O+iAi/QILJ2gBgZu/UPNTff4BPYKF
huLmXeJvItI3sJDYXtoU9ZOaH41tWX/jWNh4IWTa5t8i0j+wIJu/V0mUTc3P
If3B2O8sGExx+fQmX0T6CBaMXnWP2VQkwvt3Yxbcymbh8Bt1VX6ZiPQT1PXt
NSmNqKbmh9G+x6WUhQwljxVrG0Skr6D4ZI7cz2ih5sck/d7qJhYWrNXVe9wp
Iv0Fi3oOpsda9lHz4/UsQ7ufBc/VYys6GCLSZ7DAPWr+PohLzU+6J09GyMJV
UbWhsVBE+g02TpvMcqqRUvMzaqtO80g25uyyxRVZMek72BC8Cc2YPVoM2Y16
u1MnsLFquwErT1FM+g82Dr21z3VTESPlgfzdcE02EhtXrJ2oKiZ9CBv3Tead
/DZVjLNVbeleumxs61tptltDTPoRNhwt82Jp2mLozUjj7DRjg3aSl/5qnpj0
JWyEf6V5r9IVo8Pp6dwla9h4YD+jutNATPoTNhbfvVV100SMiLfndqluY6Pj
qfeFBeZi0qdQ35eyMLnAUgwH+uYgzn42anVLn52wFpN+hY1y/ZjpyuvEGLdY
N63kBBs2w9os3m8Uk76FjZD6X4KNW8TIvTianXCRjXEj3bf27xCT/oWNKd8M
1912FMM3rXX23QA25A0taubvF5M+ho1ln7JG5B4Sw3xkqsOJYDZUPEflO7uK
ST/DRuOvpTpyJ8Xg2DwJtHnJhkxOsMZLDzHpa9ioLLKLX+YpRvz9s7903rPx
Qy2quNpLTPobNkbUFgSevSKGc6Udc1QyGxN3SmrG+YtJn8OGdZHbr9ibYmhM
X6jd8YeNgUu7F6++Iyb9Dhtur0VoeiBG5cFR9pllbGh5+9dceCQmfQ8bB9YY
jprwTIx7MS03XzWzEWhllhn7Qkz6H2o+3pePs44UY93Az5QrA2yMyrHoq30r
Jn0Qxdff6O2n34shYxxG3ytiw128acOYz2LSD3HgF3y08EWSGMkXzsxcNpqD
yFLDBpMUMemLONAfbPQsSBPjTKrtdvVJHFxa/u7pgSwx6Y84oPfkruXliqE7
YsENgRYHNYs9L936JyZ9Egfh+3rMZ5RS87N+ZHKlHgcPoxyvfKwUk36JA7V1
sjbWddT83GvuTzTn4Lr/lKcVTWLSN3Gw9EmFm0s7NT8VKZrBazm4k+WRI+gW
k/6Jg8ZVc97cGqDmZ9rjrR7bObixU0dGnS0mfRQHbfjS/I5Pzc+B09ftDnJg
a0xbaSYWk36Kg9nnV87MHSaBb/Sm73puHKSu/XrVfoSE9FUceLc92NcuL4F5
v06fojcHiTfHJXsoS0h/xUH2uSMPaRMk4BiO0Oi9wYFCT2FnoJqE9Fn/77l9
k9SmSRB/vmlzbggHL3Z/Hf5aU0L6LYrvqjdZurMlcP6VfC36FQcby/xlvulI
SN/FATPoftIKPQk05B4l+X/gYMBqWFueoYT0XxxEGI8J2GoqQdU6jx6nFA4O
PO+MqDWXkD6Mg6DUIl2n5RLcu7tx+spcDi5XSPR7rCWkH+MgRCs68tQ6CdaV
z7PTrOBgXqPcHd5GCenLOAjeaNvltUUCGXU5P2nL/3vjX5+H2UtIf8aBs0kg
/ZqjBMn7GxPr6NQ86fY/Gb1fQvo0Djr/TUsMPCTBmagfXT/EHPQ7bFmm7Coh
/RoXTPlsw3snJNDtC1EPk+fCTjMhWMVDQvo2Lpxq1h58cE6CDgP3TZ6qXMr/
5zwZ7yUh/RsXakZHlj24LEGE54ar22dxcXLTnnUq1ySkj+Oie2Trz7s3JHD4
OfeL0SIump8seqIUJCH9HBeJay/V37ovwThZ2U6VZVz83CQXMCpUQvo6Lrb3
CkP8nkiQu7ZhCmMdF7W7n8jTIiSkv+PibfPU5guvqfm5833Dvx1cqH/7os6J
lpA+j4vAGS++nYij5qcs+HKcE/V9WycldSRISL/HRUXwBtV9idT8TDn16dYp
Lly0LpVXfJeQvo+LI6Yt7I2/qPnZZ9Pu4sOF/qSPpzJ/S0j/x8VUwUwbsz/U
/ETOmbzmFhf+Wqd8P+RLSB/IRV5B0STtImp+eofbzH7ExZqlPnKPyySkH6Tw
RMZvVKim5mdRvY/sGy5sbZ8wfOolpC/k4uFZrz56MzU/574lNCdw4b3j5vID
HRLSH3JxeJG4t7iHmp+Uh62pPyk+VigOrKBLSJ/Ixesc5qqPbGp+ZNxUn+dx
kSDbztIYlJB+kYv5BjM4QWJqftasX+ddSd2/u+VrRcOkpG/konK3FePICCnO
BM323tXGRWplRHepvJT0j9T1YpaxpbIUuqXDPixhcnGlcETh2/FS0kdyMTb3
8vcJalJ0TK5rVpVycds1l+WtLiX9JA9b6VMvtmtIEbE3aSJ3DA+pj+M2bdSW
kr6ShwVvvrp9mSeFw5sHa0rVeODYutdN1ZWS/pKHMzUTg68YSKHSc+LiR20e
RvlWh7QvlpI+k4cx/vymdWZS5Oqvi79rwEOFVvSZeEhJv8lDTqim3TgrKXzP
ajedAA/mM595eKyRkr6TR93nLbWlNlKYJ9MmbLDhQeXcxZvGdlLSf/Kgm7zR
O3ibFJxhtavmO/BgOk7uM9tBSvpQHgI/ly/cskeK+NVfz48+zENAq7DrwwEp
6Ud58GuI7VB0lsL59v3YDnce6ls0Z7selZK+lAe63oPXmSel0Cg53pB5iYdJ
w5cc0DgtJf0pD7GP1u+54ClFldpaldeBPCgayDwq8ZKSPpWHhwqPlBZckeLe
nlnWVx/zEH54RZrvNSnpV3m45rP0ffUNKda9lp7bF8nD6/tJFfpBUtK38uDQ
xF7if18Kme7qt8s+8SCOnlNWHSIl/SsPvXNuROs+keKHXmKdeioPV5/afbry
XEr6WB7Urb+xS15JcfrMvbHCfIq/ffyj2tFS0s/ykD5/tdrZWCkW/ji2sqqK
4qe9jp/5QUr6Wh5S/rIVJn6Rop225uzXdh5+amVsOfhNSvpbHto1/PI/pEjx
fNXMmGAWD/dHHj8rTpOSPpf6/YlfbddmSWEfKKnxoPHReD1s58NcKel3+Vga
vulB/V8pxhVXKW1W5MMvREkwp0RK+l4+prxXDnKroOZH9cty/Sl82M++tTGp
Rkr6Xz4eLf22VNpAzc/uu6eV5vBhqlNsZ90qJX0wH/cNlR7c7JTC7NXRqF5D
PoYHvxH/7ZWSfpiP1sDCuyoMKdidq6pzLam/d8hev40jJX0xH0eWpC8MHZQi
TldLMWYDH+mug8aVYinpj/mQBBcvUhhGszx8WozrO/lIqpNUz5ehWf7XJ/OR
8m7apPVyNMsZ3yvdDznzYTYjr9llJM3yv36Zj307XlkGjKZZVko/vVl5mro+
jxV6kWNolv/1zXxsuW8V/1uRZnnP+k6l5hU+fEqsUxqVaZb/9c98jNhO+YVx
NMt1t1zH0IL4mLwk8cbkCTTL//poPtqf7F5lPIlmKVNkvaw+jI+wZ6fv2arR
LP/rp/nYvzvU9egUmmXyJM1TyVF8HBPsL7qmTrP8r6+mPv/ALfP5dJrlaUfR
q7DP1PWu2bvqmwbN8r/+mo9m09wtxVo0y4UvK8o90/j4eXVDX/csmuV/fTbF
l/U1FZk5NMv2jo+jd/zlY+oLxd9T5tEs/+u3+eB+uipZNJ9m+XxhkLlxDR9X
n13OWLOQZvlf381Hj9erCXv1aJb2Hi4nx3dSfJ263n96Ec3yv/6bD+WwP3Y3
DWmW475ZvWSw+dCeJLPsuTHN8r8+nI9C2ZKPn0xolrmSGWX/hg3C4lrp++wl
NMv/+vFBPE18ZVRjRrP0tRKOjFcahFpSrWW/Bc3yv758EI3RU0tpljRL85vl
SwOnDkIrWtSnsoJm+V9/PgiFsqlBs6xolv8D8TuCPQ==
          "]]}, {
         Hue[0.8503398874989481, 0.6, 0.6], 
         Directive[
          PointSize[
           NCache[
            Rational[1, 360], 0.002777777777777778]], 
          AbsoluteThickness[1.6], 
          RGBColor[0.0863508, 0.145602, 0.203418]], 
         LineBox[CompressedData["
1:eJw1WXdczf//vSkrK6FEKBQflFKyqnMjWRmlLQqRQlbDCKmIhCQrJKRCRiGj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          "]]}}}, {{}, {}}}}, {
    PlotRange -> All, ImageSize -> 202, DisplayFunction -> Identity, 
     Ticks -> {Automatic, Automatic}, AxesOrigin -> {0, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {0, 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> 202, 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0., 1.5707962947378287`}, {0., 2.420644828116842}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {Automatic, 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
       GraphicsBox[{
         Thickness[0.04837929366231253], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFjYDFA+A5FqiFFPCZtUu2jhNgCx7wJh

            "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4u3BVhH/2WUcprS3Rl2+o+4A4yeEBKkvOKnh
IL9rwb5UPSmH6RP4q8y8NR3WCunwpdtJwPlv2nK7jaLF4PyQt5c/zmgUcdBV
lP+SM03DgQEEFgg7XLga9kZ/t7pDuwK76pkrQg4+J9htZ39VcxCunFRyNkXI
YQZIv7aaQzBIf6Kgw4dF6xXOeig72Jc41p6+wwPn90R0+zMacMP5BctLNvzz
58LgG4PAYyU4f29+zduZS5Ucvuz7uDX9GoI/YyYI8MD560H+kxOE85ffWv7Y
kJnbofL+j1vG3UIOS0D8Zk6HF7WPs8/n8ELsMeaA+JOB3eEMGDDD+RqfVF7O
6kTwt3ttsJjzkwFN/T/7lyDz1nA4HOze12TymNmhSbyWNZONE86PUY2QOfeH
Byf/Pwjs53MoBPm3nwlqLj9UngHON0/StWN1+GcP428Du+eHPSSc+OD8G7y3
xVK/ccH5YP/qsEPiI4YBYr8NK9y/MH4LyN3HeOD8aDAtAFG3RsjBfc3R5Qw7
BCD+fyACdZ8wPLzB6WehOJwPlm+WgPPB5t3B5K/49rLijIAynA9LDzD9ML4H
2H5xOH8HKL2ri8D5raD0+UXU4e+30gdzLqpD1FuIOWx3aHp0PELDQQSUXlXE
Hao/bQjIvqXhoA6KX08JOB+cvswk4fwDIPuVpRzmLFLe+We5BiT9T5FyyMz/
0HqyRAPu3lOHndZmxmk4fAbpD5OA5xcUfjSCv8X8x6GUV2oOa0Dp9Z+Eg8f+
WlmL5WoOLeD8JQnng92zTQrOh+Xv1DQgYEPkd1j+BwAFOcfc
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYo/9tbIW6moOBctLNvw7z+gA4/s/8bxkKswE
5/8HAXso/7iqAwMIHGB2uKMpu+b/ZGWHI937mkwW8zi4rzm6nCFCyaFVgV31
zBRROL83otufcYIcnH8GBHqUHVZ+e1lxJkHZYcZMILBUd2Di7JJPfqfq4H9L
uibxkibcfn2tlcIXWLTg/OO7dvSyCSD4DyLEt19UQPB/vH19wNJZy2HGBP4q
M241BxaQuX5aDqI9Xq9YvqjC+WD51Qg+2F13lB22OzQ9Or5Dw+HDovUKZ08o
OZwA2TdBzQHkzJkrFR0aWY72G4arQPyjoehwFqTvjyKcj+JfIF+kclLJ2SVS
DvyxAfeNyhUddgRbRfxPF3VQvvYomGGOksMD13jHWRsFHDxA6l8oOwSAwv8y
m4OuovyXnG2qEHslGeHuh/Fh/oPxYf5vFq9lzXRD8GHxCwCEkcVd
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYt+LE2P+PdZ1EKmcVHL2iaQDjL8j2Criv7qU
w1rVJ83zzuo6qH9SeTnLU8ph6gT+KrPVCP4UNH5CSJD6gk4E/8Rhp7WZdboO
MaoRMudkpByOo/FNjIGgWNchPQ0I2KQc3hRvFf3trevw0DXecVagpIPPCXbb
2Vd1HNYJ6fCly4k7+N+Srkm8pO2gATKfUwRif7cWnC8x9QpnxiNNOL+e5Wi/
4XVNhwPd+5pMlEXh/Ddtud1G0mI4+WD3/RFzmLNIeeef55qQ8GkRd5BZ/sJD
b762w978mrczlyo5tPD6r5+yVBfOl5kXp3laQA/OB4eHJya/+v6PW8bcynD+
h0XrFc56KDu476+VtVBH8BtA7tmuC+d7gOSPa6PKT9dxkAO5q17NgYWzSz55
nQ6EPofgzwSBmwj+owjx7RcZ1OH8C1fD3uhHqzvoa60UvpCi47ABFO+96g7n
QeLSCD5Y/TttOP8MCORoO0xpb426XKPu8B8E7LUd6n5bFZw7oebgD0pPyVpw
9waA4i9IA843s9kbNO2hOpz/JHHhNZP1mPzSw9tcZ95VgvNh4amjKP8l5xqC
DzbPUQPOB4ePuRac/+vt6wOWhzUg7l4j6aAL0j9NwyH47eWPMxQlHJpB8dmq
4fAAlP42isP5sPQH458F6ecRhYS7vSYkvWsKO9R82hCQXaUF54v0eL1i2aID
58Py15d9H7emT0PkN1j+AwA50Iar
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4i3mPw6lzDJy6I3o9mecIOcA49/RlF3z/7OC
Q6T49osMdUYOa4V0+NLXKTsUrOm+nfHA0GGDXt5iRhs1iHorQ4f/IHBfw8EY
BIINHFg4u+ST/bQc9tfKWqSbIPjqb3n3GWgi+KpPmuedlTJw+PH29QFLZwT/
QQTQYgUE//iuHb1sAgi+vtZK4QssQPNAfC8of4kmxL4UQ4dXxVtFf2erO4hP
vcKZwWTk4DKhWSjtlDKc/6Ytt9tothyc3wfyv4AY1L+GDi9qH2efz+F1aGQ5
2m9obuCg/knl5SxOZrj9YP/aM8H5/k88L5kKI/gFy0s2/DvPCOc3i9eyZrox
wv0/EwQkGeHhA+PX/7YqOBeB4EPsMYS4r4DdgdtNtZTplCHUPQIQdZFGDmkg
0CYCjz8w303SAT1+AdHtyiU=
            "]]}, {
           Thickness[0.04837929366231253]}, StripOnInput -> False]}, {
        ImageSize -> {20.672448318804484`, 15.14319302615193}, 
         BaselinePosition -> Scaled[0.32631885041954006`], 
         ImageSize -> {21., 16.}, 
         PlotRange -> {{0., 20.67}, {0., 15.139999999999999`}}, AspectRatio -> 
         Automatic}], 
       GraphicsBox[{
         Thickness[0.04152823920265781], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFjYDFA+A5FqiFFPCZtUu2jhNgCx7wJh

            "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4u3BVhH/2WUcprS3Rl2+o+4A4yeEBKkvOKnh
IL9rwb5UPSmH6RP4q8y8NR3WCunwpdtJwPlv2nK7jaLF4PyQt5c/zmgUcdBV
lP+SM03DgQEEFgg7XLga9kZ/t7pDuwK76pkrQg4+J9htZ39VcxCunFRyNkXI
YQZIv7aaQzBIf6Kgw4dF6xXOeig72Jc41p6+wwPn90R0+zMacMP5BctLNvzz
58LgG4PAYyU4f29+zduZS5Ucvuz7uDX9GoI/YyYI8MD560H+kxOE85ffWv7Y
kJnbofL+j1vG3UIOS0D8Zk6HF7WPs8/n8ELsMeaA+JOB3eEMGDDD+RqfVF7O
6kTwt3ttsJjzkwFN/T/7lyDz1nA4HOze12TymNmhSbyWNZONE86PUY2QOfeH
Byf/Pwjs53MoBPm3nwlqLj9UngHON0/StWN1+GcP428Du+eHPSSc+OD8G7y3
xVK/ccH5YP/qsEPiI4YBYr8NK9y/MH4LyN3HeOD8aDAtAFG3RsjBfc3R5Qw7
BCD+fyACdZ8wPLzB6WehOJwPlm+WgPPB5t3B5K/49rLijIAynA9LDzD9ML4H
2H5xOH8HKL2ri8D5raD0+UXU4e+30gdzLqpD1FuIOWx3aHp0PELDQQSUXlXE
Hao/bQjIvqXhoA6KX08JOB+cvswk4fwDIPuVpRzmLFLe+We5BiT9T5FyyMz/
0HqyRAPu3lOHndZmxmk4fAbpD5OA5xcUfjSCv8X8x6GUV2oOa0Dp9Z+Eg8f+
WlmL5WoOLeD8JQnng92zTQrOh+Xv1DQgYEPkd1j+BwAFOcfc
            "]], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFDMAOUzoInTgk1Pu6jFBgDBVwJ/
            "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJvIGYC4juasmv+P1Z26I/o9mcMEHaA8d+05XYb3RZz
qL7/45bxbCWHkLeXP85glHIoP7zNdeZZBTh/JghwIvgHuvc1mSyWcxCpnFRy
tkUSYk61LJSWgPMZQCBBzuE/CNyXheh3lHOYATJPUt7BwBgIPss6rPz2suKM
gQKc7zyhWShNSgnONwHRzsoOD1zjHWcFKsD5Z0CgB8Hnjw24b7RdwcF9zdHl
DBrKDiBh48MKDsIgd4oQ4LMg+GB7HipB3L9BweHDovUKZz2UIOpKoOqnKDqk
pgGBG1T9QQU4/8u+j1vTt8mj8s3kIP5sUHDYDwo/Z1m4+WD5bzJw+9cI6fCl
38PNdwX5rwKTD/b3DAQfFl4wvsKuBftS14nD+eD4UETwwfF5RAzuHhi/VYFd
9YyJLJxfA0ov3rIOB0H+eCwGiadiWbh5vaB0dkHWwQ3sHnGHOaD4/innAAqO
NDVJh9kg/kkFOB8cnksU4fy1IP/yKUH8vU8c4g9DJQeNTyovZ2mKQ9JvsZJD
H8geATEH5WuPghlqlBx2BFtF/F8uAud7gP0lDOd/BvkrTAgSThVKkPywQQCS
3riUHJ7XPs4+v4YPkl73K0LcfZMHEs7KipB09pkLYn+wApxfAQqP1XJwPiT+
ZRxu8N4WSy3jheQXZhmouAAkf0jLwO2HxBNu/llQOteRhfPB8XVD1iFaNULm
nI0gnC8Pil89ITgflt9h8QmxX9hhOshfkQg+OB+dkYbzwfZflIKEZzqCD5YX
E4LzYeEFSx92JY61p2U4IeEdowDng+PXRQnOh5U/YGt5+B3QyycAMsnrZg==

            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpEer1csX3QcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZMDqIg/hQdBwYQOMDs8CRCfPvFBC2HI937mkwW8zgYaK0UvqCi6dCq
wK56ZooonN8b0e3POEEOzj8DAj3KDutVnzTP09VymDETCCzVHc5fDXujvxto
/y3pmsRLmnD79UH6WLTg/OO7dvSyCSD4D0DuUEDwf7x9fcDSWcshIfaOG/MN
HQcWzi75ZD8tiLoDCH4KSL4CwY8PCVJfsFLLYbtD06PjOzQcvE+w286equlw
AmTfBDUHXUX5LzllGg6NLEf7DcNVHDLzP7Se/KLucBbknz+KcD7MvzC+SOWk
krNLpBx8L06M+ees4bAj2Crif7qoQ/1vq4JzGZoOD1zjHWdtFHDIAKnfouUQ
AAr/y2wQfzTrOICCZ6YkI9z9MD7MfzA+zP/N4rWsmW4IPix+AW4t0cA=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYl7/9VNSI4wcRConlZx9IukA4+8Itor4ry7l
YFsZscLU18hB/ZPKy1meUg4b9fIWM9og+BvQ+NMn8FeZaSP43ifYbWerGjnE
qEbInJPB5P8HAXkjh/Q0IGCTcohWcPyYzGPk8NA13nFWoKRDt9crFpOLhg7r
hHT40uXEHfqDS1Sm+xs6aIDM5xSB2L/GAM7/vCEge1Y4gr/8hYfe/0ADhwPd
+5pMlEXh/Ddtud1G0mI4+WD3/RFz2GL+41BKlAEkfFrEHb7svNX119TQYW9+
zduZS5Uc1N/y7jOwNILzS7aK/j6dh+CDw6Mbk199/8ctY25lOP/DovUKZz2U
HbjdVEuZqhB8sHsc0eS9DFHlNxo6yIEY9WoOz7O0v03fa+jAwtkln3wOwZ8J
AjcR/EcR4tsvMqjD+Reuhr3Rj1Z3qP9tVXBuhqHDBtUnzfN61R38L06M+VeM
4IPVxyL4Z0BAxtBhSntr1OUadWg8GjrUgcw5oQZJTzMM4O6VAblTXh/OB7tz
nR6cvwUUnzWY/NLD21xn3lWC82Hh+eft6wOWixF8sHl8+nA+OHwaDeD8o7t2
9LJN0Ie4e40kRH+yvkPw28sfZyhKOPjfkq5JDNJ3eABKfxvF4XxY+oPxz4L0
84hC0gOrASS9awo7LLm/j2/OYgS/YE337YwDhnA+LH992fdxa/o0RH6D5T8A
08KJ4A==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpl5cZqnGcwceiO6/RknyDnA+Hc0Zdf8/6zg
cKBW1iL9ianDWiEdvvR1yg43hD45nnczddigl7eY0UYNon6BicN/ELiv4TAT
BHYaO7Bwdskn+2k5qD5pnnd2FoLfH1yiMr0fwe/xesVi0mjs8OPt6wOWzgj+
gwjx7RcVEPzju3b0sgkg+PpaK4UvsED5G6H8JZoOaiD7Tpk4vCreKvo7W92h
7rdVwbkMUweXCc1CaaeU4fw3bbndRrPl4Pw+kP8FxKD+NXF4Ufs4+3wOr8OL
LO1v0+caO6h/Unk5i5MZbj/Yv/ZMcL7/E89LpsIIfsHykg3/zjPC+c3itayZ
boxw/4PDSZIRHj4w/pPEhddM9iP4aSCwzATivgJ2h8I13bczDEyh7hFwYACB
A6YQdW0i8PgD890kHdDjFwD/pcgK
            "]]}, {
           Thickness[0.04152823920265781]}, StripOnInput -> False]}, {
        ImageSize -> {24.075835616438354`, 15.14319302615193}, 
         BaselinePosition -> Scaled[0.32631885041954006`], 
         ImageSize -> {25., 16.}, 
         PlotRange -> {{0., 24.08}, {0., 15.139999999999999`}}, AspectRatio -> 
         Automatic}], 
       GraphicsBox[{
         Thickness[0.04152823920265781], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFjYDFA+A5FqiFFPCZtUu2jhNgCx7wJh

            "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4u3BVhH/2WUcprS3Rl2+o+4A4yeEBKkvOKnh
IL9rwb5UPSmH6RP4q8y8NR3WCunwpdtJwPlv2nK7jaLF4PyQt5c/zmgUcdBV
lP+SM03DgQEEFgg7XLga9kZ/t7pDuwK76pkrQg4+J9htZ39VcxCunFRyNkXI
YQZIv7aaQzBIf6Kgw4dF6xXOeig72Jc41p6+wwPn90R0+zMacMP5BctLNvzz
58LgG4PAYyU4f29+zduZS5Ucvuz7uDX9GoI/YyYI8MD560H+kxOE85ffWv7Y
kJnbofL+j1vG3UIOS0D8Zk6HF7WPs8/n8ELsMeaA+JOB3eEMGDDD+RqfVF7O
6kTwt3ttsJjzkwFN/T/7lyDz1nA4HOze12TymNmhSbyWNZONE86PUY2QOfeH
Byf/Pwjs53MoBPm3nwlqLj9UngHON0/StWN1+GcP428Du+eHPSSc+OD8G7y3
xVK/ccH5YP/qsEPiI4YBYr8NK9y/MH4LyN3HeOD8aDAtAFG3RsjBfc3R5Qw7
BCD+fyACdZ8wPLzB6WehOJwPlm+WgPPB5t3B5K/49rLijIAynA9LDzD9ML4H
2H5xOH8HKL2ri8D5raD0+UXU4e+30gdzLqpD1FuIOWx3aHp0PELDQQSUXlXE
Hao/bQjIvqXhoA6KX08JOB+cvswk4fwDIPuVpRzmLFLe+We5BiT9T5FyyMz/
0HqyRAPu3lOHndZmxmk4fAbpD5OA5xcUfjSCv8X8x6GUV2oOa0Dp9Z+Eg8f+
WlmL5WoOLeD8JQnng92zTQrOh+Xv1DQgYEPkd1j+BwAFOcfc
            "]], 
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
              3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 
             1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1,
              3, 3}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
             0}}}, {CompressedData["
1:eJxTTMoPSmViYGCQAWIQ/SJL+9t0WxWHL/s+bk03E3KA8T3WHF3OYCHsEM4p
1m48XwmDf/YMENQowPnV93/cMj6N4DtPaBZKe6XgAFJ2xgfBB9NSCH56GhCI
KUHoZ1D97xUdGEBgg4LDeiEdvnQ5Kbj9MD7MvWtB/DhFDP6MmUAQyY8qL8br
0GnjuSstSNGBx5HPa0Ymj8Pe/Jq3M1UV4HywumnyGHyw+9K4IOb9g5o3jcsh
8JZ0TaKRClwexofpB7v7hjKcDw6n1UpwPiy8YO6D8WHuR5FHih8YHwATWayr

             "], {{8.737499999999997, 4.804690000000001}, {6.796880000000001, 
             4.804690000000001}, {8.737499999999997, 7.624999999999999}, {
             8.737499999999997, 4.804690000000001}}}], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpEer1csX3QcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZMDqIg/hQdBwYQOMDs8CRCfPvFBC2HI937mkwW8zgYaK0UvqCi6dCq
wK56ZooonN8b0e3POEEOzj8DAj3KDutVnzTP09VymDETCCzVHc5fDXujvxto
/y3pmsRLmnD79UH6WLTg/OO7dvSyCSD4D0DuUEDwf7x9fcDSWcshIfaOG/MN
HQcWzi75ZD8tiLoDCH4KSL4CwY8PCVJfsFLLYbtD06PjOzQcvE+w286equlw
AmTfBDUHXUX5LzllGg6NLEf7DcNVHDLzP7Se/KLucBbknz+KcD7MvzC+SOWk
krNLpBx8L06M+ees4bAj2Crif7qoQ/1vq4JzGZoOD1zjHWdtFHDIAKnfouUQ
AAr/y2wQfzTrOICCZ6YkI9z9MD7MfzA+zP/N4rWsmW4IPix+AW4t0cA=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYl7/9VNSI4wcRConlZx9IukA4+8Itor4ry7l
YFsZscLU18hB/ZPKy1meUg4b9fIWM9og+BvQ+NMn8FeZaSP43ifYbWerGjnE
qEbInJPB5P8HAXkjh/Q0IGCTcohWcPyYzGPk8NA13nFWoKRDt9crFpOLhg7r
hHT40uXEHfqDS1Sm+xs6aIDM5xSB2L/GAM7/vCEge1Y4gr/8hYfe/0ADhwPd
+5pMlEXh/Ddtud1G0mI4+WD3/RFz2GL+41BKlAEkfFrEHb7svNX119TQYW9+
zduZS5Uc1N/y7jOwNILzS7aK/j6dh+CDw6Mbk199/8ctY25lOP/DovUKZz2U
HbjdVEuZqhB8sHsc0eS9DFHlNxo6yIEY9WoOz7O0v03fa+jAwtkln3wOwZ8J
AjcR/EcR4tsvMqjD+Reuhr3Rj1Z3qP9tVXBuhqHDBtUnzfN61R38L06M+VeM
4IPVxyL4Z0BAxtBhSntr1OUadWg8GjrUgcw5oQZJTzMM4O6VAblTXh/OB7tz
nR6cvwUUnzWY/NLD21xn3lWC82Hh+eft6wOWixF8sHl8+nA+OHwaDeD8o7t2
9LJN0Ie4e40kRH+yvkPw28sfZyhKOPjfkq5JDNJ3eABKfxvF4XxY+oPxz4L0
84hC0gOrASS9awo7LLm/j2/OYgS/YE337YwDhnA+LH992fdxa/o0RH6D5T8A
08KJ4A==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpl5cZqnGcwceiO6/RknyDnA+Hc0Zdf8/6zg
cKBW1iL9ianDWiEdvvR1yg43hD45nnczddigl7eY0UYNon6BicN/ELiv4TAT
BHYaO7Bwdskn+2k5qD5pnnd2FoLfH1yiMr0fwe/xesVi0mjs8OPt6wOWzgj+
gwjx7RcVEPzju3b0sgkg+PpaK4UvsED5G6H8JZoOaiD7Tpk4vCreKvo7W92h
7rdVwbkMUweXCc1CaaeU4fw3bbndRrPl4Pw+kP8FxKD+NXF4Ufs4+3wOr8OL
LO1v0+caO6h/Unk5i5MZbj/Yv/ZMcL7/E89LpsIIfsHykg3/zjPC+c3itayZ
boxw/4PDSZIRHj4w/pPEhddM9iP4aSCwzATivgJ2h8I13bczDEyh7hFwYACB
A6YQdW0i8PgD890kHdDjFwD/pcgK
            "]]}, {
           Thickness[0.04152823920265781]}, StripOnInput -> False]}, {
        ImageSize -> {24.075835616438354`, 15.14319302615193}, 
         BaselinePosition -> Scaled[0.32631885041954006`], 
         ImageSize -> {25., 16.}, 
         PlotRange -> {{0., 24.08}, {0., 15.139999999999999`}}, AspectRatio -> 
         Automatic}], 
       GraphicsBox[{
         Thickness[0.04152823920265781], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFjYDFA+A5FqiFFPCZtUu2jhNgCx7wJh

            "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4u3BVhH/2WUcprS3Rl2+o+4A4yeEBKkvOKnh
IL9rwb5UPSmH6RP4q8y8NR3WCunwpdtJwPlv2nK7jaLF4PyQt5c/zmgUcdBV
lP+SM03DgQEEFgg7XLga9kZ/t7pDuwK76pkrQg4+J9htZ39VcxCunFRyNkXI
YQZIv7aaQzBIf6Kgw4dF6xXOeig72Jc41p6+wwPn90R0+zMacMP5BctLNvzz
58LgG4PAYyU4f29+zduZS5Ucvuz7uDX9GoI/YyYI8MD560H+kxOE85ffWv7Y
kJnbofL+j1vG3UIOS0D8Zk6HF7WPs8/n8ELsMeaA+JOB3eEMGDDD+RqfVF7O
6kTwt3ttsJjzkwFN/T/7lyDz1nA4HOze12TymNmhSbyWNZONE86PUY2QOfeH
Byf/Pwjs53MoBPm3nwlqLj9UngHON0/StWN1+GcP428Du+eHPSSc+OD8G7y3
xVK/ccH5YP/qsEPiI4YBYr8NK9y/MH4LyN3HeOD8aDAtAFG3RsjBfc3R5Qw7
BCD+fyACdZ8wPLzB6WehOJwPlm+WgPPB5t3B5K/49rLijIAynA9LDzD9ML4H
2H5xOH8HKL2ri8D5raD0+UXU4e+30gdzLqpD1FuIOWx3aHp0PELDQQSUXlXE
Hao/bQjIvqXhoA6KX08JOB+cvswk4fwDIPuVpRzmLFLe+We5BiT9T5FyyMz/
0HqyRAPu3lOHndZmxmk4fAbpD5OA5xcUfjSCv8X8x6GUV2oOa0Dp9Z+Eg8f+
WlmL5WoOLeD8JQnng92zTQrOh+Xv1DQgYEPkd1j+BwAFOcfc
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYCYo/9tbIW7CoOZ88AQY6QA4z/Zd/HrenfRByE
KyeVnGVRdtD4pPJylqe4w978mrczSxUdWhXYVc98EXeovv/jlvFqJYe+iG5/
xgsSDg9c4x1nTVR2EAHpeyIF54PNC5OF83cEW0X8Py4P4RsqORiDwGEFB+cJ
zUJpsxTg/F6QuR9k4XywOWXSDn//A8F+eThfdteCfal5snA+yDtnfGQcZswE
AksZh36w+6Qh7mKRhfPd1xxdzvADwQf7a4qcw5u23G6jahk4f62QDl96nCyc
D7L+f70cxPyZshD73shB3PEOqu+LHMQ9ZnIQfwYqOHxYtF7hrIeCQ+nhba4z
YxUcwjnF2o37EXxweH9B8MG0rBLEfjsEHxaeML4JOICkHU6D3LFG0UEdFF8v
JeHxBYlfSYi7/ytA/SfhkJ4GBMsUHKpA8ZgtAQnvAnkI31sCou62nMPB7n1N
Js4SDjGqETLn5kDDxxrBB7vnmjicD47fdHGHAyB9jxF8CC0P5/PHBtw3KleA
82Huh/HBzs1Xgti/WBTOh6VXGP86722xVDNeSPqJUoSEx2cuSPrsVoDzYfbD
+GD3ysg6vKh9nH1eh8ehAqSeW8aBx5HPa0YmPyS9qMjC+WD9z2Wh5gjA+WB7
sgXhfHA8pghB0oGJrAM4mUgKw9MjjA8O/zRpOB9sf7cUNJ0JwfmvQeEdLQjn
g93zksdBFRTPK2Ud7Eoca0/LcELyyWQFOB/srtlKcD4sf4P9vYfPAT3/AwDU
N8Ov
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpEer1csX3QcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZMDqIg/hQdBwYQOMDs8CRCfPvFBC2HI937mkwW8zgYaK0UvqCi6dCq
wK56ZooonN8b0e3POEEOzj8DAj3KDutVnzTP09VymDETCCzVHc5fDXujvxto
/y3pmsRLmnD79UH6WLTg/OO7dvSyCSD4D0DuUEDwf7x9fcDSWcshIfaOG/MN
HQcWzi75ZD8tiLoDCH4KSL4CwY8PCVJfsFLLYbtD06PjOzQcvE+w286equlw
AmTfBDUHXUX5LzllGg6NLEf7DcNVHDLzP7Se/KLucBbknz+KcD7MvzC+SOWk
krNLpBx8L06M+ees4bAj2Crif7qoQ/1vq4JzGZoOD1zjHWdtFHDIAKnfouUQ
AAr/y2wQfzTrOICCZ6YkI9z9MD7MfzA+zP/N4rWsmW4IPix+AW4t0cA=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYl7/9VNSI4wcRConlZx9IukA4+8Itor4ry7l
YFsZscLU18hB/ZPKy1meUg4b9fIWM9og+BvQ+NMn8FeZaSP43ifYbWerGjnE
qEbInJPB5P8HAXkjh/Q0IGCTcohWcPyYzGPk8NA13nFWoKRDt9crFpOLhg7r
hHT40uXEHfqDS1Sm+xs6aIDM5xSB2L/GAM7/vCEge1Y4gr/8hYfe/0ADhwPd
+5pMlEXh/Ddtud1G0mI4+WD3/RFz2GL+41BKlAEkfFrEHb7svNX119TQYW9+
zduZS5Uc1N/y7jOwNILzS7aK/j6dh+CDw6Mbk199/8ctY25lOP/DovUKZz2U
HbjdVEuZqhB8sHsc0eS9DFHlNxo6yIEY9WoOz7O0v03fa+jAwtkln3wOwZ8J
AjcR/EcR4tsvMqjD+Reuhr3Rj1Z3qP9tVXBuhqHDBtUnzfN61R38L06M+VeM
4IPVxyL4Z0BAxtBhSntr1OUadWg8GjrUgcw5oQZJTzMM4O6VAblTXh/OB7tz
nR6cvwUUnzWY/NLD21xn3lWC82Hh+eft6wOWixF8sHl8+nA+OHwaDeD8o7t2
9LJN0Ie4e40kRH+yvkPw28sfZyhKOPjfkq5JDNJ3eABKfxvF4XxY+oPxz4L0
84hC0gOrASS9awo7LLm/j2/OYgS/YE337YwDhnA+LH992fdxa/o0RH6D5T8A
08KJ4A==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpl5cZqnGcwceiO6/RknyDnA+Hc0Zdf8/6zg
cKBW1iL9ianDWiEdvvR1yg43hD45nnczddigl7eY0UYNon6BicN/ELiv4TAT
BHYaO7Bwdskn+2k5qD5pnnd2FoLfH1yiMr0fwe/xesVi0mjs8OPt6wOWzgj+
gwjx7RcVEPzju3b0sgkg+PpaK4UvsED5G6H8JZoOaiD7Tpk4vCreKvo7W92h
7rdVwbkMUweXCc1CaaeU4fw3bbndRrPl4Pw+kP8FxKD+NXF4Ufs4+3wOr8OL
LO1v0+caO6h/Unk5i5MZbj/Yv/ZMcL7/E89LpsIIfsHykg3/zjPC+c3itayZ
boxw/4PDSZIRHj4w/pPEhddM9iP4aSCwzATivgJ2h8I13bczDEyh7hFwYACB
A6YQdW0i8PgD890kHdDjFwD/pcgK
            "]]}, {
           Thickness[0.04152823920265781]}, StripOnInput -> False]}, {
        ImageSize -> {24.075835616438354`, 15.14319302615193}, 
         BaselinePosition -> Scaled[0.32631885041954006`], 
         ImageSize -> {25., 16.}, 
         PlotRange -> {{0., 24.08}, {0., 15.139999999999999`}}, AspectRatio -> 
         Automatic}], 
       GraphicsBox[{
         Thickness[0.04152823920265781], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFjYDFA+A5FqiFFPCZtUu2jhNgCx7wJh

            "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4u3BVhH/2WUcprS3Rl2+o+4A4yeEBKkvOKnh
IL9rwb5UPSmH6RP4q8y8NR3WCunwpdtJwPlv2nK7jaLF4PyQt5c/zmgUcdBV
lP+SM03DgQEEFgg7XLga9kZ/t7pDuwK76pkrQg4+J9htZ39VcxCunFRyNkXI
YQZIv7aaQzBIf6Kgw4dF6xXOeig72Jc41p6+wwPn90R0+zMacMP5BctLNvzz
58LgG4PAYyU4f29+zduZS5Ucvuz7uDX9GoI/YyYI8MD560H+kxOE85ffWv7Y
kJnbofL+j1vG3UIOS0D8Zk6HF7WPs8/n8ELsMeaA+JOB3eEMGDDD+RqfVF7O
6kTwt3ttsJjzkwFN/T/7lyDz1nA4HOze12TymNmhSbyWNZONE86PUY2QOfeH
Byf/Pwjs53MoBPm3nwlqLj9UngHON0/StWN1+GcP428Du+eHPSSc+OD8G7y3
xVK/ccH5YP/qsEPiI4YBYr8NK9y/MH4LyN3HeOD8aDAtAFG3RsjBfc3R5Qw7
BCD+fyACdZ8wPLzB6WehOJwPlm+WgPPB5t3B5K/49rLijIAynA9LDzD9ML4H
2H5xOH8HKL2ri8D5raD0+UXU4e+30gdzLqpD1FuIOWx3aHp0PELDQQSUXlXE
Hao/bQjIvqXhoA6KX08JOB+cvswk4fwDIPuVpRzmLFLe+We5BiT9T5FyyMz/
0HqyRAPu3lOHndZmxmk4fAbpD5OA5xcUfjSCv8X8x6GUV2oOa0Dp9Z+Eg8f+
WlmL5WoOLeD8JQnng92zTQrOh+Xv1DQgYEPkd1j+BwAFOcfc
            "]], 
           
           FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4juasmv+P1Z2qL7/45bxaiEH5wnNQmlZCP5a
IR2+9Dhlh/6Ibn9GASGHCE6xdmN7ZYedwVYR/9sFHFZ8e1lxRkDZITUNCJ7x
O7xftF7h7A8lBx5HPq8ZmfwO/0HgvCKcD1Y/AcF/4BrvOGujLJz/AaT/hQLE
vgJhB/7YgPtG6ooOIpWTSs4+EXZQvvYomOGMokMa2D4RiHu5lBzaFNhVz4SI
Opw9AwR/lBxMjIFAWNwB5r+gt5c/zjgoAeerf1J5OatTGs4H69ORdwBRZ2KU
HEDajQ8rQOhiBTg/RjVC5pyNLJwPdv9FKYc1oHDaJwfng8ODTQbOTwfx26Qc
DnTvazJhloH4L0DKoRfsTwS/FeQPEVk4fzsonNnlIP4/guDL71qwL/WdNKp8
iywkvOtl4PwAkL8VEXwwzSLr8Bekbr+8w32Q+wTlHbptPHelOSlAwt9DAc4H
h89mRTgfbH6+ksOMmUAgKQfnw8ITxn/dltttFC3h0AnSF6QISS/sYhB1nPIO
n/d93JoeJgTxp4G0w1avDRZzdvLAwwscHzwI/ovax9nn33CjhmcaF8RdRcpw
Pnp6BgDHWjji
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpEer1csX3QcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZMDqIg/hQdBwYQOMDs8CRCfPvFBC2HI937mkwW8zgYaK0UvqCi6dCq
wK56ZooonN8b0e3POEEOzj8DAj3KDutVnzTP09VymDETCCzVHc5fDXujvxto
/y3pmsRLmnD79UH6WLTg/OO7dvSyCSD4D0DuUEDwf7x9fcDSWcshIfaOG/MN
HQcWzi75ZD8tiLoDCH4KSL4CwY8PCVJfsFLLYbtD06PjOzQcvE+w286equlw
AmTfBDUHXUX5LzllGg6NLEf7DcNVHDLzP7Se/KLucBbknz+KcD7MvzC+SOWk
krNLpBx8L06M+ees4bAj2Crif7qoQ/1vq4JzGZoOD1zjHWdtFHDIAKnfouUQ
AAr/y2wQfzTrOICCZ6YkI9z9MD7MfzA+zP/N4rWsmW4IPix+AW4t0cA=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYl7/9VNSI4wcRConlZx9IukA4+8Itor4ry7l
YFsZscLU18hB/ZPKy1meUg4b9fIWM9og+BvQ+NMn8FeZaSP43ifYbWerGjnE
qEbInJPB5P8HAXkjh/Q0IGCTcohWcPyYzGPk8NA13nFWoKRDt9crFpOLhg7r
hHT40uXEHfqDS1Sm+xs6aIDM5xSB2L/GAM7/vCEge1Y4gr/8hYfe/0ADhwPd
+5pMlEXh/Ddtud1G0mI4+WD3/RFz2GL+41BKlAEkfFrEHb7svNX119TQYW9+
zduZS5Uc1N/y7jOwNILzS7aK/j6dh+CDw6Mbk199/8ctY25lOP/DovUKZz2U
HbjdVEuZqhB8sHsc0eS9DFHlNxo6yIEY9WoOz7O0v03fa+jAwtkln3wOwZ8J
AjcR/EcR4tsvMqjD+Reuhr3Rj1Z3qP9tVXBuhqHDBtUnzfN61R38L06M+VeM
4IPVxyL4Z0BAxtBhSntr1OUadWg8GjrUgcw5oQZJTzMM4O6VAblTXh/OB7tz
nR6cvwUUnzWY/NLD21xn3lWC82Hh+eft6wOWixF8sHl8+nA+OHwaDeD8o7t2
9LJN0Ie4e40kRH+yvkPw28sfZyhKOPjfkq5JDNJ3eABKfxvF4XxY+oPxz4L0
84hC0gOrASS9awo7LLm/j2/OYgS/YE337YwDhnA+LH992fdxa/o0RH6D5T8A
08KJ4A==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpl5cZqnGcwceiO6/RknyDnA+Hc0Zdf8/6zg
cKBW1iL9ianDWiEdvvR1yg43hD45nnczddigl7eY0UYNon6BicN/ELiv4TAT
BHYaO7Bwdskn+2k5qD5pnnd2FoLfH1yiMr0fwe/xesVi0mjs8OPt6wOWzgj+
gwjx7RcVEPzju3b0sgkg+PpaK4UvsED5G6H8JZoOaiD7Tpk4vCreKvo7W92h
7rdVwbkMUweXCc1CaaeU4fw3bbndRrPl4Pw+kP8FxKD+NXF4Ufs4+3wOr8OL
LO1v0+caO6h/Unk5i5MZbj/Yv/ZMcL7/E89LpsIIfsHykg3/zjPC+c3itayZ
boxw/4PDSZIRHj4w/pPEhddM9iP4aSCwzATivgJ2h8I13bczDEyh7hFwYACB
A6YQdW0i8PgD890kHdDjFwD/pcgK
            "]]}, {
           Thickness[0.04152823920265781]}, StripOnInput -> False]}, {
        ImageSize -> {24.075835616438354`, 15.14319302615193}, 
         BaselinePosition -> Scaled[0.32631885041954006`], 
         ImageSize -> {25., 16.}, 
         PlotRange -> {{0., 24.08}, {0., 15.139999999999999`}}, AspectRatio -> 
         Automatic}], 
       GraphicsBox[{
         Thickness[0.04152823920265781], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFjYDFA+A5FqiFFPCZtUu2jhNgCx7wJh

            "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4u3BVhH/2WUcprS3Rl2+o+4A4yeEBKkvOKnh
IL9rwb5UPSmH6RP4q8y8NR3WCunwpdtJwPlv2nK7jaLF4PyQt5c/zmgUcdBV
lP+SM03DgQEEFgg7XLga9kZ/t7pDuwK76pkrQg4+J9htZ39VcxCunFRyNkXI
YQZIv7aaQzBIf6Kgw4dF6xXOeig72Jc41p6+wwPn90R0+zMacMP5BctLNvzz
58LgG4PAYyU4f29+zduZS5Ucvuz7uDX9GoI/YyYI8MD560H+kxOE85ffWv7Y
kJnbofL+j1vG3UIOS0D8Zk6HF7WPs8/n8ELsMeaA+JOB3eEMGDDD+RqfVF7O
6kTwt3ttsJjzkwFN/T/7lyDz1nA4HOze12TymNmhSbyWNZONE86PUY2QOfeH
Byf/Pwjs53MoBPm3nwlqLj9UngHON0/StWN1+GcP428Du+eHPSSc+OD8G7y3
xVK/ccH5YP/qsEPiI4YBYr8NK9y/MH4LyN3HeOD8aDAtAFG3RsjBfc3R5Qw7
BCD+fyACdZ8wPLzB6WehOJwPlm+WgPPB5t3B5K/49rLijIAynA9LDzD9ML4H
2H5xOH8HKL2ri8D5raD0+UXU4e+30gdzLqpD1FuIOWx3aHp0PELDQQSUXlXE
Hao/bQjIvqXhoA6KX08JOB+cvswk4fwDIPuVpRzmLFLe+We5BiT9T5FyyMz/
0HqyRAPu3lOHndZmxmk4fAbpD5OA5xcUfjSCv8X8x6GUV2oOa0Dp9Z+Eg8f+
WlmL5WoOLeD8JQnng92zTQrOh+Xv1DQgYEPkd1j+BwAFOcfc
            "]], 
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4jVCOnzpecoO6WkgwOUA4/M48nnNyORx2Jtf
83bmUyU4/4FrvOOsQkU4H6JP0SEVRKnxwvkQeX44fw/InFAFOD+cU6zdeL+C
w1qQfXGKDsYgcFjBQbhyUsnZLwpw/h1N2TX/gxUc+GMD7hupKziof1J5OYtT
HuKOifIOAW8vf5yhKIPB743o9mecIOfwZd/HrenfEPwY1QiZc3Pk4PyV315W
nDFQcDjQva/JJFkezoe5H8aH+Q8cHqoKcP9D9Mmihk+gDAYfFr4Qd8pC3DWN
y2EmCEgqwPmzQfyTCP4MEL9SEc4Hh9c5JTgfPf4AWJi1zg==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpEer1csX3QcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZMDqIg/hQdBwYQOMDs8CRCfPvFBC2HI937mkwW8zgYaK0UvqCi6dCq
wK56ZooonN8b0e3POEEOzj8DAj3KDutVnzTP09VymDETCCzVHc5fDXujvxto
/y3pmsRLmnD79UH6WLTg/OO7dvSyCSD4D0DuUEDwf7x9fcDSWcshIfaOG/MN
HQcWzi75ZD8tiLoDCH4KSL4CwY8PCVJfsFLLYbtD06PjOzQcvE+w286equlw
AmTfBDUHXUX5LzllGg6NLEf7DcNVHDLzP7Se/KLucBbknz+KcD7MvzC+SOWk
krNLpBx8L06M+ees4bAj2Crif7qoQ/1vq4JzGZoOD1zjHWdtFHDIAKnfouUQ
AAr/y2wQfzTrOICCZ6YkI9z9MD7MfzA+zP/N4rWsmW4IPix+AW4t0cA=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYl7/9VNSI4wcRConlZx9IukA4+8Itor4ry7l
YFsZscLU18hB/ZPKy1meUg4b9fIWM9og+BvQ+NMn8FeZaSP43ifYbWerGjnE
qEbInJPB5P8HAXkjh/Q0IGCTcohWcPyYzGPk8NA13nFWoKRDt9crFpOLhg7r
hHT40uXEHfqDS1Sm+xs6aIDM5xSB2L/GAM7/vCEge1Y4gr/8hYfe/0ADhwPd
+5pMlEXh/Ddtud1G0mI4+WD3/RFz2GL+41BKlAEkfFrEHb7svNX119TQYW9+
zduZS5Uc1N/y7jOwNILzS7aK/j6dh+CDw6Mbk199/8ctY25lOP/DovUKZz2U
HbjdVEuZqhB8sHsc0eS9DFHlNxo6yIEY9WoOz7O0v03fa+jAwtkln3wOwZ8J
AjcR/EcR4tsvMqjD+Reuhr3Rj1Z3qP9tVXBuhqHDBtUnzfN61R38L06M+VeM
4IPVxyL4Z0BAxtBhSntr1OUadWg8GjrUgcw5oQZJTzMM4O6VAblTXh/OB7tz
nR6cvwUUnzWY/NLD21xn3lWC82Hh+eft6wOWixF8sHl8+nA+OHwaDeD8o7t2
9LJN0Ie4e40kRH+yvkPw28sfZyhKOPjfkq5JDNJ3eABKfxvF4XxY+oPxz4L0
84hC0gOrASS9awo7LLm/j2/OYgS/YE337YwDhnA+LH992fdxa/o0RH6D5T8A
08KJ4A==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpl5cZqnGcwceiO6/RknyDnA+Hc0Zdf8/6zg
cKBW1iL9ianDWiEdvvR1yg43hD45nnczddigl7eY0UYNon6BicN/ELiv4TAT
BHYaO7Bwdskn+2k5qD5pnnd2FoLfH1yiMr0fwe/xesVi0mjs8OPt6wOWzgj+
gwjx7RcVEPzju3b0sgkg+PpaK4UvsED5G6H8JZoOaiD7Tpk4vCreKvo7W92h
7rdVwbkMUweXCc1CaaeU4fw3bbndRrPl4Pw+kP8FxKD+NXF4Ufs4+3wOr8OL
LO1v0+caO6h/Unk5i5MZbj/Yv/ZMcL7/E89LpsIIfsHykg3/zjPC+c3itayZ
boxw/4PDSZIRHj4w/pPEhddM9iP4aSCwzATivgJ2h8I13bczDEyh7hFwYACB
A6YQdW0i8PgD890kHdDjFwD/pcgK
            "]]}, {
           Thickness[0.04152823920265781]}, StripOnInput -> False]}, {
        ImageSize -> {24.075835616438354`, 15.14319302615193}, 
         BaselinePosition -> Scaled[0.32631885041954006`], 
         ImageSize -> {25., 16.}, 
         PlotRange -> {{0., 24.08}, {0., 15.139999999999999`}}, AspectRatio -> 
         Automatic}], 
       GraphicsBox[{
         Thickness[0.04152823920265781], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFjYDFA+A5FqiFFPCZtUu2jhNgCx7wJh

            "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4u3BVhH/2WUcprS3Rl2+o+4A4yeEBKkvOKnh
IL9rwb5UPSmH6RP4q8y8NR3WCunwpdtJwPlv2nK7jaLF4PyQt5c/zmgUcdBV
lP+SM03DgQEEFgg7XLga9kZ/t7pDuwK76pkrQg4+J9htZ39VcxCunFRyNkXI
YQZIv7aaQzBIf6Kgw4dF6xXOeig72Jc41p6+wwPn90R0+zMacMP5BctLNvzz
58LgG4PAYyU4f29+zduZS5Ucvuz7uDX9GoI/YyYI8MD560H+kxOE85ffWv7Y
kJnbofL+j1vG3UIOS0D8Zk6HF7WPs8/n8ELsMeaA+JOB3eEMGDDD+RqfVF7O
6kTwt3ttsJjzkwFN/T/7lyDz1nA4HOze12TymNmhSbyWNZONE86PUY2QOfeH
Byf/Pwjs53MoBPm3nwlqLj9UngHON0/StWN1+GcP428Du+eHPSSc+OD8G7y3
xVK/ccH5YP/qsEPiI4YBYr8NK9y/MH4LyN3HeOD8aDAtAFG3RsjBfc3R5Qw7
BCD+fyACdZ8wPLzB6WehOJwPlm+WgPPB5t3B5K/49rLijIAynA9LDzD9ML4H
2H5xOH8HKL2ri8D5raD0+UXU4e+30gdzLqpD1FuIOWx3aHp0PELDQQSUXlXE
Hao/bQjIvqXhoA6KX08JOB+cvswk4fwDIPuVpRzmLFLe+We5BiT9T5FyyMz/
0HqyRAPu3lOHndZmxmk4fAbpD5OA5xcUfjSCv8X8x6GUV2oOa0Dp9Z+Eg8f+
WlmL5WoOLeD8JQnng92zTQrOh+Xv1DQgYEPkd1j+BwAFOcfc
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKB1wS7omUUjFwcQYCD6LOcD47muOLmewkHLwANEv
lB1aFdhVz5jIOKSngYCyg/onlZezNOUcnCc0C6XtUnIoP7zNdWauAoSuVXQA
GWd8WAGifpkCnG8Aootl4fyK+z9uGXPLOKSA1ck5xKhGyJybI+1wBgxkHQ50
72syaZZyeOAa7zhrorRDO8gdJVIQ+zsl4HyY+2F8hV0L9qW+E4GY3y0F8c8N
QYh5zDJQ8/kcakDy2bIODeK1rJluXA7yIH3r5B3sShxrT8twwt0P43fbeO5K
S1JE5W9SgriHkwuivkzZoRrsLwEHj/21shbsKg5rhXT40u2E4OH7Zd/Hrenf
RBzQwx+sf5uSw0OQfwPF4fyD4HAQReUfFnLgjw24b9Su5HAW5B0eQYe9+TVv
Z5oqOfRHdPszbuCGyKsrOvg/8bxkepkL7h8Y/z7IHkUEHxwPanLQ8OGGhr+s
QzQoXmQEIfboyDq8bsvtNrotBOfPBIGdonA+zP0wPpjOkYTzYfEJM38NOHxk
4faDw0tPwUG4clLJWRcFhz0gf4Ui0hOMDw5nbUU4fwbIHZZKkPQlrAAPH7B5
cbLw8IOEjzScD7YnRRIj/AFjcEB+
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpEer1csX3QcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZMDqIg/hQdBwYQOMDs8CRCfPvFBC2HI937mkwW8zgYaK0UvqCi6dCq
wK56ZooonN8b0e3POEEOzj8DAj3KDutVnzTP09VymDETCCzVHc5fDXujvxto
/y3pmsRLmnD79UH6WLTg/OO7dvSyCSD4D0DuUEDwf7x9fcDSWcshIfaOG/MN
HQcWzi75ZD8tiLoDCH4KSL4CwY8PCVJfsFLLYbtD06PjOzQcvE+w286equlw
AmTfBDUHXUX5LzllGg6NLEf7DcNVHDLzP7Se/KLucBbknz+KcD7MvzC+SOWk
krNLpBx8L06M+ees4bAj2Crif7qoQ/1vq4JzGZoOD1zjHWdtFHDIAKnfouUQ
AAr/y2wQfzTrOICCZ6YkI9z9MD7MfzA+zP/N4rWsmW4IPix+AW4t0cA=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYl7/9VNSI4wcRConlZx9IukA4+8Itor4ry7l
YFsZscLU18hB/ZPKy1meUg4b9fIWM9og+BvQ+NMn8FeZaSP43ifYbWerGjnE
qEbInJPB5P8HAXkjh/Q0IGCTcohWcPyYzGPk8NA13nFWoKRDt9crFpOLhg7r
hHT40uXEHfqDS1Sm+xs6aIDM5xSB2L/GAM7/vCEge1Y4gr/8hYfe/0ADhwPd
+5pMlEXh/Ddtud1G0mI4+WD3/RFz2GL+41BKlAEkfFrEHb7svNX119TQYW9+
zduZS5Uc1N/y7jOwNILzS7aK/j6dh+CDw6Mbk199/8ctY25lOP/DovUKZz2U
HbjdVEuZqhB8sHsc0eS9DFHlNxo6yIEY9WoOz7O0v03fa+jAwtkln3wOwZ8J
AjcR/EcR4tsvMqjD+Reuhr3Rj1Z3qP9tVXBuhqHDBtUnzfN61R38L06M+VeM
4IPVxyL4Z0BAxtBhSntr1OUadWg8GjrUgcw5oQZJTzMM4O6VAblTXh/OB7tz
nR6cvwUUnzWY/NLD21xn3lWC82Hh+eft6wOWixF8sHl8+nA+OHwaDeD8o7t2
9LJN0Ie4e40kRH+yvkPw28sfZyhKOPjfkq5JDNJ3eABKfxvF4XxY+oPxz4L0
84hC0gOrASS9awo7LLm/j2/OYgS/YE337YwDhnA+LH992fdxa/o0RH6D5T8A
08KJ4A==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYpl5cZqnGcwceiO6/RknyDnA+Hc0Zdf8/6zg
cKBW1iL9ianDWiEdvvR1yg43hD45nnczddigl7eY0UYNon6BicN/ELiv4TAT
BHYaO7Bwdskn+2k5qD5pnnd2FoLfH1yiMr0fwe/xesVi0mjs8OPt6wOWzgj+
gwjx7RcVEPzju3b0sgkg+PpaK4UvsED5G6H8JZoOaiD7Tpk4vCreKvo7W92h
7rdVwbkMUweXCc1CaaeU4fw3bbndRrPl4Pw+kP8FxKD+NXF4Ufs4+3wOr8OL
LO1v0+caO6h/Unk5i5MZbj/Yv/ZMcL7/E89LpsIIfsHykg3/zjPC+c3itayZ
boxw/4PDSZIRHj4w/pPEhddM9iP4aSCwzATivgJ2h8I13bczDEyh7hFwYACB
A6YQdW0i8PgD890kHdDjFwD/pcgK
            "]]}, {
           Thickness[0.04152823920265781]}, StripOnInput -> False]}, {
        ImageSize -> {24.075835616438354`, 15.14319302615193}, 
         BaselinePosition -> Scaled[0.32631885041954006`], 
         ImageSize -> {25., 16.}, 
         PlotRange -> {{0., 24.08}, {0., 15.139999999999999`}}, AspectRatio -> 
         Automatic}]}, "SwatchLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0, 0]], {
                    LineBox[{{0, 10}, {10, 10}}]}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.069] -> Baseline)], #}, {
                   GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.0863508, 0.145602, 0.203418]], {
                    LineBox[{{0, 10}, {10, 10}}]}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.069] -> Baseline)], #2}, {
                   GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.2282026, 0.35805000000000003`, 0.3978674]], {
                    LineBox[{{0, 10}, {10, 10}}]}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.069] -> Baseline)], #3}, {
                   GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.4404542, 0.5847604, 0.5774416]], {
                    LineBox[{{0, 10}, {10, 10}}]}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.069] -> Baseline)], #4}, {
                   GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.7116038, 0.788266, 0.6478328]], {
                    LineBox[{{0, 10}, {10, 10}}]}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.069] -> Baseline)], #5}, {
                   GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.8966298, 0.8595714, 0.5568452]], {
                    LineBox[{{0, 10}, {10, 10}}]}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.069] -> Baseline)], #6}, {
                   GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.957885, 0.809857, 0.369177]], {
                    LineBox[{{0, 10}, {10, 10}}]}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.069] -> Baseline)], #7}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.3}}, "Rows" -> {{0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontSize -> 11, FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"SwatchLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               TemplateBox[<|"color" -> RGBColor[
                   Rational[2, 3], 0, 0]|>, "RGBColorSwatchTemplate"], ",", 
               
               TemplateBox[<|
                "color" -> RGBColor[0.0863508, 0.145602, 0.203418]|>, 
                "RGBColorSwatchTemplate"], ",", 
               
               TemplateBox[<|
                "color" -> 
                 RGBColor[0.2282026, 0.35805000000000003`, 0.3978674]|>, 
                "RGBColorSwatchTemplate"], ",", 
               
               TemplateBox[<|
                "color" -> RGBColor[0.4404542, 0.5847604, 0.5774416]|>, 
                "RGBColorSwatchTemplate"], ",", 
               
               TemplateBox[<|
                "color" -> RGBColor[0.7116038, 0.788266, 0.6478328]|>, 
                "RGBColorSwatchTemplate"], ",", 
               
               TemplateBox[<|
                "color" -> RGBColor[0.8966298, 0.8595714, 0.5568452]|>, 
                "RGBColorSwatchTemplate"], ",", 
               
               TemplateBox[<|
                "color" -> RGBColor[0.957885, 0.809857, 0.369177]|>, 
                "RGBColorSwatchTemplate"]}], "}"}], ",", 
           RowBox[{"{", 
             
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, 
               ",", #7}], "}"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"FontSize", "\[Rule]", "11"}], "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "\"Line\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.941076922974305*^9, 3.9410769350291147`*^9}, 
   3.9410770613143873`*^9, {3.941077131974711*^9, 3.941077178105198*^9}},
 CellLabel->"Out[85]=",ExpressionUUID->"ff21375f-2a4f-455a-88bb-66bd0432ad19"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"save", "[", "armLengthLowerBounds", "]"}]], "Input",
 CellChangeTimes->{{3.9410771795323877`*^9, 3.941077180556909*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"2abc2659-8865-4c2d-b899-f49074e04713"]
},
WindowSize->{808, 747},
WindowMargins->{{Automatic, 122}, {Automatic, 22}},
CellContext->Notebook,
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"26e6aacb-7616-49a3-bfde-77c7e48b971a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 352, 8, 52, "Input",ExpressionUUID->"5609c7e3-03e7-4780-a92c-0c2581b9357e"],
Cell[913, 30, 517, 15, 30, "Input",ExpressionUUID->"0ff91d2e-676c-48c2-82be-d4fcf540be33"],
Cell[CellGroupData[{
Cell[1455, 49, 313, 7, 30, "Input",ExpressionUUID->"bea0357d-fe89-417e-a7b4-38bf26454907"],
Cell[1771, 58, 3896, 84, 231, "Output",ExpressionUUID->"9d1758ff-4e4f-4772-a27c-7220f4ad6a57"]
}, Open  ]],
Cell[5682, 145, 921, 27, 94, "Input",ExpressionUUID->"49afa628-2a4e-46c8-b5f7-c5b320be2179"],
Cell[6606, 174, 496, 12, 30, "Input",ExpressionUUID->"ad1f3e71-bb04-4b74-a93c-4aaab4783792"],
Cell[7105, 188, 566, 15, 30, "Input",ExpressionUUID->"064eb65f-651f-4be0-96d1-e3036950be13"],
Cell[CellGroupData[{
Cell[7696, 207, 915, 21, 94, "Input",ExpressionUUID->"40d9be7f-00b2-43c9-a7c0-416477d5d09a"],
Cell[8614, 230, 4799, 100, 154, "Output",ExpressionUUID->"66811268-44e2-4cd0-a531-55d56056e39b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13450, 335, 2837, 68, 283, "Input",ExpressionUUID->"6481f4c2-a8de-44a5-bd5a-bd6008a203e0"],
Cell[16290, 405, 145809, 2580, 172, "Output",ExpressionUUID->"92790f25-c349-4019-929d-ff973ee09ab2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162136, 2990, 471, 9, 52, "Input",ExpressionUUID->"558f4ce7-b1d6-440c-abfc-02a0b93d6e9f"],
Cell[162610, 3001, 140143, 2465, 172, "Output",ExpressionUUID->"ff21375f-2a4f-455a-88bb-66bd0432ad19"]
}, Open  ]],
Cell[302768, 5469, 223, 3, 30, "Input",ExpressionUUID->"2abc2659-8865-4c2d-b899-f49074e04713"]
}
]
*)



==> images/Monotonization.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    349863,       6502]
NotebookOptionsPosition[    344622,       6417]
NotebookOutlinePosition[    345044,       6434]
CellTagsIndexPosition[    345001,       6431]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"d", "=", "3"}], ";", 
  RowBox[{"pts", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.8333333333333334`"}], ",", "0.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.9722222222222223`"}], ",", "0.827777777777778`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.3888888888888889`"}], ",", "1.1222222222222225`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.3444444444444444`"}], ",", "0.41111111111111126`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5600000000000005`", ",", "1.08`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9900000000000002`", ",", "0.5600000000000005`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7305555555555555`", ",", 
       RowBox[{"-", "0.03333333333333337`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3055555555555557`", ",", "0.7333333333333335`"}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"#", "-", 
       RowBox[{"{", 
        RowBox[{"0.5", ",", "0"}], "}"}]}], "&"}], ")"}], "/@", "pts"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.890234282538933*^9, 3.890234285594921*^9}, {
   3.890234479584176*^9, 3.890234480463567*^9}, {3.890234679896821*^9, 
   3.8902347134835587`*^9}, {3.890236257195786*^9, 3.890236258748365*^9}, 
   3.890319068537711*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"56fbb741-9b3c-4380-8ec8-c90d89faffee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sofaCurve", "=", 
   RowBox[{"BSplineFunction", "[", 
    RowBox[{"pts", ",", 
     RowBox[{"SplineDegree", "->", "d"}], ",", 
     RowBox[{"SplineClosed", "->", "True"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.890235086410383*^9, 3.8902350864132643`*^9}, {
  3.890235173775256*^9, 3.890235186337397*^9}, {3.890334506554593*^9, 
  3.8903345129193783`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"596f18ee-78f4-47d6-9cf6-9b3bc42e4a36"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sofaPoly", "=", 
   RowBox[{"Polygon", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"sofaCurve", "[", "t", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", "1", ",", "0.001"}], "}"}]}], "]"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.890401452685012*^9, 3.8904014760402822`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"ed3cc97a-00f7-4fd9-87eb-7d272429871e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sofa", "=", 
   RowBox[{"BSplineCurve", "[", 
    RowBox[{"pts", ",", 
     RowBox[{"SplineDegree", "\[Rule]", "d"}], ",", 
     RowBox[{"SplineClosed", "\[Rule]", "True"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.890234290930979*^9, 3.8902342929081373`*^9}, {
  3.890234621678063*^9, 3.890234625652631*^9}, {3.890236154688676*^9, 
  3.8902361712021313`*^9}, {3.890236221914928*^9, 3.890236262247305*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"af7744b1-9d25-42ac-b1d2-ec458f151bc2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sofaHallway", "[", 
   RowBox[{"armlength_", ",", 
    RowBox[{"color_", ":", 
     RowBox[{"RGBColor", "[", 
      RowBox[{"1", ",", "1", ",", "0.87"}], "]"}]}], ",", 
    RowBox[{"thickness_", ":", "1.5"}]}], "]"}], ":=", 
  RowBox[{"{", "\n", "  ", 
   RowBox[{
    RowBox[{"EdgeForm", "[", "None", "]"}], ",", "color", ",", "\n", "  ", 
    RowBox[{"AbsoluteThickness", "[", "thickness", "]"}], ",", "\n", "    ", 
    RowBox[{"Polygon", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "armlength"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "armlength"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "armlength"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "armlength"}], ",", "1"}], "}"}]}], "}"}], "]"}], ",", 
    "\n", "  ", 
    RowBox[{"{", 
     RowBox[{"Black", ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "armlength"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "armlength"}]}], "}"}]}], "}"}], "]"}], ",", "\n", 
      "         ", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "armlength"}], ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "armlength"}]}], "}"}]}], "}"}], "]"}]}], "}"}]}], 
   "\n", "}"}]}]], "Input",
 CellChangeTimes->{{3.890234596188857*^9, 3.89023459915479*^9}, {
  3.890234651787269*^9, 3.890234656319075*^9}, {3.890331015968617*^9, 
  3.890331054394017*^9}, {3.915707448967278*^9, 3.9157074569182158`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"64fab4cc-c89f-4859-a536-f0f4b8f5dc67"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]", "=", 
   RowBox[{
    RowBox[{"Pi", "/", "2"}], "*", 
    RowBox[{"8", "/", "9"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.890235693859357*^9, 3.890235706128304*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"76dcd91c-1199-4dba-a369-48d08b0fb393"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"loc1", "=", 
   RowBox[{"{", 
    RowBox[{"1.05", ",", 
     RowBox[{"-", "1.64"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t1", "=", "0.248"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8903185091475*^9, 3.890318525343981*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"c305fb69-3a3e-4e53-8551-9f7fb388f1b6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"loc2", "=", 
   RowBox[{"{", 
    RowBox[{"0.372", ",", 
     RowBox[{"-", "0.275"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t2", "=", "0.7"}], ";"}]}], "Input",
 CellChangeTimes->{{3.890318654452474*^9, 3.890318665567099*^9}, {
   3.890318894937869*^9, 3.8903189015483723`*^9}, 3.890318980397565*^9, {
   3.890319189336095*^9, 3.890319194938117*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"b01b4376-4599-4415-8b41-611186c1b47b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fullTransform", "[", "t0_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"t", "=", 
      RowBox[{"t0", "/", "\[Beta]"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"t", "<=", "t1"}], ",", "\[IndentingNewLine]", 
      RowBox[{"RightComposition", "[", 
       RowBox[{
        RowBox[{"RotationTransform", "[", 
         RowBox[{
          RowBox[{"-", "t"}], "*", "\[Beta]"}], "]"}], ",", 
        RowBox[{"TranslationTransform", "[", 
         RowBox[{"loc1", "*", "t"}], "]"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"RightComposition", "[", 
       RowBox[{
        RowBox[{"RotationTransform", "[", 
         RowBox[{
          RowBox[{"-", "t1"}], "*", "\[Beta]"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"TranslationTransform", "[", 
         RowBox[{"loc1", "*", "t1"}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"RotationTransform", "[", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"t", "-", "t1"}], ")"}]}], "*", "\[Beta]"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"TranslationTransform", "[", 
         RowBox[{"loc2", "*", 
          RowBox[{"(", 
           RowBox[{"t", "-", "t1"}], ")"}]}], "]"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",\

 CellChangeTimes->{{3.89033088490458*^9, 3.890330927987289*^9}, {
  3.890401071763344*^9, 3.890401079575498*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"c79aaeb7-f7f4-440f-8df8-13d34edc77c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Omega]", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"t1", "+", "t2"}], ")"}], "*", "\[Beta]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8903309394640207`*^9, 3.8903309427720833`*^9}, {
  3.890401022947309*^9, 3.890401028620634*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"a292df63-6d11-40e7-b168-c60496f3b24e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sofaHallwayLine", "[", 
   RowBox[{"armlength_", ",", "t_"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"GeometricTransformation", "[", "\n", "  ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Black", ",", "Thin", ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "armlength"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "armlength"}]}], "}"}]}], "}"}], "]"}], ",", "\n", 
      "         ", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "armlength"}], ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "armlength"}]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"InverseFunction", "[", 
     RowBox[{"fullTransform", "[", "t", "]"}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sofaHallway", "[", 
   RowBox[{"armlength_", ",", "color_", ",", "t_"}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"GeometricTransformation", "[", 
   RowBox[{
    RowBox[{"sofaHallway", "[", 
     RowBox[{"armlength", ",", "color"}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"InverseFunction", "[", 
     RowBox[{"fullTransform", "[", "t", "]"}], "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.890332447010707*^9, 3.8903324563742533`*^9}, {
  3.890332499002389*^9, 3.890332499583043*^9}, {3.890332547006345*^9, 
  3.8903325565186577`*^9}, {3.89033275707792*^9, 3.8903327576727753`*^9}, {
  3.89033345219238*^9, 3.890333491310177*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"17eb4384-e3a8-4b96-9402-36eb5de83aa9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "MaTeX`"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fontSize", "=", "11"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Beamer", " ", "default", " ", "font", " ", "11", "pt"}], ",", 
    " ", 
    RowBox[{"126", " ", "mm", " ", "by", " ", "96", " ", "mm"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{"MaTeX", ",", 
    RowBox[{"FontSize", "\[Rule]", "fontSize"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{"Plot", ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FontSize", "\[Rule]", "fontSize"}], ",", 
       RowBox[{"FontFamily", "\[Rule]", "\"\<Latin Modern Math\>\""}]}], 
      "}"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{"$FrontEndSession", ",", 
    RowBox[{"PrintingStyleEnvironment", "\[Rule]", "\"\<Working\>\""}]}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"inch", "=", "72"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cm", "=", 
   RowBox[{"inch", "/", "2.54"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mm", "=", 
   RowBox[{"cm", "/", "10"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.915706776017815*^9, 3.915706798620255*^9}, {
  3.915707192601172*^9, 3.915707194111671*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"92b683d4-140d-4643-8fdf-d9eee790a29c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sofaInMovement", "=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1.62`"}], ",", "0.3450000000000002`"}], "}"}]}], ",", 
      RowBox[{"q", "=", 
       RowBox[{"{", 
        RowBox[{"0.6080000000000001`", ",", 
         RowBox[{"-", "1.07`"}]}], "}"}]}], ",", 
      RowBox[{"r", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.18200000000000006`"}], ",", "0.20000000000000005`"}],
         "}"}]}]}], "}"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"sofaHallway", "[", "2", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"Thin", ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"GeometricTransformation", "[", 
            RowBox[{"sofa", ",", 
             RowBox[{"fullTransform", "[", "t", "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"t", ",", "0", ",", "\[Omega]", ",", 
             FractionBox["\[Omega]", "15"]}], "}"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Thick", ",", "Red", ",", 
         RowBox[{"GeometricTransformation", "[", 
          RowBox[{"sofa", ",", 
           RowBox[{"fullTransform", "[", "0", "]"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Thick", ",", "Blue", ",", 
         RowBox[{"GeometricTransformation", "[", 
          RowBox[{"sofa", ",", 
           RowBox[{"fullTransform", "[", "\[Omega]", "]"}]}], "]"}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Lighter", "[", 
          RowBox[{"Purple", ",", "0.5"}], "]"}], ",", 
         RowBox[{"Opacity", "[", "0.8`", "]"}], ",", 
         RowBox[{"GeometricTransformation", "[", 
          RowBox[{"sofaPoly", ",", 
           RowBox[{"fullTransform", "[", 
            FractionBox[
             RowBox[{"4", " ", "\[Omega]"}], "15"], "]"}]}], "]"}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", 
            RowBox[{"\"\<f_a(S)\>\"", ",", 
             RowBox[{"Magnification", "\[Rule]", "1.5`"}]}], "]"}], ",", "p", 
           ",", "Center"}], "]"}], ",", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", 
            RowBox[{"\"\<f_b(S)\>\"", ",", 
             RowBox[{"Magnification", "\[Rule]", "1.5`"}]}], "]"}], ",", "q", 
           ",", "Center"}], "]"}], ",", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", 
            RowBox[{"\"\<f_t(S)\>\"", ",", 
             RowBox[{"Magnification", "\[Rule]", "1.5`"}]}], "]"}], ",", "r", 
           ",", "Center"}], "]"}]}], "}"}]}], "}"}], "]"}]}], 
   "]"}]}]], "Input",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.8954278220900908`*^9, 3.895427911344919*^9}, {
   3.895761847263679*^9, 3.895761876738037*^9}, 3.915706868999153*^9, {
   3.915706993796502*^9, 3.91570699525883*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"0b7c2a3f-c9fc-4285-8b30-c1ea0b7ae526"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[1, 1, 0.87], AbsoluteThickness[1.5], EdgeForm[None], 
    PolygonBox[{{-2, 0}, {0, 0}, {0, -2}, {1, -2}, {1, 1}, {-2, 1}}], 
    {GrayLevel[0], LineBox[{{-2, 0}, {0, 0}, {0, -2}}], 
     LineBox[{{-2, 1}, {1, 1}, {1, -2}}]}}, 
   {Thickness[Tiny], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.9961090376211104, 
      0.08812936610202832}, {-0.08812936610202832, 0.9961090376211104}}, {
      0.06635999999999999, -0.10364799999999998`}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.9844664296609094, 
      0.17557291610809986`}, {-0.17557291610809986`, 0.9844664296609094}}, {
      0.13271999999999998`, -0.20729599999999995`}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.9651627780185275, 
      0.26165017089151427`}, {-0.26165017089151427`, 0.9651627780185275}}, {
      0.19907999999999998`, -0.31094399999999994`}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.9383483022585963, 
      0.3456912837321908}, {-0.3456912837321908, 0.9383483022585963}}, {
      0.2594539085449259, -0.4097760700633507}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.9042316706138988, 
      0.42704225301344345`}, {-0.42704225301344345`, 0.9042316706138988}}, {
      0.24596475631493664`, -0.4482749275579513}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.8630783761448828, 
      0.5050700116133527}, {-0.5050700116133527, 0.8630783761448828}}, {
      0.2307583764269119, -0.4834308652884674}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.815208670692641, 
      0.5791673533854763}, {-0.5791673533854763, 0.815208670692641}}, {
      0.21413605994880366`, -0.5151055522449811}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.7609950727031799, 
      0.648757658391392}, {-0.648757658391392, 0.7609950727031799}}, {
      0.1964101166605699, -0.543187748249161}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.7008594683169018, 
      0.7132993801136727}, {-0.7132993801136727, 0.7008594683169018}}, {
      0.17790144468296565`, -0.5675941696169595}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.6352698282824044, 
      0.7722902597301382}, {-0.7722902597301382, 0.6352698282824044}}, {
      0.15893703327251224`, -0.5882701372659759}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.5647365662433261, 
      0.8252712346542181}, {-0.8252712346542181, 0.5647365662433261}}, {
      0.13984741821570673`, -0.6051900022239614}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.48980856673777556`, 
      0.8718300109254591}, {-0.8718300109254591, 0.48980856673777556`}}, {
      0.12096410962440149`, -0.6183573452271915}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.41106891382015576`, 
      0.9116042716501045}, {-0.9116042716501045, 0.41106891382015576`}}, {
      0.10261701214905714`, -0.6278049488554454}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.32913035354492565`, 
      0.9442844965238985}, {-0.9442844965238985, 0.32913035354492565`}}, {
      0.08513185768557593, -0.6335945424204368}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.24463052562290766`, 
      0.969616370495806}, {-0.969616370495806, 0.24463052562290766`}}, {
      0.06882767055419606, -0.6358163215929551}}]}, 
   {RGBColor[1, 0, 0], Thickness[Large], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{1., 0.}, {0., 1.}}, {0., 0.}}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.24463052562290766`, 
      0.969616370495806}, {-0.969616370495806, 0.24463052562290766`}}, {
      0.06882767055419606, -0.6358163215929551}}]}, 
   {RGBColor[0.75, 0.5, 0.75], Opacity[0.8], 
    GeometricTransformationBox[PolygonBox[CompressedData["
1:eJxdW3c81f/3tyo7e7QQCiU0hOIIKZSRkaQQ+RiJQltWolQUSVYphBCiIbzs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      "]], {{{0.9383483022585963, 0.3456912837321908}, {-0.3456912837321908, 
      0.9383483022585963}}, {0.2594539085449259, -0.4097760700633507}}]}, {
    InsetBox[
     GraphicsBox[
      {Thickness[0.03611412062116287], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFjYDFA+A5FqiFFPCZtUu2jhNgCx7wJh

        "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4u3BVhH/2WUcprS3Rl2+o+4A4yeEBKkvOKnh
IL9rwb5UPSmH6RP4q8y8NR3WCunwpdtJwPlv2nK7jaLF4PyQt5c/zmgUcdBV
lP+SM03DgQEEFgg7XLga9kZ/t7pDuwK76pkrQg4+J9htZ39VcxCunFRyNkXI
YQZIv7aaQzBIf6Kgw4dF6xXOeig72Jc41p6+wwPn90R0+zMacMP5BctLNvzz
58LgG4PAYyU4f29+zduZS5Ucvuz7uDX9GoI/YyYI8MD560H+kxOE85ffWv7Y
kJnbofL+j1vG3UIOS0D8Zk6HF7WPs8/n8ELsMeaA+JOB3eEMGDDD+RqfVF7O
6kTwt3ttsJjzkwFN/T/7lyDz1nA4HOze12TymNmhSbyWNZONE86PUY2QOfeH
Byf/Pwjs53MoBPm3nwlqLj9UngHON0/StWN1+GcP428Du+eHPSSc+OD8G7y3
xVK/ccH5YP/qsEPiI4YBYr8NK9y/MH4LyN3HeOD8aDAtAFG3RsjBfc3R5Qw7
BCD+fyACdZ8wPLzB6WehOJwPlm+WgPPB5t3B5K/49rLijIAynA9LDzD9ML4H
2H5xOH8HKL2ri8D5raD0+UXU4e+30gdzLqpD1FuIOWx3aHp0PELDQQSUXlXE
Hao/bQjIvqXhoA6KX08JOB+cvswk4fwDIPuVpRzmLFLe+We5BiT9T5FyyMz/
0HqyRAPu3lOHndZmxmk4fAbpD5OA5xcUfjSCv8X8x6GUV2oOa0Dp9Z+Eg8f+
WlmL5WoOLeD8JQnng92zTQrOh+Xv1DQgYEPkd1j+BwAFOcfc
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAwAmIQLbf8hYfefhWHB67xjrMmCjrA+MFvL3+ccVDQ4Uni
wmsm61Uc3NccXc7wQ9CBAQQaEPy/30ofzAlE8BNCgtQXeKo4qH9SeTnrpKBD
4C3pmkQjFQfhykklZ1kEHarv/7hl/FvZ4Xnt4+zza/gcVn57WXFmg7LDfxCo
54aYI4HgrxXS4UvfpwTng/XPVnLgceTzmrGSB86X2Sg2nymBD1U+kx+ufw2Y
FnDYk1/zduZVJYeD3fuaTJoFHTxA9lkoO+wItor4v1wEoj5O2UED7H5Rh24b
z11pScoOM0HgpyhEf6uyw5u23G6j32IQ8ZnKDl/2fdyavk3cQQTkzyNQ9/+X
gPPTQEBNEs4H678t6eAyoVkorUrZYQbIGEkpB4HYgPtG7gj+GRDgQfDB/lut
5FADok9LOvCD1E9XgoTbDQmHO5qya/4XKzlEq0bInIuRhLifSclBfteCfanr
pCDywopwPtg9LXJw/gFwuEg5KID4eWJw/k5Q+DwXhPNv8N4WSy3jdeiN6PZn
nCADjW9OiLtey8H54GDIV4DzU0Hh4KYIiZ+XPA7lh7e5zuxVhMSfAh/EfZdh
8pwOpSD5u0pw/bDwgPHB6ecAgl/zaUNAtpSKg22JY+1pGR5IuFmqQOxV43WY
s0h55592FYh4JD88vRuDQDEi/cPyAwANf2Wi
         "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQXX54m+vMXkWH/yBQL+AweyYQnFRwUP2k8nLWSR6H
GNUImXN/5KHy3A4hby9/nMGI4M8AqZ8pC+enpgHBMxmHkuUlG/7x88H5DCCw
QADO74/o9mcUEILo3ynr0KbArnomRNRBpHJSydkUOYczILBGzGFHsFXEf3d5
B3WQezolHO5oyq75n6zgYGIMBJclHdzXHF3OIKEI56eDzBdTgvNXfntZcSZB
ycENpG6GOJw/C2SvJYL/pi2320ha3GGtkA5f+j9FKF/EgT824L7Rc0WIewOE
IfZvhobXfUE4Hyx/QdABPTwBvkKh+A==
         "]}], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4ppPGwKyo3QdCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZQ/i8dBwYQOMDs4LG/VtbiuJbDke59TSaLeRymT+CvMuvWdGhVYFc9
M0UUzu+N6PZnnCAH558BgR5lB/Eer1csU7QcZswEAkt1B1ObvUHTFIH235Ku
SbykCbdfX2ul8AUWLTj/+K4dvWwCCP6DCPHtFxUQ/B9vXx+wdNZyOH7YaW2m
na4DC2eXfLKfloM7yL3qCP4JkPw9HTgfYq62w3aHpkfHd2g4bNHLW8z4R9Ph
BEh8gprD5PbWqMt3NBwaWY72G4arOJy/GvZGP1rD4SzIP38U4XyYf2F8kcpJ
JWeXSDlsNv9xKGWVhsOOYKuI/+miDk8SF14zOa/p8MA13nHWRgGIemlthwBQ
+F9mc4gPCVJf8FLHARQ8MyUZ4e6H8WH+g/Fh/m8Wr2XNdEPwYfELAE4x00M=

        "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIFIIaxWZDYzDRkM0D5DBSqGSg2stuo5RcAgnoCnQ==

        "], CompressedData["
1:eJx1lGlIVFEUx8eFFnKhGU1Jp5nnjOmU6Jv33kiExtHSNCNFpQzc92xRSAnL
JRWlHMpWXBLbFE3MhbDMatIP0mJqUpmooKiUHxLSJv1gZnPfnbkPAg/cDz/u
veee5X8ulZgZnmIhEonMDOuYYZkb1nGHZ8OifRqQdd/TpbRKwcQpqQYrk8Gf
pZypWkoDEyppy9pNOYyKF/2GnnIgyb2RPZBMgV/x9JuqCxzsv1YiTh2joGBl
b9ZgEAe2MWGTzDIFIW83+t4JYOGx2MMmrcAFCtH+JQZYZDMuUBGRrazMZLA/
vQt8QObD4PNHFOCbG9WksTZyqwKsQ9tupcyp4TDyq1ESPpH5s/SdXmDLzeWy
pMGdkBQzEWgxanzviTvUT+psamdYwovtYSdrljnC7vPWOjpXA9NRhkLEuxGO
jwx3uxfsSviiZV+F+pkSXGdL6gYyNCBtnAvylAmcj/LcJPDLzLz56i8KXM8i
ga0CXXPMywXmUBwPBf79fKx8tUEDaagf3xSwiu53GOMDJVQjC/bGeTqqCFde
sz3vHaICETJ6faZ3PZJ8VArcZEhjjfKGElTIABVktWjH00Xe4FQXq+r/KdSH
z/euG3R4nnlo5qzBfbNSgePtz5vTEznirx3t/2AJ61E+pQxhB3TeXw1zGbuX
Kl/tJGzKz8S8vmpccBw9arjsE9yd+oACN1TfQwxoEftTsAXVM4MBxch0hMiD
gjVktixMBcT51QzLcb7JLPbXLIeefOmeND2Lz0fLsX4djfo+IIcjw9ej/0Zw
+P51Gcwm3B/h4gz5oTofl4Ee6aeSA71uoTPt6A7Cdvx9Z8J8fTwcsW4bWNzn
XxIAND9ahjAfX72a8GsUXz1tnB97wry/U9sJR85/Wqjyc8Lz1EbDlShtqFmY
M9ZFl3G/V+Aera6Ym3HG+uymcX5q6brMvx8rhXGnvASmk4aDLX2NoiopnO20
X+mvE5if91KBe8saj70vNr5fJIUiNDfnhHj4eg55wY+y01rmhQQ6UUG6vPD7
WwXm820R4/lZWJ9DUb8saMJf0X+1wRhPlxj/D+40RKD3EyRYL8007pflNviO
dDhPw1VUvyw7rJ9CNfFn0q+J+XlcYAmb/k9Tv///X/8Bdz9VrQ==
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4i3mPw6lzLJ06I3o9mecIOcA49/RlF3z/7OC
Q6T49osMdZYOa4V0+NLXKTsUrOm+nfHAwmGDXt5iRhs1iHorC4f/IHBfw8HE
GAiCzR1YOLvkk/20HA7UylqkmyD4Gm959xloIviqT5rnnZUyd/jx9vUBS2cE
/0EE0GIFBP/4rh29bAIIvr7WSuELLFoOaiC+F5S/RNNhP8i+FAuHV8VbRX9n
qzuIT73CmcFk6eAyoVko7ZQynP+mLbfbaLYcnN8H8r+AGNS/Fg4vah9nn8/h
dWhkOdpvaG7uoP5J5eUsTma4/WD/2jPB+f5PPC+ZCiP4BctLNvw7zwjnN4vX
sma6McL9PxMEJBnh4QPj1/22KjgXgeBD7LGAuK+A3YHbTbWU6ZQF1D0CEHWR
lg5pINAmAo8/MN9N0gE9fgGp9ssB
        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{41.538440846824415`, 22.714789539227894`},
      PlotRange->{{0., 27.69}, {0., 15.139999999999999`}}], {-1.62, 0.3450000000000002},
      Center], InsetBox[
     GraphicsBox[
      {Thickness[0.037243947858472994`], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFjYDFA+A5FqiFFPCZtUu2jhNgCx7wJh

        "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4u3BVhH/2WUcprS3Rl2+o+4A4yeEBKkvOKnh
IL9rwb5UPSmH6RP4q8y8NR3WCunwpdtJwPlv2nK7jaLF4PyQt5c/zmgUcdBV
lP+SM03DgQEEFgg7XLga9kZ/t7pDuwK76pkrQg4+J9htZ39VcxCunFRyNkXI
YQZIv7aaQzBIf6Kgw4dF6xXOeig72Jc41p6+wwPn90R0+zMacMP5BctLNvzz
58LgG4PAYyU4f29+zduZS5Ucvuz7uDX9GoI/YyYI8MD560H+kxOE85ffWv7Y
kJnbofL+j1vG3UIOS0D8Zk6HF7WPs8/n8ELsMeaA+JOB3eEMGDDD+RqfVF7O
6kTwt3ttsJjzkwFN/T/7lyDz1nA4HOze12TymNmhSbyWNZONE86PUY2QOfeH
Byf/Pwjs53MoBPm3nwlqLj9UngHON0/StWN1+GcP428Du+eHPSSc+OD8G7y3
xVK/ccH5YP/qsEPiI4YBYr8NK9y/MH4LyN3HeOD8aDAtAFG3RsjBfc3R5Qw7
BCD+fyACdZ8wPLzB6WehOJwPlm+WgPPB5t3B5K/49rLijIAynA9LDzD9ML4H
2H5xOH8HKL2ri8D5raD0+UXU4e+30gdzLqpD1FuIOWx3aHp0PELDQQSUXlXE
Hao/bQjIvqXhoA6KX08JOB+cvswk4fwDIPuVpRzmLFLe+We5BiT9T5FyyMz/
0HqyRAPu3lOHndZmxmk4fAbpD5OA5xcUfjSCv8X8x6GUV2oOa0Dp9Z+Eg8f+
WlmL5WoOLeD8JQnng92zTQrOh+Xv1DQgYEPkd1j+BwAFOcfc
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, {CompressedData["
1:eJxTTMoPSmViYGDQAGIQbQwCwcoOVfd/3DJeLeoA4z9wjXectVHC4cOi9Qpn
I5Qc5Hct2Je6TsrhPwjIK8L5wpWTSs66KMD57muOLmewkHdoVWBXPTNF0uEM
CPTIQfT9l3C4oym75n+wgkM4p1i78X4FiPoIBQf+2ID7RscVIPLJCg5rhXT4
0v/h5oPdJ6gINw/sDhNFh735NW9nqqLxRRF8mPvA/tJQdBABibfIOdwHmacI
9dc5Gbj5AW8vf5yhKOMwEwQ4FR1aQP66Iu2wB2QuK4IP8w+M/x5kfoeCQwhI
v6MMnA8OhvkI/pd9H7emi8lh8Fd+e1lxpgDBLz+8zXWmL4KfngYEZgoO6p9U
Xs46KetgAo44eYcZYIfKQuyph/rro5RDjGqEzLk7whB1m6Ug8XxZCM6PBsnH
IPjgcLohCOenguxL44W7H2Ivp8MckHU/5eB8cDzFKcL5sPQENt9G0AE9vQEA
x1URoA==
         "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQfd813nGWopKDiTEQfBZzgPEfgOiLog7K1x4FM5xR
dDgDAj1CDulpQBCm6LBGSIcvfZ+Aw8pvLyvOfFBw6I3o9mc04HMQrpxUctZE
weE/CNRzO8yZCQQ/5eB8MH1fFs4Hm3dMxuE6722xVDNeOP/Lvo9b068JwPnq
n1Rezlop6JAK4j+TcTgLck+OkMP+7n1NJs6yDiIge58IQ9zxQdYBpCytTQxi
jpgcxH/C4nB+yNvLH2coiju0KrCrnimRc3Bbc3Q5wwxxh7Ugf9XJQ90pAaHz
FSD6L0s63NGUXfNfWBHO548NuG90HcGHhR+Iaxws4YAevgA7IqLF
         "]}], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4gcR4tsvHtB2KFhesuHfeUYHGN//ieclU2Em
OP8/CNgzOTwB8RO0HRhA4ACzw3rVJ83zdDUdjnTvazJZzOPw91vpgzkf1R1a
FdhVz0wRhfN7I7r9GSfIwflnQKBH2aH604aA7F8aDjNmAoGlusOcRco7/7QD
7b8lXZN4SRNuv77WSuELLFpw/vFdO3rZBBB8MK2A4P94+/qApbMWRN8SbQcW
zi75ZD8tiHt7EXywvAuCr6so/yWnTNNhu0PTo+M7NBzEp17hzEjScDgBsm+C
msMvsLnqDo0sR/sNw1UczGz2Bk07qOZwFuSfP4pwPsy/ML5I5aSSs0ukHKTm
xWmeFlB32BFsFfE/XdTB+wS77WxTDYcHrvGOszYKQNQ3ajoEgML/MhvEnwHa
DqDgmSnJCHc/jA/zH4wP83+zeC1rphuCD4tfAOgM2mM=
        "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIFIIaxWZDYzDRkM0D5DBSqGSg2stuo5RcAgnoCnQ==

        "], CompressedData["
1:eJx1lH9MzGEcx68fRqjWXWjVubvuVEfu7vvjiMKnEMmPVlbZotIvId1Gm6wa
IsuhRHX9oBQLqzC1zI8rzPzIr0bZ0qaV0dRtRcOW5J7vc/d8N1vP9vzx2vM8
nx/v5/08sp0ZEcl2AoHAxjyjzdPWPMduhu+piGZBcrfGmNwkBisnp5hHvgRK
i5wPLQlgoVcpbpg8JwVdg/7jrrcMiLKKD7xKkkGvR3YCXcLA6qI8YUqPDNxK
3jvs2smA8/bwT/QvGQwkXOpm42hoFPo5peZ6wTy0XksBg8aAF/iaHI2aAgrH
G/OCVJQ3isL7N8vhg/B70BtvCzfJoX5wvWrShoKNz6avqNQqCKdljBx/Psaz
vcNJSeJrb5j4mdlXNWrJd9sXVmXFXNVO0IRPbfhmz7qwhB/m10e/KGahP2Ze
a2e8D+H4rRE+NaELCB+2f1JItSqgPUfsn3qMBTFKLOE5Z3y57vUMnu9nZJvK
u+RYz0qeL38yOlXV8fwSjfs8F0UeUJS1sViXL3IwoPMdlvpAASyqO1ELidt7
Q+zclITL0L4wJZSjETo1v3gc3Ji2kuego/1PDQFayHPccuP8WiXMDFmQaeuu
BY+LO5QdI7w+XL/VPpZ7YHHds5VwS7WvziabIfHC0Po0ngtRP9UUYW5/rAYG
dy/6WfbAm7C1Pytz/qrwgualvx8l9WigIDD0bkqtDNqQvkkU6BEHy6AO6ZlH
gby7P1LgJ8P9KmnoWxsXVNEphQ7Uby6N412XAkojcGLw/lgp9idt8fcaKa4r
ncHnz0rwvR4094PibpNg/9xiYMw42pIaNZ+wK3fekzCnj58bfEbvoY3G9/RD
BB/R+7lCEebqM2oIN3N6qi3vZw5hLt5ed8JbTe9GDUEeEN5jDlishtMx+i02
4Z7wxzTUvqzOsv6Q53a98Sg74In7uarG/VHiKZnLv0MMX5EeF9SwruFJvcAg
BjfkCx3PTzk/8dwCZkP5W/IfEYM28EFEqYyvh9PbVgXD+el6+p4IBve3zBkf
Wozzu/DM9dsghMULr4neKlRT8puuqGF1AM99nI9UuJ47QtjUeTb2b54KIlH+
BBGsQwY6ocb3ZT8XjqB3PV0DZ5B+Olfsn3INiWf1r5U5H89iCFv/T+t9//+/
/gPtHkoW
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4udZ2t+mn7Vw6I3o9mecIOcA49/RlF3z/7OC
Q4/XKxaTjRYOa4V0+NLXKTssvr+Pb46whcMGvbzFjDZqDi9A6nPNHf6DwH0N
hzQQaDNzYOHskk/203L4tCEge1Y6gh+j4PgxOQbBjxDffpHBz8zhx9vXByyd
EfwHIIYCgn98145eNgEEX19rpfAFFi2HSBC/DspfounwBWTfdHOHV8VbRX9n
qzt4n2C3nW1q4eAyoVko7ZQynP+mLbfbaLYcnN8H8r+AGNS/5g4vah9nn8/h
ddhi/uNQSpaZg/onlZezOJnh9oP9a88E5/s/8bxkKozgFywv2fDvPCOc3yxe
y5rpxgj3/0wQkGSEhw+MvxEUrj0IvokxEBSbQ9xXwO5gVxmxwvSvOdQ9Ag5n
QKDHAhruIvD4A/PdJB3Q4xcANArJHg==
        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{40.2745703611457, 22.714789539227894`},
      PlotRange->{{0., 26.85}, {0., 15.139999999999999`}}], {0.6080000000000001, -1.07},
      Center], InsetBox[
     GraphicsBox[
      {Thickness[0.03800836183960471], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFjYDFA+A5FqiFFPCZtUu2jhNgCx7wJh

        "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4u3BVhH/2WUcprS3Rl2+o+4A4yeEBKkvOKnh
IL9rwb5UPSmH6RP4q8y8NR3WCunwpdtJwPlv2nK7jaLF4PyQt5c/zmgUcdBV
lP+SM03DgQEEFgg7XLga9kZ/t7pDuwK76pkrQg4+J9htZ39VcxCunFRyNkXI
YQZIv7aaQzBIf6Kgw4dF6xXOeig72Jc41p6+wwPn90R0+zMacMP5BctLNvzz
58LgG4PAYyU4f29+zduZS5Ucvuz7uDX9GoI/YyYI8MD560H+kxOE85ffWv7Y
kJnbofL+j1vG3UIOS0D8Zk6HF7WPs8/n8ELsMeaA+JOB3eEMGDDD+RqfVF7O
6kTwt3ttsJjzkwFN/T/7lyDz1nA4HOze12TymNmhSbyWNZONE86PUY2QOfeH
Byf/Pwjs53MoBPm3nwlqLj9UngHON0/StWN1+GcP428Du+eHPSSc+OD8G7y3
xVK/ccH5YP/qsEPiI4YBYr8NK9y/MH4LyN3HeOD8aDAtAFG3RsjBfc3R5Qw7
BCD+fyACdZ8wPLzB6WehOJwPlm+WgPPB5t3B5K/49rLijIAynA9LDzD9ML4H
2H5xOH8HKL2ri8D5raD0+UXU4e+30gdzLqpD1FuIOWx3aHp0PELDQQSUXlXE
Hao/bQjIvqXhoA6KX08JOB+cvswk4fwDIPuVpRzmLFLe+We5BiT9T5FyyMz/
0HqyRAPu3lOHndZmxmk4fAbpD5OA5xcUfjSCv8X8x6GUV2oOa0Dp9Z+Eg8f+
WlmL5WoOLeD8JQnng92zTQrOh+Xv1DQgYEPkd1j+BwAFOcfc
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
        0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
        3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIzIGYCYuVrj4IZzig6PHCNd5w1UdABxt8ZbBXx/7mg
w4dF6xXOrlB0cF9zdDnDD0GHFd9eVpyZgOCnp4EAgt9t47krLQnKvyHokAqS
dlN0ONi9r8kkWdDhPci8HwoOX/d93Jp+jd9BuHJSyVkTBYf/IFDP7XAGBHrk
4PwdYHfIwvnqn1RezuqUdZgxEwgieeB8mY1i85kS+OB8CM3vEPD28scZC2Ud
3rTldhtJC0D07YSZJ+DQqsCueuaLvEO0aoTMuRhJiHylIpx/W1N2zf/DCL4x
CHzG5N8Hhd9HBJ8BBBKkIPbsR/DLD29znVmL4IOsmympAOeDw3OZgsMXUPhs
k4Pwtyk4nAWFi448nA/2TzRuPtje//IO/LEB943KFSC0ugI8vGF8iL3ycD44
3DTloeEg72AC8s9lOQhfEhov92Xh7oX4WwrOjwGHC4IP9sc3SQx+zf0ft4xP
S8L5sPCE6YfxQ0Dx9xDBh8UnjA9OL2ekIemVXQiif440JL05C0LMD5OGuNNQ
AM6HpQ8Y377Esfb0HW4I/5oMRP4kJyR9lMjB+WDr7ijA+bD8AlZngsg/sPwE
APyVcJw=
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4vWqT5rn9Wo5FCwv2fDvPKMDjO//xPOSqTAT
nP8fBOyhfF0tBwYQOMDsUPNpQ0D2L3WHI937mkwW8zicOuy0NnOfmkOrArvq
mSmicH5vRLc/4wQ5OP8MCPQoO3jsr5W1OK7uMGMmEFiqO2Tkf2g9GQK0/5Z0
TeIlTbj9+lorhS+waMH5x3ft6GUTQPAfRIhvv6iA4P94+/qApbOWw59vpQ/m
FGo5sHB2ySf7aUHcG4Xgg+UFEfxfYH0aDtsdmh4d36Hh8CRx4TUTfXWHEyD7
JqhBaAE1h0aWo/2G4SoQfX2qDmdB/vmjCOfD/Avji1ROKjm7RMrhRZb2t+l3
VR12BFtF/E8XdZCYeoUzg0nd4YFrvOOsjQIOzGB3aDgEgML/MpvDlPbWqMsy
Wg6g4JkpyQh3P4wP8x+MD/N/s3gta6Ybgg+LXwBOntco
        "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIFIIaxWZDYzDRkM0D5DBSqGSg2stuo5RcAgnoCnQ==

        "], CompressedData["
1:eJx1lHtIU1Ecx6cOykilTcuaa0+11TZ37649LX9aaWWPoZIWaZqv3hrVH4ZG
Khq18tHDx3pnZIbaS1E0lxVRamlSKmSgzCipBj1GBT137tnOhcAD548P557f
4/v7nivbkhmd5sbj8VzsO86+Xe3bdtOwwzSoB0nrRXNagxicnJZuX0USqCj1
OjC3TQ+vVeK6vyelkFVnHNpq0IMw+8S+Z6kyGBLlJNM+elhaWiBIfyWDaadf
um+10OCVYBimv8tgNPnSADNMQb1A7ZlxUI7P5RTo0RqVwyyrh1nnTuF4Njlk
oLwDOvz9WgUMCr6E9V51cIMCasZWaP/m6WD1kwmLzwQrCW/L/FTYaeOY735U
ktITAL+/7R85u8eR784sCM2OvxacSxM+tuo9nynTE75fVBPXJWDAEj+tuS8p
kHBSbHTgxZX+hA/xH5VQzUroyBXPz+AzIEaJJRzn/lyY1TOR47uZOdaqfgWU
Iz1FHF8ZNnueVXD8FK0Qjktj9ikrQhmsy1sFVKL7UY76QAkMqyMDKQmvI9x8
VYTZuUWpoAqtzvG562F4/TYzx2H5lseVbQwUeKy7cWq5CiZF+O93NTEgOp+o
6v7E6cP2eyEQz6FJj+uerIJb2t3VLr9oEi8KnRdyXIL6kVCEU1HdLUEwtn3O
t4r2AMLO/pzM+sskh8Z5Px6kbtTBkZCVremXZXAP6ftGB0bE4TKoRnq6UaAY
sMTw1DLcby0FI8s3h5n6pNCN+v1D4XjXpYDS8Ipp/P0mKfbnbRr7cZkU3qG6
rDS+XybBc/1h7wfF3SDB/qH0YDN/bspYP5OwN3vfjzCrj9oX3qD3EErjOX0V
4vfjTxFm61uiI9yI9MzROt6PD2E23s4ZhGOtLz5XhonA8Moe8IQWjscb17kY
/OCX9UPHgmrH+X2OO4zmfGbUD/dzTYv7o8TjMps/UYz1OKeFyLpHNbxKMfgi
X2Rx/Jitn+MmsBtqviN/nhiCQ9qjy2VcPazerhr4WLTLSLcJYWxvk8/PD2qc
fwrHbL91AtDMrhU+V2rG5d7+9R+DFnE8wvpIg+tpEcCavrJNfwo0EIPyJwsh
EhnosBbPiz8V/zc8g6AY6Zfljf0zXUfiOf3rZNbHRpqw8//pnPf//9d/ZCJK
4w==
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYr+LE2P+GVs49EZ0+zNOkHOA8e9oyq75/1nB
4fOGgOxZ4hYOa4V0+NLXKTtwuamWMlWZO2zQy1vMaKMGUX/ZzOE/CNzXcDgD
Am9MHVg4u+ST/bQcIsS3X2Q4h+AfbFsefuoQgn+gVtYifYupw4+3rw9YOiP4
D0AaFRD847t29LIJIPj6WiuFL7BA+U+g/CWaDpEg+/6ZObwq3ir6O1vdYSPI
nXPMHVwmNAulnVKG89+05XYbzZaD8/tA/hcQc/gC9q+5w4vax9nnc3gdZObF
aZ6+YOqg/knl5SxOZrj9YP/aM8H5/k88L5kKI/gFy0s2/DvPCOc3i9eyZrox
wv0/EwQkGeHhA+NLTL3CmfEJwQfTN80g7itgd1hyfx/fnGRzqHsEHEyMgeCz
uUMaCLSJwOMPzHeTdECPXwBYgM56
        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{39.45948194271482, 22.714789539227894`},
      PlotRange->{{0., 26.310000000000002`}, {0., 15.139999999999999`}}], {-0.18200000000000005, 0.20000000000000004},
      Center]}}]], "Output",
 CellChangeTimes->{{3.8954278348006372`*^9, 3.895427850112361*^9}, {
   3.8954278889810667`*^9, 3.895427911649911*^9}, 3.895428224380052*^9, 
   3.895761497312579*^9, {3.895761851831297*^9, 3.8957618771543293`*^9}, 
   3.895960943879572*^9, 3.915706873477811*^9, 3.9157070044436617`*^9, 
   3.915707588375485*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"68fb2a61-4554-469e-9da8-4d2df3a2ee01"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<sofa-in-movement.svg\>\"", ",", "sofaInMovement"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.895427925142111*^9, 3.895427932727291*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"95f34997-bd74-4bdd-a152-25bff6f56139"],

Cell[BoxData["\<\"sofa-in-movement.svg\"\>"], "Output",
 CellChangeTimes->{3.895427933188512*^9, 3.895428224932962*^9, 
  3.89576161857644*^9, 3.895960944261319*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"151fa947-e8cf-46de-b718-cff6d6fe3cb0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Graphics", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"sofaHallway", "[", 
      RowBox[{"2", ",", 
       RowBox[{"RGBColor", "[", 
        RowBox[{"1", ",", "1", ",", "0.87"}], "]"}], ",", 
       RowBox[{"4", "*", 
        RowBox[{"\[Omega]", "/", "15"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Pink", ",", "sofaPoly"}], "}"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"sofaHallwayLine", "[", 
        RowBox[{"2", ",", "t"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", "\[Omega]", ",", 
         RowBox[{"\[Omega]", "/", "15"}]}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.5"}], ",", "2"}], "}"}]}], "}"}]}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.890332557795597*^9, 3.8903325665691977`*^9}, {
   3.890332722408957*^9, 3.890332742388206*^9}, {3.8903327839055223`*^9, 
   3.8903328206393633`*^9}, {3.890333413000699*^9, 3.8903334353915157`*^9}, {
   3.890333498362651*^9, 3.8903335110470543`*^9}, {3.8904011515725117`*^9, 
   3.890401166075403*^9}, 3.890401283359117*^9, {3.890401540674996*^9, 
   3.890401544012332*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"a325eb44-50f8-4ac4-98c4-ad6a37704f44"],

Cell[BoxData[
 GraphicsBox[{GeometricTransformationBox[
    {RGBColor[1, 1, 0.87], AbsoluteThickness[1.5], EdgeForm[None], 
     PolygonBox[{{-2, 0}, {0, 0}, {0, -2}, {1, -2}, {1, 1}, {-2, 1}}], 
     {GrayLevel[0], LineBox[{{-2, 0}, {0, 0}, {0, -2}}], 
      LineBox[{{-2, 1}, {1, 1}, {1, -2}}]}}, {{{
     0.9383483022585962, -0.34569128373219077`}, {0.34569128373219077`, 
     0.9383483022585961}}, {-0.3851141503004202, 0.29482172493591485`}}], 
   {RGBColor[1, 0.5, 0.5], PolygonBox[CompressedData["
1:eJxdW3c81f/3tyo7e7QQCiU0hOIIKZSRkaQQ+RiJQltWolQUSVYphBCiIbzs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     "]]}, {GeometricTransformationBox[
     {GrayLevel[0], Thickness[Tiny], LineBox[{{-2, 0}, {0, 0}, {0, -2}}], 
      LineBox[{{-2, 1}, {1, 1}, {1, -2}}]}, {{{1., 0.}, {0., 1.}}, {0., 0.}}],
     GeometricTransformationBox[
     {GrayLevel[0], Thickness[Tiny], LineBox[{{-2, 0}, {0, 0}, {0, -2}}], 
      LineBox[{{-2, 1}, {1, 1}, {1, -2}}]}, {{{
      0.9961090376211105, -0.08812936610202832}, {0.08812936610202832, 
      0.9961090376211102}}, {-0.0752362282742799, 0.0973964447968222}}], 
    GeometricTransformationBox[
     {GrayLevel[0], Thickness[Tiny], LineBox[{{-2, 0}, {0, 0}, {0, -2}}], 
      LineBox[{{-2, 1}, {1, 1}, {1, -2}}]}, {{{
      0.9844664296609094, -0.17557291610809986`}, {0.17557291610809986`, 
      0.9844664296609094}}, {-0.16705394776214053`, 0.1807739155771208}}], 
    GeometricTransformationBox[
     {GrayLevel[0], Thickness[Tiny], LineBox[{{-2, 0}, {0, 0}, {0, -2}}], 
      LineBox[{{-2, 1}, {1, 1}, {1, -2}}]}, {{{
      0.9651627780185276, -0.2616501708915143}, {0.2616501708915143, 
      0.9651627780185276}}, {-0.27350315658561947`, 0.24802225882711032`}}], 
    GeometricTransformationBox[
     {GrayLevel[0], Thickness[Tiny], LineBox[{{-2, 0}, {0, 0}, {0, -2}}], 
      LineBox[{{-2, 1}, {1, 1}, {1, -2}}]}, {{{
      0.9383483022585962, -0.34569128373219077`}, {0.34569128373219077`, 
      0.9383483022585961}}, {-0.3851141503004202, 0.29482172493591485`}}], 
    GeometricTransformationBox[
     {GrayLevel[0], Thickness[Tiny], LineBox[{{-2, 0}, {0, 0}, {0, -2}}], 
      LineBox[{{-2, 1}, {1, 1}, {1, -2}}]}, {{{
      0.9042316706138986, -0.42704225301344334`}, {0.42704225301344334`, 
      0.9042316706138985}}, {-0.41384145754858126`, 0.3003070429414175}}], 
    GeometricTransformationBox[
     {GrayLevel[0], Thickness[Tiny], LineBox[{{-2, 0}, {0, 0}, {0, -2}}], 
      LineBox[{{-2, 1}, {1, 1}, {1, -2}}]}, {{{
      0.8630783761448827, -0.5050700116133526}, {0.5050700116133526, 
      0.8630783761448827}}, {-0.44332899755386806`, 0.3006895903296672}}], 
    GeometricTransformationBox[
     {GrayLevel[0], Thickness[Tiny], LineBox[{{-2, 0}, {0, 0}, {0, -2}}], 
      LineBox[{{-2, 1}, {1, 1}, {1, -2}}]}, {{{
      0.815208670692641, -0.5791673533854763}, {0.5791673533854763, 
      0.815208670692641}}, {-0.47289789218611383`, 0.2958978974070875}}], 
    GeometricTransformationBox[
     {GrayLevel[0], Thickness[Tiny], LineBox[{{-2, 0}, {0, 0}, {0, -2}}], 
      LineBox[{{-2, 1}, {1, 1}, {1, -2}}]}, {{{
      0.7609950727031798, -0.6487576583913919}, {0.6487576583913919, 
      0.7609950727031798}}, {-0.501864342628769, 0.2859406326012554}}], 
    GeometricTransformationBox[
     {GrayLevel[0], Thickness[Tiny], LineBox[{{-2, 0}, {0, 0}, {0, -2}}], 
      LineBox[{{-2, 1}, {1, 1}, {1, -2}}]}, {{{
      0.7008594683169018, -0.7132993801136727}, {0.7132993801136727, 
      0.7008594683169018}}, {-0.529548481277224, 0.27090675772382944`}}], 
    GeometricTransformationBox[
     {GrayLevel[0], Thickness[Tiny], LineBox[{{-2, 0}, {0, 0}, {0, -2}}], 
      LineBox[{{-2, 1}, {1, 1}, {1, -2}}]}, {{{
      0.6352698282824044, -0.7722902597301382}, {0.7722902597301383, 
      0.6352698282824044}}, {-0.5552831989353683, 0.2509647463778569}}], 
    GeometricTransformationBox[
     {GrayLevel[0], Thickness[Tiny], LineBox[{{-2, 0}, {0, 0}, {0, -2}}], 
      LineBox[{{-2, 1}, {1, 1}, {1, -2}}]}, {{{
      0.564736566243326, -0.8252712346542179}, {0.8252712346542179, 
      0.564736566243326}}, {-0.5784228510968902, 0.22636087228666973`}}], 
    GeometricTransformationBox[
     {GrayLevel[0], Thickness[Tiny], LineBox[{{-2, 0}, {0, 0}, {0, -2}}], 
      LineBox[{{-2, 1}, {1, 1}, {1, -2}}]}, {{{
      0.48980856673777556`, -0.8718300109254591}, {0.871830010925459, 
      0.48980856673777556`}}, {-0.5983517482070995, 0.19741658398207623`}}], 
    GeometricTransformationBox[
     {GrayLevel[0], Thickness[Tiny], LineBox[{{-2, 0}, {0, 0}, {0, -2}}], 
      LineBox[{{-2, 1}, {1, 1}, {1, -2}}]}, {{{
      0.41106891382015565`, -0.9116042716501044}, {0.9116042716501043, 
      0.41106891382015565`}}, {-0.614492336863282, 0.16452499179787516`}}], 
    GeometricTransformationBox[
     {GrayLevel[0], Thickness[Tiny], LineBox[{{-2, 0}, {0, 0}, {0, -2}}], 
      LineBox[{{-2, 1}, {1, 1}, {1, -2}}]}, {{{
      0.3291303535449256, -0.9442844965238983}, {0.9442844965238982, 
      0.3291303535449256}}, {-0.6263129819077619, 0.12814650237820546`}}], 
    GeometricTransformationBox[
     {GrayLevel[0], Thickness[Tiny], LineBox[{{-2, 0}, {0, 0}, {0, -2}}], 
      LineBox[{{-2, 1}, {1, 1}, {1, -2}}]}, {{{
      0.24463052562290769`, -0.9696163704958058}, {0.969616370495806, 
      0.24463052562290769`}}, {-0.6333352632700285, 0.08880364483846767}}]}},
  ImageSize->{423.80859375, Automatic},
  PlotRange->{{-2, 1}, {-0.5, 2}}]], "Output",
 CellChangeTimes->{{3.890332562988227*^9, 3.890332566952471*^9}, {
   3.8903327426512737`*^9, 3.8903327592496347`*^9}, {3.890332789873131*^9, 
   3.8903328209363832`*^9}, {3.890333418752124*^9, 3.89033343581723*^9}, 
   3.890333511295697*^9, {3.890401144223506*^9, 3.8904011662792788`*^9}, 
   3.890401283718809*^9, 3.8904015442671556`*^9, 3.895428224956233*^9, 
   3.895761619583009*^9, 3.895960944286899*^9, 3.915707012327969*^9, 
   3.915707594877898*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"1b5ca73e-1c8e-4aac-adac-0f9e120d8982"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"support", "[", 
   RowBox[{"points_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"Max", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"#", ".", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Cos", "[", "t", "]"}], ",", 
         RowBox[{"Sin", "[", "t", "]"}]}], "}"}]}], ")"}], "&"}], "/@", 
    "points"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.89033302156602*^9, 3.8903330648662767`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"da5aca65-a073-4db6-8a88-c8a67495c6ae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"supportSofa", "[", "t_", "]"}], ":=", 
  RowBox[{"support", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"sofaCurve", "[", "u", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "0", ",", "1", ",", "0.0001"}], "}"}]}], "]"}], ",", 
    "t"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8903330660501328`*^9, 3.890333068063284*^9}, {
  3.8903335626849127`*^9, 3.8903335833673058`*^9}, {3.890333613649276*^9, 
  3.89033363052958*^9}, {3.89040187460807*^9, 3.8904018755858707`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"5ad9b178-9d2a-46ef-8fb7-25b400ec3027"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tightTransform", "[", "t_", "]"}], ":=", 
  RowBox[{"RightComposition", "[", 
   RowBox[{
    RowBox[{"TranslationTransform", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"supportSofa", "[", "t", "]"}], ",", 
        RowBox[{"supportSofa", "[", 
         RowBox[{"t", "+", 
          RowBox[{"Pi", "/", "2"}]}], "]"}]}], "}"}], "-", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"RotationTransform", "[", "t", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8903342074048767`*^9, 3.8903342750895853`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"cdf89fe9-f764-4ba0-99f4-7f2badb207cf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sofaHallwayLineFit", "[", 
   RowBox[{"armlength_", ",", "t_"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"GeometricTransformation", "[", "\n", "  ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Black", ",", "Thin", ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "armlength"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "armlength"}]}], "}"}]}], "}"}], "]"}], ",", "\n", 
      "         ", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "armlength"}], ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "armlength"}]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"tightTransform", "[", "t", "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sofaHallwayFit", "[", 
   RowBox[{"armlength_", ",", "color_", ",", "t_"}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"GeometricTransformation", "[", 
   RowBox[{
    RowBox[{"sofaHallway", "[", 
     RowBox[{"armlength", ",", "color"}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"tightTransform", "[", "t", "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.890333717455934*^9, 3.8903337196905603`*^9}, {
  3.89033419966129*^9, 3.890334222181025*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"cc8da60b-4ba0-4366-bf06-79baf7c83594"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sofaInMontoneMovement", "=", 
  RowBox[{"With", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1.0059999999999998`"}], ",", "0.5699999999999998`"}], 
        "}"}]}], ",", 
      RowBox[{"q", "=", 
       RowBox[{"{", 
        RowBox[{"0.4740000000000002`", ",", 
         RowBox[{"-", "0.9199999999999999`"}]}], "}"}]}], ",", 
      RowBox[{"r", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.005999999999999783`"}], ",", "0.1549999999999998`"}],
         "}"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"sofaHallway", "[", "2", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"Thin", ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"GeometricTransformation", "[", 
            RowBox[{"sofa", ",", 
             RowBox[{"InverseFunction", "@", 
              RowBox[{"tightTransform", "[", "t", "]"}]}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"t", ",", "0", ",", "\[Omega]", ",", 
             FractionBox["\[Omega]", "15"]}], "}"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Thick", ",", "Red", ",", 
         RowBox[{"GeometricTransformation", "[", 
          RowBox[{"sofa", ",", 
           RowBox[{"InverseFunction", "@", 
            RowBox[{"tightTransform", "[", "0", "]"}]}]}], "]"}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"Thick", ",", "Blue", ",", 
         RowBox[{"GeometricTransformation", "[", 
          RowBox[{"sofa", ",", 
           RowBox[{"InverseFunction", "@", 
            RowBox[{"tightTransform", "[", "\[Omega]", "]"}]}]}], "]"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Lighter", "[", 
          RowBox[{"Purple", ",", "0.5"}], "]"}], ",", 
         RowBox[{"Opacity", "[", "0.8`", "]"}], ",", 
         RowBox[{"GeometricTransformation", "[", 
          RowBox[{"sofaPoly", ",", 
           RowBox[{"InverseFunction", "@", 
            RowBox[{"tightTransform", "[", 
             FractionBox[
              RowBox[{"4", " ", "\[Omega]"}], "15"], "]"}]}]}], "]"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", 
            RowBox[{"\"\<f_a(S)\>\"", ",", 
             RowBox[{"Magnification", "\[Rule]", "1.5`"}]}], "]"}], ",", "p", 
           ",", "Center"}], "]"}], ",", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", 
            RowBox[{"\"\<f_b(S)\>\"", ",", 
             RowBox[{"Magnification", "\[Rule]", "1.5`"}]}], "]"}], ",", "q", 
           ",", "Center"}], "]"}], ",", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", 
            RowBox[{"\"\<f_t(S)\>\"", ",", 
             RowBox[{"Magnification", "\[Rule]", "1.5`"}]}], "]"}], ",", "r", 
           ",", "Center"}], "]"}]}], "}"}]}], "}"}], "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.895761797889204*^9, 3.895761816749765*^9}, 
   3.895761900844512*^9, {3.895761935830597*^9, 3.895761966793899*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"262a2fba-4dd6-4b07-8b21-dd9a9e3ce5c8"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[1, 1, 0.87], AbsoluteThickness[1.5], EdgeForm[None], 
    PolygonBox[{{-2, 0}, {0, 0}, {0, -2}, {1, -2}, {1, 1}, {-2, 1}}], 
    {GrayLevel[0], LineBox[{{-2, 0}, {0, 0}, {0, -2}}], 
     LineBox[{{-2, 1}, {1, 1}, {1, -2}}]}}, 
   {Thickness[Tiny], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{1., 0.}, {0., 1.}}, {0.619455290160782, 
      0.023032261122370223`}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.9961090376211105, 
      0.08812936610202832}, {-0.08812936610202832, 0.9961090376211102}}, {
      0.5771471198128691, -0.06711834587541121}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.9844664296609094, 
      0.17557291610809986`}, {-0.17557291610809986`, 0.9844664296609094}}, {
      0.5344216441298029, -0.15050711323806887`}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.9651627780185276, 
      0.2616501708915143}, {-0.2616501708915143, 0.9651627780185276}}, {
      0.49172893884732893`, -0.22666336014706157`}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.9383483022585963, 
      0.3456912837321909}, {-0.3456912837321909, 0.9383483022585963}}, {
      0.4494106280520481, -0.29519993419113894`}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.9042316706138988, 
      0.4270422530134435}, {-0.4270422530134435, 0.9042316706138988}}, {
      0.4078499598242976, -0.3558107766489718}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.8630783761448827, 
      0.5050700116133526}, {-0.5050700116133526, 0.8630783761448827}}, {
      0.3674769306266689, -0.4082632715018987}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.815208670692641, 
      0.5791673533854763}, {-0.5791673533854763, 0.815208670692641}}, {
      0.3287470918559043, -0.4523845621554865}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.7609950727031799, 
      0.648757658391392}, {-0.648757658391392, 0.7609950727031798}}, {
      0.29211975083405517`, -0.48804467437366683`}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.7008594683169018, 
      0.7132993801136727}, {-0.7132993801136727, 0.7008594683169018}}, {
      0.25803769635279966`, -0.515140872211707}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.6352698282824044, 
      0.7722902597301382}, {-0.7722902597301383, 0.6352698282824044}}, {
      0.2269112641809389, -0.533588992244173}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.564736566243326, 
      0.825271234654218}, {-0.825271234654218, 0.564736566243326}}, {
      0.1991071428245058, -0.543323832088968}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.48980856673777545`, 
      0.8718300109254592}, {-0.871830010925459, 0.48980856673777545`}}, {
      0.17494014270883013`, -0.5443073344411528}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.4110689138201558, 
      0.9116042716501043}, {-0.9116042716501045, 0.4110689138201558}}, {
      0.15466799305830956`, -0.5365426200985268}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.32913035354492565`, 
      0.9442844965238986}, {-0.9442844965238985, 0.32913035354492565`}}, {
      0.13848717700812105`, -0.5200944943722396}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.24463052562290752`, 
      0.969616370495806}, {-0.969616370495806, 0.24463052562290752`}}, {
      0.1265292502838522, -0.4952480129621341}}]}, 
   {RGBColor[1, 0, 0], Thickness[Large], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{1., 0.}, {0., 1.}}, {0.619455290160782, 
      0.023032261122370112`}}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.24463052562290752`, 
      0.969616370495806}, {-0.969616370495806, 0.24463052562290752`}}, {
      0.1265292502838522, -0.4952480129621341}}]}, 
   {RGBColor[0.75, 0.5, 0.75], Opacity[0.8], 
    GeometricTransformationBox[PolygonBox[CompressedData["
1:eJxdW3c81f/3tyo7e7QQCiU0hOIIKZSRkaQQ+RiJQltWolQUSVYphBCiIbzs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      "]], {{{0.9383483022585963, 0.3456912837321909}, {-0.3456912837321909, 
      0.9383483022585963}}, {0.4494106280520481, -0.29519993419113894`}}]}, {
    InsetBox[
     GraphicsBox[
      {Thickness[0.03611412062116287], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFjYDFA+A5FqiFFPCZtUu2jhNgCx7wJh

        "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4u3BVhH/2WUcprS3Rl2+o+4A4yeEBKkvOKnh
IL9rwb5UPSmH6RP4q8y8NR3WCunwpdtJwPlv2nK7jaLF4PyQt5c/zmgUcdBV
lP+SM03DgQEEFgg7XLga9kZ/t7pDuwK76pkrQg4+J9htZ39VcxCunFRyNkXI
YQZIv7aaQzBIf6Kgw4dF6xXOeig72Jc41p6+wwPn90R0+zMacMP5BctLNvzz
58LgG4PAYyU4f29+zduZS5Ucvuz7uDX9GoI/YyYI8MD560H+kxOE85ffWv7Y
kJnbofL+j1vG3UIOS0D8Zk6HF7WPs8/n8ELsMeaA+JOB3eEMGDDD+RqfVF7O
6kTwt3ttsJjzkwFN/T/7lyDz1nA4HOze12TymNmhSbyWNZONE86PUY2QOfeH
Byf/Pwjs53MoBPm3nwlqLj9UngHON0/StWN1+GcP428Du+eHPSSc+OD8G7y3
xVK/ccH5YP/qsEPiI4YBYr8NK9y/MH4LyN3HeOD8aDAtAFG3RsjBfc3R5Qw7
BCD+fyACdZ8wPLzB6WehOJwPlm+WgPPB5t3B5K/49rLijIAynA9LDzD9ML4H
2H5xOH8HKL2ri8D5raD0+UXU4e+30gdzLqpD1FuIOWx3aHp0PELDQQSUXlXE
Hao/bQjIvqXhoA6KX08JOB+cvswk4fwDIPuVpRzmLFLe+We5BiT9T5FyyMz/
0HqyRAPu3lOHndZmxmk4fAbpD5OA5xcUfjSCv8X8x6GUV2oOa0Dp9Z+Eg8f+
WlmL5WoOLeD8JQnng92zTQrOh+Xv1DQgYEPkd1j+BwAFOcfc
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAwAmIQLbf8hYfefhWHB67xjrMmCjrA+MFvL3+ccVDQ4Uni
wmsm61Uc3NccXc7wQ9CBAQQaEPy/30ofzAlE8BNCgtQXeKo4qH9SeTnrpKBD
4C3pmkQjFQfhykklZ1kEHarv/7hl/FvZ4Xnt4+zza/gcVn57WXFmg7LDfxCo
54aYI4HgrxXS4UvfpwTng/XPVnLgceTzmrGSB86X2Sg2nymBD1U+kx+ufw2Y
FnDYk1/zduZVJYeD3fuaTJoFHTxA9lkoO+wItor4v1wEoj5O2UED7H5Rh24b
z11pScoOM0HgpyhEf6uyw5u23G6j32IQ8ZnKDl/2fdyavk3cQQTkzyNQ9/+X
gPPTQEBNEs4H678t6eAyoVkorUrZYQbIGEkpB4HYgPtG7gj+GRDgQfDB/lut
5FADok9LOvCD1E9XgoTbDQmHO5qya/4XKzlEq0bInIuRhLifSclBfteCfanr
pCDywopwPtg9LXJw/gFwuEg5KID4eWJw/k5Q+DwXhPNv8N4WSy3jdeiN6PZn
nCADjW9OiLtey8H54GDIV4DzU0Hh4KYIiZ+XPA7lh7e5zuxVhMSfAh/EfZdh
8pwOpSD5u0pw/bDwgPHB6ecAgl/zaUNAtpSKg22JY+1pGR5IuFmqQOxV43WY
s0h55592FYh4JD88vRuDQDEi/cPyAwANf2Wi
         "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQXX54m+vMXkWH/yBQL+AweyYQnFRwUP2k8nLWSR6H
GNUImXN/5KHy3A4hby9/nMGI4M8AqZ8pC+enpgHBMxmHkuUlG/7x88H5DCCw
QADO74/o9mcUEILo3ynr0KbArnomRNRBpHJSydkUOYczILBGzGFHsFXEf3d5
B3WQezolHO5oyq75n6zgYGIMBJclHdzXHF3OIKEI56eDzBdTgvNXfntZcSZB
ycENpG6GOJw/C2SvJYL/pi2320ha3GGtkA5f+j9FKF/EgT824L7Rc0WIewOE
IfZvhobXfUE4Hyx/QdABPTwBvkKh+A==
         "]}], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4ppPGwKyo3QdCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZQ/i8dBwYQOMDs4LG/VtbiuJbDke59TSaLeRymT+CvMuvWdGhVYFc9
M0UUzu+N6PZnnCAH558BgR5lB/Eer1csU7QcZswEAkt1B1ObvUHTFIH235Ku
SbykCbdfX2ul8AUWLTj/+K4dvWwCCP6DCPHtFxUQ/B9vXx+wdNZyOH7YaW2m
na4DC2eXfLKfloM7yL3qCP4JkPw9HTgfYq62w3aHpkfHd2g4bNHLW8z4R9Ph
BEh8gprD5PbWqMt3NBwaWY72G4arOJy/GvZGP1rD4SzIP38U4XyYf2F8kcpJ
JWeXSDlsNv9xKGWVhsOOYKuI/+miDk8SF14zOa/p8MA13nHWRgGIemlthwBQ
+F9mc4gPCVJf8FLHARQ8MyUZ4e6H8WH+g/Fh/m8Wr2XNdEPwYfELAE4x00M=

        "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIFIIaxWZDYzDRkM0D5DBSqGSg2stuo5RcAgnoCnQ==

        "], CompressedData["
1:eJx1lGlIVFEUx8eFFnKhGU1Jp5nnjOmU6Jv33kiExtHSNCNFpQzc92xRSAnL
JRWlHMpWXBLbFE3MhbDMatIP0mJqUpmooKiUHxLSJv1gZnPfnbkPAg/cDz/u
veee5X8ulZgZnmIhEonMDOuYYZkb1nGHZ8OifRqQdd/TpbRKwcQpqQYrk8Gf
pZypWkoDEyppy9pNOYyKF/2GnnIgyb2RPZBMgV/x9JuqCxzsv1YiTh2joGBl
b9ZgEAe2MWGTzDIFIW83+t4JYOGx2MMmrcAFCtH+JQZYZDMuUBGRrazMZLA/
vQt8QObD4PNHFOCbG9WksTZyqwKsQ9tupcyp4TDyq1ESPpH5s/SdXmDLzeWy
pMGdkBQzEWgxanzviTvUT+psamdYwovtYSdrljnC7vPWOjpXA9NRhkLEuxGO
jwx3uxfsSviiZV+F+pkSXGdL6gYyNCBtnAvylAmcj/LcJPDLzLz56i8KXM8i
ga0CXXPMywXmUBwPBf79fKx8tUEDaagf3xSwiu53GOMDJVQjC/bGeTqqCFde
sz3vHaICETJ6faZ3PZJ8VArcZEhjjfKGElTIABVktWjH00Xe4FQXq+r/KdSH
z/euG3R4nnlo5qzBfbNSgePtz5vTEznirx3t/2AJ61E+pQxhB3TeXw1zGbuX
Kl/tJGzKz8S8vmpccBw9arjsE9yd+oACN1TfQwxoEftTsAXVM4MBxch0hMiD
gjVktixMBcT51QzLcb7JLPbXLIeefOmeND2Lz0fLsX4djfo+IIcjw9ej/0Zw
+P51Gcwm3B/h4gz5oTofl4Ee6aeSA71uoTPt6A7Cdvx9Z8J8fTwcsW4bWNzn
XxIAND9ahjAfX72a8GsUXz1tnB97wry/U9sJR85/Wqjyc8Lz1EbDlShtqFmY
M9ZFl3G/V+Aera6Ym3HG+uymcX5q6brMvx8rhXGnvASmk4aDLX2NoiopnO20
X+mvE5if91KBe8saj70vNr5fJIUiNDfnhHj4eg55wY+y01rmhQQ6UUG6vPD7
WwXm820R4/lZWJ9DUb8saMJf0X+1wRhPlxj/D+40RKD3EyRYL8007pflNviO
dDhPw1VUvyw7rJ9CNfFn0q+J+XlcYAmb/k9Tv///X/8Bdz9VrQ==
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4i3mPw6lzLJ06I3o9mecIOcA49/RlF3z/7OC
Q6T49osMdZYOa4V0+NLXKTsUrOm+nfHAwmGDXt5iRhs1iHorC4f/IHBfw8HE
GAiCzR1YOLvkk/20HA7UylqkmyD4Gm959xloIviqT5rnnZUyd/jx9vUBS2cE
/0EE0GIFBP/4rh29bAIIvr7WSuELLFoOaiC+F5S/RNNhP8i+FAuHV8VbRX9n
qzuIT73CmcFk6eAyoVko7ZQynP+mLbfbaLYcnN8H8r+AGNS/Fg4vah9nn8/h
dWhkOdpvaG7uoP5J5eUsTma4/WD/2jPB+f5PPC+ZCiP4BctLNvw7zwjnN4vX
sma6McL9PxMEJBnh4QPj1/22KjgXgeBD7LGAuK+A3YHbTbWU6ZQF1D0CEHWR
lg5pINAmAo8/MN9N0gE9fgGp9ssB
        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{41.538440846824415`, 22.714789539227894`},
      PlotRange->{{0., 27.69}, {0., 15.139999999999999`}}], {-1.0059999999999998, 0.5699999999999998},
      Center], InsetBox[
     GraphicsBox[
      {Thickness[0.037243947858472994`], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFjYDFA+A5FqiFFPCZtUu2jhNgCx7wJh

        "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4u3BVhH/2WUcprS3Rl2+o+4A4yeEBKkvOKnh
IL9rwb5UPSmH6RP4q8y8NR3WCunwpdtJwPlv2nK7jaLF4PyQt5c/zmgUcdBV
lP+SM03DgQEEFgg7XLga9kZ/t7pDuwK76pkrQg4+J9htZ39VcxCunFRyNkXI
YQZIv7aaQzBIf6Kgw4dF6xXOeig72Jc41p6+wwPn90R0+zMacMP5BctLNvzz
58LgG4PAYyU4f29+zduZS5Ucvuz7uDX9GoI/YyYI8MD560H+kxOE85ffWv7Y
kJnbofL+j1vG3UIOS0D8Zk6HF7WPs8/n8ELsMeaA+JOB3eEMGDDD+RqfVF7O
6kTwt3ttsJjzkwFN/T/7lyDz1nA4HOze12TymNmhSbyWNZONE86PUY2QOfeH
Byf/Pwjs53MoBPm3nwlqLj9UngHON0/StWN1+GcP428Du+eHPSSc+OD8G7y3
xVK/ccH5YP/qsEPiI4YBYr8NK9y/MH4LyN3HeOD8aDAtAFG3RsjBfc3R5Qw7
BCD+fyACdZ8wPLzB6WehOJwPlm+WgPPB5t3B5K/49rLijIAynA9LDzD9ML4H
2H5xOH8HKL2ri8D5raD0+UXU4e+30gdzLqpD1FuIOWx3aHp0PELDQQSUXlXE
Hao/bQjIvqXhoA6KX08JOB+cvswk4fwDIPuVpRzmLFLe+We5BiT9T5FyyMz/
0HqyRAPu3lOHndZmxmk4fAbpD5OA5xcUfjSCv8X8x6GUV2oOa0Dp9Z+Eg8f+
WlmL5WoOLeD8JQnng92zTQrOh+Xv1DQgYEPkd1j+BwAFOcfc
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, {CompressedData["
1:eJxTTMoPSmViYGDQAGIQbQwCwcoOVfd/3DJeLeoA4z9wjXectVHC4cOi9Qpn
I5Qc5Hct2Je6TsrhPwjIK8L5wpWTSs66KMD57muOLmewkHdoVWBXPTNF0uEM
CPTIQfT9l3C4oym75n+wgkM4p1i78X4FiPoIBQf+2ID7RscVIPLJCg5rhXT4
0v/h5oPdJ6gINw/sDhNFh735NW9nqqLxRRF8mPvA/tJQdBABibfIOdwHmacI
9dc5Gbj5AW8vf5yhKOMwEwQ4FR1aQP66Iu2wB2QuK4IP8w+M/x5kfoeCQwhI
v6MMnA8OhvkI/pd9H7emi8lh8Fd+e1lxpgDBLz+8zXWmL4KfngYEZgoO6p9U
Xs46KetgAo44eYcZYIfKQuyph/rro5RDjGqEzLk7whB1m6Ug8XxZCM6PBsnH
IPjgcLohCOenguxL44W7H2Ivp8MckHU/5eB8cDzFKcL5sPQENt9G0AE9vQEA
x1URoA==
         "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQfd813nGWopKDiTEQfBZzgPEfgOiLog7K1x4FM5xR
dDgDAj1CDulpQBCm6LBGSIcvfZ+Aw8pvLyvOfFBw6I3o9mc04HMQrpxUctZE
weE/CNRzO8yZCQQ/5eB8MH1fFs4Hm3dMxuE6722xVDNeOP/Lvo9b068JwPnq
n1Rezlop6JAK4j+TcTgLck+OkMP+7n1NJs6yDiIge58IQ9zxQdYBpCytTQxi
jpgcxH/C4nB+yNvLH2coiju0KrCrnimRc3Bbc3Q5wwxxh7Ugf9XJQ90pAaHz
FSD6L0s63NGUXfNfWBHO548NuG90HcGHhR+Iaxws4YAevgA7IqLF
         "]}], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4gcR4tsvHtB2KFhesuHfeUYHGN//ieclU2Em
OP8/CNgzOTwB8RO0HRhA4ACzw3rVJ83zdDUdjnTvazJZzOPw91vpgzkf1R1a
FdhVz0wRhfN7I7r9GSfIwflnQKBH2aH604aA7F8aDjNmAoGlusOcRco7/7QD
7b8lXZN4SRNuv77WSuELLFpw/vFdO3rZBBB8MK2A4P94+/qApbMWRN8SbQcW
zi75ZD8tiHt7EXywvAuCr6so/yWnTNNhu0PTo+M7NBzEp17hzEjScDgBsm+C
msMvsLnqDo0sR/sNw1UczGz2Bk07qOZwFuSfP4pwPsy/ML5I5aSSs0ukHKTm
xWmeFlB32BFsFfE/XdTB+wS77WxTDYcHrvGOszYKQNQ3ajoEgML/MhvEnwHa
DqDgmSnJCHc/jA/zH4wP83+zeC1rphuCD4tfAOgM2mM=
        "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIFIIaxWZDYzDRkM0D5DBSqGSg2stuo5RcAgnoCnQ==

        "], CompressedData["
1:eJx1lH9MzGEcx68fRqjWXWjVubvuVEfu7vvjiMKnEMmPVlbZotIvId1Gm6wa
IsuhRHX9oBQLqzC1zI8rzPzIr0bZ0qaV0dRtRcOW5J7vc/d8N1vP9vzx2vM8
nx/v5/08sp0ZEcl2AoHAxjyjzdPWPMduhu+piGZBcrfGmNwkBisnp5hHvgRK
i5wPLQlgoVcpbpg8JwVdg/7jrrcMiLKKD7xKkkGvR3YCXcLA6qI8YUqPDNxK
3jvs2smA8/bwT/QvGQwkXOpm42hoFPo5peZ6wTy0XksBg8aAF/iaHI2aAgrH
G/OCVJQ3isL7N8vhg/B70BtvCzfJoX5wvWrShoKNz6avqNQqCKdljBx/Psaz
vcNJSeJrb5j4mdlXNWrJd9sXVmXFXNVO0IRPbfhmz7qwhB/m10e/KGahP2Ze
a2e8D+H4rRE+NaELCB+2f1JItSqgPUfsn3qMBTFKLOE5Z3y57vUMnu9nZJvK
u+RYz0qeL38yOlXV8fwSjfs8F0UeUJS1sViXL3IwoPMdlvpAASyqO1ELidt7
Q+zclITL0L4wJZSjETo1v3gc3Ji2kuego/1PDQFayHPccuP8WiXMDFmQaeuu
BY+LO5QdI7w+XL/VPpZ7YHHds5VwS7WvziabIfHC0Po0ngtRP9UUYW5/rAYG
dy/6WfbAm7C1Pytz/qrwgualvx8l9WigIDD0bkqtDNqQvkkU6BEHy6AO6ZlH
gby7P1LgJ8P9KmnoWxsXVNEphQ7Uby6N412XAkojcGLw/lgp9idt8fcaKa4r
ncHnz0rwvR4094PibpNg/9xiYMw42pIaNZ+wK3fekzCnj58bfEbvoY3G9/RD
BB/R+7lCEebqM2oIN3N6qi3vZw5hLt5ed8JbTe9GDUEeEN5jDlishtMx+i02
4Z7wxzTUvqzOsv6Q53a98Sg74In7uarG/VHiKZnLv0MMX5EeF9SwruFJvcAg
BjfkCx3PTzk/8dwCZkP5W/IfEYM28EFEqYyvh9PbVgXD+el6+p4IBve3zBkf
Wozzu/DM9dsghMULr4neKlRT8puuqGF1AM99nI9UuJ47QtjUeTb2b54KIlH+
BBGsQwY6ocb3ZT8XjqB3PV0DZ5B+Olfsn3INiWf1r5U5H89iCFv/T+t9//+/
/gPtHkoW
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4udZ2t+mn7Vw6I3o9mecIOcA49/RlF3z/7OC
Q4/XKxaTjRYOa4V0+NLXKTssvr+Pb46whcMGvbzFjDZqDi9A6nPNHf6DwH0N
hzQQaDNzYOHskk/203L4tCEge1Y6gh+j4PgxOQbBjxDffpHBz8zhx9vXByyd
EfwHIIYCgn98145eNgEEX19rpfAFFi2HSBC/DspfounwBWTfdHOHV8VbRX9n
qzt4n2C3nW1q4eAyoVko7ZQynP+mLbfbaLYcnN8H8r+AGNS/5g4vah9nn8/h
ddhi/uNQSpaZg/onlZezOJnh9oP9a88E5/s/8bxkKozgFywv2fDvPCOc3yxe
y5rpxgj3/0wQkGSEhw+MvxEUrj0IvokxEBSbQ9xXwO5gVxmxwvSvOdQ9Ag5n
QKDHAhruIvD4A/PdJB3Q4xcANArJHg==
        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{40.2745703611457, 22.714789539227894`},
      PlotRange->{{0., 26.85}, {0., 15.139999999999999`}}], {0.4740000000000002, -0.9199999999999999},
      Center], InsetBox[
     GraphicsBox[
      {Thickness[0.03800836183960471], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFjYDFA+A5FqiFFPCZtUu2jhNgCx7wJh

        "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4u3BVhH/2WUcprS3Rl2+o+4A4yeEBKkvOKnh
IL9rwb5UPSmH6RP4q8y8NR3WCunwpdtJwPlv2nK7jaLF4PyQt5c/zmgUcdBV
lP+SM03DgQEEFgg7XLga9kZ/t7pDuwK76pkrQg4+J9htZ39VcxCunFRyNkXI
YQZIv7aaQzBIf6Kgw4dF6xXOeig72Jc41p6+wwPn90R0+zMacMP5BctLNvzz
58LgG4PAYyU4f29+zduZS5Ucvuz7uDX9GoI/YyYI8MD560H+kxOE85ffWv7Y
kJnbofL+j1vG3UIOS0D8Zk6HF7WPs8/n8ELsMeaA+JOB3eEMGDDD+RqfVF7O
6kTwt3ttsJjzkwFN/T/7lyDz1nA4HOze12TymNmhSbyWNZONE86PUY2QOfeH
Byf/Pwjs53MoBPm3nwlqLj9UngHON0/StWN1+GcP428Du+eHPSSc+OD8G7y3
xVK/ccH5YP/qsEPiI4YBYr8NK9y/MH4LyN3HeOD8aDAtAFG3RsjBfc3R5Qw7
BCD+fyACdZ8wPLzB6WehOJwPlm+WgPPB5t3B5K/49rLijIAynA9LDzD9ML4H
2H5xOH8HKL2ri8D5raD0+UXU4e+30gdzLqpD1FuIOWx3aHp0PELDQQSUXlXE
Hao/bQjIvqXhoA6KX08JOB+cvswk4fwDIPuVpRzmLFLe+We5BiT9T5FyyMz/
0HqyRAPu3lOHndZmxmk4fAbpD5OA5xcUfjSCv8X8x6GUV2oOa0Dp9Z+Eg8f+
WlmL5WoOLeD8JQnng92zTQrOh+Xv1DQgYEPkd1j+BwAFOcfc
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
        0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
        3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIzIGYCYuVrj4IZzig6PHCNd5w1UdABxt8ZbBXx/7mg
w4dF6xXOrlB0cF9zdDnDD0GHFd9eVpyZgOCnp4EAgt9t47krLQnKvyHokAqS
dlN0ONi9r8kkWdDhPci8HwoOX/d93Jp+jd9BuHJSyVkTBYf/IFDP7XAGBHrk
4PwdYHfIwvnqn1RezuqUdZgxEwgieeB8mY1i85kS+OB8CM3vEPD28scZC2Ud
3rTldhtJC0D07YSZJ+DQqsCueuaLvEO0aoTMuRhJiHylIpx/W1N2zf/DCL4x
CHzG5N8Hhd9HBJ8BBBKkIPbsR/DLD29znVmL4IOsmympAOeDw3OZgsMXUPhs
k4Pwtyk4nAWFi448nA/2TzRuPtje//IO/LEB943KFSC0ugI8vGF8iL3ycD44
3DTloeEg72AC8s9lOQhfEhov92Xh7oX4WwrOjwGHC4IP9sc3SQx+zf0ft4xP
S8L5sPCE6YfxQ0Dx9xDBh8UnjA9OL2ekIemVXQiif440JL05C0LMD5OGuNNQ
AM6HpQ8Y377Esfb0HW4I/5oMRP4kJyR9lMjB+WDr7ijA+bD8AlZngsg/sPwE
APyVcJw=
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4vWqT5rn9Wo5FCwv2fDvPKMDjO//xPOSqTAT
nP8fBOyhfF0tBwYQOMDsUPNpQ0D2L3WHI937mkwW8zicOuy0NnOfmkOrArvq
mSmicH5vRLc/4wQ5OP8MCPQoO3jsr5W1OK7uMGMmEFiqO2Tkf2g9GQK0/5Z0
TeIlTbj9+lorhS+waMH5x3ft6GUTQPAfRIhvv6iA4P94+/qApbOWw59vpQ/m
FGo5sHB2ySf7aUHcG4Xgg+UFEfxfYH0aDtsdmh4d36Hh8CRx4TUTfXWHEyD7
JqhBaAE1h0aWo/2G4SoQfX2qDmdB/vmjCOfD/Avji1ROKjm7RMrhRZb2t+l3
VR12BFtF/E8XdZCYeoUzg0nd4YFrvOOsjQIOzGB3aDgEgML/MpvDlPbWqMsy
Wg6g4JkpyQh3P4wP8x+MD/N/s3gta6Ybgg+LXwBOntco
        "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIFIIaxWZDYzDRkM0D5DBSqGSg2stuo5RcAgnoCnQ==

        "], CompressedData["
1:eJx1lHtIU1Ecx6cOykilTcuaa0+11TZ37649LX9aaWWPoZIWaZqv3hrVH4ZG
Khq18tHDx3pnZIbaS1E0lxVRamlSKmSgzCipBj1GBT137tnOhcAD548P557f
4/v7nivbkhmd5sbj8VzsO86+Xe3bdtOwwzSoB0nrRXNagxicnJZuX0USqCj1
OjC3TQ+vVeK6vyelkFVnHNpq0IMw+8S+Z6kyGBLlJNM+elhaWiBIfyWDaadf
um+10OCVYBimv8tgNPnSADNMQb1A7ZlxUI7P5RTo0RqVwyyrh1nnTuF4Njlk
oLwDOvz9WgUMCr6E9V51cIMCasZWaP/m6WD1kwmLzwQrCW/L/FTYaeOY735U
ktITAL+/7R85u8eR784sCM2OvxacSxM+tuo9nynTE75fVBPXJWDAEj+tuS8p
kHBSbHTgxZX+hA/xH5VQzUroyBXPz+AzIEaJJRzn/lyY1TOR47uZOdaqfgWU
Iz1FHF8ZNnueVXD8FK0Qjktj9ikrQhmsy1sFVKL7UY76QAkMqyMDKQmvI9x8
VYTZuUWpoAqtzvG562F4/TYzx2H5lseVbQwUeKy7cWq5CiZF+O93NTEgOp+o
6v7E6cP2eyEQz6FJj+uerIJb2t3VLr9oEi8KnRdyXIL6kVCEU1HdLUEwtn3O
t4r2AMLO/pzM+sskh8Z5Px6kbtTBkZCVremXZXAP6ftGB0bE4TKoRnq6UaAY
sMTw1DLcby0FI8s3h5n6pNCN+v1D4XjXpYDS8Ipp/P0mKfbnbRr7cZkU3qG6
rDS+XybBc/1h7wfF3SDB/qH0YDN/bspYP5OwN3vfjzCrj9oX3qD3EErjOX0V
4vfjTxFm61uiI9yI9MzROt6PD2E23s4ZhGOtLz5XhonA8Moe8IQWjscb17kY
/OCX9UPHgmrH+X2OO4zmfGbUD/dzTYv7o8TjMps/UYz1OKeFyLpHNbxKMfgi
X2Rx/Jitn+MmsBtqviN/nhiCQ9qjy2VcPazerhr4WLTLSLcJYWxvk8/PD2qc
fwrHbL91AtDMrhU+V2rG5d7+9R+DFnE8wvpIg+tpEcCavrJNfwo0EIPyJwsh
EhnosBbPiz8V/zc8g6AY6Zfljf0zXUfiOf3rZNbHRpqw8//pnPf//9d/ZCJK
4w==
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYr+LE2P+GVs49EZ0+zNOkHOA8e9oyq75/1nB
4fOGgOxZ4hYOa4V0+NLXKTtwuamWMlWZO2zQy1vMaKMGUX/ZzOE/CNzXcDgD
Am9MHVg4u+ST/bQcIsS3X2Q4h+AfbFsefuoQgn+gVtYifYupw4+3rw9YOiP4
D0AaFRD847t29LIJIPj6WiuFL7BA+U+g/CWaDpEg+/6ZObwq3ir6O1vdYSPI
nXPMHVwmNAulnVKG89+05XYbzZaD8/tA/hcQc/gC9q+5w4vax9nnc3gdZObF
aZ6+YOqg/knl5SxOZrj9YP/aM8H5/k88L5kKI/gFy0s2/DvPCOc3i9eyZrox
wv0/EwQkGeHhA+NLTL3CmfEJwQfTN80g7itgd1hyfx/fnGRzqHsEHEyMgeCz
uUMaCLSJwOMPzHeTdECPXwBYgM56
        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{39.45948194271482, 22.714789539227894`},
      PlotRange->{{0., 26.310000000000002`}, {0., 15.139999999999999`}}], {-0.005999999999999783, 0.1549999999999998},
      Center]}}]], "Output",
 CellChangeTimes->{
  3.8957618170455933`*^9, 3.895761901641115*^9, {3.8957619419613028`*^9, 
   3.895761967413582*^9}, 3.8959609445235243`*^9, 3.9157071217959003`*^9, 
   3.915707599540731*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"be51a389-fd3c-4062-8c68-82346d09f3bb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\<sofa-in-monotone-movement.svg\>\"", ",", "sofaInMontoneMovement"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.895761977425179*^9, 3.8957619812592087`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"f83cc2c0-16fd-4956-a157-a02e9cd7b079"],

Cell[BoxData["\<\"sofa-in-monotone-movement.svg\"\>"], "Output",
 CellChangeTimes->{3.895761981829103*^9, 3.895960944603078*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"9199fbf7-bfcd-40fc-8f38-e068b014c718"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"uprightSofaHallway", "[", 
   RowBox[{"armlength_", ",", 
    RowBox[{"color_", ":", 
     RowBox[{"RGBColor", "[", 
      RowBox[{"1", ",", "1", ",", "0.87"}], "]"}]}], ",", 
    RowBox[{"thickness_", ":", "1.5"}]}], "]"}], ":=", 
  RowBox[{"{", "\n", "  ", 
   RowBox[{
    RowBox[{"EdgeForm", "[", "None", "]"}], ",", "color", ",", "\n", "  ", 
    RowBox[{"AbsoluteThickness", "[", "thickness", "]"}], ",", "\n", "    ", 
    RowBox[{"Polygon", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "armlength"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "armlength"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "armlength"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "armlength"}], ",", "1"}], "}"}]}], "}"}], "]"}], ",", 
    "\n", "  ", 
    RowBox[{"{", 
     RowBox[{"Black", ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "armlength"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "armlength"}]}], "}"}]}], "}"}], "]"}], ",", "\n", 
      "         ", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "armlength"}], ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "armlength"}]}], "}"}]}], "}"}], "]"}]}], "}"}]}], 
   "\n", "}"}]}]], "Input",
 CellChangeTimes->{{3.915707696292467*^9, 3.915707697319159*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"9a8ac4c7-c402-4972-91bb-1e74d38f64b1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sofaInMovement", "=", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"uprightSofaHallway", "[", 
       RowBox[{"1.5", ",", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "1", ",", "0.87"}], "]"}], ",", "1"}], "]"}], ",", 
      
      RowBox[{"{", 
       RowBox[{"Thin", ",", "Gray", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"GeometricTransformation", "[", 
           RowBox[{"sofa", ",", 
            RowBox[{"fullTransform", "[", "t", "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "\[Omega]", ",", 
            FractionBox["\[Omega]", "15"]}], "}"}]}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Lighter", "[", 
         RowBox[{"Purple", ",", "0.2"}], "]"}], ",", 
        RowBox[{"Opacity", "[", "0.95`", "]"}], ",", 
        RowBox[{"GeometricTransformation", "[", 
         RowBox[{"sofaPoly", ",", 
          RowBox[{"fullTransform", "[", 
           FractionBox[
            RowBox[{"8", " ", "\[Omega]"}], "15"], "]"}]}], "]"}]}], "}"}]}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"5", "cm"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.915707039906651*^9, 3.915707081832423*^9}, {
  3.915707243860968*^9, 3.915707265008979*^9}, {3.9157074005861397`*^9, 
  3.915707408642404*^9}, {3.915707462622209*^9, 3.9157074762659073`*^9}, {
  3.915707528581914*^9, 3.915707532618875*^9}, {3.9157077089446573`*^9, 
  3.915707768359418*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"05215bcc-1860-45c2-b762-678b800d5d53"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[1, 1, 0.87], AbsoluteThickness[1], EdgeForm[None], 
    PolygonBox[{{-1.5, 0}, {0, 0}, {0, -1.5}, {1, -1.5}, {1, 
      1}, {-1.5, 1}}], 
    {GrayLevel[0], LineBox[{{-1.5, 0}, {0, 0}, {0, -1.5}}], 
     LineBox[{{-1.5, 1}, {1, 1}, {1, -1.5}}]}}, 
   {GrayLevel[0.5], Thickness[Tiny], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.9961090376211104, 
      0.08812936610202832}, {-0.08812936610202832, 0.9961090376211104}}, {
      0.06635999999999999, -0.10364799999999998`}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.9844664296609094, 
      0.17557291610809986`}, {-0.17557291610809986`, 0.9844664296609094}}, {
      0.13271999999999998`, -0.20729599999999995`}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.9651627780185275, 
      0.26165017089151427`}, {-0.26165017089151427`, 0.9651627780185275}}, {
      0.19907999999999998`, -0.31094399999999994`}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.9383483022585963, 
      0.3456912837321908}, {-0.3456912837321908, 0.9383483022585963}}, {
      0.2594539085449259, -0.4097760700633507}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.9042316706138988, 
      0.42704225301344345`}, {-0.42704225301344345`, 0.9042316706138988}}, {
      0.24596475631493664`, -0.4482749275579513}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.8630783761448828, 
      0.5050700116133527}, {-0.5050700116133527, 0.8630783761448828}}, {
      0.2307583764269119, -0.4834308652884674}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.815208670692641, 
      0.5791673533854763}, {-0.5791673533854763, 0.815208670692641}}, {
      0.21413605994880366`, -0.5151055522449811}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.7609950727031799, 
      0.648757658391392}, {-0.648757658391392, 0.7609950727031799}}, {
      0.1964101166605699, -0.543187748249161}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.7008594683169018, 
      0.7132993801136727}, {-0.7132993801136727, 0.7008594683169018}}, {
      0.17790144468296565`, -0.5675941696169595}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.6352698282824044, 
      0.7722902597301382}, {-0.7722902597301382, 0.6352698282824044}}, {
      0.15893703327251224`, -0.5882701372659759}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.5647365662433261, 
      0.8252712346542181}, {-0.8252712346542181, 0.5647365662433261}}, {
      0.13984741821570673`, -0.6051900022239614}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.48980856673777556`, 
      0.8718300109254591}, {-0.8718300109254591, 0.48980856673777556`}}, {
      0.12096410962440149`, -0.6183573452271915}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.41106891382015576`, 
      0.9116042716501045}, {-0.9116042716501045, 0.41106891382015576`}}, {
      0.10261701214905714`, -0.6278049488554454}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.32913035354492565`, 
      0.9442844965238985}, {-0.9442844965238985, 0.32913035354492565`}}, {
      0.08513185768557593, -0.6335945424204368}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.24463052562290766`, 
      0.969616370495806}, {-0.969616370495806, 0.24463052562290766`}}, {
      0.06882767055419606, -0.6358163215929551}}]}, 
   {RGBColor[0.6, 0.2, 0.6], Opacity[0.95], 
    GeometricTransformationBox[PolygonBox[CompressedData["
1:eJxdW3c81f/3tyo7e7QQCiU0hOIIKZSRkaQQ+RiJQltWolQUSVYphBCiIbzs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      "]], {{{0.7609950727031799, 0.648757658391392}, {-0.648757658391392, 
      0.7609950727031799}}, {0.1964101166605699, -0.543187748249161}}]}},
  ImageSize->141.73228346456693`]], "Output",
 CellChangeTimes->{{3.915707043904641*^9, 3.915707082410738*^9}, {
   3.915707244537345*^9, 3.915707265335235*^9}, 3.915707409195187*^9, {
   3.915707463539331*^9, 3.915707476659996*^9}, {3.915707529185961*^9, 
   3.915707532871912*^9}, {3.915707712386271*^9, 3.915707768593596*^9}},
 CellLabel->"Out[48]=",ExpressionUUID->"e5ff293f-9376-4335-b31c-63742d9bb652"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"SystemOpen", "@", 
  RowBox[{"Export", "[", 
   RowBox[{"\"\<sofa-movement.pdf\>\"", ",", "sofaInMovement"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.915707383545466*^9, 3.9157073979659348`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"f5fac8db-a694-4be6-be20-3a71c6be7f4d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sofaInMontoneMovement", "=", "\[IndentingNewLine]", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"uprightSofaHallway", "[", 
       RowBox[{"1.5", ",", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "1", ",", "0.87"}], "]"}], ",", "1"}], "]"}], ",", 
      
      RowBox[{"{", 
       RowBox[{"Thin", ",", "Gray", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"GeometricTransformation", "[", 
           RowBox[{"sofa", ",", 
            RowBox[{"InverseFunction", "@", 
             RowBox[{"tightTransform", "[", "t", "]"}]}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "\[Omega]", ",", 
            FractionBox["\[Omega]", "15"]}], "}"}]}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Lighter", "[", 
         RowBox[{"Purple", ",", "0.2"}], "]"}], ",", 
        RowBox[{"Opacity", "[", "0.95`", "]"}], ",", 
        RowBox[{"GeometricTransformation", "[", 
         RowBox[{"sofaPoly", ",", 
          RowBox[{"InverseFunction", "@", 
           RowBox[{"tightTransform", "[", 
            FractionBox[
             RowBox[{"8", "\[Omega]"}], "15"], "]"}]}]}], "]"}]}], "}"}]}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"5", "cm"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.91570713104419*^9, 3.915707180642599*^9}, {
  3.915707248519664*^9, 3.915707271054673*^9}, {3.915707784267632*^9, 
  3.915707824802473*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"59df9dc2-41b0-4db8-80f0-3f2d8d2b75ff"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[1, 1, 0.87], AbsoluteThickness[1], EdgeForm[None], 
    PolygonBox[{{-1.5, 0}, {0, 0}, {0, -1.5}, {1, -1.5}, {1, 
      1}, {-1.5, 1}}], 
    {GrayLevel[0], LineBox[{{-1.5, 0}, {0, 0}, {0, -1.5}}], 
     LineBox[{{-1.5, 1}, {1, 1}, {1, -1.5}}]}}, 
   {GrayLevel[0.5], Thickness[Tiny], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{1., 0.}, {0., 1.}}, {0.619455290160782, 
      0.023032261122370223`}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.9961090376211105, 
      0.08812936610202832}, {-0.08812936610202832, 0.9961090376211102}}, {
      0.5771471198128691, -0.06711834587541121}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.9844664296609094, 
      0.17557291610809986`}, {-0.17557291610809986`, 0.9844664296609094}}, {
      0.5344216441298029, -0.15050711323806887`}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.9651627780185276, 
      0.2616501708915143}, {-0.2616501708915143, 0.9651627780185276}}, {
      0.49172893884732893`, -0.22666336014706157`}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.9383483022585963, 
      0.3456912837321909}, {-0.3456912837321909, 0.9383483022585963}}, {
      0.4494106280520481, -0.29519993419113894`}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.9042316706138988, 
      0.4270422530134435}, {-0.4270422530134435, 0.9042316706138988}}, {
      0.4078499598242976, -0.3558107766489718}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.8630783761448827, 
      0.5050700116133526}, {-0.5050700116133526, 0.8630783761448827}}, {
      0.3674769306266689, -0.4082632715018987}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.815208670692641, 
      0.5791673533854763}, {-0.5791673533854763, 0.815208670692641}}, {
      0.3287470918559043, -0.4523845621554865}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.7609950727031799, 
      0.648757658391392}, {-0.648757658391392, 0.7609950727031798}}, {
      0.29211975083405517`, -0.48804467437366683`}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.7008594683169018, 
      0.7132993801136727}, {-0.7132993801136727, 0.7008594683169018}}, {
      0.25803769635279966`, -0.515140872211707}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.6352698282824044, 
      0.7722902597301382}, {-0.7722902597301383, 0.6352698282824044}}, {
      0.2269112641809389, -0.533588992244173}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.564736566243326, 
      0.825271234654218}, {-0.825271234654218, 0.564736566243326}}, {
      0.1991071428245058, -0.543323832088968}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.48980856673777545`, 
      0.8718300109254592}, {-0.871830010925459, 0.48980856673777545`}}, {
      0.17494014270883013`, -0.5443073344411528}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.4110689138201558, 
      0.9116042716501043}, {-0.9116042716501045, 0.4110689138201558}}, {
      0.15466799305830956`, -0.5365426200985268}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.32913035354492565`, 
      0.9442844965238986}, {-0.9442844965238985, 0.32913035354492565`}}, {
      0.13848717700812105`, -0.5200944943722396}}], 
    GeometricTransformationBox[
     BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
      0.827777777777778}, {-0.8888888888888888, 
      1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
      0.0600000000000005, 1.08}, {0.4900000000000002, 0.5600000000000005}, {
      0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
      0.7333333333333335}},
      SplineClosed->True,
      SplineDegree->3], {{{0.24463052562290752`, 
      0.969616370495806}, {-0.969616370495806, 0.24463052562290752`}}, {
      0.1265292502838522, -0.4952480129621341}}]}, 
   {RGBColor[0.6, 0.2, 0.6], Opacity[0.95], 
    GeometricTransformationBox[PolygonBox[CompressedData["
1:eJxdW3c81f/3tyo7e7QQCiU0hOIIKZSRkaQQ+RiJQltWolQUSVYphBCiIbzs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      "]], {{{0.7609950727031799, 0.648757658391392}, {-0.648757658391392, 
      0.7609950727031798}}, {0.29211975083405517`, -0.48804467437366683`}}]}},
  
  ImageSize->141.73228346456693`]], "Output",
 CellChangeTimes->{{3.915707163912528*^9, 3.91570718173601*^9}, {
  3.915707249381723*^9, 3.915707271591004*^9}, {3.915707794826303*^9, 
  3.9157078254278097`*^9}},
 CellLabel->"Out[53]=",ExpressionUUID->"524899ad-aa12-4f13-9a19-86535c54e316"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"SystemOpen", "@", 
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<sofa-monotone-movement.pdf\>\"", ",", "sofaInMontoneMovement"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.915707809570855*^9, 3.915707813283484*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"9f5ca1fc-2f41-4672-8d55-e0240e8b7f6b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"monotoneMovement", "=", 
  RowBox[{"GraphicsRow", "[", 
   RowBox[{"{", 
    RowBox[{"sofaInMovement", ",", "sofaInMontoneMovement"}], "}"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.895762003792913*^9, 3.895762084772333*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"704696ca-18b2-42e1-9959-83bcaae896bb"],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[{
       {RGBColor[1, 1, 0.87], AbsoluteThickness[1.5], EdgeForm[None], 
        PolygonBox[{{-1.5, 0}, {0, 0}, {0, -1.5}, {1, -1.5}, {1, 
          1}, {-1.5, 1}}], 
        {GrayLevel[0], LineBox[{{-1.5, 0}, {0, 0}, {0, -1.5}}], 
         LineBox[{{-1.5, 1}, {1, 1}, {1, -1.5}}]}}, 
       {Thickness[Tiny], 
        GeometricTransformationBox[
         BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
          0.827777777777778}, {-0.8888888888888888, 
          1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
          0.0600000000000005, 1.08}, {0.4900000000000002, 
          0.5600000000000005}, {
          0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
          0.7333333333333335}},
          SplineClosed->True,
          SplineDegree->3], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
        GeometricTransformationBox[
         BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
          0.827777777777778}, {-0.8888888888888888, 
          1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
          0.0600000000000005, 1.08}, {0.4900000000000002, 
          0.5600000000000005}, {
          0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
          0.7333333333333335}},
          SplineClosed->True,
          SplineDegree->3], {{{0.9961090376211104, 
          0.08812936610202832}, {-0.08812936610202832, 0.9961090376211104}}, {
          0.06635999999999999, -0.10364799999999998`}}], 
        GeometricTransformationBox[
         BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
          0.827777777777778}, {-0.8888888888888888, 
          1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
          0.0600000000000005, 1.08}, {0.4900000000000002, 
          0.5600000000000005}, {
          0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
          0.7333333333333335}},
          SplineClosed->True,
          SplineDegree->3], {{{0.9844664296609094, 
          0.17557291610809986`}, {-0.17557291610809986`, 
          0.9844664296609094}}, {
          0.13271999999999998`, -0.20729599999999995`}}], 
        GeometricTransformationBox[
         BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
          0.827777777777778}, {-0.8888888888888888, 
          1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
          0.0600000000000005, 1.08}, {0.4900000000000002, 
          0.5600000000000005}, {
          0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
          0.7333333333333335}},
          SplineClosed->True,
          SplineDegree->3], {{{0.9651627780185275, 
          0.26165017089151427`}, {-0.26165017089151427`, 
          0.9651627780185275}}, {
          0.19907999999999998`, -0.31094399999999994`}}], 
        GeometricTransformationBox[
         BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
          0.827777777777778}, {-0.8888888888888888, 
          1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
          0.0600000000000005, 1.08}, {0.4900000000000002, 
          0.5600000000000005}, {
          0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
          0.7333333333333335}},
          SplineClosed->True,
          SplineDegree->3], {{{0.9383483022585963, 
          0.3456912837321908}, {-0.3456912837321908, 0.9383483022585963}}, {
          0.2594539085449259, -0.4097760700633507}}], 
        GeometricTransformationBox[
         BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
          0.827777777777778}, {-0.8888888888888888, 
          1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
          0.0600000000000005, 1.08}, {0.4900000000000002, 
          0.5600000000000005}, {
          0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
          0.7333333333333335}},
          SplineClosed->True,
          SplineDegree->3], {{{0.9042316706138988, 
          0.42704225301344345`}, {-0.42704225301344345`, 
          0.9042316706138988}}, {0.24596475631493664`, -0.4482749275579513}}],
         GeometricTransformationBox[
         BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
          0.827777777777778}, {-0.8888888888888888, 
          1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
          0.0600000000000005, 1.08}, {0.4900000000000002, 
          0.5600000000000005}, {
          0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
          0.7333333333333335}},
          SplineClosed->True,
          SplineDegree->3], {{{0.8630783761448828, 
          0.5050700116133527}, {-0.5050700116133527, 0.8630783761448828}}, {
          0.2307583764269119, -0.4834308652884674}}], 
        GeometricTransformationBox[
         BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
          0.827777777777778}, {-0.8888888888888888, 
          1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
          0.0600000000000005, 1.08}, {0.4900000000000002, 
          0.5600000000000005}, {
          0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
          0.7333333333333335}},
          SplineClosed->True,
          SplineDegree->3], {{{0.815208670692641, 
          0.5791673533854763}, {-0.5791673533854763, 0.815208670692641}}, {
          0.21413605994880366`, -0.5151055522449811}}], 
        GeometricTransformationBox[
         BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
          0.827777777777778}, {-0.8888888888888888, 
          1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
          0.0600000000000005, 1.08}, {0.4900000000000002, 
          0.5600000000000005}, {
          0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
          0.7333333333333335}},
          SplineClosed->True,
          SplineDegree->3], {{{0.7609950727031799, 
          0.648757658391392}, {-0.648757658391392, 0.7609950727031799}}, {
          0.1964101166605699, -0.543187748249161}}], 
        GeometricTransformationBox[
         BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
          0.827777777777778}, {-0.8888888888888888, 
          1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
          0.0600000000000005, 1.08}, {0.4900000000000002, 
          0.5600000000000005}, {
          0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
          0.7333333333333335}},
          SplineClosed->True,
          SplineDegree->3], {{{0.7008594683169018, 
          0.7132993801136727}, {-0.7132993801136727, 0.7008594683169018}}, {
          0.17790144468296565`, -0.5675941696169595}}], 
        GeometricTransformationBox[
         BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
          0.827777777777778}, {-0.8888888888888888, 
          1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
          0.0600000000000005, 1.08}, {0.4900000000000002, 
          0.5600000000000005}, {
          0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
          0.7333333333333335}},
          SplineClosed->True,
          SplineDegree->3], {{{0.6352698282824044, 
          0.7722902597301382}, {-0.7722902597301382, 0.6352698282824044}}, {
          0.15893703327251224`, -0.5882701372659759}}], 
        GeometricTransformationBox[
         BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
          0.827777777777778}, {-0.8888888888888888, 
          1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
          0.0600000000000005, 1.08}, {0.4900000000000002, 
          0.5600000000000005}, {
          0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
          0.7333333333333335}},
          SplineClosed->True,
          SplineDegree->3], {{{0.5647365662433261, 
          0.8252712346542181}, {-0.8252712346542181, 0.5647365662433261}}, {
          0.13984741821570673`, -0.6051900022239614}}], 
        GeometricTransformationBox[
         BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
          0.827777777777778}, {-0.8888888888888888, 
          1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
          0.0600000000000005, 1.08}, {0.4900000000000002, 
          0.5600000000000005}, {
          0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
          0.7333333333333335}},
          SplineClosed->True,
          SplineDegree->3], {{{0.48980856673777556`, 
          0.8718300109254591}, {-0.8718300109254591, 0.48980856673777556`}}, {
          0.12096410962440149`, -0.6183573452271915}}], 
        GeometricTransformationBox[
         BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
          0.827777777777778}, {-0.8888888888888888, 
          1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
          0.0600000000000005, 1.08}, {0.4900000000000002, 
          0.5600000000000005}, {
          0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
          0.7333333333333335}},
          SplineClosed->True,
          SplineDegree->3], {{{0.41106891382015576`, 
          0.9116042716501045}, {-0.9116042716501045, 0.41106891382015576`}}, {
          0.10261701214905714`, -0.6278049488554454}}], 
        GeometricTransformationBox[
         BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
          0.827777777777778}, {-0.8888888888888888, 
          1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
          0.0600000000000005, 1.08}, {0.4900000000000002, 
          0.5600000000000005}, {
          0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
          0.7333333333333335}},
          SplineClosed->True,
          SplineDegree->3], {{{0.32913035354492565`, 
          0.9442844965238985}, {-0.9442844965238985, 0.32913035354492565`}}, {
          0.08513185768557593, -0.6335945424204368}}], 
        GeometricTransformationBox[
         BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
          0.827777777777778}, {-0.8888888888888888, 
          1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
          0.0600000000000005, 1.08}, {0.4900000000000002, 
          0.5600000000000005}, {
          0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
          0.7333333333333335}},
          SplineClosed->True,
          SplineDegree->3], {{{0.24463052562290766`, 
          0.969616370495806}, {-0.969616370495806, 0.24463052562290766`}}, {
          0.06882767055419606, -0.6358163215929551}}]}, 
       {RGBColor[0.75, 0.5, 0.75], Opacity[0.95], 
        GeometricTransformationBox[PolygonBox[CompressedData["
1:eJxdW3c81f/3tyo7e7QQCiU0hOIIKZSRkaQQ+RiJQltWolQUSVYphBCiIbzs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          "]], {{{0.7609950727031799, 0.648757658391392}, {-0.648757658391392,
           0.7609950727031799}}, {0.1964101166605699, -0.543187748249161}}]}},
      
      DisplayFunction->Identity,
      ImagePadding->{{0., 0.}, {0., 0.}}], {159.08161387210828, -155.80146088506527},
      ImageScaled[{0.5, 0.5}], {298.16322774421656, 296.76468740012433},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
    InsetBox[
     GraphicsBox[{
       {RGBColor[1, 1, 0.87], AbsoluteThickness[1.5], EdgeForm[None], 
        PolygonBox[{{-1.5, 0}, {0, 0}, {0, -1.5}, {1, -1.5}, {1, 
          1}, {-1.5, 1}}], 
        {GrayLevel[0], LineBox[{{-1.5, 0}, {0, 0}, {0, -1.5}}], 
         LineBox[{{-1.5, 1}, {1, 1}, {1, -1.5}}]}}, 
       {Thickness[Tiny], 
        GeometricTransformationBox[
         BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
          0.827777777777778}, {-0.8888888888888888, 
          1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
          0.0600000000000005, 1.08}, {0.4900000000000002, 
          0.5600000000000005}, {
          0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
          0.7333333333333335}},
          SplineClosed->True,
          SplineDegree->3], {{{1., 0.}, {0., 1.}}, {0.619455290160782, 
          0.023032261122370223`}}], 
        GeometricTransformationBox[
         BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
          0.827777777777778}, {-0.8888888888888888, 
          1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
          0.0600000000000005, 1.08}, {0.4900000000000002, 
          0.5600000000000005}, {
          0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
          0.7333333333333335}},
          SplineClosed->True,
          SplineDegree->3], {{{0.9961090376211105, 
          0.08812936610202832}, {-0.08812936610202832, 0.9961090376211102}}, {
          0.5771471198128691, -0.06711834587541121}}], 
        GeometricTransformationBox[
         BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
          0.827777777777778}, {-0.8888888888888888, 
          1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
          0.0600000000000005, 1.08}, {0.4900000000000002, 
          0.5600000000000005}, {
          0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
          0.7333333333333335}},
          SplineClosed->True,
          SplineDegree->3], {{{0.9844664296609094, 
          0.17557291610809986`}, {-0.17557291610809986`, 
          0.9844664296609094}}, {0.5344216441298029, -0.15050711323806887`}}],
         GeometricTransformationBox[
         BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
          0.827777777777778}, {-0.8888888888888888, 
          1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
          0.0600000000000005, 1.08}, {0.4900000000000002, 
          0.5600000000000005}, {
          0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
          0.7333333333333335}},
          SplineClosed->True,
          SplineDegree->3], {{{0.9651627780185276, 
          0.2616501708915143}, {-0.2616501708915143, 0.9651627780185276}}, {
          0.49172893884732893`, -0.22666336014706157`}}], 
        GeometricTransformationBox[
         BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
          0.827777777777778}, {-0.8888888888888888, 
          1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
          0.0600000000000005, 1.08}, {0.4900000000000002, 
          0.5600000000000005}, {
          0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
          0.7333333333333335}},
          SplineClosed->True,
          SplineDegree->3], {{{0.9383483022585963, 
          0.3456912837321909}, {-0.3456912837321909, 0.9383483022585963}}, {
          0.4494106280520481, -0.29519993419113894`}}], 
        GeometricTransformationBox[
         BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
          0.827777777777778}, {-0.8888888888888888, 
          1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
          0.0600000000000005, 1.08}, {0.4900000000000002, 
          0.5600000000000005}, {
          0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
          0.7333333333333335}},
          SplineClosed->True,
          SplineDegree->3], {{{0.9042316706138988, 
          0.4270422530134435}, {-0.4270422530134435, 0.9042316706138988}}, {
          0.4078499598242976, -0.3558107766489718}}], 
        GeometricTransformationBox[
         BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
          0.827777777777778}, {-0.8888888888888888, 
          1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
          0.0600000000000005, 1.08}, {0.4900000000000002, 
          0.5600000000000005}, {
          0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
          0.7333333333333335}},
          SplineClosed->True,
          SplineDegree->3], {{{0.8630783761448827, 
          0.5050700116133526}, {-0.5050700116133526, 0.8630783761448827}}, {
          0.3674769306266689, -0.4082632715018987}}], 
        GeometricTransformationBox[
         BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
          0.827777777777778}, {-0.8888888888888888, 
          1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
          0.0600000000000005, 1.08}, {0.4900000000000002, 
          0.5600000000000005}, {
          0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
          0.7333333333333335}},
          SplineClosed->True,
          SplineDegree->3], {{{0.815208670692641, 
          0.5791673533854763}, {-0.5791673533854763, 0.815208670692641}}, {
          0.3287470918559043, -0.4523845621554865}}], 
        GeometricTransformationBox[
         BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
          0.827777777777778}, {-0.8888888888888888, 
          1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
          0.0600000000000005, 1.08}, {0.4900000000000002, 
          0.5600000000000005}, {
          0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
          0.7333333333333335}},
          SplineClosed->True,
          SplineDegree->3], {{{0.7609950727031799, 
          0.648757658391392}, {-0.648757658391392, 0.7609950727031798}}, {
          0.29211975083405517`, -0.48804467437366683`}}], 
        GeometricTransformationBox[
         BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
          0.827777777777778}, {-0.8888888888888888, 
          1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
          0.0600000000000005, 1.08}, {0.4900000000000002, 
          0.5600000000000005}, {
          0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
          0.7333333333333335}},
          SplineClosed->True,
          SplineDegree->3], {{{0.7008594683169018, 
          0.7132993801136727}, {-0.7132993801136727, 0.7008594683169018}}, {
          0.25803769635279966`, -0.515140872211707}}], 
        GeometricTransformationBox[
         BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
          0.827777777777778}, {-0.8888888888888888, 
          1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
          0.0600000000000005, 1.08}, {0.4900000000000002, 
          0.5600000000000005}, {
          0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
          0.7333333333333335}},
          SplineClosed->True,
          SplineDegree->3], {{{0.6352698282824044, 
          0.7722902597301382}, {-0.7722902597301383, 0.6352698282824044}}, {
          0.2269112641809389, -0.533588992244173}}], 
        GeometricTransformationBox[
         BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
          0.827777777777778}, {-0.8888888888888888, 
          1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
          0.0600000000000005, 1.08}, {0.4900000000000002, 
          0.5600000000000005}, {
          0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
          0.7333333333333335}},
          SplineClosed->True,
          SplineDegree->3], {{{0.564736566243326, 
          0.825271234654218}, {-0.825271234654218, 0.564736566243326}}, {
          0.1991071428245058, -0.543323832088968}}], 
        GeometricTransformationBox[
         BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
          0.827777777777778}, {-0.8888888888888888, 
          1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
          0.0600000000000005, 1.08}, {0.4900000000000002, 
          0.5600000000000005}, {
          0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
          0.7333333333333335}},
          SplineClosed->True,
          SplineDegree->3], {{{0.48980856673777545`, 
          0.8718300109254592}, {-0.871830010925459, 0.48980856673777545`}}, {
          0.17494014270883013`, -0.5443073344411528}}], 
        GeometricTransformationBox[
         BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
          0.827777777777778}, {-0.8888888888888888, 
          1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
          0.0600000000000005, 1.08}, {0.4900000000000002, 
          0.5600000000000005}, {
          0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
          0.7333333333333335}},
          SplineClosed->True,
          SplineDegree->3], {{{0.4110689138201558, 
          0.9116042716501043}, {-0.9116042716501045, 0.4110689138201558}}, {
          0.15466799305830956`, -0.5365426200985268}}], 
        GeometricTransformationBox[
         BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
          0.827777777777778}, {-0.8888888888888888, 
          1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
          0.0600000000000005, 1.08}, {0.4900000000000002, 
          0.5600000000000005}, {
          0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
          0.7333333333333335}},
          SplineClosed->True,
          SplineDegree->3], {{{0.32913035354492565`, 
          0.9442844965238986}, {-0.9442844965238985, 0.32913035354492565`}}, {
          0.13848717700812105`, -0.5200944943722396}}], 
        GeometricTransformationBox[
         BSplineCurveBox[{{-1.3333333333333335`, 0.}, {-1.4722222222222223`, 
          0.827777777777778}, {-0.8888888888888888, 
          1.1222222222222225`}, {-0.8444444444444443, 0.41111111111111126`}, {
          0.0600000000000005, 1.08}, {0.4900000000000002, 
          0.5600000000000005}, {
          0.2305555555555555, -0.03333333333333337}, {-0.1944444444444443, 
          0.7333333333333335}},
          SplineClosed->True,
          SplineDegree->3], {{{0.24463052562290752`, 
          0.969616370495806}, {-0.969616370495806, 0.24463052562290752`}}, {
          0.1265292502838522, -0.4952480129621341}}]}, 
       {RGBColor[0.75, 0.5, 0.75], Opacity[0.95], 
        GeometricTransformationBox[PolygonBox[CompressedData["
1:eJxdW3c81f/3tyo7e7QQCiU0hOIIKZSRkaQQ+RiJQltWolQUSVYphBCiIbzs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          "]], {{{0.7609950727031799, 0.648757658391392}, {-0.648757658391392,
           0.7609950727031798}}, {
          0.29211975083405517`, -0.48804467437366683`}}]}},
      DisplayFunction->Identity,
      ImagePadding->{{0., 0.}, {0., 0.}}], {479.0816138721083, -155.80146088506527},
      ImageScaled[{0.5, 0.5}], {301.8367722557835, 296.76468740012433},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}]}, {}},
  ImageSize->{
    UpTo[600], 
    UpTo[359]},
  PlotRange->{{0, 640.}, {-311.60292177013054`, 0}},
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{{3.895762007877953*^9, 3.8957620851463547`*^9}, 
   3.895960944708963*^9, 3.915707205394223*^9, 3.9157072844397697`*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"cc67efb9-e07c-4936-b7da-2cc168cc951b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<monotone-movement.svg\>\"", ",", "monotoneMovement"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.895762087158033*^9, 3.895762099386495*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"c9c68c9b-f8b5-42e4-8f2c-5d941d0bc5aa"],

Cell[BoxData["\<\"monotone-movement.svg\"\>"], "Output",
 CellChangeTimes->{3.8957621001683693`*^9, 3.895960944826833*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"6512089d-3553-4441-b1d8-369c4a9e2004"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"poly", "=", 
   RowBox[{"Region", "[", 
    RowBox[{"First", "@", 
     RowBox[{"Cases", "[", 
      RowBox[{
       RowBox[{"sofaHallway", "[", 
        RowBox[{"2", ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", "1", ",", "0.87"}], "]"}]}], "]"}], ",", 
       RowBox[{"Polygon", "[", "_", "]"}]}], "]"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.8903973364080763`*^9, 3.8903973923066874`*^9}, {
   3.8903974896847553`*^9, 3.8903975000603523`*^9}, {3.890397567485815*^9, 
   3.890397692890224*^9}, {3.8904005853201427`*^9, 3.890400592791686*^9}, {
   3.890400645036662*^9, 3.89040064892663*^9}, {3.8904015839930964`*^9, 
   3.890401594359784*^9}, {3.890401628807967*^9, 3.890401708736389*^9}, {
   3.890401750411365*^9, 3.890401751846911*^9}, 3.890401800616329*^9, {
   3.8904019581722717`*^9, 3.890402000550316*^9}, {3.8904021288520184`*^9, 
   3.89040213485172*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"6731fd07-201c-437b-8c7a-32ba8205cb42"],

Cell[BoxData[
 RowBox[{
  RowBox[{"parallelogram", "=", 
   RowBox[{"First", "@", 
    RowBox[{"CanonicalizePolygon", "@", 
     RowBox[{"RegionIntersection", "[", 
      RowBox[{
       RowBox[{"GeometricTransformation", "[", 
        RowBox[{
         RowBox[{"Region", "[", 
          RowBox[{"Polygon", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "5"}], ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "5"}], ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"5", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"5", ",", "0"}], "}"}]}], "}"}], "]"}], "]"}], ",", 
         RowBox[{"tightTransform", "[", "0", "]"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"GeometricTransformation", "[", 
        RowBox[{
         RowBox[{"Region", "[", 
          RowBox[{"Polygon", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"-", "5"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "5"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "5"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"-", "5"}]}], "}"}]}], "}"}], "]"}], "]"}], ",", 
         RowBox[{"tightTransform", "[", "\[Omega]", "]"}]}], "]"}]}], 
      "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.890402159989318*^9, 3.890402168264533*^9}, {
  3.89576234405344*^9, 3.895762344591447*^9}, {3.895961125319004*^9, 
  3.895961126939632*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"5347ed01-7b77-4c31-a8d9-df3e7835a9d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Takes", " ", "a", " ", "very", " ", "long", " ", "time"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"polyRegion", "=", 
    RowBox[{"First", "@", 
     RowBox[{"CanonicalizePolygon", "@", 
      RowBox[{"RegionIntersection", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"RegionIntersection", "@", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"GeometricTransformation", "[", 
            RowBox[{"poly", ",", 
             RowBox[{"tightTransform", "[", "t", "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"t", ",", 
             RowBox[{"0", "+", "0.0001"}], ",", 
             RowBox[{"\[Omega]", "-", "0.0001"}], ",", "0.01"}], "}"}]}], 
          "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"GeometricTransformation", "[", 
         RowBox[{
          RowBox[{"Region", "[", 
           RowBox[{"Polygon", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "5"}], ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "5"}], ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5", ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5", ",", "0"}], "}"}]}], "}"}], "]"}], "]"}], ",", 
          RowBox[{"tightTransform", "[", "0", "]"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"GeometricTransformation", "[", 
         RowBox[{
          RowBox[{"Region", "[", 
           RowBox[{"Polygon", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", 
                RowBox[{"-", "5"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "5"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "5"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "5"}]}], "}"}]}], "}"}], "]"}], "]"}], ",", 
          RowBox[{"tightTransform", "[", "\[Omega]", "]"}]}], "]"}]}], 
       "\[IndentingNewLine]", "]"}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.89040204802977*^9, 3.890402059079607*^9}, {
   3.890402099368565*^9, 3.890402133795644*^9}, 3.890402238059763*^9, {
   3.895762346051108*^9, 3.895762346371942*^9}, {3.895961139770269*^9, 
   3.89596114149028*^9}, {3.915711753248165*^9, 
   3.915711760574815*^9}},ExpressionUUID->"55c6d2cb-4796-4326-b47e-\
2a2b08c2bf34"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"monotonization", "=", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"sofaHallwayFit", "[", 
       RowBox[{"2", ",", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "1", ",", "0.87"}], "]"}], ",", 
        RowBox[{"4", "*", 
         RowBox[{"\[Omega]", "/", "15"}]}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"LightBlue", ",", 
        RowBox[{"Opacity", "[", "0.5", "]"}], ",", "parallelogram"}], "}"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"sofaHallwayLineFit", "[", 
          RowBox[{"2", ",", "t"}], "]"}], "/.", 
         RowBox[{"Black", "->", "Gray"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", "\[Omega]", ",", 
          RowBox[{"\[Omega]", "/", "15"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"Purple", ",", 
        RowBox[{"Opacity", "[", "0.5", "]"}], ",", "polyRegion"}], "}"}], ",",
       "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"Purple", ",", "sofaPoly"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<\\\\mathcal{M}(S)\>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", "1.5`"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.2"}], ",", "0.2"}], "}"}], ",", "Center"}], "]"}],
         ",", "\[IndentingNewLine]", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<S\>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", "1.5`"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.1", ",", "0.6"}], "}"}], ",", "Center"}], "]"}]}], 
       "}"}], ","}], "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1.7"}], ",", "0.7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.2"}], ",", "1.2"}], "}"}]}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"{", 
      RowBox[{"Automatic", ",", 
       RowBox[{"5", "cm"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8903342894584217`*^9, 3.890334292029429*^9}, {
  3.890400662878248*^9, 3.890400664514319*^9}, {3.8904007406958647`*^9, 
  3.890400766820188*^9}, {3.890401724411669*^9, 3.890401741289547*^9}, {
  3.890402184622156*^9, 3.8904021932970467`*^9}, {3.890402334930354*^9, 
  3.8904023393756104`*^9}, {3.89040249827459*^9, 3.8904025126606293`*^9}, {
  3.895762359712816*^9, 3.895762375423395*^9}, {3.8959611493609447`*^9, 
  3.895961237087515*^9}, {3.895961279883597*^9, 3.89596130578364*^9}, {
  3.91571177975491*^9, 3.915711873029318*^9}, {3.9157195440045643`*^9, 
  3.915719552545374*^9}, {3.91571958846309*^9, 3.915719680795541*^9}, {
  3.91571971877147*^9, 3.915719720777932*^9}, {3.915719773040942*^9, 
  3.915719780597278*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"a63b99f4-5637-4c2b-9d88-020f45a58ee6"],

Cell[BoxData[
 GraphicsBox[{GeometricTransformationBox[
    {RGBColor[1, 1, 0.87], AbsoluteThickness[1.5], EdgeForm[None], 
     PolygonBox[{{-2, 0}, {0, 0}, {0, -2}, {1, -2}, {1, 1}, {-2, 1}}], 
     {GrayLevel[0], LineBox[{{-2, 0}, {0, 0}, {0, -2}}], 
      LineBox[{{-2, 1}, {1, 1}, {1, -2}}]}}, {{{
     0.9383483022585962, -0.3456912837321908}, {0.3456912837321908, 
     0.9383483022585962}}, {-0.5237517440578019, 0.12164302014090186`}}], 
   {RGBColor[0.87, 0.94, 1], Opacity[0.5], 
    PolygonBox[{{-4.389530540440946, 
     0.9769677388776298}, {-0.42593536757013295`, -0.023032261122370223`}, \
{-0.30173324918434474`, 0.97696773887763}, {
     3.6618619236864696`, -0.023032261122370112`}}, {1, 2, 4, 3}]}, {
    GeometricTransformationBox[
     {GrayLevel[0.5], Thickness[Tiny], LineBox[{{-2, 0}, {0, 0}, {0, -2}}], 
      LineBox[{{-2, 1}, {1, 1}, {1, -2}}]}, {{{1., 0.}, {0., 
      1.}}, {-0.619455290160782, -0.023032261122370223`}}], 
    GeometricTransformationBox[
     {GrayLevel[0.5], Thickness[Tiny], LineBox[{{-2, 0}, {0, 0}, {0, -2}}], 
      LineBox[{{-2, 1}, {1, 1}, {1, -2}}]}, {{{
      0.9961090376211104, -0.08812936610202832}, {0.08812936610202832, 
      0.9961090376211104}}, {-0.5808165593584094, 0.015993581099957146`}}], 
    GeometricTransformationBox[
     {GrayLevel[0.5], Thickness[Tiny], LineBox[{{-2, 0}, {0, 0}, {0, -2}}], 
      LineBox[{{-2, 1}, {1, 1}, {1, -2}}]}, {{{
      0.9844664296609094, -0.17557291610809986`}, {0.17557291610809986`, 
      0.9844664296609094}}, {-0.5525451406961999, 0.05433923391689717}}], 
    GeometricTransformationBox[
     {GrayLevel[0.5], Thickness[Tiny], LineBox[{{-2, 0}, {0, 0}, {0, -2}}], 
      LineBox[{{-2, 1}, {1, 1}, {1, -2}}]}, {{{
      0.9651627780185275, -0.26165017089151427`}, {0.26165017089151427`, 
      0.9651627780185275}}, {-0.5339049755673141, 0.09010607747284533}}], 
    GeometricTransformationBox[
     {GrayLevel[0.5], Thickness[Tiny], LineBox[{{-2, 0}, {0, 0}, {0, -2}}], 
      LineBox[{{-2, 1}, {1, 1}, {1, -2}}]}, {{{
      0.9383483022585962, -0.3456912837321908}, {0.3456912837321908, 
      0.9383483022585962}}, {-0.5237517440578019, 0.12164302014090186`}}], 
    GeometricTransformationBox[
     {GrayLevel[0.5], Thickness[Tiny], LineBox[{{-2, 0}, {0, 0}, {0, -2}}], 
      LineBox[{{-2, 1}, {1, 1}, {1, -2}}]}, {{{
      0.9042316706138986, -0.4270422530134434}, {0.4270422530134434, 
      0.9042316706138986}}, {-0.520737086238376, 0.14756620725691813`}}], 
    GeometricTransformationBox[
     {GrayLevel[0.5], Thickness[Tiny], LineBox[{{-2, 0}, {0, 0}, {0, -2}}], 
      LineBox[{{-2, 1}, {1, 1}, {1, -2}}]}, {{{
      0.8630783761448828, -0.5050700116133527}, {0.5050700116133527, 
      0.8630783761448828}}, {-0.5233629278347405, 0.16676162378820533`}}], 
    GeometricTransformationBox[
     {GrayLevel[0.5], Thickness[Tiny], LineBox[{{-2, 0}, {0, 0}, {0, -2}}], 
      LineBox[{{-2, 1}, {1, 1}, {1, -2}}]}, {{{
      0.815208670692641, -0.5791673533854763}, {0.5791673533854763, 
      0.815208670692641}}, {-0.5300038493219639, 0.17838823443329038`}}], 
    GeometricTransformationBox[
     {GrayLevel[0.5], Thickness[Tiny], LineBox[{{-2, 0}, {0, 0}, {0, -2}}], 
      LineBox[{{-2, 1}, {1, 1}, {1, -2}}]}, {{{
      0.7609950727031798, -0.648757658391392}, {0.648757658391392, 
      0.7609950727031798}}, {-0.5389244111610461, 0.18188466693640987`}}], 
    GeometricTransformationBox[
     {GrayLevel[0.5], Thickness[Tiny], LineBox[{{-2, 0}, {0, 0}, {0, -2}}], 
      LineBox[{{-2, 1}, {1, 1}, {1, -2}}]}, {{{
      0.7008594683169018, -0.7132993801136727}, {0.7132993801136727, 
      0.7008594683169018}}, {-0.5482978274913686, 0.17698322895218996`}}], 
    GeometricTransformationBox[
     {GrayLevel[0.5], Thickness[Tiny], LineBox[{{-2, 0}, {0, 0}, {0, -2}}], 
      LineBox[{{-2, 1}, {1, 1}, {1, -2}}]}, {{{
      0.6352698282824044, -0.7722902597301383}, {0.7722902597301383, 
      0.6352698282824044}}, {-0.5562354612409635, 0.16373162832634564`}}], 
    GeometricTransformationBox[
     {GrayLevel[0.5], Thickness[Tiny], LineBox[{{-2, 0}, {0, 0}, {0, -2}}], 
      LineBox[{{-2, 1}, {1, 1}, {1, -2}}]}, {{{
      0.564736566243326, -0.825271234654218}, {0.825271234654218, 
      0.564736566243326}}, {-0.5608326138783546, 0.14251743770483558`}}], 
    GeometricTransformationBox[
     {GrayLevel[0.5], Thickness[Tiny], LineBox[{{-2, 0}, {0, 0}, {0, -2}}], 
      LineBox[{{-2, 1}, {1, 1}, {1, -2}}]}, {{{
      0.4898085667377755, -0.8718300109254591}, {0.8718300109254591, 
      0.4898085667377755}}, {-0.5602306498977518, 0.1140883288183393}}], 
    GeometricTransformationBox[
     {GrayLevel[0.5], Thickness[Tiny], LineBox[{{-2, 0}, {0, 0}, {0, -2}}], 
      LineBox[{{-2, 1}, {1, 1}, {1, -2}}]}, {{{
      0.4110689138201558, -0.9116042716501044}, {0.9116042716501044, 
      0.4110689138201558}}, {-0.5526937483133789, 0.07955998890261823}}], 
    GeometricTransformationBox[
     {GrayLevel[0.5], Thickness[Tiny], LineBox[{{-2, 0}, {0, 0}, {0, -2}}], 
      LineBox[{{-2, 1}, {1, 1}, {1, -2}}]}, {{{
      0.3291303535449256, -0.9442844965238983}, {0.9442844965238983, 
      0.3291303535449256}}, {-0.5366975012932633, 0.040407590593374954`}}], 
    GeometricTransformationBox[
     {GrayLevel[0.5], Thickness[Tiny], LineBox[{{-2, 0}, {0, 0}, {0, -2}}], 
      LineBox[{{-2, 1}, {1, 1}, {1, -2}}]}, {{{
      0.24463052562290752`, -0.969616370495806}, {0.969616370495806, 
      0.24463052562290752`}}, {-0.5111534978272155, \
-0.0015320506971567976`}}]}, 
   {RGBColor[0.5, 0, 0.5], Opacity[0.5], PolygonBox[CompressedData["
1:eJwVl3c8Fe4Xx4lCySqjKHuPQmY4VqVSSIUvqYim2VZGKaMhiqKQnTIzMx8k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     "], CompressedData["
1:eJwl0lV0EAQYBeCN0d01ajC6u7sHI0Y3jM4Bo7sbFJRQOpVG6VQapVE6DDoV
FAwwvh0evv8/9/nekMioiH6BAQEB05yYP4WpMZnpzGAms5jNHD7gQ+Yyj4/4
mPksYCGL+IRPWcwSlrKM5axgJatYzRrWso7P+Jz1bGAjm9jMFrayjS/4ku3s
YCe72M0e9rKP/RzgIIf4iq85zBGOcozjnOAkp/iGbznNGc5yjvNc4CKX+I7v
ucwVrnKN69zgJre4zR1+4Ed+4mfuco/7POAhj3jME57yjOe84Bd+5SWv+I3f
ec0b/uBP/uJv3vKOf/iX/4gpOzDwfe9TmcJkJjGRCYxnHGMZw2hGMZIRDGcY
QxnCYAYRzUAG0J8oYkbWlz70phc96UF3utGVLnQmkk50pAPtaUdb2tCaVrSk
Bc1pRlOaEEFjGtGQBoRTn3qEUZc61KYWNalBdapRlSpUphIVqUB5ylGWMpSm
FCUpQXGKUZQiFKYQBSlAfvKRlzzkJhc5CSUH2QkhG1nJQmYyEUxGMpCedKQl
DalJRUpSkJxkJCUJiUlEQhIQn3jEJQ6xCSIWk81kEhOZwHjGMZYxjGYUIxnB
cIYxlCEMZhDRDGQA/YmiH33pQ2960ZMedKcbXelCZyLpREc60J52tKUNrWlF
S1rQnGY0pQkRNKYRDWlAOPWpRxh1qUNtalGTGlSnGlWpQmUqUZEKlKccZSlD
aUpRkhIUpxhFKUJhClGQAuQnH3nJQ25ykZNQcpCdELKRlSxkJhPBZCQD6UlH
WtKQmlSkJAXJSUZSkpCYRCQkAfGJR1ziEJsgYvE/K9ymqg==
     "]]}, 
   {RGBColor[0.5, 0, 0.5], PolygonBox[CompressedData["
1:eJxdW3c81f/3tyo7e7QQCiU0hOIIKZSRkaQQ+RiJQltWolQUSVYphBCiIbzs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     "]]}, {InsetBox[
     GraphicsBox[
      {Thickness[0.03253090435914119], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIIaxWZDYzFRgM0D5DFQ0k9ZsZDfjYtMzTADGjgKt

        "], CompressedData["
1:eJxllAtIU2EUx+cjTLJc2+7dlte2sbbdu7KXVhLVjoUURGoWJLHKXj7KqMjA
HmZpNsLKHpZmpRWRBFYGvaFRSJS1XhS9YZZWjgqyRCJN2/ed63epPrhcftzv
+875/8+5x7JkdfryMJVKFRJ8FgSf0ODTuvjE84RyJ9ws8xYnWDnoY7ctQ3jo
5uAKFL+/U+CEhPjgWsdBhad0/lO3wvStVVh/8FlkzkkJHviCK4qD0c4z2sfL
JKjXjBiU7dVBnMXUkXdZBBVZzQrP/fq0vWobz7iXrCIj41JzhM2XMJTdn7v6
W2nTRRt0d65vPjrbifsOiVAUfrt8zDwn3GucejbXK7J8M+emO443KUz3dyrs
o/lK7Hzl3uiN42dK8In4MUph6odB4T79JQNTz1ckSyy/WU/2uXsaRZhRf7tO
lWOFeZG8J36RBaYTfmmBNKLXYoIjh4OryYzxfQLWIWwovEtelFQ924jcMgTP
JZrgLPFxigHaVgzvrLxhRx+36tEvvwji92GB6lyZXRLuX6iHITULpftpEvr8
jv+bLQqnE07iYPykG+mHQiRoJnm062A70fdBlOPrYBz5fkJE/fE6rEe+CHsy
ylJD1DqMbxKhw9t+KfuyFmLr2maM9NvlPDWQnRVcH634tqtRn8EMrvykwvtv
o1D30hj0ZVd/1l+BwpaVj+rDGdP7ekMZn3pd1zImTAW3qG8ctNH93S7z9ePe
5ed42ecu15cdq8rGvuGhOSWQ+bu2y5VF8+GhitTDqHAL/f6TceKSuCn9bna4
Nvt/vo7/rGNcTnQ3aBljvypM82nUgHCBrw3N/IX71Ro4dvfAqZX2Xhf1ee1g
cJD6RYaiL1n/89q6/Iae1AjGVF9eFPq+Vw+TiX/uQVBJdLwyYn+9UoOf1jEW
PCSvZxrsx0cW7JedWuzTRCur9wfS99F2nAPdCm8kugfwoF6Q5h/rsaKfI3h2
HnXqsU9qTEDb44dBrq8A22l8o9yXRtBt2J//IDwGrs2ZmNEboYcr9C3I/c/J
/72A9xs4jJen8G6qW+Gr5Pwdhal/AYHNNxPpg5RYjL+Fg2iiY4IZ43sMcKYz
UOBrsMjzKgZ9MlmhgOo2gUD+k28OaLC1ltTE2aCKzIEyB2yi362wjcyPF3Z5
ngiMc0i5TusZ0379oWVMfZqjkeeSg3FR18Q1D9tExn3zmfo8TQf/zu8/OXhm
NQ==
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4utCnxzPHzN0KFhesuHfeUYHGN//ieclU2Em
OP8/CNhD+dMMHRhA4ACzg31lxArTWgOHI937mkwW8zgcP+y0NnOfvkOrArvq
mSmicH5vRLc/4wQ5OP8MCPQoOyy5v49vTrKBw4yZQGCp7rDF/MehlFVA+29J
1yRe0oTbr6+1UvgCixacf3zXjl42AQT/QYT49osKCP6Pt68PWDprOdT+tio4
t8PQgYWzSz7ZT8vBFuTetQh+PUi+A8H/8630wZyFBg7bHZoeHd+h4fB5Q0D2
LHEDhxMg+yaoORwF26vv0MhytN8wXAWir0/P4SzIP38U4XyYf2F8kcpJJWeX
SDm8yNL+Nv2unsOOYKuI/+miDt1er1hMGA0cHrjGO87aKAAxd7mBQwAo/C+z
OZwEhVefoQMoeGZKMsLdD+PD/Afjw/zfLF7LmumG4MPiFwAIONny
        "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIFIIaxWZDYzDRkM0D5DBSqGSg2stuo5RcAgnoCnQ==

        "], CompressedData["
1:eJx1lGlIVFEUx8eFykqtGSvJmWaeMy5TUjpv3psxNM5YmkuoqJSRleaaLfpB
CUsjFaUcKm3BJTFLxRJzIUyzGvSDtJiWtGJColJ+UMicNDCzue/O3AeBB+6H
H/fec8//LJc6lhGVbCMQCKxM64BpWZvWwU2dQ4JdWpB21xqSWyRg4eQUkxVL
4c9c9mg1pYURpaR56boMPgt/6t480oAo51rWQBIFuoKx5xXnNLC7tFCYMkzB
+YWdmYPBGnA8HPlVNU9B6IuV/rcCWXgg9HJIPe+K9y8yQCMbd4XS6CxFeQaD
/Rld4TUyPwafD5eDf07sPcbezC1ysI9ovZE8qYZ9yC+jIHw840fRSyPPtnYl
0sRBd0g6PBJk89n83kNPqP9qcKgeZwn/bIs8UTWvIewxbW/wztHCWKwpEfEe
hONjojxqQ9wIX7Dtu+rTqQC3icKagXQtSBong7dLec5DOlfx/DQjd7rygxzn
M5/nNUFu2dYlPHNx1PH86/FwyWKDFlJRPb7JYRHdbzfHBwqoRBbiC4lIp7OS
cHmp41k2TAlLyHYsz95b74veKnhGMpYoXyhEiQxUQmaz/kuawBdcao4o+3/w
+eH03vaA9u2n66zEWly3tUpwvvneLu2YhvhrQ/tTLGEj0lPEEObOB6hhMn3b
XPkzd8IWfRbm+qvKFcQojh41XPIL6U65S4E7ym8oA3rEARSsRvlMZ0D+cSxa
4EWBANk6FkYDj+qqhmRYbxKL/TXJoCdPok01svh8nAz3p7O5v/fIIHyoLO5v
tAbfL5PCRMKdj+qjJn0ozwelYET9U64Bo2GmI3X/FsJO3H0xYS4/Xs64bxtY
UKM6z4oA0PzoGcJcfPVqwlx89bR5fjYQ5vyd3Ew4ZvrdTIXOBc9TKw2XY/UR
VpFi3P9d5v1ennv0hgL1uBj3ZzeN9flIlmXu/SMS+OKSm6DqoGFvc1+joEIC
WR0bFvpreA5D+op47i1uPPCqwPx+vgTy0dyc4eOZRfn5roKp4lN61RMRHJLp
ZhJHVPj99TxzepuFeK5+L88RqF42NOFP6L9aYY6nS4j/B08aotH7CSI8f000
rpftRtyH0zRcQfnLdML9c0FN/Fn618LcPM6whC3/p6Xe//+v/wBM7lMl
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYp+LE2P+bbZx6I3o9mecIOcA49/RlF3z/7OC
w4cNAdmzpts4rBXS4Utfp+zA4aZayvTL2mGDXt5iRhs1iPpga4f/IHBfw+EM
CORYObBwdskn+2k5RIhvv8jgh+AfaVsefsoJwd9fK2uRbmLl8OPt6wOWzgj+
A5BGBQT/+K4dvWwCCL6+1krhCyxQfgqUv0TTIRxkX521w6viraK/s9Uh7pSx
cXCZ0CyUdkoZzn/TltttNFsOzu8D+V9ADOpfa4cXtY+zz+fwOsjMi9M8HWDl
oP5J5eUsTma4/WD/2jPB+f5PPC+ZCiP4BctLNvw7zwjnN4vXsma6McL9PxME
JBnh4QPji0+9wplRhODPANGR1hD3FbA7LLm/j2/OY2uoewQcTIyBoNjGIQ0E
2kTg8Qfmu0k6oMcvABuUx3A=
        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{46.10438854296388, 22.714789539227894`},
      PlotRange->{{0., 30.74}, {0., 15.139999999999999`}}], {-0.2, 0.2}, 
     Center], InsetBox[
     GraphicsBox[
      {Thickness[0.10834236186348864`], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIFIIaxWZDYzDRkM0D5DBSqGSg2stuo5RcAgnoCnQ==

        "], CompressedData["
1:eJx1lGlIlEEYx/fQzDTddnVd3X3bw6tFC69CxNrH0koLFVfKUGvzxDJU8kOK
dmgKtZWVlUehEsFCbaZEaWamkFF4hEl9EEFxJZQSLKU0KduZ2XdeCHxgPvyY
mef5P8eMOqMgKVvI4/H41nXYugTW5VZys3jojRyUXS092a0MsJydY7VqJYSF
Wk0vh3EtY16tVUGnPiJl1eQJEnQuSw3fqk8ZQ17KYM/1SnHOmBquphgT+PMe
4JqeOBHySw19xp6KMIsEHosDXXLPamz7IkBuQy0aKJlYGgs1ioi/RQ2sIjvn
Ss7He8ODMZMlWOhCuNUbdMVR5QPjznDwncPOu9t9KOcVzFe9X+TYzvGyMnPY
DwaRBYpJvKdbiN5UKeUzKP4jL8qTMceiGtsVMJXi0TFi8KdsSE7yb4n1pXze
rr8muMMHYsz9Jt4ZBTCmmf3blByXr0QUDq/nuLugbK7hkzep5yjHVSoH38FF
jusarHaEoYz7kcVALurHF9v9WoboAx8IQryghMz08b1CmZZy3XXX0h0HtCT/
K2szD5mB44tIT7ISKjcmPLkVoyVzMbwZ5E1HtQPzXH1wvs3+kOabohiOlBO/
zlpY6Pn+LPeQjPrD+2VSyrjP0yLKs+WWkx/MDjBzIuBn3Ss/ymx+LOP5atSA
ol3aLGhxgkuRsV0599l5cwUj4t1qUs9iEXh/ntLzAtUwhHVJiO4RlS1fN+Lv
oYrMVZOUnE9TwTXkL8iD6IxWQSrSr5CR+zeU4P/DZ7YxVmbrkxJK0fwEeMIi
znszZdy3aAVlMocy8h4y3UkfFyTwFc3jiogynv/XGyjj+N0C2/txp4z95XtR
Tp4b/V4fJSc6pEJSl0QFNGCdQrLfx3EvfpcKqEHnCoUkv2BmTcbxjzLkPe4R
wj401/UMFJmK2/7WCChXepTb573lU8b32/gk/gUGEqZjP27X86meGdzfZR35
RyTwPK4t/N7ykg7H38QxztcshvCMrbvse3+vyfm3DUXhp1coT8bPGv40r+iw
nk4xlM1U/L7z4o9Oj+Ifl4BTlEtc/ayA9MtOChVI/zp7MgeFbqReDY7A+mPn
l2XyHqWU2f+T7ff//+s/oM9Ksw==
        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{13.844846824408467`, 22.714789539227894`},
      PlotRange->{{0., 9.229999999999999}, {0., 15.139999999999999`}}], {0.1, 0.6},
      Center]}},
  ImageSize->{Automatic, 141.73228346456693`},
  PlotRange->{{-1.7, 0.7}, {-0.2, 1.2}}]], "Output",
 CellChangeTimes->{
  3.915719553221084*^9, {3.91571961907145*^9, 3.9157196889876947`*^9}, 
   3.915719721788582*^9, {3.915719776306169*^9, 3.9157197810975647`*^9}},
 CellLabel->"Out[87]=",ExpressionUUID->"ac093659-1409-4997-8045-2e7e4e87892f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"SystemOpen", "@", 
  RowBox[{"Export", "[", 
   RowBox[{"\"\<monotonization.pdf\>\"", ",", "monotonization"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.915719725737772*^9, 3.915719729627468*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"956e363c-5d62-4f8f-a8b6-cf04e088e7f1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"??", "sofaHallwayLineFit"}]], "Input",
 CellChangeTimes->{{3.915719761861783*^9, 3.915719762788197*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"c41fa190-2d52-4132-99eb-8a8d9e3bafd1"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = True, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"Notebook$$241$629752`sofaHallwayLineFit\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"sofaHallwayLineFit", "[", 
                    RowBox[{"armlength_", ",", "t_"}], "]"}], ":=", 
                    RowBox[{"GeometricTransformation", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"Black", ",", "Thin", ",", 
                    RowBox[{"Line", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "armlength"}], ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "armlength"}]}], "}"}]}], "}"}], "]"}], ",", 
                    
                    RowBox[{"Line", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "armlength"}], ",", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "armlength"}]}], "}"}]}], "}"}], "]"}]}], 
                    "}"}], ",", 
                    RowBox[{"tightTransform", "[", "t", "]"}]}], "]"}]}]}, {
                   " "}}, GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], \
"\<\"Notebook$$241$629752`sofaHallwayLineFit\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"],
               ImageSizeCache->{10., {2., 8.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"],
               ImageSizeCache->{10., {2., 8.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"Notebook$$241$629752`sofaHallwayLineFit\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "Notebook$$241$629752`sofaHallwayLineFit", "Documentation" -> None, 
    "OwnValues" -> None, "UpValues" -> None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, $CellContext`sofaHallwayLineFit, \
{$CellContext`sofaHallwayLineFit[
         Pattern[$CellContext`armlength, 
          Blank[]], 
         Pattern[$CellContext`t, 
          Blank[]]] :> GeometricTransformation[{Black, Thin, 
          
          Line[{{-$CellContext`armlength, 0}, {0, 0}, {
            0, -$CellContext`armlength}}], 
          
          Line[{{-$CellContext`armlength, 1}, {1, 1}, {
            1, -$CellContext`armlength}}]}, 
         $CellContext`tightTransform[$CellContext`t]]}], "SubValues" -> None, 
    "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
    "Options" -> None, "Attributes" -> {}, "FullName" -> 
    "Notebook$$241$629752`sofaHallwayLineFit"|>, True]]], "Output",
 CellChangeTimes->{3.91571976324588*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"02369c96-c0b2-4b98-918b-1829ed027719"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sqrt", "[", 
  RowBox[{"1", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"33", "/", "65"}], ")"}], "^", "2"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.915801880595757*^9, 3.915801912262772*^9}, {
  3.9158019795006237`*^9, 3.9158019814043016`*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"daafa1d8-f689-48b1-adaf-8dc39b1880db"],

Cell[BoxData[
 FractionBox["56", "65"]], "Output",
 CellChangeTimes->{{3.915801885669065*^9, 3.9158019126062727`*^9}, 
   3.915801981643881*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"dd75474c-9e01-4dc0-8d97-9d263a6dc2ff"]
}, Open  ]]
},
WindowSize->{1064, 709},
WindowMargins->{{143, Automatic}, {Automatic, 13}},
CellContext->Notebook,
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f6180881-071d-47e8-9823-b975d05bec6e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1587, 44, 115, "Input",ExpressionUUID->"56fbb741-9b3c-4380-8ec8-c90d89faffee"],
Cell[2148, 66, 480, 10, 30, "Input",ExpressionUUID->"596f18ee-78f4-47d6-9cf6-9b3bc42e4a36"],
Cell[2631, 78, 439, 11, 30, "Input",ExpressionUUID->"ed3cc97a-00f7-4fd9-87eb-7d272429871e"],
Cell[3073, 91, 528, 10, 30, "Input",ExpressionUUID->"af7744b1-9d25-42ac-b1d2-ec458f151bc2"],
Cell[3604, 103, 2208, 61, 157, "Input",ExpressionUUID->"64fab4cc-c89f-4859-a536-f0f4b8f5dc67"],
Cell[5815, 166, 292, 7, 30, "Input",ExpressionUUID->"76dcd91c-1199-4dba-a369-48d08b0fb393"],
Cell[6110, 175, 363, 9, 52, "Input",ExpressionUUID->"c305fb69-3a3e-4e53-8551-9f7fb388f1b6"],
Cell[6476, 186, 490, 11, 52, "Input",ExpressionUUID->"b01b4376-4599-4415-8b41-611186c1b47b"],
Cell[6969, 199, 1636, 41, 199, "Input",ExpressionUUID->"c79aaeb7-f7f4-440f-8df8-13d34edc77c0"],
Cell[8608, 242, 355, 8, 30, "Input",ExpressionUUID->"a292df63-6d11-40e7-b168-c60496f3b24e"],
Cell[8966, 252, 1938, 49, 178, "Input",ExpressionUUID->"17eb4384-e3a8-4b96-9402-36eb5de83aa9"],
Cell[10907, 303, 1596, 44, 199, "Input",ExpressionUUID->"92b683d4-140d-4643-8fdf-d9eee790a29c"],
Cell[CellGroupData[{
Cell[12528, 351, 3140, 81, 249, "Input",ExpressionUUID->"0b7c2a3f-c9fc-4285-8b30-c1ea0b7ae526"],
Cell[15671, 434, 47903, 836, 375, "Output",ExpressionUUID->"68fb2a61-4554-469e-9da8-4d2df3a2ee01"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63611, 1275, 270, 5, 30, "Input",ExpressionUUID->"95f34997-bd74-4bdd-a152-25bff6f56139"],
Cell[63884, 1282, 244, 3, 34, "Output",ExpressionUUID->"151fa947-e8cf-46de-b718-cff6d6fe3cb0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64165, 1290, 1412, 36, 52, "Input",ExpressionUUID->"a325eb44-50f8-4ac4-98c4-ad6a37704f44"],
Cell[65580, 1328, 26579, 436, 370, "Output",ExpressionUUID->"1b5ca73e-1c8e-4aac-adac-0f9e120d8982"]
}, Open  ]],
Cell[92174, 1767, 530, 15, 30, "Input",ExpressionUUID->"da5aca65-a073-4db6-8a88-c8a67495c6ae"],
Cell[92707, 1784, 627, 14, 30, "Input",ExpressionUUID->"5ad9b178-9d2a-46ef-8fb7-25b400ec3027"],
Cell[93337, 1800, 712, 17, 52, "Input",ExpressionUUID->"cdf89fe9-f764-4ba0-99f4-7f2badb207cf"],
Cell[94052, 1819, 1709, 45, 178, "Input",ExpressionUUID->"cc8da60b-4ba0-4366-bf06-79baf7c83594"],
Cell[CellGroupData[{
Cell[95786, 1868, 3358, 84, 305, "Input",ExpressionUUID->"262a2fba-4dd6-4b07-8b21-dd9a9e3ce5c8"],
Cell[99147, 1954, 47870, 837, 372, "Output",ExpressionUUID->"be51a389-fd3c-4062-8c68-82346d09f3bb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147054, 2796, 291, 6, 30, "Input",ExpressionUUID->"f83cc2c0-16fd-4956-a157-a02e9cd7b079"],
Cell[147348, 2804, 207, 2, 34, "Output",ExpressionUUID->"9199fbf7-bfcd-40fc-8f38-e068b014c718"]
}, Open  ]],
Cell[147570, 2809, 2071, 59, 157, "Input",ExpressionUUID->"9a8ac4c7-c402-4972-91bb-1e74d38f64b1"],
Cell[CellGroupData[{
Cell[149666, 2872, 1649, 39, 165, "Input",ExpressionUUID->"05215bcc-1860-45c2-b762-678b800d5d53"],
Cell[151318, 2913, 31335, 531, 158, "Output",ExpressionUUID->"e5ff293f-9376-4335-b31c-63742d9bb652"]
}, Open  ]],
Cell[182668, 3447, 303, 6, 30, "Input",ExpressionUUID->"f5fac8db-a694-4be6-be20-3a71c6be7f4d"],
Cell[CellGroupData[{
Cell[182996, 3457, 1621, 39, 165, "Input",ExpressionUUID->"59df9dc2-41b0-4db8-80f0-3f2d8d2b75ff"],
Cell[184620, 3498, 31240, 532, 156, "Output",ExpressionUUID->"524899ad-aa12-4f13-9a19-86535c54e316"]
}, Open  ]],
Cell[215875, 4033, 321, 7, 30, "Input",ExpressionUUID->"9f5ca1fc-2f41-4672-8d55-e0240e8b7f6b"],
Cell[CellGroupData[{
Cell[216221, 4044, 333, 7, 30, "Input",ExpressionUUID->"704696ca-18b2-42e1-9959-83bcaae896bb"],
Cell[216557, 4053, 64645, 1105, 313, "Output",ExpressionUUID->"cc67efb9-e07c-4936-b7da-2cc168cc951b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[281239, 5163, 273, 5, 30, "Input",ExpressionUUID->"c9c68c9b-f8b5-42e4-8f2c-5d941d0bc5aa"],
Cell[281515, 5170, 201, 2, 34, "Output",ExpressionUUID->"6512089d-3553-4441-b1d8-369c4a9e2004"]
}, Open  ]],
Cell[281731, 5175, 1017, 21, 30, "Input",ExpressionUUID->"6731fd07-201c-437b-8c7a-32ba8205cb42"],
Cell[282751, 5198, 1786, 46, 115, "Input",ExpressionUUID->"5347ed01-7b77-4c31-a8d9-df3e7835a9d9"],
Cell[284540, 5246, 2598, 63, 136, "Input",ExpressionUUID->"55c6d2cb-4796-4326-b47e-2a2b08c2bf34"],
Cell[CellGroupData[{
Cell[287163, 5313, 3269, 77, 241, "Input",ExpressionUUID->"a63b99f4-5637-4c2b-9d88-020f45a58ee6"],
Cell[290435, 5392, 41607, 700, 159, "Output",ExpressionUUID->"ac093659-1409-4997-8045-2e7e4e87892f"]
}, Open  ]],
Cell[332057, 6095, 302, 6, 30, "Input",ExpressionUUID->"956e363c-5d62-4f8f-a8b6-cf04e088e7f1"],
Cell[CellGroupData[{
Cell[332384, 6105, 207, 3, 30, "Input",ExpressionUUID->"c41fa190-2d52-4132-99eb-8a8d9e3bafd1"],
Cell[332594, 6110, 11394, 285, 236, "Output",ExpressionUUID->"02369c96-c0b2-4b98-918b-1829ed027719"]
}, Open  ]],
Cell[CellGroupData[{
Cell[344025, 6400, 355, 8, 30, "Input",ExpressionUUID->"daafa1d8-f689-48b1-adaf-8dc39b1880db"],
Cell[344383, 6410, 223, 4, 50, "Output",ExpressionUUID->"dd75474c-9e01-4dc0-8d97-9d263a6dc2ff"]
}, Open  ]]
}
]
*)



==> images/MovingSofas.wl <==
(* ::Package:: *)

BeginPackage["MovingSofas`"];

(* https://www.math.ucdavis.edu/~romik/data/uploads/software/movingsofas-v1.3.nb *)

Subscript[x, 1][t_]:=RotationMatrix[t] . {Subscript[a, 1]Cos[t]+Subscript[a, 2]Sin[t]-1,-Subscript[a, 2]Cos[t]+Subscript[a, 1]Sin[t]-1/2}+{Subscript[\[Kappa], 1,1],Subscript[\[Kappa], 1,2]};
Subscript[x, 2][t_]:=RotationMatrix[t] . {-(1/4) t^2+Subscript[b, 1]t+Subscript[b, 2],1/2 t-Subscript[b, 1]-1}+{Subscript[\[Kappa], 2,1],Subscript[\[Kappa], 2,2]};
Subscript[x, 3][t_]:=RotationMatrix[t] . {Subscript[c, 1]-t,Subscript[c, 2]+t}+{Subscript[\[Kappa], 3,1],Subscript[\[Kappa], 3,2]};
Subscript[x, 4][t_]:=RotationMatrix[t] . {-(1/2)t+Subscript[d, 1]-1,-(1/4) t^2+Subscript[d, 1]t+Subscript[d, 2]}+{Subscript[\[Kappa], 4,1],Subscript[\[Kappa], 4,2]};
Subscript[x, 5][t_]:=RotationMatrix[t] . {Subscript[e, 1]Cos[t]+Subscript[e, 2]Sin[t]-1/2,-Subscript[e, 2]Cos[t]+Subscript[e, 1]Sin[t]-1}+{Subscript[\[Kappa], 5,1],Subscript[\[Kappa], 5,2]};
Subscript[x, 6][t_]:=RotationMatrix[t] . {Subscript[f, 1]Cos[t/2]+Subscript[f, 2]Sin[t/2]-1,-Subscript[f, 2]Cos[t/2]+Subscript[f, 1]Sin[t/2]-1}+{Subscript[\[Kappa], 6,1],Subscript[\[Kappa], 6,2]};

\[Mu][t_]:={Cos[t],Sin[t]};
\[Nu][t_]:={-Sin[t],Cos[t]};

Subscript[A, j_][t_]:=Collect[Simplify[Subscript[x, j][t]+\[Mu][t]+(Subscript[x, j]'[t] . \[Mu][t])\[Nu][t]],{Cos[t],Sin[t]}];
Subscript[B, j_][t_]:=Collect[Simplify[Subscript[x, j][t]+(Subscript[x, j]'[t] . \[Mu][t])\[Nu][t]],{Cos[t],Sin[t]}];
Subscript[C, j_][t_]:=Collect[Simplify[Subscript[x, j][t]+\[Nu][t]-(Subscript[x, j]'[t] . \[Nu][t])\[Mu][t]],{Cos[t],Sin[t]}];
Subscript[D, j_][t_]:=Collect[Simplify[Subscript[x, j][t]-(Subscript[x, j]'[t] . \[Nu][t])\[Mu][t]],{Cos[t],Sin[t]}];

Gerverx[t_]:=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{
SubscriptBox["x", "1"], "[", "t", "]"}], 
RowBox[{"0", "<=", "t", "<", "\[Phi]"}]},
{
RowBox[{
SubscriptBox["x", "2"], "[", "t", "]"}], 
RowBox[{"\[Phi]", "<=", "t", "<", "\[Theta]"}]},
{
RowBox[{
SubscriptBox["x", "3"], "[", "t", "]"}], 
RowBox[{"\[Theta]", "<=", "t", "<", 
RowBox[{
RowBox[{"\[Pi]", "/", "2"}], "-", "\[Theta]"}]}]},
{
RowBox[{
SubscriptBox["x", "4"], "[", "t", "]"}], 
RowBox[{
RowBox[{
RowBox[{"\[Pi]", "/", "2"}], "-", "\[Theta]"}], "<=", "t", "<", 
RowBox[{
RowBox[{"\[Pi]", "/", "2"}], "-", "\[Phi]"}]}]},
{
RowBox[{
SubscriptBox["x", "5"], "[", "t", "]"}], 
RowBox[{
RowBox[{
RowBox[{"\[Pi]", "/", "2"}], "-", "\[Phi]"}], "<=", "t", "<=", 
RowBox[{"\[Pi]", "/", "2"}]}]}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\)
GerverA[t_]:=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{
SubscriptBox["A", "1"], "[", "t", "]"}], 
RowBox[{"0", "<=", "t", "<", "\[Phi]"}]},
{
RowBox[{
SubscriptBox["A", "2"], "[", "t", "]"}], 
RowBox[{"\[Phi]", "<=", "t", "<", "\[Theta]"}]},
{
RowBox[{
SubscriptBox["A", "3"], "[", "t", "]"}], 
RowBox[{"\[Theta]", "<=", "t", "<", 
RowBox[{
RowBox[{"\[Pi]", "/", "2"}], "-", "\[Theta]"}]}]},
{
RowBox[{
SubscriptBox["A", "4"], "[", "t", "]"}], 
RowBox[{
RowBox[{
RowBox[{"\[Pi]", "/", "2"}], "-", "\[Theta]"}], "<=", "t", "<", 
RowBox[{
RowBox[{"\[Pi]", "/", "2"}], "-", "\[Phi]"}]}]},
{
RowBox[{
SubscriptBox["A", "5"], "[", "t", "]"}], 
RowBox[{
RowBox[{
RowBox[{"\[Pi]", "/", "2"}], "-", "\[Phi]"}], "<=", "t", "<=", 
RowBox[{"\[Pi]", "/", "2"}]}]}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\)
GerverB[t_]:=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{
SubscriptBox["B", "1"], "[", "t", "]"}], 
RowBox[{"0", "<=", "t", "<", "\[Phi]"}]},
{
RowBox[{
SubscriptBox["B", "2"], "[", "t", "]"}], 
RowBox[{"\[Phi]", "<=", "t", "<", "\[Theta]"}]},
{
RowBox[{
SubscriptBox["B", "3"], "[", "t", "]"}], 
RowBox[{"\[Theta]", "<=", "t", "<", 
RowBox[{
RowBox[{"\[Pi]", "/", "2"}], "-", "\[Theta]"}]}]},
{
RowBox[{
SubscriptBox["B", "4"], "[", "t", "]"}], 
RowBox[{
RowBox[{
RowBox[{"\[Pi]", "/", "2"}], "-", "\[Theta]"}], "<=", "t", "<", 
RowBox[{
RowBox[{"\[Pi]", "/", "2"}], "-", "\[Phi]"}]}]},
{
RowBox[{
SubscriptBox["B", "5"], "[", "t", "]"}], 
RowBox[{
RowBox[{
RowBox[{"\[Pi]", "/", "2"}], "-", "\[Phi]"}], "<=", "t", "<=", 
RowBox[{"\[Pi]", "/", "2"}]}]}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\)
GerverC[t_]:=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{
SubscriptBox["C", "1"], "[", "t", "]"}], 
RowBox[{"0", "<=", "t", "<", "\[Phi]"}]},
{
RowBox[{
SubscriptBox["C", "2"], "[", "t", "]"}], 
RowBox[{"\[Phi]", "<=", "t", "<", "\[Theta]"}]},
{
RowBox[{
SubscriptBox["C", "3"], "[", "t", "]"}], 
RowBox[{"\[Theta]", "<=", "t", "<", 
RowBox[{
RowBox[{"\[Pi]", "/", "2"}], "-", "\[Theta]"}]}]},
{
RowBox[{
SubscriptBox["C", "4"], "[", "t", "]"}], 
RowBox[{
RowBox[{
RowBox[{"\[Pi]", "/", "2"}], "-", "\[Theta]"}], "<=", "t", "<", 
RowBox[{
RowBox[{"\[Pi]", "/", "2"}], "-", "\[Phi]"}]}]},
{
RowBox[{
SubscriptBox["C", "5"], "[", "t", "]"}], 
RowBox[{
RowBox[{
RowBox[{"\[Pi]", "/", "2"}], "-", "\[Phi]"}], "<=", "t", "<=", 
RowBox[{"\[Pi]", "/", "2"}]}]}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\)
GerverD[t_]:=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{
SubscriptBox["D", "1"], "[", "t", "]"}], 
RowBox[{"0", "<=", "t", "<", "\[Phi]"}]},
{
RowBox[{
SubscriptBox["D", "2"], "[", "t", "]"}], 
RowBox[{"\[Phi]", "<=", "t", "<", "\[Theta]"}]},
{
RowBox[{
SubscriptBox["D", "3"], "[", "t", "]"}], 
RowBox[{"\[Theta]", "<=", "t", "<", 
RowBox[{
RowBox[{"\[Pi]", "/", "2"}], "-", "\[Theta]"}]}]},
{
RowBox[{
SubscriptBox["D", "4"], "[", "t", "]"}], 
RowBox[{
RowBox[{
RowBox[{"\[Pi]", "/", "2"}], "-", "\[Theta]"}], "<=", "t", "<", 
RowBox[{
RowBox[{"\[Pi]", "/", "2"}], "-", "\[Phi]"}]}]},
{
RowBox[{
SubscriptBox["D", "5"], "[", "t", "]"}], 
RowBox[{
RowBox[{
RowBox[{"\[Pi]", "/", "2"}], "-", "\[Phi]"}], "<=", "t", "<=", 
RowBox[{"\[Pi]", "/", "2"}]}]}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\)

Ambix[t_]:=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{
SubscriptBox["x", "1"], "[", "t", "]"}], 
RowBox[{"0", "<=", "t", "<", "\[Beta]"}]},
{
RowBox[{
SubscriptBox["x", "6"], "[", "t", "]"}], 
RowBox[{"\[Beta]", "<=", "t", "<", 
RowBox[{
RowBox[{"\[Pi]", "/", "2"}], "-", "\[Beta]"}]}]},
{
RowBox[{
SubscriptBox["x", "5"], "[", "t", "]"}], 
RowBox[{
RowBox[{
RowBox[{"\[Pi]", "/", "2"}], "-", "\[Beta]"}], "<=", "t", "<=", 
RowBox[{"\[Pi]", "/", "2"}]}]}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\)

AmbiA[t_]:=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{
SubscriptBox["A", "1"], "[", "t", "]"}], 
RowBox[{"0", "<=", "t", "<", "\[Beta]"}]},
{
RowBox[{
SubscriptBox["A", "6"], "[", "t", "]"}], 
RowBox[{"\[Beta]", "<=", "t", "<", 
RowBox[{
RowBox[{"\[Pi]", "/", "2"}], "-", "\[Beta]"}]}]},
{
RowBox[{
SubscriptBox["A", "5"], "[", "t", "]"}], 
RowBox[{
RowBox[{
RowBox[{"\[Pi]", "/", "2"}], "-", "\[Beta]"}], "<=", "t", "<=", 
RowBox[{"\[Pi]", "/", "2"}]}]}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\)

AmbiB[t_]:=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{
SubscriptBox["B", "1"], "[", "t", "]"}], 
RowBox[{"0", "<=", "t", "<", "\[Beta]"}]},
{
RowBox[{
SubscriptBox["B", "6"], "[", "t", "]"}], 
RowBox[{"\[Beta]", "<=", "t", "<", 
RowBox[{
RowBox[{"\[Pi]", "/", "2"}], "-", "\[Beta]"}]}]},
{
RowBox[{
SubscriptBox["B", "5"], "[", "t", "]"}], 
RowBox[{
RowBox[{
RowBox[{"\[Pi]", "/", "2"}], "-", "\[Beta]"}], "<=", "t", "<=", 
RowBox[{"\[Pi]", "/", "2"}]}]}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\)

AmbiC[t_]:=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{
SubscriptBox["C", "1"], "[", "t", "]"}], 
RowBox[{"0", "<=", "t", "<", "\[Beta]"}]},
{
RowBox[{
SubscriptBox["C", "6"], "[", "t", "]"}], 
RowBox[{"\[Beta]", "<=", "t", "<=", 
RowBox[{
RowBox[{"\[Pi]", "/", "2"}], "-", "\[Beta]"}]}]},
{
RowBox[{
SubscriptBox["C", "5"], "[", "t", "]"}], 
RowBox[{
RowBox[{
RowBox[{"\[Pi]", "/", "2"}], "-", "\[Beta]"}], "<=", "t", "<=", 
RowBox[{"\[Pi]", "/", "2"}]}]}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\)

AmbiD[t_]:=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{
SubscriptBox["D", "1"], "[", "t", "]"}], 
RowBox[{"0", "<=", "t", "<", "\[Beta]"}]},
{
RowBox[{
SubscriptBox["D", "6"], "[", "t", "]"}], 
RowBox[{"\[Beta]", "<=", "t", "<", 
RowBox[{
RowBox[{"\[Pi]", "/", "2"}], "-", "\[Beta]"}]}]},
{
RowBox[{
SubscriptBox["D", "5"], "[", "t", "]"}], 
RowBox[{
RowBox[{
RowBox[{"\[Pi]", "/", "2"}], "-", "\[Beta]"}], "<=", "t", "<=", 
RowBox[{"\[Pi]", "/", "2"}]}]}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\)

GerverEquations={
  Subscript[e, 1]==Subscript[a, 1],
  Subscript[e, 2]==-Subscript[a, 2],
  Subscript[d, 1]==\[Pi]/4-Subscript[b, 1],
  Subscript[d, 2]==Subscript[b, 2]+\[Pi]/4 (2Subscript[b, 1]-\[Pi]/4),
  Subscript[c, 2]==Subscript[c, 1]-\[Pi]/2,
  Subscript[\[Kappa], 1,1]==1-Subscript[a, 1],
  Subscript[\[Kappa], 1,2]==1/2+Subscript[a, 2],
  Subscript[\[Kappa], 1,2]==-Subscript[a, 2],
  Subscript[x, 1][\[Phi]][[1]] == Subscript[x, 2][\[Phi]][[1]],
  Subscript[x, 1][\[Phi]][[2]] == Subscript[x, 2][\[Phi]][[2]],
  Subscript[x, 1]'[\[Phi]][[1]] == Subscript[x, 2]'[\[Phi]][[1]],
  Subscript[x, 1]'[\[Phi]][[2]] == Subscript[x, 2]'[\[Phi]][[2]],
  Subscript[x, 2][\[Theta]][[1]] == Subscript[x, 3][\[Theta]][[1]],
  Subscript[x, 2][\[Theta]][[2]] == Subscript[x, 3][\[Theta]][[2]],
  Subscript[x, 2]'[\[Theta]][[1]] == Subscript[x, 3]'[\[Theta]][[1]],
  Subscript[x, 2]'[\[Theta]][[2]] == Subscript[x, 3]'[\[Theta]][[2]],
  Subscript[x, 3][\[Pi]/2-\[Theta]][[1]] == Subscript[x, 4][\[Pi]/2-\[Theta]][[1]],
  Subscript[x, 3][\[Pi]/2-\[Theta]][[2]] == Subscript[x, 4][\[Pi]/2-\[Theta]][[2]],
  Subscript[x, 3]'[\[Pi]/2-\[Theta]][[1]] == Subscript[x, 4]'[\[Pi]/2-\[Theta]][[1]],
  Subscript[x, 3]'[\[Pi]/2-\[Theta]][[2]] == Subscript[x, 4]'[\[Pi]/2-\[Theta]][[2]],
  Subscript[x, 4][\[Pi]/2-\[Phi]][[1]] == Subscript[x, 5][\[Pi]/2-\[Phi]][[1]],
  Subscript[x, 4][\[Pi]/2-\[Phi]][[2]] == Subscript[x, 5][\[Pi]/2-\[Phi]][[2]],
  Subscript[x, 4]'[\[Pi]/2-\[Phi]][[1]] == Subscript[x, 5]'[\[Pi]/2-\[Phi]][[1]],
  Subscript[x, 4]'[\[Pi]/2-\[Phi]][[2]] == Subscript[x, 5]'[\[Pi]/2-\[Phi]][[2]],
  Subscript[x, 1][\[Phi]][[1]] == Subscript[B, 3][\[Pi]/2-\[Theta]][[1]],
  Subscript[x, 1][\[Phi]][[2]] == Subscript[B, 3][\[Pi]/2-\[Theta]][[2]],
  Subscript[x, 5][\[Pi]/2-\[Phi]][[1]] == Subscript[D, 2][\[Theta]][[1]],
  Subscript[x, 5][\[Pi]/2-\[Phi]][[2]] == Subscript[D, 2][\[Theta]][[2]]
};

AmbidextrousEquations={
  (* equation (48) in the paper *) Subscript[e, 1]==Subscript[a, 1], 
  (* equation (49) in the paper *) Subscript[e, 2]==-Subscript[a, 2],
  (* equation (50) in the paper *) Subscript[f, 2]==(1-Sqrt[2])Subscript[f, 1],
  (* equation (51) in the paper *) Subscript[\[Kappa], 1,1]==1-Subscript[a, 1],
  (* equation (52) in the paper *) Subscript[\[Kappa], 1,2]==1/2+Subscript[a, 2],
  (* equation (53) in the paper *) Subscript[\[Kappa], 1,2]==1/2-Subscript[a, 2],
  (* x-component of equation (54) in the paper *) Subscript[x, 1][\[Beta]][[1]] == Subscript[x, 6][\[Beta]][[1]],
  (* y-component of equation (54) in the paper *) Subscript[x, 1][\[Beta]][[2]] == Subscript[x, 6][\[Beta]][[2]],
  (* x-component of equation (55) in the paper *) Subscript[x, 1]'[\[Beta]][[1]] == Subscript[x, 6]'[\[Beta]][[1]],
  (* y-component of equation (55) in the paper *) Subscript[x, 1]'[\[Beta]][[2]] == Subscript[x, 6]'[\[Beta]][[2]],
  (* x-component of equation (56) in the paper *) Subscript[x, 6][\[Pi]/2-\[Beta]][[1]] == Subscript[x, 5][\[Pi]/2-\[Beta]][[1]],
  (* y-component of equation (56) in the paper *) Subscript[x, 6][\[Pi]/2-\[Beta]][[2]] == Subscript[x, 5][\[Pi]/2-\[Beta]][[2]],
  (* x-component of equation (57) in the paper *) Subscript[x, 6]'[\[Pi]/2-\[Beta]][[1]] == Subscript[x, 5]'[\[Pi]/2-\[Beta]][[1]],
  (* y-component of equation (57) in the paper *) Subscript[x, 6]'[\[Pi]/2-\[Beta]][[2]] == Subscript[x, 5]'[\[Pi]/2-\[Beta]][[2]],
  (* x-component of equation (58) in the paper *) Subscript[x, 1][\[Beta]][[1]] == Subscript[B, 1][\[Beta]][[1]],
  (* y-component of equation (58) in the paper *) Subscript[x, 1][\[Beta]][[2]] == Subscript[B, 1][\[Beta]][[2]],
  (* x-component of equation (59) in the paper *) Subscript[x, 5][\[Pi]/2-\[Beta]][[1]] == Subscript[D, 2][\[Pi]/2-\[Beta]][[1]],
  (* y-component of equation (59) in the paper *) Subscript[x, 5][\[Pi]/2-\[Beta]][[2]] == Subscript[D, 2][\[Pi]/2-\[Beta]][[2]],
  (* equation (60) in the paper *) Subscript[x, 1]'[\[Beta]] . \[Mu][\[Beta]]==0
};

GerverAngle\[Phi]=0.0391773647900836418632178752424;
GerverAngle\[Theta]=0.681301509382724894473855757083;
GerverPrecomputedNumericalArea=2.21953166887196742554628410079679;
  
GerverPrecomputedNumericalConstants= {
  \[Phi]->0.0391773647900836418632178752424, 
  \[Theta]->0.681301509382724894473855757083, 
  Subscript[\[Kappa], 1,1]->-0.210322422072688751416185718488, 
  Subscript[\[Kappa], 1,2]->1/4, 
  Subscript[\[Kappa], 2,1]->-0.919179292771593322274696102894,
  Subscript[\[Kappa], 2,2]->0.472406619750805465181760762512,
  Subscript[\[Kappa], 3,1]->-0.613763229430251668554914291318,
  Subscript[\[Kappa], 3,2]->0.889626479003221860727043050048, 
  Subscript[\[Kappa], 4,1]->-0.308347166088910014835132479741,
  Subscript[\[Kappa], 4,2]->0.472406619750805465181760762512,
  Subscript[\[Kappa], 5,1]->-1.01720403678781458569364286415,
  Subscript[\[Kappa], 5,2]->1/4,
  Subscript[a, 1]->1.21032242207268875141618571849,
  Subscript[a, 2]->-1/4,
  Subscript[b, 1]->-0.527624598026784624160503809373,
  Subscript[b, 2]->0.920258385160637622893705795012,
  Subscript[c, 1]->0.626045522848465867552329310386,
  Subscript[c, 2]->-0.944750803946430751678992381254,
  Subscript[d, 1]->1.31302276142423293377616465519,
  Subscript[d, 2]->-0.525382670414554437202836294305,
  Subscript[e, 1]->1.21032242207268875141618571849,
  Subscript[e, 2]->1/4
};

AmbidextrousAngle\[Beta]=0.289653820817320941743521611736;

AmbidextrousPrecomputedNumericalConstants = {
  \[Beta]->0.289653820817320941743521611736,
  Subscript[\[Kappa], 1,1]->0.124712637587267758739932415305,
  Subscript[\[Kappa], 1,2]->1/2,
  Subscript[\[Kappa], 6,1]->-0.167049816550309655013423446260,
  Subscript[\[Kappa], 6,2]->1/2,
  Subscript[\[Kappa], 5,1]->-0.458812270687887068766779307825,
  Subscript[\[Kappa], 5,2]->1/2,
  Subscript[a, 1]->0.875287362412732241260067584695,
  Subscript[a, 2]->0,
  Subscript[f, 1]->1.20293890815691138907022280034,
  Subscript[f, 2]->-0.498273610464875672029397859080,
  Subscript[e, 1]->0.875287362412732241260067584695,
  Subscript[e, 2]->0
};


AmbidextrousSymbolicBeta=ArcTan[1/2 ((Sqrt[2]+1)^(1/3)-(Sqrt[2]-1)^(1/3))];
AmbidextrousSymbolicBetaAlternative=ArcTan[(Sqrt[2]+1)^(1/3)]-ArcTan[(Sqrt[2]-1)^(1/3)];
AmbidextrousSymbolicTanBeta=1/2 ((Sqrt[2]+1)^(1/3)-(Sqrt[2]-1)^(1/3));
AmbidextrousSymbolicCosineBeta=1/2 (-Sqrt[2]+(2 (-4+3 Sqrt[2]))^(1/3)+(2 (4+3 Sqrt[2]))^(1/3));
AmbidextrousSymbolicCosineBetaOverTwo=1/2 Sqrt[2-Sqrt[2]+(2 (-4+3 Sqrt[2]))^(1/3)+(2 (4+3 Sqrt[2]))^(1/3)];
AmbidextrousSymbolicSineBetaOverTwo=1/2 Sqrt[2+Sqrt[2]-(2 (-4+3 Sqrt[2]))^(1/3)-(2 (4+3 Sqrt[2]))^(1/3)];
AmbidextrousSymbolicaOne=1/4 Sqrt[4+(71+8Sqrt[2])^(1/3)+(71-8Sqrt[2])^(1/3)];
AmbidextrousSymbolicKappaOneOne=1-AmbidextrousSymbolicaOne;
AmbidextrousSymbolicKappaSixOne=1-4/3 AmbidextrousSymbolicaOne;
AmbidextrousSymbolicKappaFiveOne=1-5/3 AmbidextrousSymbolicaOne;
AmbidextrousSymbolicfOne=1/(3Sqrt[2(2-Sqrt[2])]) (83+(420619+15104 Sqrt[2])^(1/3)+(420619-15104 Sqrt[2])^(1/3))^(1/4);
AmbidextrousSymbolicfTwo=-(Sqrt[2-Sqrt[2]]/6) (83+(420619+15104 Sqrt[2])^(1/3)+(420619-15104 Sqrt[2])^(1/3))^(1/4);
AmbidextrousSymbolicAreaMinusBeta=(3-2 Sqrt[2])^(1/3)+(3+2 Sqrt[2])^(1/3)-1;
AmbidextrousSymbolicArea=(3+2 Sqrt[2])^(1/3)+(3-2 Sqrt[2])^(1/3)-1+ArcTan[1/2 ((Sqrt[2]+1)^(1/3)-(Sqrt[2]-1)^(1/3))];
AmbidextrousSymbolicaSofaLength=2/3 Sqrt[4+(71+8Sqrt[2])^(1/3)+(71-8Sqrt[2])^(1/3)];


GerverxNumerical:=Function[t,Gerverx[t]/.GerverPrecomputedNumericalConstants];
GerverANumerical:=Function[t,GerverA[t]/.GerverPrecomputedNumericalConstants];
GerverBNumerical:=Function[t,GerverB[t]/.GerverPrecomputedNumericalConstants];
GerverCNumerical:=Function[t,GerverC[t]/.GerverPrecomputedNumericalConstants];
GerverDNumerical:=Function[t,GerverD[t]/.GerverPrecomputedNumericalConstants];

AmbixNumerical:=Function[t,Ambix[t]/.AmbidextrousPrecomputedNumericalConstants];
AmbiANumerical:=Function[t,AmbiA[t]/.AmbidextrousPrecomputedNumericalConstants];
AmbiBNumerical:=Function[t,AmbiB[t]/.AmbidextrousPrecomputedNumericalConstants];
AmbiCNumerical:=Function[t,AmbiC[t]/.AmbidextrousPrecomputedNumericalConstants];
AmbiDNumerical:=Function[t,AmbiD[t]/.AmbidextrousPrecomputedNumericalConstants];

SofaDefaultNumSubdivisionPoints=300;
SofaDefaultFillingColor=RGBColor[1,1,0.87];
SofaHallwayDefaultFillingColor=GrayLevel[0.75];
SquareSofaDefaultFillingColor=RGBColor[0.95,1,0.9];
SemicircleSofaDefaultFillingColor=RGBColor[1,1,0.85];
HammersleySofaDefaultFillingColor=RGBColor[0.9,0.9,1];
GerverSofaDefaultFillingColor=RGBColor[0.9,0.83,1];
AmbidextrousSofaDefaultFillingColor=RGBColor[1,0.8,0.7];

SofaHallway[armlength_]:={
  EdgeForm[None],
  SofaHallwayDefaultFillingColor,
  AbsoluteThickness[1.5],
    Polygon[{{-armlength,0},{0,0},{0,-armlength},{1,-armlength},{1,1},{-armlength,1}}],
  {Black,Line[{{-armlength,0},{0,0},{0,-armlength}}],
         Line[{{-armlength,1},{1,1},{1,-armlength}}]}
};

SofaHallwayTwoCorners[armlength_]:={
  EdgeForm[None],
  SofaHallwayDefaultFillingColor,
  AbsoluteThickness[1.5],
    Polygon[{{-armlength,0},{0,0},{0,-armlength},{armlength+1,-armlength},{armlength+1,-armlength+1},{1,-armlength+1},{1,1},{-armlength,1}}],
  {Black,Line[{{-armlength,0},{0,0},{0,-armlength},{armlength+1,-armlength}}],
         Line[{{-armlength,1},{1,1},{1,-armlength+1},{armlength+1,-armlength+1}}]}
};

SquareSofa={
  EdgeForm[{Black,AbsoluteThickness[2]}],
  SofaDefaultFillingColor,
  Polygon[{{0,0},{1,0},{1,1},{0,1}}]
};

SemicircleSofa={
  EdgeForm[{Black,AbsoluteThickness[2]}],
  SofaDefaultFillingColor,
  Disk[{0,0},1,{0,\[Pi]}]
};

SemicircleSofaRotationPath:=Function[t,{0,0}];

HammersleyGeneralizedSofa[innerradius_]:={
  EdgeForm[{Black,AbsoluteThickness[1.5]}],
  SofaDefaultFillingColor,
  If[innerradius==0,SemicircleSofa,
    Polygon[
      Join[
        Table[{Cos[t],Sin[t]},{t,0.0,\[Pi]/2-10^-8,(\[Pi]/2)/SofaDefaultNumSubdivisionPoints}],
        {{0,1},{-2innerradius,1}},
        Table[{-2innerradius+Cos[t],Sin[t]},{t,\[Pi]/2,\[Pi]-10^-8,(\[Pi]/2)/SofaDefaultNumSubdivisionPoints}],
        {{-2innerradius,0},{-2innerradius,0}},
        Table[{-innerradius+innerradius Cos[t],innerradius Sin[t]},
                   {t,\[Pi]-\[Pi]/Ceiling[innerradius*SofaDefaultNumSubdivisionPoints],0,-(\[Pi]/Ceiling[innerradius*SofaDefaultNumSubdivisionPoints])}]
      ]
    ]
  ]
};

HammersleySofa:=HammersleyGeneralizedSofa[2/\[Pi]];

HammersleyGeneralizedSofaRotationPath[innerradius_]:=Function[t,{-innerradius+innerradius Cos[2t],innerradius Sin[2t]}];

HammersleySofaRotationPath:=Function[t,{-(2/\[Pi])+2/\[Pi] Cos[2t],2/\[Pi] Sin[2t]}];

HammersleyGeneralizedSofaArea[r_]:=\[Pi]/2+r(2-\[Pi]/2 r);

HammersleyGeneralizedSofaContactPoints[r_,angle_]:={
  {0,0},
  {-2r,0},
  r{Cos[2angle]-1,Sin[2angle]},
  {Cos[angle],Sin[angle]},
  {-2r-Sin[angle],Cos[angle]}
};

HammersleySofaContactPoints[angle_]:={
  {0,0},
  {-4/\[Pi],0},
  2/\[Pi] {Cos[2angle]-1,Sin[2angle]},
  {Cos[angle],Sin[angle]},
  {-4/\[Pi]-Sin[angle],Cos[angle]}
};

SofaRotatedWithHallwayGraphics[armlength_,sofagraphics_,rotationpath_,angle_]:=Graphics[{
  SofaHallway[armlength],
  Rotate[Translate[sofagraphics,-rotationpath[angle]],-angle,{0,0}]
}];

SofaWithRotatedHallwayGraphics[armlength_,sofagraphics_,rotationpath_,angle_,plotrange_]:=Graphics[{
  Translate[Rotate[SofaHallway[armlength],angle,{0,0}],rotationpath[angle]],
  sofagraphics
},PlotRange->plotrange];

SofaMovieWithHallway[armlength_,xinitial_,sofagraphics_,rotationpath_,time_]:=Graphics[{
  SofaHallway[armlength],
  If[time<=1,Translate[sofagraphics,{-xinitial*(1-time),0}],
    If[time<=2,Rotate[Translate[sofagraphics,-rotationpath[\[Pi]/2 (time-1)]],-(\[Pi]/2)(time-1),{0,0}],
      Translate[Rotate[Translate[sofagraphics,-rotationpath[\[Pi]/2]],-(\[Pi]/2),{0,0}],
          {0,-xinitial*(time-2)}]
    ]
  ]
}];

SofaMovieWithHallwayTwoCorners[armlength_,leftendpoint_,sofagraphics_,rotationpath_,time_]:=Module[{basebpoint,xinitial},
xinitial=armlength+leftendpoint;
Graphics[{
  SofaHallwayTwoCorners[armlength],
  If[time<=1,Translate[sofagraphics,{-xinitial*(1-time),0}],
    If[time<=2,Rotate[Translate[sofagraphics,-rotationpath[\[Pi]/2 (time-1)]],-(\[Pi]/2)(time-1),{0,0}],
      If[time<=3,Translate[Rotate[Translate[sofagraphics,-rotationpath[\[Pi]/2]],-(\[Pi]/2),{0,0}],
          {0,-xinitial*(time-2)}],
        If[time<=4,
            basepoint=rotationpath[\[Pi]/2 (4-time)];
            basepoint[[1]]=rotationpath[\[Pi]/2][[1]]-basepoint[[1]]; basepoint[[2]]=1-basepoint[[2]];
            Translate[Rotate[Translate[sofagraphics,-basepoint],-(\[Pi]/2)(4-time),{0,0}],{1,-armlength+1}],
          If[time<=5,Translate[sofagraphics,{-rotationpath[\[Pi]/2][[1]]+1+xinitial*(time-4),-armlength}],{}]
         ]
       ]
     ]
   ]
}]];

GerverSofaCurveSegment1=Table[GerverxNumerical[t],{t,GerverAngle\[Phi],\[Pi]/2-GerverAngle\[Phi],(\[Pi]/2-GerverAngle\[Phi])/Floor[SofaDefaultNumSubdivisionPoints/5]}];
GerverSofaCurveSegment2=Table[GerverDNumerical[t],{t,GerverAngle\[Theta],0,-(\[Pi]/2-GerverAngle\[Theta])/Floor[SofaDefaultNumSubdivisionPoints/5]}];
GerverSofaCurveSegment3=Table[GerverCNumerical[t],{t,\[Pi]/2,GerverAngle\[Phi],-(\[Pi]/2-GerverAngle\[Phi])/Floor[SofaDefaultNumSubdivisionPoints/5]}];
GerverSofaCurveSegment4=Table[GerverANumerical[t],{t,\[Pi]/2,GerverAngle\[Phi],-(\[Pi]/2-GerverAngle\[Phi])/Floor[SofaDefaultNumSubdivisionPoints/5]}];
GerverSofaCurveSegment5=Table[GerverBNumerical[t],{t,\[Pi]/2,\[Pi]/2-GerverAngle\[Theta],-GerverAngle\[Theta]/Floor[SofaDefaultNumSubdivisionPoints/5]}];
GerverSofaCurveSegmentsCombined=Join[GerverSofaCurveSegment1,GerverSofaCurveSegment2,GerverSofaCurveSegment3,GerverSofaCurveSegment4,GerverSofaCurveSegment5];
GerverSofaRotationPathDashedSegment1=Table[GerverxNumerical[t],{t,0,GerverAngle\[Phi],GerverAngle\[Phi]/Floor[SofaDefaultNumSubdivisionPoints/5]}];
GerverSofaRotationPathDashedSegment2=Table[GerverxNumerical[t],{t,\[Pi]/2-GerverAngle\[Phi],\[Pi]/2,GerverAngle\[Phi]/Floor[SofaDefaultNumSubdivisionPoints/5]}];

GerverSofa:={
  EdgeForm[{Black,AbsoluteThickness[1.5]}],
  SofaDefaultFillingColor,
  Polygon[GerverSofaCurveSegmentsCombined]
};

GerverSofaRotationPathDashedSegments:={
  AbsoluteThickness[1.5],Dashing[Tiny],Black,Line[GerverSofaRotationPathDashedSegment1],Line[GerverSofaRotationPathDashedSegment2]
};

GerverSofaRotationPath:=Function[t,GerverxNumerical[t]];

GerverSofaNormalTickMarkData = {
{GerverxNumerical[GerverAngle\[Phi]],-{Sin[GerverAngle\[Theta]],Cos[GerverAngle\[Theta]]}},
{GerverxNumerical[GerverAngle\[Theta]],-{Cos[1.35],Sin[1.35]}},
{GerverxNumerical[\[Pi]/2-GerverAngle\[Theta]],{Cos[1.35],-Sin[1.35]}},
{GerverxNumerical[\[Pi]/2-GerverAngle\[Phi]],{Sin[GerverAngle\[Theta]],-Cos[GerverAngle\[Theta]]}},{GerverBNumerical[\[Pi]/2-GerverAngle\[Phi]],-{Cos[\[Pi]/2-GerverAngle\[Phi]],Sin[\[Pi]/2-GerverAngle\[Phi]]}},
{GerverBNumerical[\[Pi]/2],{0,-1}},
{GerverDNumerical[GerverAngle\[Phi]],{Sin[GerverAngle\[Phi]],-Cos[GerverAngle\[Phi]]}},
{GerverDNumerical[0],{0,-1}},
{GerverANumerical[GerverAngle\[Theta]],{Cos[GerverAngle\[Theta]],Sin[GerverAngle\[Theta]]}},
{GerverANumerical[\[Pi]/2-GerverAngle\[Theta]],{Cos[\[Pi]/2-GerverAngle\[Theta]],Sin[\[Pi]/2-GerverAngle\[Theta]]}},
{GerverANumerical[\[Pi]/2-GerverAngle\[Phi]],{Cos[\[Pi]/2-GerverAngle\[Phi]],Sin[\[Pi]/2-GerverAngle\[Phi]]}},
{GerverANumerical[\[Pi]/2],{0,1}},
{GerverCNumerical[\[Pi]/2-GerverAngle\[Theta]],{-Sin[\[Pi]/2-GerverAngle\[Theta]],Cos[\[Pi]/2-GerverAngle\[Theta]]}},
{GerverCNumerical[GerverAngle\[Theta]],{-Sin[GerverAngle\[Theta]],Cos[GerverAngle\[Theta]]}},
{GerverCNumerical[GerverAngle\[Phi]],{-Cos[\[Pi]/2-GerverAngle\[Phi]],Sin[\[Pi]/2-GerverAngle\[Phi]]}},
{GerverCNumerical[0],{0,1}},
{{1,0},{0.707,-0.707}},
{GerverCNumerical[\[Pi]/2],-{0.707,0.707}}
};

GerverSofaNormalTickMarks={Black,Map[Line[{#[[1]]-0.03(#[[2]]/Norm[#[[2]]]),#[[1]]+0(#[[2]]/Norm[#[[2]]])}]&,GerverSofaNormalTickMarkData]};

GerverSofaContactPoints[angle_]:=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"{", 
RowBox[{
RowBox[{"{", 
RowBox[{"1", ",", "0"}], "}"}], ",", 
RowBox[{"GerverCNumerical", "[", "angle", "]"}], ",", 
RowBox[{"GerverDNumerical", "[", "angle", "]"}]}], "}"}], 
RowBox[{"angle", "<", "GerverAngle\[Phi]"}]},
{
RowBox[{"{", 
RowBox[{
RowBox[{"GerverxNumerical", "[", "angle", "]"}], ",", 
RowBox[{"GerverANumerical", "[", "angle", "]"}], ",", 
RowBox[{"GerverCNumerical", "[", "angle", "]"}], ",", 
RowBox[{"GerverDNumerical", "[", "angle", "]"}]}], "}"}], 
RowBox[{"GerverAngle\[Phi]", "<=", "angle", "<=", "GerverAngle\[Theta]"}]},
{
RowBox[{"{", 
RowBox[{
RowBox[{"GerverxNumerical", "[", "angle", "]"}], ",", 
RowBox[{"GerverANumerical", "[", "angle", "]"}], ",", 
RowBox[{"GerverCNumerical", "[", "angle", "]"}]}], "}"}], 
RowBox[{"GerverAngle\[Theta]", "<", "angle", "<", 
RowBox[{
FractionBox["\[Pi]", "2"], "-", "GerverAngle\[Theta]"}]}]},
{
RowBox[{"{", 
RowBox[{
RowBox[{"GerverxNumerical", "[", "angle", "]"}], ",", 
RowBox[{"GerverANumerical", "[", "angle", "]"}], ",", 
RowBox[{"GerverBNumerical", "[", "angle", "]"}], ",", 
RowBox[{"GerverCNumerical", "[", "angle", "]"}]}], "}"}], 
RowBox[{
RowBox[{
FractionBox["\[Pi]", "2"], "-", "GerverAngle\[Theta]"}], "<=", "angle", "<=", 
RowBox[{
FractionBox["\[Pi]", "2"], "-", "GerverAngle\[Phi]"}]}]},
{
RowBox[{"{", 
RowBox[{
RowBox[{"GerverANumerical", "[", "angle", "]"}], ",", 
RowBox[{"GerverBNumerical", "[", "angle", "]"}], ",", 
RowBox[{"GerverCNumerical", "[", "angle", "]"}]}], "}"}], 
RowBox[{
RowBox[{
FractionBox["\[Pi]", "2"], "-", "GerverAngle\[Phi]"}], "<", "angle", "<=", 
FractionBox["\[Pi]", "2"]}]}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\)

AmbiReflection[pt_]:={pt[[1]],1-pt[[2]]};
AmbidextrousSofaCurveSegment1=Rest[Table[AmbixNumerical[t],{t,AmbidextrousAngle\[Beta],\[Pi]/2-AmbidextrousAngle\[Beta],(\[Pi]/2-AmbidextrousAngle\[Beta])/Floor[SofaDefaultNumSubdivisionPoints/3]}]];
AmbidextrousSofaCurveSegment2=Table[AmbiDNumerical[t],{t,\[Pi]/2-AmbidextrousAngle\[Beta],0,-(\[Pi]/2-AmbidextrousAngle\[Beta])/Floor[SofaDefaultNumSubdivisionPoints/3]}];
AmbidextrousSofaCurveSegment3=Table[AmbiReflection[AmbiCNumerical[t]],{t,0,\[Pi]/2-AmbidextrousAngle\[Beta],(\[Pi]/2-AmbidextrousAngle\[Beta])/Floor[SofaDefaultNumSubdivisionPoints/3]}];
AmbidextrousSofaCurveSegment4=Table[AmbiCNumerical[t],{t,\[Pi]/2-AmbidextrousAngle\[Beta],0,-(\[Pi]/2-AmbidextrousAngle\[Beta])/Floor[SofaDefaultNumSubdivisionPoints/3]}];
AmbidextrousSofaCurveSegment5=Table[AmbiReflection[AmbiDNumerical[t]],{t,0,\[Pi]/2-AmbidextrousAngle\[Beta],(\[Pi]/2-AmbidextrousAngle\[Beta])/Floor[SofaDefaultNumSubdivisionPoints/3]}];
AmbidextrousSofaCurveSegment6=Most[Table[AmbiReflection[AmbixNumerical[t]],{t,\[Pi]/2-AmbidextrousAngle\[Beta],AmbidextrousAngle\[Beta],-(\[Pi]/2-AmbidextrousAngle\[Beta])/Floor[SofaDefaultNumSubdivisionPoints/3]}]];
AmbidextrousSofaCurveSegment7=Rest[Table[AmbiReflection[AmbiBNumerical[t]],{t,AmbidextrousAngle\[Beta],\[Pi]/2,(\[Pi]/2-AmbidextrousAngle\[Beta])/Floor[SofaDefaultNumSubdivisionPoints/3]}]];
AmbidextrousSofaCurveSegment8=Append[Most[Table[AmbiANumerical[t],{t,\[Pi]/2,AmbidextrousAngle\[Beta],-(\[Pi]/2-AmbidextrousAngle\[Beta])/Floor[SofaDefaultNumSubdivisionPoints/3]}]],{1,1/2}];
AmbidextrousSofaCurveSegment9=Rest[Table[AmbiReflection[AmbiANumerical[t]],{t,AmbidextrousAngle\[Beta],\[Pi]/2,(\[Pi]/2-AmbidextrousAngle\[Beta])/Floor[SofaDefaultNumSubdivisionPoints/3]}]];
AmbidextrousSofaCurveSegment10=Most[Table[AmbiBNumerical[t],{t,\[Pi]/2,AmbidextrousAngle\[Beta],-(\[Pi]/2-AmbidextrousAngle\[Beta])/Floor[SofaDefaultNumSubdivisionPoints/3]}]];

AmbidextrousSofaRotationPathDashedSegment1=Most[Table[AmbixNumerical[t],{t,0,AmbidextrousAngle\[Beta],AmbidextrousAngle\[Beta]/Floor[SofaDefaultNumSubdivisionPoints/3]}]];
AmbidextrousSofaRotationPathDashedSegment2=Table[AmbixNumerical[t],{t,\[Pi]/2-AmbidextrousAngle\[Beta],\[Pi]/2,AmbidextrousAngle\[Beta]/Floor[SofaDefaultNumSubdivisionPoints/3]}];

AmbidextrousSofaCurveSegmentsCombined=Join[AmbidextrousSofaCurveSegment1,AmbidextrousSofaCurveSegment2,AmbidextrousSofaCurveSegment3,AmbidextrousSofaCurveSegment4,AmbidextrousSofaCurveSegment5,AmbidextrousSofaCurveSegment6,AmbidextrousSofaCurveSegment7,AmbidextrousSofaCurveSegment8,AmbidextrousSofaCurveSegment9,AmbidextrousSofaCurveSegment10];

AmbidextrousSofa:={
  EdgeForm[{Black,AbsoluteThickness[1.5]}],
  SofaDefaultFillingColor,
  Polygon[AmbidextrousSofaCurveSegmentsCombined]
};

AmbidextrousSofaRotationPathDashedSegments:={
  AbsoluteThickness[1.5],Dashing[Tiny],Black,Line[AmbidextrousSofaRotationPathDashedSegment1],Line[AmbidextrousSofaRotationPathDashedSegment2]
};

OneSidedAmbidextrousSofaCurve=Join[AmbidextrousSofaCurveSegment1,AmbidextrousSofaCurveSegment2,{{AmbidextrousSofaCurveSegment4[[1]][[1]],0}},AmbidextrousSofaCurveSegment4,AmbidextrousSofaCurveSegment8,{{1,0}},AmbidextrousSofaCurveSegment10];

OneSidedAmbidextrousSofa:={
  EdgeForm[{Black,AbsoluteThickness[1.5]}],
  SofaDefaultFillingColor,
  Polygon[OneSidedAmbidextrousSofaCurve]
};

OneSidedAmbidextrousSofaWithReflection:={
  EdgeForm[{Black,AbsoluteThickness[1.5]}],
  SofaDefaultFillingColor,
  Polygon[OneSidedAmbidextrousSofaCurve],
  {Black,Dashed,
   Line[AmbidextrousSofaCurveSegment3],
   Line[Join[AmbidextrousSofaCurveSegment5,
             AmbidextrousSofaCurveSegment6,
             AmbidextrousSofaCurveSegment7]],
   Line[AmbidextrousSofaCurveSegment9],
   Line[{{AmbiCNumerical[\[Pi]/2][[1]],1/2},{1,1/2}}]}
};


AmbidextrousSofaContactPoints[angle_]:=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"{", 
RowBox[{
RowBox[{"{", 
RowBox[{"1", ",", 
RowBox[{"1", "/", "2"}]}], "}"}], ",", 
RowBox[{"AmbiCNumerical", "[", "angle", "]"}], ",", 
RowBox[{"AmbiDNumerical", "[", "angle", "]"}]}], "}"}], 
RowBox[{"angle", "<", "AmbidextrousAngle\[Beta]"}]},
{
RowBox[{"{", 
RowBox[{
RowBox[{"AmbixNumerical", "[", "angle", "]"}], ",", 
RowBox[{"AmbiANumerical", "[", "angle", "]"}], ",", 
RowBox[{"AmbiBNumerical", "[", "angle", "]"}], ",", 
RowBox[{"AmbiCNumerical", "[", "angle", "]"}], ",", 
RowBox[{"AmbiDNumerical", "[", "angle", "]"}]}], "}"}], 
RowBox[{"AmbidextrousAngle\[Beta]", "<", "angle", "<", 
RowBox[{
FractionBox["\[Pi]", "2"], "-", "AmbidextrousAngle\[Beta]"}]}]},
{
RowBox[{"{", 
RowBox[{
RowBox[{"AmbiANumerical", "[", "angle", "]"}], ",", 
RowBox[{"AmbiBNumerical", "[", "angle", "]"}], ",", 
RowBox[{"AmbiCNumerical", "[", "angle", "]"}]}], "}"}], 
RowBox[{
RowBox[{
FractionBox["\[Pi]", "2"], "-", "AmbidextrousAngle\[Beta]"}], "<", "angle", "<=", 
FractionBox["\[Pi]", "2"]}]}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\)

AmbidextrousSofaRotationPath:=Function[t,AmbixNumerical[t]];

AmbidextrousSofaNormalTickMarkData = {
  {AmbixNumerical[AmbidextrousAngle\[Beta]],-{Cos[AmbidextrousAngle\[Beta]],Sin[AmbidextrousAngle\[Beta]]}},
  {AmbixNumerical[\[Pi]/2-AmbidextrousAngle\[Beta]],{Sin[\[Pi]/2-AmbidextrousAngle\[Beta]],-Cos[\[Pi]/2-AmbidextrousAngle\[Beta]]}},
  {AmbiReflection[AmbixNumerical[AmbidextrousAngle\[Beta]]],-{Cos[AmbidextrousAngle\[Beta]],-Sin[AmbidextrousAngle\[Beta]]}},
  {AmbiReflection[AmbixNumerical[\[Pi]/2-AmbidextrousAngle\[Beta]]],{Sin[\[Pi]/2-AmbidextrousAngle\[Beta]],Cos[\[Pi]/2-AmbidextrousAngle\[Beta]]}},
  {AmbiDNumerical[AmbidextrousAngle\[Beta]],{Sin[AmbidextrousAngle\[Beta]],-Cos[AmbidextrousAngle\[Beta]]}},
  {AmbiReflection[AmbiDNumerical[AmbidextrousAngle\[Beta]]],{Sin[AmbidextrousAngle\[Beta]],Cos[AmbidextrousAngle\[Beta]]}},
  {AmbiDNumerical[0],{0,-1}},
  {AmbiReflection[AmbiDNumerical[0]],{0,1}},
  {AmbiBNumerical[\[Pi]/2-AmbidextrousAngle\[Beta]],-{Cos[\[Pi]/2-AmbidextrousAngle\[Beta]],Sin[\[Pi]/2-AmbidextrousAngle\[Beta]]}},
  {AmbiReflection[AmbiBNumerical[\[Pi]/2-AmbidextrousAngle\[Beta]]],-{Cos[\[Pi]/2-AmbidextrousAngle\[Beta]],-Sin[\[Pi]/2-AmbidextrousAngle\[Beta]]}},
  {AmbiBNumerical[\[Pi]/2],{0,-1}},
  {AmbiReflection[AmbiBNumerical[\[Pi]/2]],{0,1}},
  {AmbiCNumerical[AmbidextrousAngle\[Beta]],{-Sin[AmbidextrousAngle\[Beta]],Cos[AmbidextrousAngle\[Beta]]}},
  {AmbiReflection[AmbiCNumerical[AmbidextrousAngle\[Beta]]],{-Sin[AmbidextrousAngle\[Beta]],-Cos[AmbidextrousAngle\[Beta]]}},
  {AmbiANumerical[\[Pi]/2-AmbidextrousAngle\[Beta]],{Cos[\[Pi]/2-AmbidextrousAngle\[Beta]],Sin[\[Pi]/2-AmbidextrousAngle\[Beta]]}},
  {AmbiReflection[AmbiANumerical[\[Pi]/2-AmbidextrousAngle\[Beta]]],{Cos[\[Pi]/2-AmbidextrousAngle\[Beta]],-Sin[\[Pi]/2-AmbidextrousAngle\[Beta]]}},
  {{1,1/2},{1,0}},
  {{AmbiCNumerical[\[Pi]/2][[1]],1/2},{-1,0}}
};

AmbidextrousSofaNormalTickMarks={Black,Map[Line[{#[[1]]-0.025(#[[2]]/Norm[#[[2]]]),#[[1]]+0(#[[2]]/Norm[#[[2]]])}]&,AmbidextrousSofaNormalTickMarkData]};

(* Code to draw figures for the paper *)

SofaPaperFigureSquareSemicircle = Graphics[{
  SofaHallway[3],
  {Dashed,Arrow[Table[0.85{Cos[t],Sin[t]},{t,-\[Pi]/10-\[Pi]/20,-\[Pi]/2+\[Pi]/20,-0.01}]]},
  Rotate[SemicircleSofa,-\[Pi]/10,{0,0}],Translate[SquareSofa,{-2.5,0}]}
];

SofaPaperFigureGerverSofaWithTicks = Graphics[{
  GerverSofa, GerverSofaNormalTickMarks
}];

SofaPaperFigureAmbidextrousSofaWithTicks = Graphics[{
  AmbidextrousSofa, AmbidextrousSofaNormalTickMarks
}];

SofaPaperFigureOneSidedAmbidextrousSofaWithReflection = Graphics[OneSidedAmbidextrousSofaWithReflection];

AmbidextrousSofaCurveSegment8Modified=Most[Table[AmbiANumerical[t],{t,1.4,0.5,-(1.4-0.5)/Floor[SofaDefaultNumSubdivisionPoints/3]}]];
AmbidextrousSofaCurveSegment4Modified=Table[AmbiCNumerical[t],{t,1.4-0.5,0,-(1.4-0.5)/Floor[SofaDefaultNumSubdivisionPoints/3]}];SofaPaperContactPathsFigureAngle=0.65;
SofaPaperContactPathsFigureRightDashedcurve={{0.9354166666666666`,0.6479166666666667`},{1.0145833333333332`,0.4104166666666669`},{1.0229166666666665`,0.16041666666666687`},{0.9937500000000001`,0.05208333333333348`},{0.8520833333333331`,-0.002083333333333215`},{0.5770833333333332`,-0.010416666666666519`},{0.423,0}};
SofaPaperContactPathsFigureLeftDashedcurve={{-0.7729166666666667`,0.002083333333333215`},{-1.1062500000000002`,0.002083333333333215`},{-1.1812500000000001`,0.04791666666666661`},{-1.2270833333333333`,0.2729166666666665`},{-1.2437500000000001`,0.6229166666666666`},{-1.2104166666666667`,0.7312499999999997`}};
SofaPaperContactPathsFigureTopDashedcurve={{-0.7395833333333334`,1.0020833333333332`},{0.4770833333333332`,0.9937499999999999`}};
SofaPaperContactPathsFigureRightDashedcurveContactPathColorA=RGBColor[0.7,0,0];
SofaPaperContactPathsFigureRightDashedcurveContactPathColorB=RGBColor[0,0.5,0];
SofaPaperContactPathsFigureRightDashedcurveContactPathColorC=Blue;
SofaPaperContactPathsFigureRightDashedcurveContactPathColorD=Purple;
SofaPaperContactPathsFigureRightDashedcurveContactPathColorx=RGBColor[0.9,0.45,0];

SofaPaperContactPathsFigure=
Graphics[{
Translate[Rotate[SofaHallway[2],SofaPaperContactPathsFigureAngle,{0,0}],
AmbixNumerical[SofaPaperContactPathsFigureAngle]],
{SofaDefaultFillingColor,FilledCurve[
BSplineCurve[
Join[
AmbidextrousSofaCurveSegment10,AmbidextrousSofaCurveSegment1,AmbidextrousSofaCurveSegment2,SofaPaperContactPathsFigureLeftDashedcurve,AmbidextrousSofaCurveSegment4Modified,
SofaPaperContactPathsFigureTopDashedcurve,AmbidextrousSofaCurveSegment8Modified,SofaPaperContactPathsFigureRightDashedcurve
]
]]},
{
AbsoluteThickness[2],
{SofaPaperContactPathsFigureRightDashedcurveContactPathColorB,Line[Join[AmbidextrousSofaCurveSegment10]]},
{SofaPaperContactPathsFigureRightDashedcurveContactPathColorx,Line[Join[AmbidextrousSofaCurveSegment1]]},
{SofaPaperContactPathsFigureRightDashedcurveContactPathColorD,Line[Join[AmbidextrousSofaCurveSegment2]]},
{SofaPaperContactPathsFigureRightDashedcurveContactPathColorA,Line[AmbidextrousSofaCurveSegment8Modified]},
{SofaPaperContactPathsFigureRightDashedcurveContactPathColorC,Line[AmbidextrousSofaCurveSegment4Modified]}
},
{Dashing[{0.003,0.01}],AbsoluteThickness[1.5],Line[SofaPaperContactPathsFigureTopDashedcurve],BSplineCurve[SofaPaperContactPathsFigureLeftDashedcurve],BSplineCurve[SofaPaperContactPathsFigureRightDashedcurve]},
{
AbsolutePointSize[6],
Point[AmbixNumerical[SofaPaperContactPathsFigureAngle]],
Point[AmbiANumerical[SofaPaperContactPathsFigureAngle]],
Point[AmbiBNumerical[SofaPaperContactPathsFigureAngle]],
Point[AmbiCNumerical[SofaPaperContactPathsFigureAngle]],
Point[AmbiDNumerical[SofaPaperContactPathsFigureAngle]]
},
Style[Text["A",{0.94,0.77}],{18,SofaPaperContactPathsFigureRightDashedcurveContactPathColorA,Bold}],
Style[Text["B",{-0.02,0.09}],{18,SofaPaperContactPathsFigureRightDashedcurveContactPathColorB,Bold}],
Style[Text["x",{-0.09,0.44}],{18,SofaPaperContactPathsFigureRightDashedcurveContactPathColorx,Bold}],
Style[Text["D",{-0.41,0.04}],{18,SofaPaperContactPathsFigureRightDashedcurveContactPathColorD,Bold}],
Style[Text["C",{-1.19,0.92}],{18,SofaPaperContactPathsFigureRightDashedcurveContactPathColorC,Bold}],
Style[Text["(t)",{1.005,0.77}],{18,SofaPaperContactPathsFigureRightDashedcurveContactPathColorA,Italic}],
Style[Text["(t)",{0.045,0.09}],{18,SofaPaperContactPathsFigureRightDashedcurveContactPathColorB,Italic}],
Style[Text["(t)",{-0.03,0.44}],{18,SofaPaperContactPathsFigureRightDashedcurveContactPathColorx,Italic}],
Style[Text["(t)",{-0.345,0.04}],{18,SofaPaperContactPathsFigureRightDashedcurveContactPathColorD,Italic}],
Style[Text["(t)",{-1.125,0.92}],{18,SofaPaperContactPathsFigureRightDashedcurveContactPathColorC,Italic}],
{Black, Line[{{0.06561575948419139`,0.22152003469603787`},{0.041657189264183714`,0.21437952259864868`}}],
Line[{{-0.3997153945203201`,0.22152002820182118`},{-0.37575682430031242051509084749700119417`18.79934718963173,0.2143795161044319779301884245624498240300202134184892311637`18.67899172106783}}]}
},PlotRange->{{-1.4,1.1},{-0.1,1.2}},ImageSize->600];

rotationpathspecialx[t_]:={0.613763(Cos[2t]-1),0.75Sin[2t]};
rotationpathspecialA[t_]:=Collect[Simplify[rotationpathspecialx[t]+\[Mu][t]+(rotationpathspecialx'[t] . \[Mu][t])\[Nu][t]],{Cos[t],Sin[t]}];
rotationpathspecialB[t_]:=Collect[Simplify[rotationpathspecialx[t]+(rotationpathspecialx'[t] . \[Mu][t])\[Nu][t]],{Cos[t],Sin[t]}];
rotationpathspecialC[t_]:=Collect[Simplify[rotationpathspecialx[t]+\[Nu][t]-(rotationpathspecialx'[t] . \[Nu][t])\[Mu][t]],{Cos[t],Sin[t]}];
rotationpathspecialD[t_]:=Collect[Simplify[rotationpathspecialx[t]-(rotationpathspecialx'[t] . \[Nu][t])\[Mu][t]],{Cos[t],Sin[t]}];
rotationpathfigurepointsx=Table[rotationpathspecialx[t],{t,0.103,\[Pi]/2-0.103,\[Pi]/2/SofaDefaultNumSubdivisionPoints/5}];
rotationpathfigurepointsxdashed1=Table[rotationpathspecialx[t],{t,0,0.103,\[Pi]/2/SofaDefaultNumSubdivisionPoints/5}];
rotationpathfigurepointsxdashed2=Table[rotationpathspecialx[t],{t,\[Pi]/2-0.103,\[Pi]/2,\[Pi]/2/SofaDefaultNumSubdivisionPoints/5}];
rotationpathfigurepointsD=Reverse[Table[rotationpathspecialD[t],{t,0,\[Pi]/2-0.736,\[Pi]/2/SofaDefaultNumSubdivisionPoints/5}]];
rotationpathfigurepointsC=Reverse[Table[rotationpathspecialC[t],{t,0,\[Pi]/2,\[Pi]/2/SofaDefaultNumSubdivisionPoints/5}]];
rotationpathfigurepointsA=Reverse[Table[rotationpathspecialA[t],{t,0,\[Pi]/2,\[Pi]/2/SofaDefaultNumSubdivisionPoints/5}]];
rotationpathfigurepointsB=Reverse[Table[rotationpathspecialB[t],{t,0.736,\[Pi]/2,\[Pi]/2/SofaDefaultNumSubdivisionPoints/5}]];
rotationpathfiguredashedpath=Table[{rotationpathspecialx[\[Pi]/4][[1]],0}+0.86{rotationpathspecialx[t][[1]]-rotationpathspecialx[\[Pi]/4][[1]],rotationpathspecialx[t][[2]]},{t,0.04,\[Pi]/2-0.04,\[Pi]/2/SofaDefaultNumSubdivisionPoints/5}];
rotationpathfigurehighlightedhallwaytime=6*\[Pi]/2/20;
rotationpathfigurerotatedhallwayhighlighted={SofaHallwayDefaultFillingColor,EdgeForm[Black],Table[
Translate[Rotate[Polygon[{
{0,0},
{0,-3},
{1,-3},
{1,1},
{-3,1},
{-3,0}
}],t,{0,0}],rotationpathspecialx[t]]
,{t,{rotationpathfigurehighlightedhallwaytime}}]
};
rotationpathfigurerotatedhallways2={RGBColor[0,0,0,0],EdgeForm[RGBColor[0.4,0.4,0.4,0.6]],Table[
Translate[Rotate[Polygon[{
{0,0},
{0,-3},
{1,-3},
{1,1},
{-3,1},
{-3,0}
}],t,{0,0}],rotationpathspecialx[t]]
,{t,0,\[Pi]/2,\[Pi]/2/20}]
};

SofaPaperRotationPathFigure=Graphics[{
rotationpathfigurerotatedhallwayhighlighted,
rotationpathfigurerotatedhallways2,
{EdgeForm[{Black,AbsoluteThickness[1.5]}],SofaDefaultFillingColor,AbsoluteThickness[2],
Polygon[Join[rotationpathfigurepointsx,rotationpathfigurepointsD,rotationpathfigurepointsC,rotationpathfigurepointsA,rotationpathfigurepointsB]],
{Black,Dashing[Tiny],Line[rotationpathfigurepointsxdashed1],Line[rotationpathfigurepointsxdashed2]}
},
{RGBColor[0,0,0.7],Dashed,Arrowheads[0.02],Arrow[rotationpathfiguredashedpath]},
{Black,AbsolutePointSize[5],Point[{0,0}],Point[rotationpathspecialx[rotationpathfigurehighlightedhallwaytime]]},
{
Style[Text["(0,0)",{-0.12,-0.08}],14],
Style[Text["x",{-0.21,0.68}],14,Bold],
Style[Text["(t)",{-0.13,0.68}],14]
}
},PlotRange->{{rotationpathspecialC[\[Pi]/2][[1]]-0.3,1.3},{-0.3,1.3}},ImageSize->600];

SofaPaperFigureHammersleySofa=Graphics[{
HammersleySofa,
{GrayLevel[0.7],Dashed,Line[{{0,1},{0,0},{-4/\[Pi],0},{-4/\[Pi],1}}]}
}];

(* Code for interactive visualizations *)

SofaVisualizationGeneralizedHammersleySofasAreas:=Manipulate[
Column[{
 Row[{
 Show[Plot[HammersleyGeneralizedSofaArea[t],{t,0,1},ImageSize->240,AxesLabel->{"r","Sofa area"},PlotStyle->{Black,Thickness[0.005]},PlotRange->{1.5,2.3}],Graphics[{AbsolutePointSize[6],Point[{r,HammersleyGeneralizedSofaArea[r]}]}]],
 "   ",
 Graphics[HammersleyGeneralizedSofa[r],ImageSize->{Automatic,160}]
}],"","Inner radius: "<>ToString[r],"Area:   "<>ToString[HammersleyGeneralizedSofaArea[r]]
}],{r,0.0,1.0},FrameLabel->{"","",Style["Generalized Hammersley sofas: the area as a function of the inner radius",14,Bold]}];

SofaVisualizationGeneralizedHammersleySofasInHallway:=Manipulate[Show[
SofaMovieWithHallway[Max[4,2.5+2r],1.5,HammersleyGeneralizedSofa[r],HammersleyGeneralizedSofaRotationPath[r],t],ImageSize->400
],{r,0.00000000001,1.0},{t,0,3,ImageSize->400},FrameLabel->{"","",Style["Generalized Hammersley sofas moving around a corner",14,Bold]}]; 
(**** A small bug here with r=0 ****)

SofaMovieWithHallwayMultiPOV[armlength_,xinitial_,sofagraphics_,rotationpath_,time_,pov_,plotrangepov1_,plotrangepov2_]:=Module[{sofatrans,hallwaytrans},
sofatrans=Function[graphx,
If[time<=1,Translate[graphx,{-xinitial*(1-time),0}],
    If[time<=2,Rotate[Translate[graphx,-rotationpath[\[Pi]/2 (time-1)]],-(\[Pi]/2)(time-1),{0,0}],
      Translate[Rotate[Translate[graphx,-rotationpath[\[Pi]/2]],-(\[Pi]/2),{0,0}],
          {0,-xinitial*(time-2)}]]]];
hallwaytrans=Function[graphx,
If[time<=1,Translate[graphx,-{-xinitial*(1-time),0}],
    If[time<=2,Translate[Rotate[graphx,\[Pi]/2 (time-1),{0,0}],rotationpath[\[Pi]/2 (time-1)]],
      Translate[Rotate[Translate[graphx,-{0,-xinitial*(time-2)}],\[Pi]/2,{0,0}],
          rotationpath[\[Pi]/2]]]]];
If[pov!="Sofa",
Graphics[{SofaHallway[armlength],sofatrans[sofagraphics]},PlotRange->plotrangepov1],
Graphics[{hallwaytrans[SofaHallway[armlength]],sofagraphics},PlotRange->plotrangepov2]]
];

SofaVisualizationGerverSofaInHallway:=Manipulate[
If[pov=="Hallway",
Show[
SofaMovieWithHallwayMultiPOV[4,1.7,
{GerverSofa,If[showrotationpath,GerverSofaRotationPathDashedSegments,{}],
If[showcontactpoints&&1<=t<=2,{{AbsolutePointSize[5],Map[Point,GerverSofaContactPoints[\[Pi]/2 (t-1)]]}},{}],
If[showtickmarks,GerverSofaNormalTickMarks,{}]},
GerverSofaRotationPath,t,"Hallway",{{-4,1},{-4,1}},{{-0.5+GerverCNumerical[\[Pi]/2][[1]],1.5},{-0.5,1.5}}],ImageSize->400
],
If[pov=="Sofa",
Show[
SofaMovieWithHallwayMultiPOV[4,1.7,
{GerverSofa,If[showrotationpath,GerverSofaRotationPathDashedSegments,{}],
If[showcontactpoints&&1<=t<=2,{{AbsolutePointSize[5],Map[Point,GerverSofaContactPoints[\[Pi]/2 (t-1)]]}},{}],
If[showtickmarks,GerverSofaNormalTickMarks,{}]},
GerverSofaRotationPath,t,"Sofa",{{-4,1},{-4,1}},{{-0.5+GerverCNumerical[\[Pi]/2][[1]],1.5},{-0.5,1.5}}],ImageSize->400
],
Row[{
Show[
SofaMovieWithHallwayMultiPOV[4,1.7,
{GerverSofa,If[showrotationpath,GerverSofaRotationPathDashedSegments,{}],
If[showcontactpoints&&1<=t<=2,{{AbsolutePointSize[5],Map[Point,GerverSofaContactPoints[\[Pi]/2 (t-1)]]}},{}],
If[showtickmarks,GerverSofaNormalTickMarks,{}]},
GerverSofaRotationPath,t,"Hallway",{{-4,1},{-4,1}},{{-0.5+GerverCNumerical[\[Pi]/2][[1]],1.5},{-0.5,1.5}}],ImageSize->400
],"     ",
Show[
SofaMovieWithHallwayMultiPOV[4,1.7,
{GerverSofa,If[showrotationpath,GerverSofaRotationPathDashedSegments,{}],
If[showcontactpoints&&1<=t<=2,{{AbsolutePointSize[5],Map[Point,GerverSofaContactPoints[\[Pi]/2 (t-1)]]}},{}],
If[showtickmarks,GerverSofaNormalTickMarks,{}]},
GerverSofaRotationPath,t,"Sofa",{{-4,1},{-4,1}},{{-0.5+GerverCNumerical[\[Pi]/2][[1]],1.5},{-0.5,1.5}}],ImageSize->400
]
}]
]],
{t,0,3,ImageSize->300},{{showcontactpoints,False,"Show contact points:"},Checkbox},{{showtickmarks,False,"Show tick marks:"},Checkbox},
{{showrotationpath,False,"Show rotation path:"},Checkbox},
{{pov,"Hallway","Point of view:"},{"Hallway","Sofa","Both"}},
  FrameLabel->{"","",Style["Gerver's sofa moving around a corner",14,Bold]}];


SofaMovieWithHallwayTwoCornersMultiPOV[armlength_,leftendpoint_,sofagraphics_,rotationpath_,time_,pov_,plotrange1_,plotrange2_]:=Module[{basebpoint,xinitial,sofatrans,hallwaytrans},
xinitial=armlength+leftendpoint;
sofatrans=Function[graphx,
If[time<=1,Translate[graphx,{-xinitial*(1-time),0}],
    If[time<=2,Rotate[Translate[graphx,-rotationpath[\[Pi]/2 (time-1)]],-(\[Pi]/2)(time-1),{0,0}],
      If[time<=3,Translate[Rotate[Translate[graphx,-rotationpath[\[Pi]/2]],-(\[Pi]/2),{0,0}],
          {0,-xinitial*(time-2)}],
        If[time<=4,
            basepoint=rotationpath[\[Pi]/2 (4-time)];
            basepoint[[1]]=rotationpath[\[Pi]/2][[1]]-basepoint[[1]]; basepoint[[2]]=1-basepoint[[2]];
            Translate[Rotate[Translate[graphx,-basepoint],-(\[Pi]/2)(4-time),{0,0}],{1,-armlength+1}],
          If[time<=5,Translate[graphx,{-rotationpath[\[Pi]/2][[1]]+1+xinitial*(time-4),-armlength}],{}]
         ]
       ]
     ]
   ]
];
hallwaytrans=Function[graphx,
If[time<=1,Translate[graphx,-{-xinitial*(1-time),0}],
    If[time<=2,Translate[Rotate[graphx,\[Pi]/2 (time-1),{0,0}],rotationpath[\[Pi]/2 (time-1)]],
      If[time<=3,Translate[Rotate[Translate[graphx, -{0,-xinitial*(time-2)}],\[Pi]/2,{0,0}],
         rotationpath[\[Pi]/2]],
        If[time<=4,
            basepoint=rotationpath[\[Pi]/2 (4-time)];
            basepoint[[1]]=rotationpath[\[Pi]/2][[1]]-basepoint[[1]]; basepoint[[2]]=1-basepoint[[2]];
            Translate[Rotate[Translate[graphx,-{1,-armlength+1}],\[Pi]/2 (4-time),{0,0}],basepoint],
          If[time<=5,Translate[graphx,-{-rotationpath[\[Pi]/2][[1]]+1+xinitial*(time-4),-armlength}],{}]
         ]
       ]
     ]
   ]
];
If[pov!= "Sofa",
Graphics[{SofaHallwayTwoCorners[armlength],sofatrans[sofagraphics]},PlotRange->plotrange1],
Graphics[{hallwaytrans[SofaHallwayTwoCorners[armlength]],sofagraphics},PlotRange->plotrange2]
]];

SofaVisualizationAmbidextrousSofaInHallway:=Manipulate[
If[pov=="Hallway",
Show[SofaMovieWithHallwayTwoCornersMultiPOV[4,-1.334099633,
{AmbidextrousSofa,If[showrotationpath,{AmbidextrousSofaRotationPathDashedSegments,Rotate[AmbidextrousSofaRotationPathDashedSegments,\[Pi],{AmbixNumerical[\[Pi]/4][[1]],1/2}]},{}],
If[showcontactpoints&&1<=t<=2,{{AbsolutePointSize[5],Map[Point,AmbidextrousSofaContactPoints[\[Pi]/2 (t-1)]]}},
If[showcontactpoints&&3<=t<=4,{{AbsolutePointSize[5],Map[Point[AmbiReflection[#]]&,AmbidextrousSofaContactPoints[\[Pi]/2 (t-3)]]}},
{}]],
If[showtickmarks,AmbidextrousSofaNormalTickMarks,{}]},
AmbidextrousSofaRotationPath,t,pov,{{-4,5},{-4,1}},{{-0.5+AmbiCNumerical[\[Pi]/2][[1]],1.5},{-0.25,1.25}}],ImageSize->600],
If[pov=="Sofa",Show[
SofaMovieWithHallwayTwoCornersMultiPOV[4,-1.334099633,
{AmbidextrousSofa,If[showrotationpath,{AmbidextrousSofaRotationPathDashedSegments,Rotate[AmbidextrousSofaRotationPathDashedSegments,\[Pi],{AmbixNumerical[\[Pi]/4][[1]],1/2}]},{}],
If[showcontactpoints&&1<=t<=2,{{AbsolutePointSize[5],Map[Point,AmbidextrousSofaContactPoints[\[Pi]/2 (t-1)]]}},
If[showcontactpoints&&3<=t<=4,{{AbsolutePointSize[5],Map[Point[AmbiReflection[#]]&,AmbidextrousSofaContactPoints[\[Pi]/2 (t-3)]]}},
{}]],
If[showtickmarks,AmbidextrousSofaNormalTickMarks,{}]},
AmbidextrousSofaRotationPath,t,pov,{{-4,5},{-4,1}},{{-0.5+AmbiCNumerical[\[Pi]/2][[1]],1.5},{-0.25,1.25}}],ImageSize->600
],Row[{
Show[SofaMovieWithHallwayTwoCornersMultiPOV[4,-1.334099633,
{AmbidextrousSofa,If[showrotationpath,{AmbidextrousSofaRotationPathDashedSegments,Rotate[AmbidextrousSofaRotationPathDashedSegments,\[Pi],{AmbixNumerical[\[Pi]/4][[1]],1/2}]},{}],
If[showcontactpoints&&1<=t<=2,{{AbsolutePointSize[5],Map[Point,AmbidextrousSofaContactPoints[\[Pi]/2 (t-1)]]}},
If[showcontactpoints&&3<=t<=4,{{AbsolutePointSize[5],Map[Point[AmbiReflection[#]]&,AmbidextrousSofaContactPoints[\[Pi]/2 (t-3)]]}},
{}]],
If[showtickmarks,AmbidextrousSofaNormalTickMarks,{}]},
AmbidextrousSofaRotationPath,t,"Hallway",{{-4,5},{-4,1}},{{-0.5+AmbiCNumerical[\[Pi]/2][[1]],1.5},{-0.25,1.25}}],ImageSize->450],"    ",
Show[SofaMovieWithHallwayTwoCornersMultiPOV[4,-1.334099633,
{AmbidextrousSofa,If[showrotationpath,{AmbidextrousSofaRotationPathDashedSegments,Rotate[AmbidextrousSofaRotationPathDashedSegments,\[Pi],{AmbixNumerical[\[Pi]/4][[1]],1/2}]},{}],
If[showcontactpoints&&1<=t<=2,{{AbsolutePointSize[5],Map[Point,AmbidextrousSofaContactPoints[\[Pi]/2 (t-1)]]}},
If[showcontactpoints&&3<=t<=4,{{AbsolutePointSize[5],Map[Point[AmbiReflection[#]]&,AmbidextrousSofaContactPoints[\[Pi]/2 (t-3)]]}},
{}]],
If[showtickmarks,AmbidextrousSofaNormalTickMarks,{}]},
AmbidextrousSofaRotationPath,t,"Sofa",{{-4,5},{-4,1}},{{-0.5+AmbiCNumerical[\[Pi]/2][[1]],1.5},{-0.25,1.25}}],ImageSize->450]
}]]]
,{t,0,5,ImageSize->500},{{showcontactpoints,False,"Show contact points:"},Checkbox},{{showtickmarks,False,"Show tick marks:"},Checkbox},
{{showrotationpath,False,"Show rotation paths:"},Checkbox},
{{pov,"Hallway","Point of view:"},{"Hallway","Sofa","Both"}},
  FrameLabel->{"","",Style["Ambidextrous sofa moving around two corners",14,Bold]}];

SofaVisualizationSquareSofaInHallway:=Module[{r},
r=0.0001;
Manipulate[Graphics[{
SofaHallway[3],Translate[SquareSofa/.{SofaDefaultFillingColor->SquareSofaDefaultFillingColor},Piecewise[{{2.5{t-1,0},t<=1},{2.5{0,1-t},t<=2}}]]
},ImageSize->400],{t,0,2,ImageSize->400},FrameLabel->{"","",Style["Square sofa moving around a corner",14,Bold]}]
];

SofaVisualizationSemicircularSofaInHallway:=
Manipulate[Show[
SofaMovieWithHallway[4,1.5,HammersleyGeneralizedSofa[0.0001],HammersleyGeneralizedSofaRotationPath[0.0001],t],ImageSize->400
],{t,0,3,ImageSize->400},FrameLabel->{"","",Style["Semicircular sofa moving around a corner",14,Bold]}];

SofaVisualizationHammersleySofaInHallway:=
Manipulate[Show[
SofaMovieWithHallway[4,1.5,HammersleyGeneralizedSofa[2/\[Pi]],HammersleyGeneralizedSofaRotationPath[2/\[Pi]],t],ImageSize->400
],{t,0,3,ImageSize->400},FrameLabel->{"","",Style["Hammersley sofa moving around a corner",14,Bold]}];

SofaVisualizationsCombined=Manipulate[Piecewise[{{SofaVisualizationSquareSofaInHallway,vis=="Square"},
{SofaVisualizationSemicircularSofaInHallway,vis=="Semicircle"},
{SofaVisualizationHammersleySofaInHallway,vis=="Hammersley"},
{SofaVisualizationGeneralizedHammersleySofasInHallway,vis=="Generalized Hammersley"},
{SofaVisualizationGerverSofaInHallway,vis=="Gerver"},
{SofaVisualizationAmbidextrousSofaInHallway,vis=="Ambidextrous"}}],
{{vis,"Square","Choose sofa visualization:"},
{"Square","Semicircle","Hammersley","Generalized Hammersley","Gerver","Ambidextrous"}}];

EndPackage[];


==> images/NicheBounds.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     80861,       1729]
NotebookOptionsPosition[     78014,       1674]
NotebookOutlinePosition[     78412,       1690]
CellTagsIndexPosition[     78369,       1687]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"lineIntersectionSolution", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", ",", "y"}], "}"}], "/.", 
    RowBox[{"First", "@", 
     RowBox[{"Solve", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"x", ",", "y"}], "}"}], "\[Element]", 
         RowBox[{"InfiniteLine", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"p", ",", "q"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "s"}], "}"}]}], "]"}]}], "&&", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"x", ",", "y"}], "}"}], "\[Element]", 
         RowBox[{"InfiniteLine", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"a", ",", "b"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"c", ",", "d"}], "}"}]}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}], ",", "Reals"}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.891859841982442*^9, 3.891859848878192*^9}, {
  3.8918598799065847`*^9, 3.891859952596383*^9}, {3.8918599903060093`*^9, 
  3.891859993922496*^9}, {3.891860084293038*^9, 3.891860151117661*^9}, {
  3.891860191527275*^9, 3.891860216700501*^9}, {3.891860264185145*^9, 
  3.891860266356866*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"2f87367d-0d4d-4edb-8551-76e555d2b005"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"b", " ", "c", " ", "r"}], "-", 
     RowBox[{"a", " ", "d", " ", "r"}], "-", 
     RowBox[{"c", " ", "q", " ", "r"}], "+", 
     RowBox[{"c", " ", "p", " ", "s"}]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "d"}], " ", "r"}], "+", 
     RowBox[{"c", " ", "s"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"d", " ", "q", " ", "r"}], "-", 
     RowBox[{"b", " ", "c", " ", "s"}], "+", 
     RowBox[{"a", " ", "d", " ", "s"}], "-", 
     RowBox[{"d", " ", "p", " ", "s"}]}], 
    RowBox[{
     RowBox[{"d", " ", "r"}], "-", 
     RowBox[{"c", " ", "s"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.89185976652841*^9, {3.8918598423884783`*^9, 3.891859849161566*^9}, {
   3.8918598817238827`*^9, 3.8918599529426117`*^9}, 3.891859994107484*^9, {
   3.8918601418439827`*^9, 3.8918601621305523`*^9}, {3.891860198482647*^9, 
   3.8918602171814957`*^9}, 3.891860266629944*^9, {3.8918609684711037`*^9, 
   3.891860976682296*^9}, 3.8918612420455093`*^9, 3.891863292333788*^9, 
   3.891863397694188*^9, {3.891869177633456*^9, 3.891869193828968*^9}, 
   3.8918734527544537`*^9, 3.8918738959446507`*^9, 3.891874359554861*^9, {
   3.8918778707693644`*^9, 3.8918778881340933`*^9}, 3.89220584687962*^9, 
   3.89220634404963*^9, 3.892217108432625*^9, 3.892239412017167*^9, 
   3.892292603191896*^9, 3.892313819979743*^9, 3.892380058755206*^9, 
   3.892385354727973*^9, 3.892385475112557*^9, 3.892490601715222*^9, 
   3.892499897566338*^9, 3.8925418750943832`*^9, 3.892739938852119*^9, 
   3.89273997436872*^9, 3.892740048643879*^9, 3.892740356917713*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"413d0c23-a640-4a2e-8b76-8d93c7606115"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"lineIntersection", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"InfiniteLine", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"p_", ",", "q_"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r_", ",", "s_"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
    
    RowBox[{"InfiniteLine", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a_", ",", "b_"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"c_", ",", "d_"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   "]"}], ":=", "  ", 
  RowBox[{"Evaluate", "@", "lineIntersectionSolution"}]}]], "Input",
 CellChangeTimes->{{3.8918611656849327`*^9, 3.891861219771778*^9}, {
  3.891877860852147*^9, 3.891877861667276*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"7acfd7ac-00dd-4c20-9bca-54cb6b61ae17"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"splinePoints", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.139`"}], ",", "0.`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.855`"}], ",", "0.07200000000000001`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.3719999999999999`"}], ",", "0.158`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.2489999999999999`"}], ",", "0.35000000000000003`"}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.5009999999999999`"}], ",", "0.562`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.7150000000000001`"}], ",", "0.5640000000000001`"}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.8029999999999999`"}], ",", "0.506`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.9989999999999999`"}], ",", "0.28400000000000003`"}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.22699999999999987`"}], ",", "0.244`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1.093`"}], ",", "0.068`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.8679999999999999`"}], ",", "0.`"}], "}"}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.8923930667776833`*^9, 3.892393072292198*^9}, 
   3.8923933137833757`*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"249dfb45-1f2f-4d3d-adcb-5f10ac1f2ba0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.139`"}], ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.855`"}], ",", "0.07200000000000001`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.3719999999999999`"}], ",", "0.158`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.2489999999999999`"}], ",", "0.35000000000000003`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.5009999999999999`"}], ",", "0.562`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.7150000000000001`"}], ",", "0.5640000000000001`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.8029999999999999`"}], ",", "0.506`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.9989999999999999`"}], ",", "0.28400000000000003`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.22699999999999987`"}], ",", "0.244`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.093`"}], ",", "0.068`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.8679999999999999`"}], ",", "0.`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.892393073245974*^9, 3.892393317049412*^9, 
  3.892490980791563*^9, 3.8925419630083838`*^9, 3.892740021111041*^9, 
  3.8927403569830236`*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"7a00edb2-f395-4279-91b7-a27f7030a684"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"splineFunction", "[", "t_", "]"}], ":=", 
  RowBox[{
   RowBox[{"BSplineFunction", "[", "splinePoints", "]"}], "[", 
   RowBox[{"t", "/", 
    RowBox[{"(", 
     RowBox[{"Pi", "/", "2"}], ")"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.892393074673378*^9, 3.892393105207008*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"0e8e5956-98b8-4ce9-84e9-fb7f9327c51c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nicheCurve", "=", 
  RowBox[{"BSplineCurve", "[", "splinePoints", "]"}]}]], "Input",
 CellChangeTimes->{{3.892393143994843*^9, 3.892393151755149*^9}, {
  3.8923940130116587`*^9, 3.89239401470395*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"11d5d436-4163-43fd-898b-8ad61519d8b2"],

Cell[BoxData[
 RowBox[{"BSplineCurve", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.139`"}], ",", "0.`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.855`"}], ",", "0.07200000000000001`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.3719999999999999`"}], ",", "0.158`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.2489999999999999`"}], ",", "0.35000000000000003`"}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.5009999999999999`"}], ",", "0.562`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.7150000000000001`"}], ",", "0.5640000000000001`"}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.8029999999999999`"}], ",", "0.506`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.9989999999999999`"}], ",", "0.28400000000000003`"}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.22699999999999987`"}], ",", "0.244`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1.093`"}], ",", "0.068`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.8679999999999999`"}], ",", "0.`"}], "}"}]}], "}"}], 
  "]"}]], "Output",
 CellChangeTimes->{3.892393152024068*^9, 3.8923933181976557`*^9, 
  3.892394015482357*^9, 3.892490980888784*^9, 3.892541963073162*^9, 
  3.892740021158062*^9, 3.892740357000502*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"1ca1fbd7-c375-47c7-833e-ac4045ad2384"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"t0", " ", "=", "0.54"}]], "Input",
 CellChangeTimes->{{3.892393574700996*^9, 3.8923935787045403`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"9bad9ba2-bab4-4512-9e3b-846d7cc1972c"],

Cell[BoxData["0.54`"], "Output",
 CellChangeTimes->{3.892393579427088*^9, 3.8924909809176893`*^9, 
  3.892541963079028*^9, 3.8927400211725817`*^9, 3.892740357013872*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"f068ca64-f25f-4492-8748-8c241a4f3551"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ptr", "=", 
   RowBox[{"splineFunction", "[", "t0", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.892489929949341*^9, 3.8924899310876093`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"0de4f97e-b925-41f4-99df-c3837f71b83c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pLeft", "=", 
  RowBox[{"lineIntersection", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"InfiniteLine", "[", 
     RowBox[{"ptr", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Cos", "[", "t0", "]"}], ",", 
        RowBox[{"Sin", "[", "t0", "]"}]}], "}"}]}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"InfiniteLine", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8923935834676113`*^9, 3.892393585601162*^9}, {
  3.8923982045921507`*^9, 3.892398271651156*^9}, {3.8924899345850554`*^9, 
  3.892489934815826*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"4e46752c-9991-4a54-9902-bae60df8aef3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.2609948188567413`"}], ",", "0.`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.892393585891447*^9, 3.892398227805622*^9, {3.892398261166319*^9, 
   3.892398274057765*^9}, 3.892489935176202*^9, 3.892490980949912*^9, 
   3.892541963105362*^9, 3.892740021189089*^9, 3.892740357030354*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"f82d8471-c2a3-4802-ab77-51505c5775b9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pRight", "=", 
  RowBox[{"lineIntersection", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"InfiniteLine", "[", 
     RowBox[{"ptr", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Sin", "[", "t0", "]"}]}], ",", 
        RowBox[{"Cos", "[", "t0", "]"}]}], "}"}]}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"InfiniteLine", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.892398280023973*^9, 3.8923982872548437`*^9}, {
  3.892489938214622*^9, 3.892489938490459*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"8dbad7ea-3074-46e5-8ce7-07e3c21ab8ec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.1400420464619242`"}], ",", "0.`"}], "}"}]], "Output",
 CellChangeTimes->{3.892398287593422*^9, 3.8924899387227573`*^9, 
  3.892490980958414*^9, 3.892541963111508*^9, 3.892740021193285*^9, 
  3.892740357034666*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"26b87f72-4da0-4490-9a9a-eb66672b3ab8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"splineSofa", "=", 
   RowBox[{"sofaFromCurve", "[", 
    RowBox[{
     RowBox[{"BSplineFunction", "[", "splinePoints", "]"}], ",", "50"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.892393621336302*^9, 3.892393627370728*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"f6313aec-3eb7-4935-b12d-62248cc7b49d"],

Cell[BoxData[
 RowBox[{"<<", "MaTeX`"}]], "Input",
 CellChangeTimes->{{3.892490998345159*^9, 3.892491005272921*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"cfb4ffe2-01d7-42fe-8468-ee3a9e09a0a9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Graphics", "[", 
  RowBox[{
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"LightPink", ",", 
       RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
       RowBox[{"Polygon", "@", 
        RowBox[{"nicheVertices", "[", 
         RowBox[{"splineSofa", ",", 
          RowBox[{"\"\<Smooth\>\"", "->", "0.1"}]}], "]"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", "nicheCurve", ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
       RowBox[{"HatchFilling", "[", 
        RowBox[{
         RowBox[{"Pi", "/", "4"}], ",", "0", ",", "10"}], "]"}], ",", "Red", 
       ",", 
       RowBox[{"Polygon", "[", 
        RowBox[{"{", 
         RowBox[{"pLeft", ",", "pRight", ",", "ptr"}], "}"}], "]"}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"Red", ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"splineFunction", "[", "t0", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"First", "@", 
             RowBox[{"splineFunction", "[", "t0", "]"}]}], ",", "0"}], 
           "}"}]}], "}"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"PointSize", "[", "Large", "]"}], ",", 
       RowBox[{"Point", "[", "ptr", "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"MaTeX", "[", 
        RowBox[{"\"\<\\\\mathbf{x}(t)\>\"", ",", 
         RowBox[{"Magnification", "->", "2"}]}], "]"}], ",", "ptr", ",", 
       RowBox[{"{", 
        RowBox[{"Left", ",", "Bottom"}], "}"}]}], "]"}]}], 
    "\[IndentingNewLine]", "}"}], ",", 
   RowBox[{"ImageSize", "->", "600"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.892393992269404*^9, 3.8923940239954844`*^9}, {
   3.892394249831666*^9, 3.89239426007997*^9}, {3.892394878288052*^9, 
   3.892394879088921*^9}, {3.892398069593791*^9, 3.892398070390149*^9}, {
   3.892398301995535*^9, 3.892398464187512*^9}, {3.892398496047681*^9, 
   3.892398540387663*^9}, {3.8923988261379023`*^9, 3.8923988353195066`*^9}, {
   3.892489923051223*^9, 3.892489956769926*^9}, {3.892489995256011*^9, 
   3.8924899955430117`*^9}, {3.892490098060751*^9, 3.892490117000269*^9}, {
   3.892490169925665*^9, 3.892490217000883*^9}, 3.892490989709486*^9, {
   3.8927400705656967`*^9, 3.892740070769525*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"851e544c-e776-40e2-95e2-ed18de5f02e5"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[1, 0.925, 0.925], EdgeForm[None], 
    PolygonBox[$CellContext`nicheVertices[$CellContext`sofaFromCurve[
      BSplineFunction[
       1, {{0., 1.}}, {3}, {
        False}, {{{-0.139, 0.}, {-0.855, 
         0.07200000000000001}, {-0.3719999999999999, 
         0.158}, {-0.2489999999999999, 
         0.35000000000000003`}, {-0.5009999999999999, 
         0.562}, {-0.7150000000000001, 
         0.5640000000000001}, {-0.8029999999999999, 
         0.506}, {-0.9989999999999999, 
         0.28400000000000003`}, {-0.22699999999999987`, 0.244}, {-1.093, 
         0.068}, {-0.8679999999999999, 0.}}, Automatic}, {{0., 0., 0., 0., 
        0.125, 0.25, 0.375, 0.5, 0.625, 0.75, 0.875, 1., 1., 1., 1.}}, {0}, 
        MachinePrecision, "Unevaluated"], 50], "Smooth" -> 0.1]]}, 
   BSplineCurveBox[{{-0.139, 0.}, {-0.855, 
    0.07200000000000001}, {-0.3719999999999999, 0.158}, {-0.2489999999999999, 
    0.35000000000000003`}, {-0.5009999999999999, 0.562}, {-0.7150000000000001,
     0.5640000000000001}, {-0.8029999999999999, 0.506}, {-0.9989999999999999, 
    0.28400000000000003`}, {-0.22699999999999987`, 0.244}, {-1.093, 
    0.068}, {-0.8679999999999999, 0.}}], 
   {RGBColor[1, 0, 0], SurfaceAppearance[
    "HatchFilling", "Angle" -> Rational[1, 4] Pi, "Thickness" -> 0, "Spacing" -> 
     40], EdgeForm[None], 
    PolygonBox[{{-1.2609948188567413`, 0.}, {-0.1400420464619242, 
     0.}, {-0.43635001439489884`, 0.49431652438146734`}}]}, 
   {RGBColor[1, 0, 0], 
    LineBox[{{-0.43635001439489884`, 
      0.49431652438146734`}, {-0.43635001439489884`, 0}}]}, 
   {PointSize[Large], 
    PointBox[{-0.43635001439489884`, 0.49431652438146734`}]}, InsetBox[
    GraphicsBox[
     {Thickness[0.044365572315882874`], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYCJAQEYCbAZofqYyVCDLE6MOcSYTy1zBptf
AGcWAkc=
       "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4i/7Pm5NL5N3MDEGAVEHGJ8BBBzEHf6DgLwM
nP/ANd5xlqCIw9kzQFCj4DATDCQdPixar3B2hTJUvZSDx5qjyxl+KDvI71qw
L7VPyqHht1XBOQ0VhwPd+5pMmuUw+E8SF14z0VeF6//59vUBS2VVhzVCOnzp
+yTgfLD9G8Xg/Ddtud1G0aJw/TA+zPyDIPOdxdD44g5bzH8cSuFC8MH+e6AM
cQ8SPyMNCNjE4f5TAPnnnZgDyPtn5ig77Ai2ivh/XMghFaTOTdFBZqPYfCYF
Hrh9/RHd/owCAhh8mHt7QfwPvHD/gOOhmB3OB5v3gAXOX3Jr+WNDZiY4v+ZF
069pO3/ao6hP+GIPMx/Gh9l/nfe2WOo3Brh7voLi+xq/w36wv+Uh7itghsa3
BMSfPkwOrQrsqmemiEPCazEjPD1skN6meyrnsz06HyU9TWNyqLr/45axtygk
vUSyovE54fwW8VrWTDYeeHqE8WHm3wC534wLzgf7x4zDIUY1QuZcDYIP1n9Z
3OEaGh8mXwOy77U4NHw5oP6UgPjTRBASLxtkIfY0iMHtg/BFMPgw94pUTio5
u0QU7h+w/69JwPnnQfboSMH5M8ABIA3nB7y9/HGGohyqfqT8CQBbhHde
       "]], 
      FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4hZe//VTVDUctnttsJhjyewA4y+5tfyxYTOC
b2IMBJuZHU4ddlqbuU/dIeCJ5yXTYFaHTXp5ixljVB1u8N4WS/3G55CaBgRs
Kg5ua44uZ4gQh/NngkCnApyfEBKkvkBT1cFAa6XwBRUYrenQ8Nuq4NwLdYeM
/A+tJ79ow+1/U7xV9Le2DpyfEnvHjdkCwd9i/uNQiheC/yRx4TWTfB0Hj/21
shbsGg7nr4a90a/WgYi/V4fzGUBgAYI/YwJ/ldlqVQf/ixNj/h3Wgsg3qDis
V33SPC9Xw+HDovUKZz2UIe5lUXM4AwJ7lBw8QP6tUIbzYf6F8VsU2FXPXJFx
eOAa7zhLUNlhR7BVxH91cYenIPf4qzicBanjEXJoYDnab7hd1YHbkc9rxkoO
h1cgf69Wd7gOCt8yJrj7YXyY/2B8mP/TQeG8DMGHxS8AeqTHow==
       "]], 
      FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
       0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3,
        3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4mgFx4/JOQYOIpWTSs6yyDjA+PK7FuxL9ZNx
KFjTfTsjwcDBwBgIimUcIsS3X2TwQ/DDoXx9KN+x6dHxGdYIee8T7LazTQ0c
Qt5e/jjDEZPfH1yiMl3fwEH9k8rLWZoyDtxuqqVMUgYO6WkgIO0g0uP1imWL
vsPB7n1NJsySDuevhr3Rn63ncAYE1og6zJgJBJa6cL741CucGU06cL4PyL5S
HYe1Qjp86ffE4Pya+z9uGb8Wx8mHqJdwmLNIeeefdh2HB67xjrMKJR18L06M
+Zes5/AkceE1E30VB/UnzfPOehnA+QZaK4UvtCD4S+7v45uzGJM/pb016vIc
BJ8BBB6oOHQDvWsyEcH3B9kXjOCDzenXg/Ml5sVpni7Qh4RLtIZDQkiQ+oJO
fQdpkPgGBH8yyL49CL7H/lpZi+cIPpj21ISGp77DfxCo13TYYv7jUMorPTgf
LL8TwV+vCgwAXT0InasJ8dcfXYfNIH2rNBxYOLvkk/l04e6VAbnrghacX89y
tN8wHMEHmyuPyX9VvFX0dzaCDwtPsPu8EPzjh53WZu5D8F9kaX+bflcHzp8+
gb/KzFvbYUewVcT/49IONZ82BGRLaTvEqEbInJORgsQ3u7bDAVB6WywJ58PS
H4wPTp7HxBz+fCt9MOeitsNMcLiIOLiDwlVdF86HxJc+nA/LX/0R3f6MG6Qd
0PMfAOUYfNg=
       "]], 
      FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4hgFx4/JMSYOM0GgU8EBxv+waL3C2Qglh0jx
7RcZ7EwcNqg+aZ7nq+pgYgwEk40d/n4rfTBHUMPhceLCayb3jRxYOLvkk99p
ORhorRS+8MTQ4fzVsDf61ToOIOXGhxH8Rpaj/YbbEfzk2DtuzCsMHZ6AzMlH
8LeY/ziU4oXgp4BoCwT/TfFW0d/aOg4OTY+Oz7ht6OB/cWLMv8PaDmdAgMcY
Yn60psPnDQHZs7YbQ8RzVOH8cE6xduN+BTh/rZAOX/o9cQde//VTUjWMHUqW
l2z4d57fIT0NCI4ZOhSC+P0scPvB4bCZGc5fcmv5Y8NmBH+71waLOZYIPtic
ZUxw/1/nvS2WWsYEDx8YHxTMZ18h+LelaxKNnho5+D/xvGQazAmRrzJ2+Lzv
49b0MEEHkLFpYiYQ9xiLweNvOig+I6Ud0OMXAJ9o0JI=
       "]]},
     AspectRatio->Automatic,
     BaselinePosition->Scaled[0.32439307852814453`],
     ImageSize->{45.08495143212951, 32.67741967621419},
     PlotRange->{{0., 22.54}, {0., 
      16.34}}], {-0.43635001439489884, 0.49431652438146734}, {Left, Bottom}]},
  
  ImageSize->600]], "Output",
 CellChangeTimes->{{3.8923985221154423`*^9, 3.892398540685865*^9}, {
   3.892398826856341*^9, 3.892398835706477*^9}, 3.8924899412211523`*^9, {
   3.892489992091206*^9, 3.892489995855822*^9}, {3.892490100442544*^9, 
   3.892490117786158*^9}, {3.892490176780923*^9, 3.892490217306182*^9}, {
   3.892490981109447*^9, 3.892491017850666*^9}, 3.89254196427894*^9, 
   3.892740022513186*^9, {3.892740052871612*^9, 3.892740071007414*^9}, 
   3.892740358408147*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"4302e5cc-0093-4f6d-a264-e91ce1839435"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"trapezoid", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p1", "=", 
       RowBox[{"splineFunction", "[", "t1", "]"}]}], ",", 
      RowBox[{"p2", "=", 
       RowBox[{"splineFunction", "[", "t2", "]"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"LightPink", ",", 
      RowBox[{"EdgeForm", "[", 
       RowBox[{"{", "LightPink", "}"}], "]"}], ",", 
      RowBox[{"Polygon", "@", 
       RowBox[{"{", 
        RowBox[{"p1", ",", "p2", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"First", "@", "p2"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"First", "@", "p1"}], ",", "0"}], "}"}]}], "}"}]}]}], 
     "}"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.89239448269877*^9, 3.892394571173098*^9}, {
  3.892394674779724*^9, 3.892394693005464*^9}, {3.8923947292277107`*^9, 
  3.892394734423377*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"5bd1b2c8-ed0a-43c1-a42b-96099a72f5a9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Graphics", "[", 
  RowBox[{
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"trapezoid", "[", 
        RowBox[{"t", ",", 
         RowBox[{"t", "-", "0.01"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0.01", ",", 
         RowBox[{"Pi", "/", "2"}], ",", "0.01"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", "nicheCurve", ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"Red", ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"splineFunction", "[", "t0", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"First", "@", 
             RowBox[{"splineFunction", "[", "t0", "]"}]}], ",", "0"}], 
           "}"}]}], "}"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"PointSize", "[", "Large", "]"}], ",", 
       RowBox[{"Point", "[", "ptr", "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"MaTeX", "[", 
        RowBox[{"\"\<\\\\mathbf{x}(t)\>\"", ",", 
         RowBox[{"Magnification", "->", "2"}]}], "]"}], ",", "ptr", ",", 
       RowBox[{"{", 
        RowBox[{"Left", ",", "Bottom"}], "}"}]}], "]"}]}], 
    "\[IndentingNewLine]", "}"}], ",", 
   RowBox[{"ImageSize", "->", "600"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.892394581409069*^9, 3.892394639777244*^9}, {
   3.892394700017412*^9, 3.892394720666215*^9}, {3.892398555221114*^9, 
   3.8923985558018303`*^9}, {3.8923986031000557`*^9, 3.89239868472716*^9}, {
   3.892490152078885*^9, 3.892490152627452*^9}, {3.892490241844434*^9, 
   3.8924902422621183`*^9}, {3.8924905409139137`*^9, 3.892490542481888*^9}, 
   3.8924910375024853`*^9, {3.8927400808054657`*^9, 3.892740081025284*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"eda9c6ac-80bb-461e-9a0c-eb57e3531511"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.2410857183153216, 0.010780345166562611`}, {-0.139, 
       0.}, {-0.139, 0}, {-0.2410857183153216, 0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.32910831466199336`, 
       0.021140673494262883`}, {-0.2410857183153216, 
       0.010780345166562611`}, {-0.2410857183153216, 
        0}, {-0.32910831466199336`, 0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.4039061761920114, 
       0.031112293224654922`}, {-0.32910831466199336`, 
       0.021140673494262883`}, {-0.32910831466199336`, 
        0}, {-0.4039061761920114, 0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.466317690057372, 
       0.04072651259929283}, {-0.4039061761920114, 
       0.031112293224654922`}, {-0.4039061761920114, 0}, {-0.466317690057372, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.517181243410071, 
       0.05001463985973069}, {-0.466317690057372, 
       0.04072651259929283}, {-0.466317690057372, 0}, {-0.517181243410071, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.5573352234021048, 
       0.059007983247522634`}, {-0.517181243410071, 
       0.05001463985973069}, {-0.517181243410071, 0}, {-0.5573352234021048, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.5876180171854694, 
       0.06773785100422268}, {-0.5573352234021047, 
       0.05900798324752261}, {-0.5573352234021047, 0}, {-0.5876180171854694, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.6088680119121608, 
       0.07623555137138502}, {-0.5876180171854692, 
       0.0677378510042227}, {-0.5876180171854692, 0}, {-0.6088680119121608, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.6219235947341751, 
       0.08453239259056369}, {-0.6088680119121608, 
       0.07623555137138502}, {-0.6088680119121608, 0}, {-0.6219235947341751, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.6276231528035086, 
       0.0926596829033128}, {-0.6219235947341751, 
       0.08453239259056369}, {-0.6219235947341751, 0}, {-0.6276231528035086, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.6268050732721571, 
       0.10064873055118648`}, {-0.6276231528035086, 
       0.0926596829033128}, {-0.6276231528035086, 0}, {-0.6268050732721571, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.6203077432921172, 
       0.10853084377573877`}, {-0.6268050732721571, 
       0.10064873055118648`}, {-0.6268050732721571, 0}, {-0.6203077432921172, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.6089695500153847, 
       0.11633733081852382`}, {-0.6203077432921172, 
       0.10853084377573881`}, {-0.6203077432921172, 0}, {-0.6089695500153847, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.5936288805939555, 
       0.1240994999210957}, {-0.6089695500153847, 
       0.11633733081852382`}, {-0.6089695500153847, 0}, {-0.5936288805939555, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.5751241221798262, 
       0.13184865932500853`}, {-0.5936288805939555, 
       0.1240994999210957}, {-0.5936288805939555, 0}, {-0.5751241221798262, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.5542936619249926, 
       0.13961611727181636`}, {-0.5751241221798262, 
       0.1318486593250085}, {-0.5751241221798262, 0}, {-0.5542936619249926, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.5319758869814509, 
       0.14743318200307337`}, {-0.5542936619249926, 
       0.13961611727181636`}, {-0.5542936619249926, 0}, {-0.5319758869814509, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.509009184501197, 
       0.1553311617603335}, {-0.5319758869814509, 
       0.14743318200307337`}, {-0.5319758869814509, 0}, {-0.509009184501197, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.4862319416362275, 
       0.16334136478515102`}, {-0.5090091845011973, 
       0.1553311617603335}, {-0.5090091845011973, 0}, {-0.4862319416362275, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.46447550565960244`, 
       0.1714947994307334}, {-0.4862319416362275, 
       0.16334136478515102`}, {-0.4862319416362275, 
        0}, {-0.46447550565960244`, 0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.4442312844845651, 
       0.1798079931403918}, {-0.46447550565960244`, 
       0.1714947994307334}, {-0.46447550565960244`, 0}, {-0.4442312844845651, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.42550640365617276`, 
       0.18827684365059233`}, {-0.4442312844845653, 
       0.17980799314039175`}, {-0.4442312844845653, 
        0}, {-0.42550640365617276`, 0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.408270942006864, 
       0.19689567056307847`}, {-0.42550640365617276`, 
       0.18827684365059233`}, {-0.42550640365617276`, 0}, {-0.408270942006864,
         0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.39249497836907765`, 
       0.20565879347959343`}, {-0.408270942006864, 
       0.19689567056307847`}, {-0.408270942006864, 0}, {-0.39249497836907765`,
         0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.3781485915752526, 
       0.2145605320018807}, {-0.3924949783690777, 
       0.20565879347959343`}, {-0.3924949783690777, 0}, {-0.3781485915752526, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.3652018604578275, 
       0.22359520573168348`}, {-0.3781485915752526, 
       0.2145605320018807}, {-0.3781485915752526, 0}, {-0.3652018604578275, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.35362486384924136`, 
       0.2327571342707452}, {-0.3652018604578275, 
       0.22359520573168348`}, {-0.3652018604578275, 
        0}, {-0.35362486384924136`, 0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.3433876805819328, 
       0.24204063722080926`}, {-0.35362486384924136`, 
       0.2327571342707452}, {-0.35362486384924136`, 0}, {-0.3433876805819328, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.3344603894883407, 
       0.2514400341836189}, {-0.3433876805819328, 
       0.24204063722080926`}, {-0.3433876805819328, 0}, {-0.3344603894883407, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.32681306940090393`, 
       0.26094964476091753`}, {-0.3344603894883408, 
       0.2514400341836189}, {-0.3344603894883408, 0}, {-0.32681306940090393`, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.32041579915206125`, 
       0.2705637885544485}, {-0.32681306940090393`, 
       0.26094964476091753`}, {-0.32681306940090393`, 
        0}, {-0.32041579915206125`, 0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.3152386575742514, 
       0.28027678516595517`}, {-0.32041579915206125`, 
       0.2705637885544485}, {-0.32041579915206125`, 0}, {-0.3152386575742514, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.3112517234999133, 
       0.2900829541971809}, {-0.3152386575742514, 
       0.28027678516595517`}, {-0.3152386575742514, 0}, {-0.3112517234999133, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.3084250757614856, 
       0.29997661524986896`}, {-0.3112517234999133, 
       0.2900829541971809}, {-0.3112517234999133, 0}, {-0.3084250757614856, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.3067287931914073, 
       0.3099520879257627}, {-0.3084250757614856, 
       0.29997661524986896`}, {-0.3084250757614856, 0}, {-0.3067287931914073, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.30613295462211704`, 
       0.32000369182660554`}, {-0.3067287931914073, 
       0.3099520879257627}, {-0.3067287931914073, 0}, {-0.30613295462211704`, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.3066076388860538, 
       0.33012574655414084`}, {-0.30613295462211704`, 
       0.32000369182660554`}, {-0.30613295462211704`, 
        0}, {-0.3066076388860538, 0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.3081229248156562, 
       0.3403125717101119}, {-0.3066076388860538, 
       0.33012574655414084`}, {-0.3066076388860538, 0}, {-0.3081229248156562, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.31064889124336315`, 
       0.3505584868962621}, {-0.3081229248156562, 
       0.3403125717101119}, {-0.3081229248156562, 0}, {-0.31064889124336315`, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.31415401902513806`, 
       0.3608562094537402}, {-0.31064889124336315`, 
       0.3505584868962621}, {-0.31064889124336315`, 
        0}, {-0.31415401902513806`, 0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.31859191690238187`, 
       0.37118354473751164`}, {-0.31415401902513806`, 
       0.3608562094537402}, {-0.31415401902513806`, 
        0}, {-0.31859191690238187`, 0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.3239081073708645, 
       0.38151019017796806`}, {-0.31859191690238187`, 
       0.37118354473751164`}, {-0.31859191690238187`, 
        0}, {-0.3239081073708645, 0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.3300480321868651, 
       0.3918057622495507}, {-0.32390810737086445`, 
       0.38151019017796794`}, {-0.32390810737086445`, 
        0}, {-0.3300480321868651, 0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.33695713310666303`, 
       0.40203987742670083`}, {-0.3300480321868651, 
       0.3918057622495507}, {-0.3300480321868651, 0}, {-0.33695713310666303`, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.3445808518865372, 
       0.41218215218385945`}, {-0.33695713310666303`, 
       0.40203987742670083`}, {-0.33695713310666303`, 
        0}, {-0.3445808518865372, 0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.35286463028276693`, 
       0.42220220299546796`}, {-0.3445808518865372, 
       0.41218215218385945`}, {-0.3445808518865372, 
        0}, {-0.35286463028276693`, 0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.3617539100516312, 
       0.4320696463359673}, {-0.35286463028276693`, 
       0.42220220299546796`}, {-0.35286463028276693`, 
        0}, {-0.3617539100516312, 0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.37119413294940923`, 
       0.4417540986797988}, {-0.3617539100516312, 
       0.4320696463359673}, {-0.3617539100516312, 0}, {-0.37119413294940923`, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.3811307407323801, 
       0.45122517650140337`}, {-0.3711941329494092, 
       0.44175409867979865`}, {-0.3711941329494092, 0}, {-0.3811307407323801, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.39150917515682326`, 
       0.4604524962752227}, {-0.3811307407323801, 
       0.45122517650140337`}, {-0.3811307407323801, 
        0}, {-0.39150917515682326`, 0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.4022748779790174, 
       0.4694056744756974}, {-0.39150917515682326`, 
       0.4604524962752227}, {-0.39150917515682326`, 0}, {-0.4022748779790174, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.41337329095524206`, 
       0.4780543275772691}, {-0.4022748779790174, 
       0.4694056744756974}, {-0.4022748779790174, 0}, {-0.41337329095524206`, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.42474985584177605`, 
       0.4863680720543786}, {-0.41337329095524206`, 
       0.4780543275772691}, {-0.41337329095524206`, 
        0}, {-0.42474985584177605`, 0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.43635001439489884`, 
       0.49431652438146734`}, {-0.42474985584177605`, 
       0.4863680720543786}, {-0.42474985584177605`, 
        0}, {-0.43635001439489884`, 0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.4481192083708893, 
       0.5018693010329762}, {-0.43635001439489884`, 
       0.49431652438146734`}, {-0.43635001439489884`, 
        0}, {-0.4481192083708893, 0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.4600028795260268, 
       0.5089960184833469}, {-0.4481192083708893, 
       0.5018693010329762}, {-0.4481192083708893, 0}, {-0.4600028795260268, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.47194646961659037`, 
       0.51566629320702}, {-0.4600028795260268, 
       0.5089960184833469}, {-0.4600028795260268, 0}, {-0.47194646961659037`, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.4838954203988592, 
       0.5218497416784368}, {-0.47194646961659037`, 
       0.51566629320702}, {-0.47194646961659037`, 0}, {-0.4838954203988592, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.49579517979081866`, 
       0.5275159875764954}, {-0.483895420398859, 
       0.5218497416784368}, {-0.483895420398859, 0}, {-0.49579517979081866`, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.5076005693502045, 
       0.5326456145281088}, {-0.49579517979081866`, 
       0.5275159875764954}, {-0.49579517979081866`, 0}, {-0.5076005693502045, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.5192946626846685, 
       0.5372522393262466}, {-0.5076005693502045, 
       0.5326456145281088}, {-0.5076005693502045, 0}, {-0.5192946626846685, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.5308658347931278, 
       0.5413556773136647}, {-0.5192946626846685, 
       0.5372522393262466}, {-0.5192946626846685, 0}, {-0.5308658347931278, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.5423024606744985, 
       0.5449757438331189}, {-0.5308658347931278, 
       0.5413556773136647}, {-0.5308658347931278, 0}, {-0.5423024606744985, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.5535929153276978, 
       0.548132254227365}, {-0.5423024606744985, 
       0.5449757438331189}, {-0.5423024606744985, 0}, {-0.5535929153276978, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.5647255737516417, 
       0.5508450238391585}, {-0.5535929153276978, 
       0.548132254227365}, {-0.5535929153276978, 0}, {-0.5647255737516417, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.5756888109452474, 
       0.5531338680112553}, {-0.5647255737516417, 
       0.5508450238391585}, {-0.5647255737516417, 0}, {-0.5756888109452474, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.5864710019074313, 
       0.5550186020864113}, {-0.5756888109452474, 
       0.5531338680112553}, {-0.5756888109452474, 0}, {-0.5864710019074313, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.5970605216371099, 
       0.556519041407382}, {-0.5864710019074313, 
       0.5550186020864113}, {-0.5864710019074313, 0}, {-0.5970605216371099, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.6074457451331998, 
       0.5576550013169234}, {-0.5970605216371099, 
       0.556519041407382}, {-0.5970605216371099, 0}, {-0.6074457451331998, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.6176150473946177, 
       0.558446297157791}, {-0.6074457451331998, 
       0.5576550013169234}, {-0.6074457451331998, 0}, {-0.6176150473946177, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.6275568034202805, 
       0.5589127442727408}, {-0.6176150473946177, 
       0.558446297157791}, {-0.6176150473946177, 0}, {-0.6275568034202805, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.6372593882091043, 
       0.5590741580045285}, {-0.6275568034202804, 
       0.558912744272741}, {-0.6275568034202804, 0}, {-0.6372593882091043, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.6467111767600062, 
       0.5589503536959097}, {-0.6372593882091043, 
       0.5590741580045285}, {-0.6372593882091043, 0}, {-0.6467111767600062, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.6559005440719026, 
       0.5585611466896404}, {-0.6467111767600062, 
       0.5589503536959097}, {-0.6467111767600062, 0}, {-0.6559005440719026, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.6648158651437102, 
       0.5579263523284763}, {-0.6559005440719026, 
       0.5585611466896404}, {-0.6559005440719026, 0}, {-0.6648158651437102, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.6734455149743456, 
       0.5570657859551729}, {-0.6648158651437102, 
       0.5579263523284763}, {-0.6648158651437102, 0}, {-0.6734455149743456, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.6817778685627252, 
       0.5559992629124862}, {-0.6734455149743456, 
       0.5570657859551729}, {-0.6734455149743456, 0}, {-0.6817778685627252, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.6898013009077658, 
       0.554746598543172}, {-0.6817778685627252, 
       0.5559992629124862}, {-0.6817778685627252, 0}, {-0.6898013009077658, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.6975048778977906, 
       0.5533270632026902}, {-0.6898013009077658, 
       0.554746598543172}, {-0.6898013009077658, 0}, {-0.6975048778977906, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.7048969736458038, 
       0.5517446965351059}, {-0.6975048778977906, 
       0.5533270632026902}, {-0.6975048778977906, 0}, {-0.7048969736458038, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.712007384885815, 
       0.5499866395952452}, {-0.7048969736458038, 
       0.5517446965351059}, {-0.7048969736458038, 0}, {-0.712007384885815, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.7188670235525227, 
       0.5480391537454639}, {-0.712007384885815, 
       0.5499866395952452}, {-0.712007384885815, 0}, {-0.7188670235525227, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.7255068015806259, 
       0.5458885003481181}, {-0.7188670235525227, 
       0.5480391537454639}, {-0.7188670235525227, 0}, {-0.7255068015806259, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.7319576309048237, 
       0.5435209407655636}, {-0.7255068015806259, 
       0.5458885003481181}, {-0.7255068015806259, 0}, {-0.7319576309048237, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.738250423459815, 
       0.5409227363601568}, {-0.7319576309048236, 
       0.5435209407655636}, {-0.7319576309048236, 0}, {-0.738250423459815, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.7444160911802988, 
       0.5380801484942532}, {-0.738250423459815, 
       0.5409227363601568}, {-0.738250423459815, 0}, {-0.7444160911802988, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.7504855460009742, 
       0.5349794385302094}, {-0.7444160911802988, 
       0.5380801484942532}, {-0.7444160911802988, 0}, {-0.7504855460009742, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.7564896998565399, 
       0.5316068678303808}, {-0.7504855460009742, 
       0.5349794385302094}, {-0.7504855460009742, 0}, {-0.7564896998565399, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.7624594646816953, 
       0.5279486977571239}, {-0.7564896998565399, 
       0.5316068678303808}, {-0.7564896998565399, 0}, {-0.7624594646816953, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.768425752411139, 
       0.5239911896727946}, {-0.7624594646816953, 
       0.5279486977571239}, {-0.7624594646816953, 0}, {-0.768425752411139, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.7744194749795701, 
       0.5197206049397486}, {-0.768425752411139, 
       0.5239911896727946}, {-0.768425752411139, 0}, {-0.7744194749795701, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.7804715443216876, 
       0.5151232049203422}, {-0.7744194749795701, 
       0.5197206049397486}, {-0.7744194749795701, 0}, {-0.7804715443216876, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.7866128723721905, 
       0.5101852509769315}, {-0.7804715443216876, 
       0.5151232049203422}, {-0.7804715443216876, 0}, {-0.7866128723721905, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.7928743710657777, 
       0.5048930044718721}, {-0.7866128723721905, 
       0.5101852509769315}, {-0.7866128723721905, 0}, {-0.7928743710657777, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.7992869523371484, 
       0.49923272676752045`}, {-0.7928743710657777, 
       0.5048930044718721}, {-0.7928743710657777, 0}, {-0.7992869523371484, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.8058815281210014, 
       0.49319067922623233`}, {-0.7992869523371484, 
       0.49923272676752045`}, {-0.7992869523371484, 0}, {-0.8058815281210014, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.8126890103520357, 
       0.4867531232103638}, {-0.8058815281210012, 
       0.49319067922623233`}, {-0.8058815281210012, 0}, {-0.8126890103520357, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.8197403109649504, 
       0.47990632008227074`}, {-0.8126890103520357, 
       0.4867531232103638}, {-0.8126890103520357, 0}, {-0.8197403109649504, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.8270501329502209, 
       0.4726420991622487}, {-0.8197403109649504, 
       0.47990632008227074`}, {-0.8197403109649504, 0}, {-0.8270501329502209, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.8345226339439661, 
       0.4649902633656009}, {-0.8270501329502209, 
       0.4726420991622487}, {-0.8270501329502209, 0}, {-0.8345226339439661, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.8420158258568072, 
       0.45699646719272535`}, {-0.8345226339439661, 
       0.4649902633656009}, {-0.8345226339439661, 0}, {-0.8420158258568072, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.849387566630043, 
       0.44870641803424555`}, {-0.8420158258568072, 
       0.45699646719272535`}, {-0.8420158258568072, 0}, {-0.849387566630043, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.8564957142049724, 
       0.44016582328078446`}, {-0.849387566630043, 
       0.44870641803424555`}, {-0.849387566630043, 0}, {-0.8564957142049724, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.8631981265228935, 
       0.4314203903229654}, {-0.8564957142049724, 
       0.44016582328078446`}, {-0.8564957142049724, 0}, {-0.8631981265228935, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.8693526615251056, 
       0.42251582655141195`}, {-0.8631981265228935, 
       0.4314203903229654}, {-0.8631981265228935, 0}, {-0.8693526615251056, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.8748171771529073, 
       0.4134978393567471}, {-0.8693526615251056, 
       0.42251582655141195`}, {-0.8693526615251056, 0}, {-0.8748171771529073, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.879449531347597, 
       0.40441213612959437`}, {-0.8748171771529073, 
       0.4134978393567471}, {-0.8748171771529073, 0}, {-0.879449531347597, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.8831075820504736, 
       0.3953044242605766}, {-0.879449531347597, 
       0.40441213612959437`}, {-0.879449531347597, 0}, {-0.8831075820504736, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.8856491872028356, 
       0.38622041114031747`}, {-0.8831075820504736, 
       0.3953044242605766}, {-0.8831075820504736, 0}, {-0.8856491872028356, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.8869322047459821, 
       0.37720580415944027`}, {-0.8856491872028356, 
       0.38622041114031747`}, {-0.8856491872028356, 0}, {-0.8869322047459821, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.8868144926212115, 
       0.3683063107085679}, {-0.8869322047459821, 
       0.37720580415944027`}, {-0.8869322047459821, 0}, {-0.8868144926212115, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.8851539087698227, 
       0.35956763817832416`}, {-0.8868144926212115, 
       0.3683063107085679}, {-0.8868144926212115, 0}, {-0.8851539087698227, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.8818083111331141, 
       0.35103549395933203`}, {-0.8851539087698227, 
       0.35956763817832416`}, {-0.8851539087698227, 0}, {-0.8818083111331141, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.8766355576523847, 
       0.3427555854422148}, {-0.8818083111331141, 
       0.35103549395933203`}, {-0.8818083111331141, 0}, {-0.8766355576523847, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.8694935062689327, 
       0.3347736200175957}, {-0.8766355576523847, 
       0.3427555854422148}, {-0.8766355576523847, 0}, {-0.8694935062689327, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.8602400149240575, 
       0.3271353050760983}, {-0.8694935062689327, 
       0.3347736200175957}, {-0.8694935062689327, 0}, {-0.8602400149240575, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.8487329415590577, 
       0.3198863480083456}, {-0.8602400149240578, 
       0.3271353050760984}, {-0.8602400149240578, 0}, {-0.8487329415590577, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.8348307682486954, 
       0.3130723421470351}, {-0.8487329415590577, 
       0.3198863480083456}, {-0.8487329415590577, 0}, {-0.8348307682486954, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.8185422622527418, 
       0.3067114168007752}, {-0.8348307682486954, 
       0.3130723421470351}, {-0.8348307682486954, 0}, {-0.8185422622527418, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.8002207828918703, 
       0.3007587284398271}, {-0.8185422622527418, 
       0.3067114168007752}, {-0.8185422622527418, 0}, {-0.8002207828918703, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.7802677890103131, 
       0.2951606435364654}, {-0.8002207828918703, 
       0.3007587284398271}, {-0.8002207828918703, 0}, {-0.7802677890103131, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.759084739452301, 
       0.28986352856296427`}, {-0.7802677890103131, 
       0.2951606435364654}, {-0.7802677890103131, 0}, {-0.759084739452301, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.7370730930620666, 
       0.2848137499915983}, {-0.759084739452301, 
       0.28986352856296427`}, {-0.759084739452301, 0}, {-0.7370730930620666, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.7146343086838407, 
       0.2799576742946418}, {-0.7370730930620666, 
       0.2848137499915983}, {-0.7370730930620666, 0}, {-0.7146343086838407, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.6921698451618554, 
       0.2752416679443693}, {-0.7146343086838407, 
       0.2799576742946418}, {-0.7146343086838407, 0}, {-0.6921698451618554, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.6700811613403427, 
       0.2706120974130551}, {-0.6921698451618554, 
       0.2752416679443693}, {-0.6921698451618554, 0}, {-0.6700811613403427, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.6487697160635333, 
       0.2660153291729736}, {-0.6700811613403427, 
       0.2706120974130551}, {-0.6700811613403427, 0}, {-0.6487697160635333, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.6286369681756596, 
       0.26139772969639935`}, {-0.6487697160635333, 
       0.2660153291729736}, {-0.6487697160635333, 0}, {-0.6286369681756596, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.6100843765209534, 
       0.2567056654556067}, {-0.6286369681756596, 
       0.26139772969639935`}, {-0.6286369681756596, 0}, {-0.6100843765209534, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.5935133999436455, 
       0.25188550292287004`}, {-0.6100843765209534, 
       0.2567056654556067}, {-0.6100843765209534, 0}, {-0.5935133999436455, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.5793254972879683, 
       0.24688360857046382`}, {-0.5935133999436455, 
       0.25188550292287004`}, {-0.5935133999436455, 0}, {-0.5793254972879683, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.5679221273981533, 
       0.24164634887066244`}, {-0.5793254972879683, 
       0.24688360857046382`}, {-0.5793254972879683, 0}, {-0.5679221273981533, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.5597047491184319, 
       0.2361200902957403}, {-0.5679221273981533, 
       0.24164634887066244`}, {-0.5679221273981533, 0}, {-0.5597047491184319, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.555074821293036, 
       0.23025119931797178`}, {-0.5597047491184319, 
       0.2361200902957403}, {-0.5597047491184319, 0}, {-0.555074821293036, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.5544338027661972, 
       0.2239860424096315}, {-0.555074821293036, 
       0.23025119931797178`}, {-0.555074821293036, 0}, {-0.5544338027661972, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.5581831523821472, 
       0.2172709860429936}, {-0.5544338027661972, 
       0.2239860424096315}, {-0.5544338027661972, 0}, {-0.5581831523821472, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.5667243289851174, 
       0.2100523966903327}, {-0.5581831523821472, 
       0.2172709860429936}, {-0.5581831523821472, 0}, {-0.5667243289851174, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.5804246387511904, 
       0.20227946865579674`}, {-0.5667243289851174, 
       0.2100523966903327}, {-0.5667243289851174, 0}, {-0.5804246387511904, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.5990376693371845, 
       0.1939522119743187}, {-0.5804246387511904, 
       0.20227946865579674`}, {-0.5804246387511904, 0}, {-0.5990376693371845, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.6217858330705616, 
       0.18511461785736236`}, {-0.5990376693371845, 
       0.1939522119743187}, {-0.5990376693371845, 0}, {-0.6217858330705616, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.6478740062976766, 
       0.17581212949098068`}, {-0.6217858330705616, 
       0.18511461785736236`}, {-0.6217858330705616, 0}, {-0.6478740062976766, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.6765070653648818, 
       0.16609019006122738`}, {-0.6478740062976761, 
       0.17581212949098085`}, {-0.6478740062976761, 0}, {-0.6765070653648818, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.7068898866185335, 
       0.155994242754155}, {-0.6765070653648818, 
       0.16609019006122738`}, {-0.6765070653648818, 0}, {-0.7068898866185335, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.7382273464049844, 
       0.14556973075581703`}, {-0.7068898866185335, 
       0.155994242754155}, {-0.7068898866185335, 0}, {-0.7382273464049844, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.7697243210705881, 
       0.13486209725226692`}, {-0.7382273464049844, 
       0.14556973075581703`}, {-0.7382273464049844, 0}, {-0.7697243210705881, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.8005856869616995, 
       0.12391678542955742`}, {-0.7697243210705881, 
       0.13486209725226692`}, {-0.7697243210705881, 0}, {-0.8005856869616995, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.830016320424672, 
       0.112779238473742}, {-0.8005856869616995, 
       0.12391678542955742`}, {-0.8005856869616995, 0}, {-0.830016320424672, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.8572210978058592, 
       0.10149489957087401`}, {-0.830016320424672, 
       0.112779238473742}, {-0.830016320424672, 0}, {-0.8572210978058592, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.8814048954516158, 
       0.09010921190700627}, {-0.8572210978058592, 
       0.10149489957087401`}, {-0.8572210978058592, 0}, {-0.8814048954516158, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.9017725897082952, 
       0.07866761866819241}, {-0.8814048954516158, 
       0.09010921190700627}, {-0.8814048954516158, 0}, {-0.9017725897082952, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.9175290569222521, 
       0.0672155630404852}, {-0.9017725897082952, 
       0.07866761866819241}, {-0.9017725897082952, 0}, {-0.9175290569222521, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.9278791734398398, 
       0.05579848820993809}, {-0.9175290569222521, 
       0.0672155630404852}, {-0.9175290569222521, 0}, {-0.9278791734398398, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.932027815607412, 
       0.04446183736260443}, {-0.9278791734398398, 
       0.05579848820993809}, {-0.9278791734398398, 0}, {-0.932027815607412, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.9291798597713234, 
       0.03325105368453706}, {-0.932027815607412, 
       0.04446183736260443}, {-0.932027815607412, 0}, {-0.9291798597713234, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.9185401822779276, 
       0.022211580361789378`}, {-0.9291798597713234, 
       0.03325105368453706}, {-0.9291798597713234, 0}, {-0.9185401822779276, 
        0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.8993136594735787, 
       0.011388860580414774`}, {-0.9185401822779276, 
       0.022211580361789378`}, {-0.9185401822779276, 0}, {-0.8993136594735787,
         0}}]}, 
    {RGBColor[1, 0.925, 0.925], EdgeForm[RGBColor[1, 0.925, 0.925]], 
     PolygonBox[{{-0.8707051677046302, 
       0.0008283375264660779}, {-0.8993136594735787, 
       0.011388860580414774`}, {-0.8993136594735787, 0}, {-0.8707051677046302,
         0}}]}}, 
   BSplineCurveBox[{{-0.139, 0.}, {-0.855, 
    0.07200000000000001}, {-0.3719999999999999, 0.158}, {-0.2489999999999999, 
    0.35000000000000003`}, {-0.5009999999999999, 0.562}, {-0.7150000000000001,
     0.5640000000000001}, {-0.8029999999999999, 0.506}, {-0.9989999999999999, 
    0.28400000000000003`}, {-0.22699999999999987`, 0.244}, {-1.093, 
    0.068}, {-0.8679999999999999, 0.}}], 
   {RGBColor[1, 0, 0], 
    LineBox[{{-0.43635001439489884`, 
      0.49431652438146734`}, {-0.43635001439489884`, 0}}]}, 
   {PointSize[Large], 
    PointBox[{-0.43635001439489884`, 0.49431652438146734`}]}, InsetBox[
    GraphicsBox[
     {Thickness[0.044365572315882874`], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYCJAQEYCbAZofqYyVCDLE6MOcSYTy1zBptf
AGcWAkc=
       "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4i/7Pm5NL5N3MDEGAVEHGJ8BBBzEHf6DgLwM
nP/ANd5xlqCIw9kzQFCj4DATDCQdPixar3B2hTJUvZSDx5qjyxl+KDvI71qw
L7VPyqHht1XBOQ0VhwPd+5pMmuUw+E8SF14z0VeF6//59vUBS2VVhzVCOnzp
+yTgfLD9G8Xg/Ddtud1G0aJw/TA+zPyDIPOdxdD44g5bzH8cSuFC8MH+e6AM
cQ8SPyMNCNjE4f5TAPnnnZgDyPtn5ig77Ai2ivh/XMghFaTOTdFBZqPYfCYF
Hrh9/RHd/owCAhh8mHt7QfwPvHD/gOOhmB3OB5v3gAXOX3Jr+WNDZiY4v+ZF
069pO3/ao6hP+GIPMx/Gh9l/nfe2WOo3Brh7voLi+xq/w36wv+Uh7itghsa3
BMSfPkwOrQrsqmemiEPCazEjPD1skN6meyrnsz06HyU9TWNyqLr/45axtygk
vUSyovE54fwW8VrWTDYeeHqE8WHm3wC534wLzgf7x4zDIUY1QuZcDYIP1n9Z
3OEaGh8mXwOy77U4NHw5oP6UgPjTRBASLxtkIfY0iMHtg/BFMPgw94pUTio5
u0QU7h+w/69JwPnnQfboSMH5M8ABIA3nB7y9/HGGohyqfqT8CQBbhHde
       "]], 
      FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4hZe//VTVDUctnttsJhjyewA4y+5tfyxYTOC
b2IMBJuZHU4ddlqbuU/dIeCJ5yXTYFaHTXp5ixljVB1u8N4WS/3G55CaBgRs
Kg5ua44uZ4gQh/NngkCnApyfEBKkvkBT1cFAa6XwBRUYrenQ8Nuq4NwLdYeM
/A+tJ79ow+1/U7xV9Le2DpyfEnvHjdkCwd9i/uNQiheC/yRx4TWTfB0Hj/21
shbsGg7nr4a90a/WgYi/V4fzGUBgAYI/YwJ/ldlqVQf/ixNj/h3Wgsg3qDis
V33SPC9Xw+HDovUKZz2UIe5lUXM4AwJ7lBw8QP6tUIbzYf6F8VsU2FXPXJFx
eOAa7zhLUNlhR7BVxH91cYenIPf4qzicBanjEXJoYDnab7hd1YHbkc9rxkoO
h1cgf69Wd7gOCt8yJrj7YXyY/2B8mP/TQeG8DMGHxS8AeqTHow==
       "]], 
      FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
       0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3,
        3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4mgFx4/JOQYOIpWTSs6yyDjA+PK7FuxL9ZNx
KFjTfTsjwcDBwBgIimUcIsS3X2TwQ/DDoXx9KN+x6dHxGdYIee8T7LazTQ0c
Qt5e/jjDEZPfH1yiMl3fwEH9k8rLWZoyDtxuqqVMUgYO6WkgIO0g0uP1imWL
vsPB7n1NJsySDuevhr3Rn63ncAYE1og6zJgJBJa6cL741CucGU06cL4PyL5S
HYe1Qjp86ffE4Pya+z9uGb8Wx8mHqJdwmLNIeeefdh2HB67xjrMKJR18L06M
+Zes5/AkceE1E30VB/UnzfPOehnA+QZaK4UvtCD4S+7v45uzGJM/pb016vIc
BJ8BBB6oOHQDvWsyEcH3B9kXjOCDzenXg/Ml5sVpni7Qh4RLtIZDQkiQ+oJO
fQdpkPgGBH8yyL49CL7H/lpZi+cIPpj21ISGp77DfxCo13TYYv7jUMorPTgf
LL8TwV+vCgwAXT0InasJ8dcfXYfNIH2rNBxYOLvkk/l04e6VAbnrghacX89y
tN8wHMEHmyuPyX9VvFX0dzaCDwtPsPu8EPzjh53WZu5D8F9kaX+bflcHzp8+
gb/KzFvbYUewVcT/49IONZ82BGRLaTvEqEbInJORgsQ3u7bDAVB6WywJ58PS
H4wPTp7HxBz+fCt9MOeitsNMcLiIOLiDwlVdF86HxJc+nA/LX/0R3f6MG6Qd
0PMfAOUYfNg=
       "]], 
      FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4hgFx4/JMSYOM0GgU8EBxv+waL3C2Qglh0jx
7RcZ7EwcNqg+aZ7nq+pgYgwEk40d/n4rfTBHUMPhceLCayb3jRxYOLvkk99p
ORhorRS+8MTQ4fzVsDf61ToOIOXGhxH8Rpaj/YbbEfzk2DtuzCsMHZ6AzMlH
8LeY/ziU4oXgp4BoCwT/TfFW0d/aOg4OTY+Oz7ht6OB/cWLMv8PaDmdAgMcY
Yn60psPnDQHZs7YbQ8RzVOH8cE6xduN+BTh/rZAOX/o9cQde//VTUjWMHUqW
l2z4d57fIT0NCI4ZOhSC+P0scPvB4bCZGc5fcmv5Y8NmBH+71waLOZYIPtic
ZUxw/1/nvS2WWsYEDx8YHxTMZ18h+LelaxKNnho5+D/xvGQazAmRrzJ2+Lzv
49b0MEEHkLFpYiYQ9xiLweNvOig+I6Ud0OMXAJ9o0JI=
       "]]},
     AspectRatio->Automatic,
     BaselinePosition->Scaled[0.32439307852814453`],
     ImageSize->{45.08495143212951, 32.67741967621419},
     PlotRange->{{0., 22.54}, {0., 
      16.34}}], {-0.43635001439489884, 0.49431652438146734}, {Left, Bottom}]},
  
  ImageSize->600]], "Output",
 CellChangeTimes->{{3.892394599886112*^9, 3.892394640153666*^9}, {
   3.892394677564047*^9, 3.89239473579347*^9}, {3.892398660879072*^9, 
   3.892398685481326*^9}, 3.8924901531068993`*^9, 3.892490242879643*^9, 
   3.892490981148061*^9, {3.892491031057272*^9, 3.892491037943367*^9}, 
   3.8925419644310417`*^9, 3.892740022655396*^9, 3.892740081399111*^9, 
   3.892740358562024*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"75f8b375-eae3-40ca-9f21-f2579b37e900"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Graphics", "[", 
  RowBox[{
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"LightPink", ",", 
       RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
       RowBox[{"Polygon", "@", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"splineFunction", "[", "t", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", 
            RowBox[{"Pi", "/", "2"}], ",", 
            RowBox[{"Pi", "/", "200"}]}], "}"}]}], "]"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", "nicheCurve", ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"PointSize", "[", "Large", "]"}], ",", 
       RowBox[{"Point", "[", "ptr", "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"MaTeX", "[", 
        RowBox[{"\"\<\\\\mathbf{x}(t)\>\"", ",", 
         RowBox[{"Magnification", "->", "2"}]}], "]"}], ",", "ptr", ",", 
       RowBox[{"{", 
        RowBox[{"Left", ",", "Bottom"}], "}"}]}], "]"}]}], 
    "\[IndentingNewLine]", "}"}], ",", 
   RowBox[{"ImageSize", "->", "600"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.892398744331889*^9, 3.8923987993908567`*^9}, {
   3.892490544340287*^9, 3.892490545102914*^9}, 3.892491041296451*^9, {
   3.8927400872429733`*^9, 3.892740087458025*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"1ce1ea76-33f3-42d0-b71d-474768c9cb10"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[1, 0.925, 0.925], EdgeForm[None], PolygonBox[CompressedData["
1:eJw9VXlQ0wcaRRGmWkGRFsYqlEMEOSpQw6HFT1ZdBWtRjtiKVYsGECvUrlKD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     "]]}, 
   BSplineCurveBox[{{-0.139, 0.}, {-0.855, 
    0.07200000000000001}, {-0.3719999999999999, 0.158}, {-0.2489999999999999, 
    0.35000000000000003`}, {-0.5009999999999999, 0.562}, {-0.7150000000000001,
     0.5640000000000001}, {-0.8029999999999999, 0.506}, {-0.9989999999999999, 
    0.28400000000000003`}, {-0.22699999999999987`, 0.244}, {-1.093, 
    0.068}, {-0.8679999999999999, 0.}}], 
   {PointSize[Large], 
    PointBox[{-0.43635001439489884`, 0.49431652438146734`}]}, InsetBox[
    GraphicsBox[
     {Thickness[0.044365572315882874`], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYCJAQEYCbAZofqYyVCDLE6MOcSYTy1zBptf
AGcWAkc=
       "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4i/7Pm5NL5N3MDEGAVEHGJ8BBBzEHf6DgLwM
nP/ANd5xlqCIw9kzQFCj4DATDCQdPixar3B2hTJUvZSDx5qjyxl+KDvI71qw
L7VPyqHht1XBOQ0VhwPd+5pMmuUw+E8SF14z0VeF6//59vUBS2VVhzVCOnzp
+yTgfLD9G8Xg/Ddtud1G0aJw/TA+zPyDIPOdxdD44g5bzH8cSuFC8MH+e6AM
cQ8SPyMNCNjE4f5TAPnnnZgDyPtn5ig77Ai2ivh/XMghFaTOTdFBZqPYfCYF
Hrh9/RHd/owCAhh8mHt7QfwPvHD/gOOhmB3OB5v3gAXOX3Jr+WNDZiY4v+ZF
069pO3/ao6hP+GIPMx/Gh9l/nfe2WOo3Brh7voLi+xq/w36wv+Uh7itghsa3
BMSfPkwOrQrsqmemiEPCazEjPD1skN6meyrnsz06HyU9TWNyqLr/45axtygk
vUSyovE54fwW8VrWTDYeeHqE8WHm3wC534wLzgf7x4zDIUY1QuZcDYIP1n9Z
3OEaGh8mXwOy77U4NHw5oP6UgPjTRBASLxtkIfY0iMHtg/BFMPgw94pUTio5
u0QU7h+w/69JwPnnQfboSMH5M8ABIA3nB7y9/HGGohyqfqT8CQBbhHde
       "]], 
      FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4hZe//VTVDUctnttsJhjyewA4y+5tfyxYTOC
b2IMBJuZHU4ddlqbuU/dIeCJ5yXTYFaHTXp5ixljVB1u8N4WS/3G55CaBgRs
Kg5ua44uZ4gQh/NngkCnApyfEBKkvkBT1cFAa6XwBRUYrenQ8Nuq4NwLdYeM
/A+tJ79ow+1/U7xV9Le2DpyfEnvHjdkCwd9i/uNQiheC/yRx4TWTfB0Hj/21
shbsGg7nr4a90a/WgYi/V4fzGUBgAYI/YwJ/ldlqVQf/ixNj/h3Wgsg3qDis
V33SPC9Xw+HDovUKZz2UIe5lUXM4AwJ7lBw8QP6tUIbzYf6F8VsU2FXPXJFx
eOAa7zhLUNlhR7BVxH91cYenIPf4qzicBanjEXJoYDnab7hd1YHbkc9rxkoO
h1cgf69Wd7gOCt8yJrj7YXyY/2B8mP/TQeG8DMGHxS8AeqTHow==
       "]], 
      FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
       0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3,
        3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4mgFx4/JOQYOIpWTSs6yyDjA+PK7FuxL9ZNx
KFjTfTsjwcDBwBgIimUcIsS3X2TwQ/DDoXx9KN+x6dHxGdYIee8T7LazTQ0c
Qt5e/jjDEZPfH1yiMl3fwEH9k8rLWZoyDtxuqqVMUgYO6WkgIO0g0uP1imWL
vsPB7n1NJsySDuevhr3Rn63ncAYE1og6zJgJBJa6cL741CucGU06cL4PyL5S
HYe1Qjp86ffE4Pya+z9uGb8Wx8mHqJdwmLNIeeefdh2HB67xjrMKJR18L06M
+Zes5/AkceE1E30VB/UnzfPOehnA+QZaK4UvtCD4S+7v45uzGJM/pb016vIc
BJ8BBB6oOHQDvWsyEcH3B9kXjOCDzenXg/Ml5sVpni7Qh4RLtIZDQkiQ+oJO
fQdpkPgGBH8yyL49CL7H/lpZi+cIPpj21ISGp77DfxCo13TYYv7jUMorPTgf
LL8TwV+vCgwAXT0InasJ8dcfXYfNIH2rNBxYOLvkk/l04e6VAbnrghacX89y
tN8wHMEHmyuPyX9VvFX0dzaCDwtPsPu8EPzjh53WZu5D8F9kaX+bflcHzp8+
gb/KzFvbYUewVcT/49IONZ82BGRLaTvEqEbInJORgsQ3u7bDAVB6WywJ58PS
H4wPTp7HxBz+fCt9MOeitsNMcLiIOLiDwlVdF86HxJc+nA/LX/0R3f6MG6Qd
0PMfAOUYfNg=
       "]], 
      FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4hgFx4/JMSYOM0GgU8EBxv+waL3C2Qglh0jx
7RcZ7EwcNqg+aZ7nq+pgYgwEk40d/n4rfTBHUMPhceLCayb3jRxYOLvkk99p
ORhorRS+8MTQ4fzVsDf61ToOIOXGhxH8Rpaj/YbbEfzk2DtuzCsMHZ6AzMlH
8LeY/ziU4oXgp4BoCwT/TfFW0d/aOg4OTY+Oz7ht6OB/cWLMv8PaDmdAgMcY
Yn60psPnDQHZs7YbQ8RzVOH8cE6xduN+BTh/rZAOX/o9cQde//VTUjWMHUqW
l2z4d57fIT0NCI4ZOhSC+P0scPvB4bCZGc5fcmv5Y8NmBH+71waLOZYIPtic
ZUxw/1/nvS2WWsYEDx8YHxTMZ18h+LelaxKNnho5+D/xvGQazAmRrzJ2+Lzv
49b0MEEHkLFpYiYQ9xiLweNvOig+I6Ud0OMXAJ9o0JI=
       "]]},
     AspectRatio->Automatic,
     BaselinePosition->Scaled[0.32439307852814453`],
     ImageSize->{45.08495143212951, 32.67741967621419},
     PlotRange->{{0., 22.54}, {0., 
      16.34}}], {-0.43635001439489884, 0.49431652438146734}, {Left, Bottom}]},
  
  ImageSize->600]], "Output",
 CellChangeTimes->{3.892398799793859*^9, 3.892490545717319*^9, 
  3.892490981158485*^9, 3.892491041579453*^9, 3.8925419644575663`*^9, 
  3.892740087782029*^9, 3.892740358581794*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"7100831e-a869-4175-ba21-45f7f2ee2551"]
}, Open  ]]
},
WindowSize->{808, 654},
WindowMargins->{{278, Automatic}, {Automatic, 26}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a3955374-9179-4814-a489-7bb0bf126e96"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1466, 38, 94, "Input",ExpressionUUID->"2f87367d-0d4d-4edb-8551-76e555d2b005"],
Cell[2049, 62, 1714, 36, 51, "Output",ExpressionUUID->"413d0c23-a640-4a2e-8b76-8d93c7606115"]
}, Open  ]],
Cell[3778, 101, 811, 21, 94, "Input",ExpressionUUID->"7acfd7ac-00dd-4c20-9bca-54cb6b61ae17"],
Cell[CellGroupData[{
Cell[4614, 126, 1460, 43, 115, "Input",ExpressionUUID->"249dfb45-1f2f-4d3d-adcb-5f10ac1f2ba0"],
Cell[6077, 171, 1455, 43, 77, "Output",ExpressionUUID->"7a00edb2-f395-4279-91b7-a27f7030a684"]
}, Open  ]],
Cell[7547, 217, 394, 9, 30, "Input",ExpressionUUID->"0e8e5956-98b8-4ce9-84e9-fb7f9327c51c"],
Cell[CellGroupData[{
Cell[7966, 230, 302, 5, 30, "Input",ExpressionUUID->"11d5d436-4163-43fd-898b-8ad61519d8b2"],
Cell[8271, 237, 1551, 44, 77, "Output",ExpressionUUID->"1ca1fbd7-c375-47c7-833e-ac4045ad2384"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9859, 286, 204, 3, 30, "Input",ExpressionUUID->"9bad9ba2-bab4-4512-9e3b-846d7cc1972c"],
Cell[10066, 291, 247, 3, 34, "Output",ExpressionUUID->"f068ca64-f25f-4492-8748-8c241a4f3551"]
}, Open  ]],
Cell[10328, 297, 258, 5, 30, "Input",ExpressionUUID->"0de4f97e-b925-41f4-99df-c3837f71b83c"],
Cell[CellGroupData[{
Cell[10611, 306, 821, 21, 94, "Input",ExpressionUUID->"4e46752c-9991-4a54-9902-bae60df8aef3"],
Cell[11435, 329, 421, 8, 34, "Output",ExpressionUUID->"f82d8471-c2a3-4802-ab77-51505c5775b9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11893, 342, 794, 21, 94, "Input",ExpressionUUID->"8dbad7ea-3074-46e5-8ce7-07e3c21ab8ec"],
Cell[12690, 365, 350, 7, 34, "Output",ExpressionUUID->"26b87f72-4da0-4490-9a9a-eb66672b3ab8"]
}, Open  ]],
Cell[13055, 375, 349, 8, 30, "Input",ExpressionUUID->"f6313aec-3eb7-4935-b12d-62248cc7b49d"],
Cell[13407, 385, 195, 3, 30, "Input",ExpressionUUID->"cfb4ffe2-01d7-42fe-8468-ee3a9e09a0a9"],
Cell[CellGroupData[{
Cell[13627, 392, 2528, 58, 178, "Input",ExpressionUUID->"851e544c-e776-40e2-95e2-ed18de5f02e5"],
Cell[16158, 452, 5815, 107, 330, "Output",ExpressionUUID->"4302e5cc-0093-4f6d-a264-e91ce1839435"]
}, Open  ]],
Cell[21988, 562, 1123, 30, 73, "Input",ExpressionUUID->"5bd1b2c8-ed0a-43c1-a42b-96099a72f5a9"],
Cell[CellGroupData[{
Cell[23136, 596, 1934, 45, 157, "Input",ExpressionUUID->"eda9c6ac-80bb-461e-9a0c-eb57e3531511"],
Cell[25073, 643, 44837, 869, 381, "Output",ExpressionUUID->"75f8b375-eae3-40ca-9f21-f2579b37e900"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69947, 1517, 1426, 34, 136, "Input",ExpressionUUID->"1ce1ea76-33f3-42d0-b71d-474768c9cb10"],
Cell[71376, 1553, 6622, 118, 381, "Output",ExpressionUUID->"7100831e-a869-4175-ba21-45f7f2ee2551"]
}, Open  ]]
}
]
*)



==> images/Setup.m <==
(* ::Package:: *)

<<MaTeX`
SetOptions[$FrontEndSession,PrintingStyleEnvironment->"Working"]
inch=72;
cm=inch/2.54;
mm=cm/10;
width=404;
fontSize=11; 
SetOptions[MaTeX,FontSize->fontSize];
SetDirectory[NotebookDirectory[]];
Needs["SofaPolygon`"];
Needs["MovingSofas`"->"MS`"];
SetAttributes[save,HoldFirst];
save[x_]:=Module[{name=SymbolName@Unevaluated[x]},
Assert[StringQ[name]];
Export[name<>".svg",x];
SystemOpen@Export[name<>".pdf",x];
]


==> images/SofaMamikon.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    385813,       7192]
NotebookOptionsPosition[    383065,       7146]
NotebookOutlinePosition[    383483,       7163]
CellTagsIndexPosition[    383440,       7160]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", 
   RowBox[{"90", "*", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"psi", "=", "30"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"psiR", "=", "psi"}], ";", 
  RowBox[{"psiL", "=", 
   RowBox[{"n", "-", "psi"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mu", "[", "i_", "]"}], ":=", 
   RowBox[{"N", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"i", "/", "n"}], ")"}], "*", 
        RowBox[{"Pi", "/", "2"}]}], "]"}], ",", 
      RowBox[{"Sin", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"i", "/", "n"}], ")"}], "*", 
        RowBox[{"Pi", "/", "2"}]}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nu", "[", "i_", "]"}], ":=", 
   RowBox[{"N", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "/", "n"}], ")"}], "*", 
         RowBox[{"Pi", "/", "2"}]}], "]"}]}], ",", 
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"i", "/", "n"}], ")"}], "*", 
        RowBox[{"Pi", "/", "2"}]}], "]"}]}], "}"}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.9376212801699333`*^9, 3.9376212900935907`*^9}, {
  3.937621321732749*^9, 3.937621321958839*^9}, {3.9376225767645197`*^9, 
  3.937622576926056*^9}, {3.937622650739046*^9, 3.937622677436339*^9}, {
  3.937624091704421*^9, 3.937624092328595*^9}, {3.937624505679791*^9, 
  3.937624505748027*^9}, {3.937624588028501*^9, 3.9376246002785378`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"cbbd1ca3-3933-4e14-bfc5-f6525b62818a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"v", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i1_", ",", "h1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i2_", ",", "h2_"}], "}"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"h1", "*", 
     RowBox[{
      RowBox[{"nu", "[", "i2", "]"}], "/", 
      RowBox[{"Dot", "[", 
       RowBox[{
        RowBox[{"mu", "[", "i1", "]"}], ",", 
        RowBox[{"nu", "[", "i2", "]"}]}], "]"}]}]}], "+", 
    RowBox[{"h2", "*", 
     RowBox[{
      RowBox[{"nu", "[", "i1", "]"}], "/", 
      RowBox[{"Dot", "[", 
       RowBox[{
        RowBox[{"mu", "[", "i2", "]"}], ",", 
        RowBox[{"nu", "[", "i1", "]"}]}], "]"}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"containedQ", "[", 
    RowBox[{"p_", ",", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "h_"}], "}"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"p", ".", 
     RowBox[{"mu", "[", "i", "]"}]}], "<=", "h"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", "hullAppend", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hullAppend", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "h_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"i", ",", "h"}], "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hullAppend", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"i1_", ",", "h1_"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "h_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i1", ",", "h1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "h"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hullAppend", "[", 
    RowBox[{
     RowBox[{"all", ":", 
      RowBox[{"{", 
       RowBox[{"___", ",", 
        RowBox[{"{", 
         RowBox[{"i1_", ",", "h1_"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i2_", ",", "h2_"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "h_"}], "}"}]}], "]"}], ":=", "\[IndentingNewLine]", 
   
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"containedQ", "[", 
      RowBox[{
       RowBox[{"v", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"i1", ",", "h1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i2", ",", "h2"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "h"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Append", "[", 
      RowBox[{"all", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "h"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"hullAppend", "[", 
      RowBox[{
       RowBox[{"Most", "[", "all", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "h"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hull", "[", "l_", "]"}], ":=", 
   RowBox[{"Fold", "[", 
    RowBox[{"hullAppend", ",", 
     RowBox[{"{", "}"}], ",", "l"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hullPoints", "[", "l_", "]"}], ":=", 
   RowBox[{"v", "@@@", 
    RowBox[{"Partition", "[", 
     RowBox[{
      RowBox[{"hull", "[", "l", "]"}], ",", "2", ",", "1"}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.937622626002996*^9, 3.937622678887355*^9}, {
   3.937622826922892*^9, 3.9376228303358803`*^9}, {3.937622866495246*^9, 
   3.937622879970319*^9}, {3.937622910823213*^9, 3.9376229419926243`*^9}, {
   3.937622977585215*^9, 3.9376231664538937`*^9}, 3.937623204655455*^9, {
   3.937623263211635*^9, 3.937623267106057*^9}, {3.9376233234327717`*^9, 
   3.937623343107635*^9}, {3.937624010609737*^9, 3.93762401589725*^9}, {
   3.9376241226511497`*^9, 3.937624143479846*^9}, {3.937624243443308*^9, 
   3.937624245639282*^9}, {3.9376243421048717`*^9, 3.9376243551952868`*^9}, {
   3.9376243887339687`*^9, 3.9376243888837633`*^9}, {3.9384042704713306`*^9, 
   3.938404270940571*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"27b64161-852f-4c31-92f5-50f0db1514ff"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sep", "=", "1.1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aRaw", "[", "i_", "]"}], ":=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"sep", ",", "1"}], "}"}], "-", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sin", "[", "t", "]"}]}], ",", 
          RowBox[{"Cos", "[", "t", "]"}]}], "}"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Pi", "/", "2"}], "-", "t"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Pi", "/", "2"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"i", "/", "n"}], ")"}]}], ",", 
         RowBox[{"Pi", "/", "2"}]}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "i_", "]"}], ":=", 
   RowBox[{"N", "[", 
    RowBox[{"aRaw", "[", "i", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"n", "-", "i"}], "]"}], "*", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "1"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"a", "[", "i", "]"}], ".", 
    RowBox[{"mu", "[", "i", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"c", "[", "i", "]"}], ".", 
    RowBox[{"nu", "[", "i", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"x", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"p", "[", "i", "]"}], "-", "1"}], ")"}], 
     RowBox[{"mu", "[", "i", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"r", "[", "i", "]"}], "-", "1"}], ")"}], 
     RowBox[{"nu", "[", "i", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"y", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"p", "[", "i", "]"}], 
     RowBox[{"mu", "[", "i", "]"}]}], "+", 
    RowBox[{
     RowBox[{"r", "[", "i", "]"}], 
     RowBox[{"nu", "[", "i", "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.93762367389194*^9, 3.937623678721181*^9}, {
   3.937623728598782*^9, 3.9376237400265217`*^9}, 3.9376237958749113`*^9, 
   3.937623833513824*^9, {3.937623868899221*^9, 3.9376239000734253`*^9}, {
   3.937623953353579*^9, 3.937623975193078*^9}, {3.937624017173195*^9, 
   3.937624069979322*^9}, {3.937624490850708*^9, 3.93762449431618*^9}, {
   3.937624672098666*^9, 3.937624680485725*^9}, {3.9376248459733458`*^9, 
   3.9376248874429007`*^9}, {3.93762532149898*^9, 3.937625328570858*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"26be6ee2-f00e-45c6-9300-b53ad8b1c3a8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"capLeft", "=", 
   RowBox[{"a", "/@", 
    RowBox[{"Range", "[", 
     RowBox[{"0", ",", "n"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"capRight", "=", 
   RowBox[{"c", "/@", 
    RowBox[{"Range", "[", 
     RowBox[{"0", ",", "n"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cap", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"capLeft", ",", "capRight"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"core", "=", 
   RowBox[{"x", "/@", 
    RowBox[{"Range", "[", 
     RowBox[{"psiR", ",", "psiL"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rtail", "=", 
   RowBox[{"hullPoints", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "n"}], "+", "i"}], ",", 
        RowBox[{"1", "-", 
         RowBox[{"p", "[", "i", "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "psiR", ",", "n"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ltail", "=", 
   RowBox[{"hullPoints", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"3", " ", "n"}], "+", "i"}], ",", 
        RowBox[{"1", "-", 
         RowBox[{"r", "[", "i", "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "psiL"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ys", "=", 
   RowBox[{"y", "/@", 
    RowBox[{"Range", "[", 
     RowBox[{"psiR", ",", "psiL"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.937624761967265*^9, 3.9376248141924973`*^9}, {
  3.937625204911269*^9, 3.937625234281043*^9}, {3.9384048822352324`*^9, 
  3.938404884718445*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"ee69c87d-538d-48e0-8b7d-ccc4902df49e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", "i_", "]"}], ":=", 
   RowBox[{"Min", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"p", ".", 
       RowBox[{"mu", "[", "i", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "rtail"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"b", "[", "i_", "]"}], ":=", 
   RowBox[{"First", "@", 
    RowBox[{"MinimalBy", "[", 
     RowBox[{"rtail", ",", 
      RowBox[{
       RowBox[{"#", ".", 
        RowBox[{"mu", "[", "i", "]"}]}], "&"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s", "[", "i_", "]"}], ":=", 
   RowBox[{"Min", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"p", ".", 
       RowBox[{"nu", "[", "i", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "ltail"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "i_", "]"}], ":=", 
   RowBox[{"First", "@", 
    RowBox[{"MinimalBy", "[", 
     RowBox[{"ltail", ",", 
      RowBox[{
       RowBox[{"#", ".", 
        RowBox[{"nu", "[", "i", "]"}]}], "&"}]}], "]"}]}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.937625074920905*^9, 3.9376251062465887`*^9}, {
  3.937625334283536*^9, 3.937625349883079*^9}, {3.937625908801156*^9, 
  3.937625928205943*^9}, {3.9376260563444777`*^9, 3.937626089264786*^9}, {
  3.937626179047872*^9, 3.937626180374608*^9}, {3.9376262128075647`*^9, 
  3.9376262135232067`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"248b2a65-421f-47d9-975b-068011aa13da"],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<Setup.m\>\""}], 
    ")"}]}], ";"}]], "Input",
 CellLabel->"In[33]:=",ExpressionUUID->"f2c6f5b8-ea6b-491e-b4bf-8c710a9d218e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v", "[", 
   RowBox[{"i1_", ",", "h1_", ",", "i2_", ",", "h2_"}], "]"}], ":=", 
  RowBox[{"v", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i1", ",", "h1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i2", ",", "h2"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.937624932134109*^9, 3.9376249455953703`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"aa28ff45-a736-473b-89a8-dcd5d9d3f66e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"aline", ",", "fline"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aline", "[", "i_", "]"}], ":=", 
   RowBox[{"Line", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "[", "i", "]"}], ",", 
      RowBox[{"v", "[", 
       RowBox[{"i", ",", 
        RowBox[{"p", "[", "i", "]"}], ",", "n", ",", "1"}], "]"}]}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fline", "[", "i_", "]"}], ":=", 
   RowBox[{"Line", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "[", "i", "]"}], ",", 
      RowBox[{"y", "[", "i", "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aline2", "[", "i_", "]"}], ":=", 
   RowBox[{"Line", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "[", "i", "]"}], ",", 
      RowBox[{"v", "[", 
       RowBox[{"i", ",", 
        RowBox[{"p", "[", "i", "]"}], ",", 
        RowBox[{"psiL", "+", "n"}], ",", 
        RowBox[{"r", "[", "psiL", "]"}]}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "cline", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cline", "[", "i_", "]"}], ":=", 
   RowBox[{"Line", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"c", "[", "i", "]"}], ",", 
      RowBox[{"v", "[", 
       RowBox[{
        RowBox[{"n", "+", "i"}], ",", 
        RowBox[{"r", "[", "i", "]"}], ",", 
        RowBox[{"2", "*", "n"}], ",", 
        RowBox[{"r", "[", "n", "]"}]}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"bline", ",", "dline"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bline", "[", "i_", "]"}], ":=", 
   RowBox[{"Line", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"b", "[", "i", "]"}], ",", 
      RowBox[{"v", "[", 
       RowBox[{"i", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"p", "[", "i", "]"}], ")"}], "-", "1"}], ",", "n", ",", 
        "0"}], "]"}]}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dline", "[", "i_", "]"}], ":=", 
   RowBox[{"Line", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"d", "[", "i", "]"}], ",", 
      RowBox[{"v", "[", 
       RowBox[{
        RowBox[{"i", "+", "n"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"r", "[", "i", "]"}], ")"}], "-", "1"}], ",", 
        RowBox[{"psiL", "+", "n"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"r", "[", "psiL", "]"}], ")"}], "-", "1"}]}], "]"}]}], 
     "}"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9376249273119993`*^9, 3.937624929513528*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"8d350282-66e5-443b-a615-30dcfe514d7c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"zK", "=", 
   RowBox[{"v", "[", 
    RowBox[{"n", ",", "0", ",", 
     RowBox[{"n", "+", "psiL"}], ",", 
     RowBox[{"s", "[", "psiL", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wK", "=", 
   RowBox[{"v", "[", 
    RowBox[{"n", ",", "0", ",", "psiR", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"p", "[", "psiR", "]"}], ")"}], "-", "1"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellLabel->"In[44]:=",ExpressionUUID->"89a7d898-a01f-43fe-bff4-137764bb13bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sofaVertices", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"cap", ",", "ltail", ",", 
     RowBox[{"Reverse", "@", "core"}], ",", "rtail"}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[46]:=",ExpressionUUID->"0db73e6b-a9ee-402a-8ce4-7470c6f1d0b4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"plotRange", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2.4034628740100077`"}], ",", "0.9999999999999999`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.`", ",", "2.1939614990759115`"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eps", "=", "0.2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plotRange", "+=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "eps"}], ",", "eps"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "eps"}], ",", "eps"}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lInter", "=", 
   RowBox[{"v", "[", 
    RowBox[{
     RowBox[{"n", "+", "psiL"}], ",", 
     RowBox[{"r", "[", "psiL", "]"}], ",", "n", ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rInter", "=", 
    RowBox[{"v", "[", 
     RowBox[{"psiR", ",", 
      RowBox[{"p", "[", "psiR", "]"}], ",", "n", ",", "1"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bR", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"v", "[", 
      RowBox[{"n", ",", "1", ",", "psiR", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"p", "[", "psiR", "]"}], ")"}], "-", "1"}]}], "]"}], ",", 
     "wK"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bRegion", "=", 
   RowBox[{"Polygon", "[", 
    RowBox[{"Join", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"cap", "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", "n"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"v", "[", 
         RowBox[{"n", ",", "1", ",", "psiR", ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"p", "[", "psiR", "]"}], ")"}], "-", "1"}]}], "]"}], ",", 
        "wK"}], "}"}], ",", 
      RowBox[{"Reverse", "@", "rtail"}]}], "\[IndentingNewLine]", "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dL", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"v", "[", 
      RowBox[{"n", ",", "1", ",", 
       RowBox[{"n", "+", "psiL"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r", "[", "psiL", "]"}], ")"}], "-", "1"}]}], "]"}], ",", 
     "zK"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dRegion", "=", 
    RowBox[{"Polygon", "[", 
     RowBox[{"Join", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Reverse", "@", 
        RowBox[{"cap", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"-", "n"}], ";;", 
           RowBox[{"-", "1"}]}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"v", "[", 
          RowBox[{"n", ",", "1", ",", 
           RowBox[{"n", "+", "psiL"}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"r", "[", "psiL", "]"}], ")"}], "-", "1"}]}], "]"}], ",",
          "zK"}], "}"}], ",", "ltail"}], "\[IndentingNewLine]", "]"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rPointer", "=", 
   RowBox[{"rtail", "[", 
    RowBox[{"[", 
     RowBox[{"Floor", "[", 
      RowBox[{
       RowBox[{"Length", "[", "rtail", "]"}], "/", "2"}], "]"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lPointer", "=", 
   RowBox[{"ltail", "[", 
    RowBox[{"[", 
     RowBox[{"Floor", "[", 
      RowBox[{
       RowBox[{"Length", "[", "ltail", "]"}], "/", "2"}], "]"}], "]"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.937624737753887*^9, 3.937624737757536*^9}, {
   3.937625499024734*^9, 3.937625499874926*^9}, 3.937628314816884*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"349f1153-ce55-49be-bbc2-548ab1462d50"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sofaBase", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"PointSize", "[", "Small", "]"}], ",", 
     RowBox[{"Thickness", "[", "Small", "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", " ", 
      RowBox[{"(*", " ", 
       RowBox[{"Draw", " ", "sofa", " ", "polygon"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
         RowBox[{"FaceForm", "[", "MS`SofaDefaultFillingColor", "]"}], ",", 
         RowBox[{"Polygon", "[", "sofaVertices", "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"Gray", ",", 
         RowBox[{"Dashing", "[", 
          RowBox[{"{", 
           RowBox[{"0", ",", "Tiny"}], "}"}], "]"}], ",", 
         RowBox[{"Line", "[", "bR", "]"}], ",", 
         RowBox[{"Line", "[", "dL", "]"}], ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"First", "@", "ltail"}], ",", 
            RowBox[{"Last", "@", "rtail"}]}], "}"}], "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"EdgeForm", "[", "Black", "]"}], ",", 
         RowBox[{"FaceForm", "[", "None", "]"}], ",", 
         RowBox[{"Polygon", "[", "sofaVertices", "]"}]}], "}"}]}], 
      "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"MaTeX", "[", "\"\<b_K^\\\\mathrm{R}\>\"", "]"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"First", "@", "bR"}]}], "+", 
             RowBox[{"First", "@", "core"}]}], ")"}], "/", "3"}]}], "]"}], 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"MaTeX", "[", "\"\<d_K^\\\\mathrm{L}\>\"", "]"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"First", "@", "dL"}]}], "+", 
             RowBox[{"Last", "@", "core"}]}], ")"}], "/", "3"}]}], "]"}], 
        "}"}]}], "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Dashing", "[", 
        RowBox[{"{", 
         RowBox[{"0", ",", "Small"}], "}"}], "]"}], ",", "Gray", ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{"n", ",", "0", ",", "psiL", ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p", "[", "psiL", "]"}], ")"}], "-", "1"}]}], "]"}], 
          ",", 
          RowBox[{"Last", "@", "core"}]}], "}"}], "]"}]}], 
      "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", " ", 
      RowBox[{"(*", " ", 
       RowBox[{"Label", " ", "a", " ", "lot", " ", "of", " ", "points"}], " ",
        "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Inset", "[", 
           RowBox[{
            RowBox[{
            "MaTeX", "[", "\"\<\\\\mathbf{x}_K^\\\\mathrm{R}\>\"", "]"}], ",", 
            RowBox[{"First", "@", "core"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "5"}], ",", "Center"}], "}"}]}], "]"}], "}"}], ",",
          "\[IndentingNewLine]", 
         RowBox[{"Point", "[", 
          RowBox[{"First", "@", "core"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"Inset", "[", 
           RowBox[{
            RowBox[{
            "MaTeX", "[", "\"\<\\\\mathbf{x}_K^\\\\mathrm{L}\>\"", "]"}], ",", 
            RowBox[{"Last", "@", "core"}], ",", 
            RowBox[{"{", 
             RowBox[{"20", ",", "Center"}], "}"}]}], "]"}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Point", "[", 
          RowBox[{"Last", "@", "core"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"Inset", "[", 
           RowBox[{
            RowBox[{"MaTeX", "[", "\"\<\\\\mathbf{x}_K\>\"", "]"}], ",", 
            RowBox[{
             RowBox[{"core", "[", 
              RowBox[{"[", 
               RowBox[{"Floor", "[", 
                RowBox[{
                 RowBox[{"Length", "[", "core", "]"}], "/", "2"}], "]"}], 
               "]"}], "]"}], "+", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0.02"}], "}"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"Center", ",", "Bottom"}], "}"}]}], "]"}], "}"}]}], 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", " ", 
        RowBox[{
         RowBox[{"Point", "[", "zK", "]"}], ",", 
         RowBox[{"Point", "[", "wK", "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"Inset", "[", 
           RowBox[{
            RowBox[{"MaTeX", "[", "\"\<Z_K^\\\\mathrm{L}\>\"", "]"}], ",", 
            "zK", ",", 
            RowBox[{"{", 
             RowBox[{"Left", ",", "18"}], "}"}]}], "]"}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"Inset", "[", 
           RowBox[{
            RowBox[{"MaTeX", "[", "\"\<W_K^\\\\mathrm{R}\>\"", "]"}], ",", 
            "wK", ",", 
            RowBox[{"{", 
             RowBox[{"Right", ",", "18"}], "}"}]}], "]"}], "}"}]}], "}"}], 
       " ", ",", "\[IndentingNewLine]", 
       RowBox[{"{", " ", 
        RowBox[{
         RowBox[{"Point", "[", 
          RowBox[{"Last", "@", "rtail"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"Inset", "[", 
           RowBox[{
            RowBox[{"MaTeX", "[", "\"\<W_B\>\"", "]"}], ",", 
            RowBox[{"Last", "@", "rtail"}], ",", 
            RowBox[{"{", 
             RowBox[{"Center", ",", "18"}], "}"}]}], "]"}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Point", "[", 
          RowBox[{"First", "@", "rtail"}], "]"}], ",", "\[IndentingNewLine]", 
         
         RowBox[{"{", 
          RowBox[{"Inset", "[", 
           RowBox[{
            RowBox[{"MaTeX", "[", "\"\<X_B\>\"", "]"}], ",", 
            RowBox[{"First", "@", "rtail"}], ",", 
            RowBox[{"{", 
             RowBox[{"21", ",", "Center"}], "}"}]}], "]"}], "}"}]}], "}"}], 
       " ", ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", " ", 
          RowBox[{"Inset", "[", 
           RowBox[{
            RowBox[{"MaTeX", "[", "\"\<\\\\mathbf{b}_B\>\"", "]"}], ",", 
            "rPointer", ",", 
            RowBox[{"{", 
             RowBox[{"Left", ",", "Bottom"}], "}"}]}], "]"}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Point", "[", 
          RowBox[{"Last", "@", "ltail"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"Inset", "[", 
           RowBox[{
            RowBox[{"MaTeX", "[", "\"\<Y_D\>\"", "]"}], ",", 
            RowBox[{"Last", "@", "ltail"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "3"}], ",", "Center"}], "}"}]}], "]"}], "}"}], ",",
          "\[IndentingNewLine]", 
         RowBox[{"Point", "[", 
          RowBox[{"First", "@", "ltail"}], "]"}], ",", "\[IndentingNewLine]", 
         
         RowBox[{"{", 
          RowBox[{"Inset", "[", 
           RowBox[{
            RowBox[{"MaTeX", "[", "\"\<Z_D\>\"", "]"}], ",", 
            RowBox[{"First", "@", "ltail"}], ",", 
            RowBox[{"{", 
             RowBox[{"Center", ",", "18"}], "}"}]}], "]"}], "}"}]}], "}"}], 
       " ", ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Inset", "[", 
           RowBox[{
            RowBox[{"MaTeX", "[", "\"\<\\\\mathbf{d}_D\>\"", "]"}], ",", 
            "lPointer", ",", 
            RowBox[{"{", 
             RowBox[{"Right", ",", "Bottom"}], "}"}]}], "]"}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Point", "[", 
          RowBox[{"Last", "@", "cap"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"Inset", "[", 
           RowBox[{
            RowBox[{"MaTeX", "[", "\"\<C_K(\\\\pi/2)\>\"", "]"}], ",", 
            RowBox[{"Last", "@", "cap"}], ",", 
            RowBox[{"{", 
             RowBox[{"Center", ",", "18"}], "}"}]}], "]"}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Point", "[", 
          RowBox[{"First", "@", "cap"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"Inset", "[", 
           RowBox[{
            RowBox[{"MaTeX", "[", "\"\<A_K(0)\>\"", "]"}], ",", 
            RowBox[{"First", "@", "cap"}], ",", 
            RowBox[{"{", 
             RowBox[{"Center", ",", "18"}], "}"}]}], "]"}], "}"}]}], "}"}], 
       " ", ",", "\[IndentingNewLine]", 
       RowBox[{"{", " ", 
        RowBox[{"(*", " ", 
         RowBox[{"Points", " ", "on", " ", "upper", " ", "edge"}], " ", 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Inset", "[", 
           RowBox[{
            RowBox[{"MaTeX", "[", "\"\<C_K(0)\>\"", "]"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"c", "[", "0", "]"}], ")"}], "+", 
             RowBox[{"{", 
              RowBox[{"0.04", ",", 
               RowBox[{"-", "0.04"}]}], "}"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"Left", ",", "Top"}], "}"}]}], "]"}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"Thin", ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"c", "[", "0", "]"}], ")"}], "+", 
               RowBox[{"{", 
                RowBox[{"0.04", ",", 
                 RowBox[{"-", "0.04"}]}], "}"}]}], ",", 
              RowBox[{"(", 
               RowBox[{"c", "[", "0", "]"}], ")"}]}], "}"}], "]"}]}], "}"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"Point", "[", 
          RowBox[{"c", "[", "0", "]"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"Inset", "[", 
           RowBox[{
            RowBox[{"MaTeX", "[", "\"\<A_K(\\\\pi/2)\>\"", "]"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a", "[", "n", "]"}], ")"}], "+", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "0.04"}], ",", 
               RowBox[{"-", "0.04"}]}], "}"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"Right", ",", "Top"}], "}"}]}], "]"}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"Thin", ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"a", "[", "n", "]"}], ")"}], "+", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "0.04"}], ",", 
                 RowBox[{"-", "0.04"}]}], "}"}]}], ",", 
              RowBox[{"(", 
               RowBox[{"a", "[", "n", "]"}], ")"}]}], "}"}], "]"}]}], "}"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"Point", "[", 
          RowBox[{"a", "[", "n", "]"}], "]"}]}], "\[IndentingNewLine]", 
        "}"}]}], "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.937614544183762*^9, 3.937614546857697*^9}, {
  3.937614594065463*^9, 3.937614594249028*^9}, {3.937614737231824*^9, 
  3.937614936874097*^9}, {3.93762473775968*^9, 3.93762473777252*^9}, {
  3.9376252643591423`*^9, 3.937625303619535*^9}, {3.937625362586212*^9, 
  3.937625363976672*^9}, {3.937625405734617*^9, 3.9376254648246317`*^9}, {
  3.937625522553688*^9, 3.937625558282282*^9}, {3.9376264001784153`*^9, 
  3.937626439552511*^9}, {3.937626477925005*^9, 3.937626528271781*^9}, {
  3.937628244659341*^9, 3.93762824527905*^9}, {3.938405016251298*^9, 
  3.9384051249254723`*^9}, {3.938405178205944*^9, 3.9384051947197123`*^9}, {
  3.9384052968479137`*^9, 3.938405361595591*^9}, {3.938924223468652*^9, 
  3.938924230531314*^9}, {3.940133413303849*^9, 3.9401334214741497`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"95fe3b61-15dc-4a30-af4d-a7767d93a95f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pWidth", "=", 
   RowBox[{"Sec", "[", 
    RowBox[{
     RowBox[{"psiR", "/", "n"}], "*", 
     RowBox[{"(", 
      RowBox[{"Pi", "/", "2"}], ")"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sofaUpperBound", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Thickness", "[", "Small", "]"}], ",", "Gray", ",", 
         RowBox[{"Dashing", "[", 
          RowBox[{"{", 
           RowBox[{"0", ",", "Tiny"}], "}"}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Line", "[", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"a", "[", "n", "]"}], "}"}], ",", 
            RowBox[{"bR", "+", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"pWidth", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"pWidth", ",", "0"}], "}"}]}], "}"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"a", "[", "0", "]"}], "}"}]}], "]"}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Line", "[", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"c", "[", "0", "]"}], "}"}], ",", 
            RowBox[{"dL", "-", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"pWidth", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"pWidth", ",", "0"}], "}"}]}], "}"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"c", "[", "n", "]"}], "}"}]}], "]"}], "]"}]}], 
        "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", "sofaBase", 
       ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", "\"\<B\>\"", "]"}], ",", 
           RowBox[{
            RowBox[{"RegionCentroid", "[", "bRegion", "]"}], "+", 
            RowBox[{"{", 
             RowBox[{"0.2", ",", 
              RowBox[{"-", "0.1"}]}], "}"}]}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", "\"\<D\>\"", "]"}], ",", 
           RowBox[{
            RowBox[{"RegionCentroid", "[", "dRegion", "]"}], "+", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.2"}], ",", 
              RowBox[{"-", "0.1"}]}], "}"}]}]}], "]"}]}], "}"}], ","}], 
      "\[IndentingNewLine]", "}"}], ",", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1.9"}], ",", "1.9"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.2"}], ",", "1.1"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "->", "width"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Magnify", "[", 
  RowBox[{"sofaUpperBound", ",", "2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.934938766736114*^9, 3.9349387950563307`*^9}, {
   3.934938878571835*^9, 3.9349388789044952`*^9}, {3.934938913849998*^9, 
   3.934938915828109*^9}, {3.9349389714107122`*^9, 3.934939171598856*^9}, {
   3.9349392234466057`*^9, 3.934939279877038*^9}, {3.934939388398197*^9, 
   3.934939428293421*^9}, {3.9349394867289553`*^9, 3.934939503680049*^9}, {
   3.93493961103528*^9, 3.9349396217179823`*^9}, {3.934939909488894*^9, 
   3.934939923477704*^9}, {3.934940011619042*^9, 3.934940069734561*^9}, {
   3.93494010947582*^9, 3.934940164472283*^9}, {3.934940196413846*^9, 
   3.9349403055792427`*^9}, {3.934940337666992*^9, 3.934940424224143*^9}, {
   3.934940454959601*^9, 3.934940497523758*^9}, {3.934940537941864*^9, 
   3.934940583454989*^9}, {3.934940676599124*^9, 3.9349408156248198`*^9}, {
   3.9358123171586103`*^9, 3.935812364750511*^9}, {3.935812576907263*^9, 
   3.935812606836461*^9}, {3.93581264249791*^9, 3.935812796028945*^9}, {
   3.935812866143443*^9, 3.935812873046061*^9}, {3.9359757360716953`*^9, 
   3.93597579926383*^9}, {3.9360010452872467`*^9, 3.936001073295642*^9}, {
   3.936077341778468*^9, 3.936077362045603*^9}, {3.9360774039226437`*^9, 
   3.936077413680889*^9}, {3.9361352885138474`*^9, 3.936135343668208*^9}, {
   3.936136861830152*^9, 3.936137044478388*^9}, {3.936139928331882*^9, 
   3.936139959602119*^9}, {3.936140008617302*^9, 3.936140059911583*^9}, {
   3.9361403797840443`*^9, 3.9361405317904243`*^9}, {3.936140620122562*^9, 
   3.936140725969082*^9}, {3.9361407873303213`*^9, 3.9361407907993183`*^9}, {
   3.93614082957405*^9, 3.936140849462657*^9}, {3.93614089848312*^9, 
   3.936140990407385*^9}, {3.936141562359805*^9, 3.93614165419353*^9}, {
   3.9361417047289133`*^9, 3.936141820493535*^9}, {3.936141926007917*^9, 
   3.936141971978291*^9}, {3.9361420172997828`*^9, 3.936142019326973*^9}, {
   3.936142073100462*^9, 3.93614216360056*^9}, {3.936142197047462*^9, 
   3.93614248598724*^9}, {3.936142517453661*^9, 3.936142517784233*^9}, {
   3.936142558468272*^9, 3.93614258075843*^9}, {3.936142621764925*^9, 
   3.93614269273402*^9}, {3.936157527293724*^9, 3.93615755524791*^9}, {
   3.936160199352619*^9, 3.936160224508779*^9}, {3.937272413772201*^9, 
   3.937272416051927*^9}, 3.937272446534499*^9, {3.937272495310554*^9, 
   3.937272618727194*^9}, 3.937272660606864*^9, {3.937272702212948*^9, 
   3.93727270447965*^9}, {3.9372727531357327`*^9, 3.9372727829907923`*^9}, {
   3.9372728166672153`*^9, 3.9372728847328167`*^9}, {3.937272925368208*^9, 
   3.9372730077081347`*^9}, {3.93727640857297*^9, 3.937276415686447*^9}, {
   3.937276457422139*^9, 3.937276491993846*^9}, {3.937276523149209*^9, 
   3.937276523201837*^9}, {3.9372766737372932`*^9, 3.937276711069166*^9}, {
   3.937276803868045*^9, 3.9372769537256327`*^9}, {3.937276987662554*^9, 
   3.937277060383247*^9}, {3.937277158070299*^9, 3.937277218181348*^9}, {
   3.937277254013525*^9, 3.937277695875361*^9}, {3.9372779218248158`*^9, 
   3.93727802258514*^9}, 3.937372170401413*^9, {3.937372201453841*^9, 
   3.937372204974329*^9}, {3.937372263543253*^9, 3.9373722870427837`*^9}, {
   3.937372376824123*^9, 3.9373726049764957`*^9}, {3.937372635790577*^9, 
   3.937372640120714*^9}, {3.9373726773061237`*^9, 3.9373727903286943`*^9}, {
   3.9373728473046618`*^9, 3.937372867562357*^9}, {3.937372903540834*^9, 
   3.937372917209515*^9}, {3.937375411793071*^9, 3.9373755403841953`*^9}, {
   3.937375586813352*^9, 3.937375624440243*^9}, {3.937425696671915*^9, 
   3.93742571517977*^9}, {3.937425788914692*^9, 3.937425843123342*^9}, {
   3.93744037042097*^9, 3.9374404200211563`*^9}, {3.937440572631961*^9, 
   3.937440623290271*^9}, {3.937440701380946*^9, 3.937440729627364*^9}, {
   3.9375579684423513`*^9, 3.937557971441654*^9}, {3.93755845357878*^9, 
   3.937558514854477*^9}, {3.937558560318821*^9, 3.93755860011445*^9}, {
   3.937613659281157*^9, 3.937613661936235*^9}, 3.937613822356412*^9, {
   3.9376138553277903`*^9, 3.937613924546842*^9}, {3.937613963537127*^9, 
   3.937614027324711*^9}, {3.937614058866557*^9, 3.9376140654757233`*^9}, {
   3.937614105595899*^9, 3.937614105717209*^9}, {3.9376142035693703`*^9, 
   3.937614324475377*^9}, {3.937614393469956*^9, 3.9376145506098757`*^9}, {
   3.937615058342716*^9, 3.9376150624497967`*^9}, {3.937625150496907*^9, 
   3.93762515231637*^9}, {3.937625484968686*^9, 3.937625485784972*^9}, {
   3.9376255785551443`*^9, 3.937625629457183*^9}, {3.937626564562952*^9, 
   3.9376267266369123`*^9}, {3.937626768520671*^9, 3.937626828971941*^9}, {
   3.937628252136594*^9, 3.937628274876968*^9}, {3.938405367705943*^9, 
   3.93840536874214*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"9767184b-5e6d-4696-a84d-8e09334bcffb"],

Cell[BoxData[
 StyleBox[
  GraphicsBox[{
    {GrayLevel[0.5], Thickness[Small], Dashing[{0, Tiny}], 
     LineBox[{{1.1, 1.}, {1.4551733511720073`, 1.}, {1.72312254360313, 0.}, {
      1.6707963267948966`, 0.}}], 
     LineBox[{{-1.1, 1.}, {-1.4551733511720073`, 1.}, {-1.72312254360313, 
      0.}, {-1.6707963267948966`, 0.}}]}, 
    {PointSize[Small], Thickness[Small], {
      {EdgeForm[None], FaceForm[RGBColor[1, 1, 0.87]], 
       PolygonBox[CompressedData["
1:eJw9mndcjf0fxk8ImckKoYzsRGVkXGXLypaHRzyUvSoy4pgpKyvRk1lJkVVG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        "]]}, 
      {GrayLevel[0.5], Dashing[{0, Tiny}], 
       LineBox[{{0.4198971707619244, 1.}, {0.687846363193047, 0.}}], 
       LineBox[{{-0.4198971707619244, 1.}, {-0.6878463631930473, 0.}}], 
       LineBox[{{-1.0956493416845563`, 0.}, {1.0956493416845563`, 0.}}]}, 
      {EdgeForm[GrayLevel[0]], FaceForm[None], PolygonBox[CompressedData["
1:eJw9mndcjf0fxk8ImckKoYzsRGVkXGXLypaHRzyUvSoy4pgpKyvRk1lJkVVG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        "]]}}, {InsetBox[
       GraphicsBox[
        {Thickness[0.0691085003455425], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4,
            3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, {CompressedData["
1:eJxTTMoPSmViYGDQBGIQHaUaIXNuj6jDGRDgUXCA8Y1BQFjJwQREFws7PHCN
d5zVqOyQngYEagJw/nXe22Kp27jh/IAnnpdMJ7M7hHOKtRv3KznwOPJ5zXjJ
6rBWSIcvXU7J4cu+j1vTw3gcmnn9109p1XB4Ufs4+3wOj8MmvbzFjHM0HGbM
BAEeh1OHndZm7kPwqz9tCMi+heAH3JKuSRTSdFD/pPJyVic3Tj7Y/ZvZHHQV
5b/kfNOA8I1ZHaTnxWme/qDhcLB7X5PJY2aHFpB7nmpAwsGHyeE/CNzXcOiP
6PZnNGBwyMj/0HryiobD3BOTl2Sr/bd/mrjwmsl5BD8hJEh9QSaC//db6YM5
hhqQcCxmcIDx/UHhE8wI54PD6zIrBh/s/3/qcH4qKNyPIfiyy1946M1Xd7Ar
caw9LcPqcOFq2Bv932oOS24tf2x4mAXi32lqkPhaxuSww6Hp0fEKFYj/zvyw
B5uXJuOwQXqb7qk33+0h/paG8+V3LdiX2icF579py+02+i0J54Pjs07UYbvX
Bos5Pxkg4a4pDA9vGL9VgV31TIkAnA9LX+5rji5n2CHpgJ7+APpEHgQ=
           "], CompressedData["
1:eJxTTMoPSmViYGAQAWIQXXn/xy3jbgGHncFWEf/bJRwOdO9rMnnM55AGAmpi
Dl/2fdyafo3LQeOTystZnCIQ+iQbnL/Va4PFnJ/McP5BsH4GB481R5czSIjC
+TDzYfw3bbndRr8lHdLB9jA6PHCNd5x1UcohWjVC5tweJodUkPgzWYclt5Y/
NjzM4rBGSIcv/Z2Cw4SIbn/GDywO1SB3SytC3KvM5bDi28uKMwLKDv0geQEB
OB+s758gnP8fBO4LOXxYtF7hrIQSnH9HU3bN/88KcH4NyPzT8g7ClZNKzi4R
hLsPPbwA09aXVw==
           "]}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
           3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
           0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {0, 1,
            0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGCwAmIQ3chytN9QXN3B7+LEmH/JKg4w/oWrYW/0qxF8Fs4u
+eR1Kg47HJoeHb+hBueb2uwNmrYQk//r7esDls0qDi+ytL9Nn6vmMGeR8s4/
6SoOW8x/HErpUnN44BrvOKtQ2cEMpJ5RzaH6/o9bxtLKDqI9Xq9YpqjC+Y8i
xLdfPKAC5zf8tio4t0LFIYJTrN34vLKDxNQrnBlJKg4MIHBA1cFjf62shbuK
g+zyFx5689Ug4goqDmdAYI061F4lh8Bb0jWJRhoOJsZAsBhqT4OGQ82nDQHZ
UqoQ/fGacP7xXTt62TZowflgfcY6DjNBQFMZIl+g69Bt47kr7ZECnK+wa8G+
1HPiGPwniQuvmbzXcXjTltttVC0B57cosKueuSIF54tUTio5+0TKwR8UP4cR
fJj9MP6U9taoyzYqcL7KtUfBDGuU4eat/Pay4kyDMtw+GB/mHnT+fzBQcohR
jZA5ZyPjoAwyj0cZ4t9IBbg8jA/TD3YWM4IPCXdZOB9s3hxZuPtgfJj7YXxw
+mHWcKgExftuBTgfbN4dRTh/rZAOX3ocND6L1B1mgNxTqeRgBHJHsDok3bxW
ctBRlP+Sc00Nzn9TvFX0dzeCD06Hjapw/owJ/FVm3SpwPji8HytD0l2/skMn
KJ6DgOkRlD/MVSDp6qCSQwDIHUKqDuWHt7nOXKvk4AuKt2YEvw6Ufk+owfmw
/LUG5I93yg7o+REAO2yTIQ==
           "], {{9.756250000000001, 13.3438}, {9.756250000000001, 
           12.495299999999999`}, {9.14531, 12.2203}, {8.34375, 12.2203}, {
           7.403130000000001, 12.2203}, {7.403130000000001, 
           14.153100000000002`}, {7.403130000000001, 14.351599999999998`}, {
           7.41094, 14.435899999999998`}, {7.59375, 14.459399999999997`}, {
           7.662499999999998, 14.467199999999998`}, {7.907809999999998, 
           14.467199999999998`}, {8.06094, 14.467199999999998`}, {8.74844, 
           14.467199999999998`}, {9.756250000000001, 14.467199999999998`}, {
           9.756250000000001, 13.3438}}}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
          "], CompressedData["
1:eJxllg1QVFUUx/erRZtCU/lw33v7WHb3LasOgyyROhMeMoKwYg3GyLTGYEXD
Bklo1BaacohJtCyqAdtxtJqIaW3WwQ8gI4tsIMksZsyICZqljzWZ0mEYJlHi
3vveudPunXmz89t737nn/M+55z7b01WP+ow6nU4/++yffQyzj2nuPrks3QUf
DLWFl/caQOPVNbl15wNGKN80/IBxSkHWkTHKOfCevWs6X4FIXbjyu6ARtlX9
09C/SIEcMi+aYJlNnth+yQmvlTYV6TPMUBA816bbaoeJnmsnKxIT4KPJyK4B
rx02OkvFC/5Y9pDRbIe0647IoUgC3H9w74It3XbmR0oijG0+einrbwdsIeP3
JHioL+7ed99WoLN4VelMvgVeMp17fXmSCwbIuGqBb3rvO7btFxeb/0OAMHm/
Kg12jUwNeZpEkNr+LEiX3Yw/Ftn6HDdkET86RFhL7Ne64eorzzZlfsqZ7SfB
zcna0UC1G44tWBZfUS/BC9dD3soNbrZ/UEJ7GvdHMf0dSGP6vKPaO86Z7pfA
OZP4NehCFg8/6T6/g3PIObb38MMupmdAgnVDgn9zJudWOpT/+1fP+d/xv86u
LON8ZefJhBtLYzmf5DVZgojKeSr3dXceMGcoqF/LwXl7sisV1PfEPVNflu9T
4GxTz8tZ74tQf2PVjgt96vpmzg0pcc6BLM50v04B/ETfPep6j8Die04BP7G/
VGD6FCvQSN6fsGC9lpL4hy2svlcoECT56rFAxpL2hRcdCpSTevrQAgdI3V6U
VZ3ugtreU3mtko3ZXytAO6lXsMGi3W/WfFsuMr8KbBjfZ1X+8VZfKvKwWwrO
dHCmbodj+ebM7FgtIU+r/NjcxEbPSCrqT/c/wrmC+L2eM/Vnyob5pnX5iQ3r
Y94m70jm6RRkss3Mi1ZkqvsJCe1pda0xXbeec8n44LWWX8UY1upDYy1eqnuO
hEx1/IozjedrK7KT9IF2OYbl7iM9vvQojhfBS/Y7KoOP2DGL4CLzr8rq/wKM
5D2Ve6haYP1ruxnrRutf9JwLAvY7GsflZOQvSN2u4az1oWimedxpQP7xzp8T
fdkGlpfpJLW+9MxeWTIyyx9ndo4Ww+nC0IpAlx77HI2rXw8tZNlKKzLNzykr
rqfzXTLao/lPSkFeQ/rrEs6sfmOZxtNhQNbipfnK5sz6rIw8SvQ+zvlzqh9n
dg6tTJczRubvYiubHzayPmG0whNUN87MPxPyZaLvpAn1YPeJme2/Tp1/Pk49
51a4Ize+sMV9O6vPXKvah83s/d2qXo/PZ3F7Ulmdji2EOtKP5jjY/Raao/Yb
B1S31YRuFZlZf3vGoebtNmTv2IM/3N0cxcWctfuU7vuTHfVh55fzfJK/Rs7a
/RnNWv1FM42jxI751e5bjbX7VuPfyH1Z5MB6Yv3WgfW2ldz/JU7ktxobNgye
UZDZfaagvUe+f2PjrTDnhP2FV0wTnLXvkWjWvlf+A0a51Q8=
          "]]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.313804238347581],
        ImageSize->{14.46857285180573, 15.747108343711083`},
        PlotRange->{{0., 14.47}, {0., 
         15.75}}], {0.4719751276888242, 0.805642418794426}], InsetBox[
       GraphicsBox[
        {Thickness[0.06459948320413436], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4,
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCwB2IQ7bbm6HKGCEkHkcpJJWefSDrA+DGqETLnZKQcqu7/
uGWsLemg/knl5SxPKYedwVYR/59LwPkHu/c1mTQj+O4g/RUSDvdd4x1nCUpB
xaHymZIOIW8vf5yxUNyhL6Lbn/GCmEMlyPzTYg4aIHlOEYi9f0Tg/C/7Pm5N
3yYM5zOAwAJhiH4DUVS+gBicv1ZIhy/dDsEH69cUd1DYtWBf6jthhzQwkHA4
AHK/spRDM6//+imtGg7yIHk9KYdNenmLGedoQMLFRcrh1GGntZn7EPzqTxsC
sm8h+AG3pGsShTQd1oDs3SdJkO8P5YP93y3usBFk3x8NBxNjIAgWd9BVlP+S
8w3KnyzmID0vTvP0Bw2IP16KOrSA3PtUw2EdyDw5UYf/IHAf6h4WEYeM/A+t
J69owMPvaeLCaybnEfyEkCD1BZkI/t9vpQ/mGGpAw1EEzgeH1zoEH6z+mhic
D47Ph2KQ8PmnDuengoL3GIJvoLVS+MISdXh8N7Ac7TcsV4fEzwExaHyow+0v
P7zNdSavkkOrArvqmSnCEP/NV3IQBvkvRcjhASh9NSo7vGnL7TaSFoDzl9xa
/tjQmQ3OZ9X/xXWJ57u984RmoTQvBTgflj5hfEg4iDpIbxSbz7SAAZJeNYUd
bEsca0/PYYPzwfFRzA3ng/VN43c4ewYIeEQh+YNdEOLvRjFofhCE5htoOuwU
husHu/+2CJwPMuaMjhiqvLU4xN7Pwg7poGBik4CaIwqR3y0BtVccnn/B9u5A
5GdY/gYAtm+hug==
           "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQDQYOgg5f9n3cmn5NwmFnsFXEf3YoXwzB/w8G4g7q
n1RezsoUcNAA0ZriDge69zWZPOZzUNi1YF/qO1GH5beWPzZk5obIc4o4yGwU
m8/0gA3OXwKSd2aG86NVI2TO2TA6VN3/cct4tSicfxBkrrMEnN8f0e3PuEHK
YavXBos5P5kd1grp8KXPk3dITQOCZawOlSD9uxUg+hZzOOzJr3k701XJoUW8
ljXzGI/Dim8vK84IKDu8acvtNpIWgPOD317+OINRGM5vVWBXPTNF2KHbxnNX
mpMinL8XZJ6ookMLlL8HyjcxBoJiYYg7jik47ACFV7ow3D3o4QsAlAuZ4g==

           "]}], 
         FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
          0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
          0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
          0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIFIGYC4obfVgXnVqg5zJgJBD/VHE7s2tHLZoDgP4oQ
336RQc1BYuoVzowkVYfUNCA4puqw8tvLijMNyg7OE5qF0n4pwflrhXT40vsU
UeVvKcD5nTaeu9IuKTicAYE5CL6pzd6gaYoqcP7TxIXXTPR14PyU2DtuzDsQ
/Ccg+fc6Dt0gvpMSnB/OKdZuvB+TfxzkrwJdCJ9fyUFfa6XwhRRdhweu8Y6z
PirA+WB/WyL4a0D+2ScN1w/jw8yvuf/jlnG2DJwvUjmp5OwROTi/RYFd9cwV
OQf/ixNj/h1G8E2MQQDBn9LeGnXZRgXOV7n2KJhhjTLcPFj4weyD8WHuQef/
BwMlhwaWo/2G5moIPlp8AwCj7+Wa
          "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
          "], CompressedData["
1:eJx1lg1QVFUUx/erRRtFExdy33vtPveDt6zDIBCRU3LIIRArtmhq8yPHloUM
GyChMV2YKSNmRMukD7EdE2sip1Vo1EAicCJHTDSNxoh2WkeoXJNJjWG2RIl7
73v3TrvTnXnz5jf3vnPu/Z9zz3nicxVPeLUqlUo9/WyffjTTj3bmNpMn1QEf
D7eOLO7TgMI51bm1p/1a8KwJPqyNSJSn0Agx9u+3HJvMlyBcO1L+XUAL6yuu
1Z+aL8FSNM/rYJFoGt9wIRnedDcWqdP0ZH2ZDcZ7rh8tSzSAce+zjtMuG6y2
ufmzPgMsiOL0jOnRZAPphjW8J2wA3412V3mXDVRomBNhdF3Lhcw/7VCKxm9J
sKI/7sEP3pWgs3iJeyrfCK/qTry1OMkBA2hcNUJ/30MH1//iIPO/c+T7ihTY
FIoMZzTywLdeLkg1OQl/xsNJtH6pEzLRPg7z8AiyX+OEq2+82Jj+JWPiT4DJ
iZqL/ionHJy3KL6sTiD7Xekk/gMCtfd/jN8DKUSf92R7nzPG/gyM8b4GHZQ5
pF8l4zbb6Na9jzqInn4BHh/mfOvSGTfjIVH/36L91DH+Z+yP4/d7GF/ZeNRw
0xnL+YETraq7BQjLnCfzya7OHfo0ier3/s45m7PKJarvkfsiX5dsk+B4Y89r
mR/xUHdzSeXZfnl9E+N6c5xtIJMx9tfJwRak72Z5fQZHzveSBD5k38mR/CmW
oAF9P26k+epG5w8aSX5nSxBA8eoxQlrKgYRzVglKUD59YiR+LouyTndBTd8X
ec2ChdhfwcGBifCmAbDA/Fd2VZ8p4aEArS+w0PO9Pruo7R2vlbJhe+EV3RHG
WN+RWL6F7lmOAH/LPCmzgPIzZKX6X3IndZzfxxjft6cY4/1ELDTeOC8PWWh+
zFnjCqV3LKSM73eOSHnZzq3zSofN1N7TMxMbMnoZb8H7Zoz1qIxlJT8UVs6L
7X3IuPGB5V2llxjjsHpEyglI5x9i2dS1r8ebGsXxPHyK/J0TwYviqZfnvxHB
NTZ4fXcLB6G8tbl7qkykfm3Qy3ljovUL33POROsdzushnnIvyttljMtwHeJi
GJ9jo4byj7N/TvRmaUhcJjk5v9TkHnh4yli3CGNyjwToKGzP9h9Ty3XnHkhG
9fGUmujOi5RxfFaJdD2eD4rUHo5/0kLKON4pjL+q8I01e2MZn+ewhvJ/zpvF
OOgQAlN/iZSv7W8znxlijPVvYYzzYa1IdOnWkv3OkueDWriI1qtFWIV1Y0z2
p6M8hPSd0FE9SD/RE/+SPP9yHDlHsQizcuMLdzvuJPlpFuU6rCfvbtn+M3Pl
OmMl9300AWpRPZphJ/2tfYZcb+xQ1VrdfrtIT+rbC3Y5bndQdo0u//7epigu
Zqz0U+z3JxvVR4f68yHGBb21QnYDY6WfRrOSfwui+HnUr5+00fgq/VZhpd8q
/Cvql0V2mk+k3tppvhF7yZSbGupXDnZLlG/hfiZRe4+df3v17RHGuD6OM1b+
R6JZ+V/5F4R13Zo=
          "]]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.313804238347581],
        ImageSize->{15.482022415940223`, 15.747108343711083`},
        PlotRange->{{0., 15.48}, {0., 
         15.75}}], {-0.4719751276888242, 0.805642418794426}]}, 
     {GrayLevel[0.5], Dashing[{0, Small}], 
      LineBox[{{0.9798626623400662, 0.}, {-0.5761310415426238, 
       0.41692725638327816`}}]}, {{InsetBox[
        GraphicsBox[
         {Thickness[0.06093845216331505], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYCJAQEYCbAZofqYyVCDLE6MOcSYTy1zBptf
AGcWAkc=
           "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4ukzgSBS1mEmGAg7wPhrhXT40utEHUQqJ5Wc
dZGC89sV2FXPXBFycF1zdDlDhZxDb0S3P+MHcYh+TSWHs2eAIEfCwRgEipUc
HrjGO866KOHwHwTmK0H1yWDwO208d6VNUobrF4gNuG/UrgyxX0Uczg96e/nj
DEdRVHkWEbh+GB9m/pu23G6j2wj+jmCriP/HRR1ua8qu+d+M4CtfexTMEIPJ
7wP5b4Io3H9gulIUEh5ySg7CIPuWCDqAnH3mjbyD/xPPS6aTueD2NYjXsma6
8WHwYe4Fi9vzwP2z5Nbyx4bObHD+we59TSaPmeH8aNUImXM2jHD+Nq8NFnN+
/rCH8Vn0f3Fd4vliDzMfxofZ3wy2nwHuHrB9zHwOB8D2yDgULi/Z8K+fyaHq
/o9bxtliEPlmRoj/zohC3cMATw8vax9nn9f5bI/Oh6UnsH3HGB36QeG4Qdgh
ABQ+wSxwPliejQPOjwH5r4YLnh5hfJj5YPed54Dzb/DeFkv9xubwZd/Hrenb
EHxIOhDDyQenC2kxiHsms0P0l4k53AelV0MBiHsKpB1MQOlYWBRuH1iftTAG
H+ZejU8qL2d5isD9A5EXh/PdweldAs5XB6k/KQnnQ9KVDJyPnj8BEtyT/A==

           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
            3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
            0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {0, 
            1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, {CompressedData["
1:eJxTTMoPSmViYGCwAmIQ3cBytN9QXNvB7+LEmH/JKg4w/oWrYW/0qxF8Fs4u
+eR1Kg7bHZoeHb+hBeeb2+wNmrYQk//r7esDls0qDs+ztL9Nn6vlMGeR8s4/
6SoOW8x/HErp0nJ44BrvOKtQGaKeUcuh+v6PW8bSyg6iPV6vWKZowvmPIsS3
XzygAefX/7YqOLdCwyGCU6zd+Lyyg/jUK5wZSRoODCBwQNXBY3+trIW7hoPs
8hceevPVHP6DgLyGwxkQWKPu8Pdb6YM5hWoOgbekaxKNNBx+gty5WB1iTwPQ
nk8bArKlNCH64zXh/OO7dvSybdCC802MQUDHISEkSH2BpjpEvkDXQQLknkcq
cL78rgX7Us/JY/CfJC68ZvJex6H88DbXmbYKcL7zhGahtCxFOL/bxnNXWpGi
gz8ofg4j+DD7Yfwp7a1Rl21U4HyVa4+CGdYow81b+e1lxZkGZbh9MD7MPeh8
cLj9V3JYK6TDly6n5KAMMo9H2WEmCESqwOVhfJh+cLwzI/jpaUBwTQnOB5t3
TgnuPhgf5n4YH2KOBiQd7laB88Hq7qjC+acOO63NjIPGZ5G6wwyQeyrVHIxA
wRMM5E/grzJ7reagoyj/JeeaGpz/pnir6O9uBN8MlA4bVeF8MN2tAueDw/ux
ssNTULz0qzt0gsI5SBmSP8w1IOn5oJJDAMgdQpqQcF6r5OALirdmBB+cfk9o
wfmw/LUG5O93yg7o+REAN2GTVg==
            "], {{11.7563, 13.3438}, {11.7563, 12.495299999999999`}, {
            11.145299999999999`, 12.2203}, {10.343800000000002`, 12.2203}, {
            9.403129999999999, 12.2203}, {9.403129999999999, 
            14.153100000000002`}, {9.403129999999999, 14.351599999999998`}, {
            9.410939999999998, 14.435899999999998`}, {9.59375, 
            14.459399999999997`}, {9.6625, 14.467199999999998`}, {
            9.907809999999998, 14.467199999999998`}, {10.060899999999998`, 
            14.467199999999998`}, {10.7484, 14.467199999999998`}, {11.7563, 
            14.467199999999998`}, {11.7563, 13.3438}}}], 
          FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
           "], CompressedData["
1:eJx1ln1QlEUcx++tI0vRlBfn7rm44+G4u+cAEVCoAflhQyDWQODkZVrG8KL5
wjRiUR3qyBDjHJbmGxiZRnHDcI43qUGExEQOOOJbZi/EjARMcggTOEaUl3S7
+zy7M3fTzjx/fG53f7v73e/+fmcoLMsvVspkMrnvq/V9Ct937daL40seCPBZ
v3N4abcCJE4vz6i83KCEJULzouvfMe5DzcV4U9lk9aUQATyVw1uuuZSQnHoh
/+hvFliB+jkVeCfudj3VaIH3bY5cebwaNqPxSSa43zl1vjQsFEZft04f05lg
vdHGXbUHsgy1jSYw34vyHPeEQvY3lbqUGhP5XR8G7rjtjfIOM5Sg9ns4LD7y
w5xNhQK0FTxtm83SQO6Ng+sfDgtk3+MaOHZg/jvLW6yk/46WzE+NgYrbM/2J
Dg5Gd5wPfXBX5BYODqPxj8dCUqKvneUgHMVfGQvj721zJHzNmKyng57ulac3
r4iF0wtjgkt36SAL7dcUK+qmo/H+j+vqUYsh+hzVQS+Kt4sxPt+QlfIsap8w
voP0S2Nsv+fO26KxEj0bdBDhHM2OmxUol2LhBLo+1mc14572tv3qeMatsHeo
Z8YSwFmui07ZYsaZIh+uqV5302uh+hVtGHhWmSJQfXerLn6wdK0AXY7OvUmN
HDzXG5T20RGBjD/EuFofZOxLYozXa9MSP2SJ4xO1wKHzpQtgR/GtWqJPhAA1
aP59DfWrDZ1/QEP8rRLAhe6rUwPe6Z2DDVMWKEKyNGkg5O0Py6+c4wFfS/0T
cC555tuisSgSf7XPP8aRqhPzjGRcEUf8HWKk53uhX2t/LSGa8pAtvPXGHsa9
SF93IP+L9p2uo+wVeQz5syWa6o/X38b4b/TeeMbx+P0a6X1fR+/7XSP1x/Po
fVRFUcbz5vKU52/Iu53gjKTx+B+HCmS1jPE9VDB+q/vLzPq0QJb8IbF0Xhxv
K+O1c8JqEs8wxu88nqc8mPlqxvFTgRzRfrKzOM6PgznYidb7mIdidJ9qsf8g
D3kTN6fqTmmho8w+UV9tIPlrqxocqavaSwoNNH89c6BqYck6A813f3x6Rn8l
RU+Z+CiCMvbb7kDG9tyhoPzTvF/DipcrRJ0jRH/JyT15GU+i9bL1lPF7bdJD
a447peErOTRPeyr6JvVgQvnxkpyM80RSxrqbeToe9zfzNN6AReeaHWa8AN33
X4yJf6MCGJ/nrIKydN5/kP+UjPH+unjKF5DenzPG7247Y+yHGJ7o0KEk6/4S
SfoHlCSvXo2El7FOjMn+VJR/RvpOq6gepJ6oyfp/iv1vBon5gYe5GcE5dZbH
iD8nRP/2qcn8faIeLy0gfpRFk/c+sghyUD66ZSL1zf2oGM8MbzjL3Q9z1bAH
5bdks5j/HqGcN7Lq+2WH/LiAsVRPcXpuMlF9yPtlHFqbM6Zaw1iqn/4s+c+f
l6F6bTDR+5XqrcRSvZX4C1QvOTP105M435qp30g8C+WNa/JNJ/cJlEk9E2g8
7sQrlstuxoMoP3Yxlv6P+LP0f+U/UBXgdQ==
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.313804238347581],
         ImageSize->{16.413070983810712`, 15.747108343711083`},
         PlotRange->{{0., 16.41}, {0., 
          15.75}}], {0.5761310415426238, 0.41692725638327816}, {-5, Center}], 
       PointBox[{0.5761310415426238, 0.41692725638327816`}], InsetBox[
        GraphicsBox[
         {Thickness[0.06093845216331505], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYCJAQEYCbAZofqYyVCDLE6MOcSYTy1zBptf
AGcWAkc=
           "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4ukzgSBS1mEmGAg7wPhrhXT40utEHUQqJ5Wc
dZGC89sV2FXPXBFycF1zdDlDhZxDb0S3P+MHcYh+TSWHs2eAIEfCwRgEipUc
HrjGO866KOHwHwTmK0H1yWDwO208d6VNUobrF4gNuG/UrgyxX0Uczg96e/nj
DEdRVHkWEbh+GB9m/pu23G6j2wj+jmCriP/HRR1ua8qu+d+M4CtfexTMEIPJ
7wP5b4Io3H9gulIUEh5ySg7CIPuWCDqAnH3mjbyD/xPPS6aTueD2NYjXsma6
8WHwYe4Fi9vzwP2z5Nbyx4bObHD+we59TSaPmeH8aNUImXM2jHD+Nq8NFnN+
/rCH8Vn0f3Fd4vliDzMfxofZ3wy2nwHuHrB9zHwOB8D2yDgULi/Z8K+fyaHq
/o9bxtliEPlmRoj/zohC3cMATw8vax9nn9f5bI/Oh6UnsH3HGB36QeG4Qdgh
ABQ+wSxwPliejQPOjwH5r4YLnh5hfJj5YPed54Dzb/DeFkv9xubwZd/Hrenb
EHxIOhDDyQenC2kxiHsms0P0l4k53AelV0MBiHsKpB1MQOlYWBRuH1iftTAG
H+ZejU8qL2d5isD9A5EXh/PdweldAs5XB6k/KQnnQ9KVDJyPnj8BEtyT/A==

           "]], 
          FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIFIGYC4vrfVgXnVmg4zJgJBD/VHI7v2tHLZoDgP4oQ
336RQcNBYuoVzowkVYfUNCA4pu6w8tvLijMNyg41nzYEZP9SgfPXCunwpfcp
w/nOE5qF0m4pwfmdNp670i4pOZwBgTkIvqnN3qBpiipw/tPEhddM9HXg/JTY
O27MOxD8JyD59zoQdzmpwPlyy1946O3H5IP9VaALMZdfxUFfa6XwhRRdhweu
8Y6zPirB+WB/WyL4a0D+2ScP1w/jw8zfm1/zdqapApzfDXJfkiKcD/Z/lqKD
/8WJMf8OI/gmxiCA4E9pb426bKMC56tcexTMsEYZbh4s/GD2wfgw96Dz/4OB
kkMDy9F+Q3MNOB89vgEKC+eJ
           "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
           "], CompressedData["
1:eJx1ln1QlEUcx++tI0vRlBfn7rm44+G4u+cAEVCoAflhQyDWQODkZVrG8KL5
wjRiUR3qyBDjHJbmGxiZRnHDcI43qUGExEQOOOJbZi/EjARMcggTOEaUl3S7
+zy7M3fTzjx/fG53f7v73e/+fmcoLMsvVspkMrnvq/V9Ct937daL40seCPBZ
v3N4abcCJE4vz6i83KCEJULzouvfMe5DzcV4U9lk9aUQATyVw1uuuZSQnHoh
/+hvFliB+jkVeCfudj3VaIH3bY5cebwaNqPxSSa43zl1vjQsFEZft04f05lg
vdHGXbUHsgy1jSYw34vyHPeEQvY3lbqUGhP5XR8G7rjtjfIOM5Sg9ns4LD7y
w5xNhQK0FTxtm83SQO6Ng+sfDgtk3+MaOHZg/jvLW6yk/46WzE+NgYrbM/2J
Dg5Gd5wPfXBX5BYODqPxj8dCUqKvneUgHMVfGQvj721zJHzNmKyng57ulac3
r4iF0wtjgkt36SAL7dcUK+qmo/H+j+vqUYsh+hzVQS+Kt4sxPt+QlfIsap8w
voP0S2Nsv+fO26KxEj0bdBDhHM2OmxUol2LhBLo+1mc14572tv3qeMatsHeo
Z8YSwFmui07ZYsaZIh+uqV5302uh+hVtGHhWmSJQfXerLn6wdK0AXY7OvUmN
HDzXG5T20RGBjD/EuFofZOxLYozXa9MSP2SJ4xO1wKHzpQtgR/GtWqJPhAA1
aP59DfWrDZ1/QEP8rRLAhe6rUwPe6Z2DDVMWKEKyNGkg5O0Py6+c4wFfS/0T
cC555tuisSgSf7XPP8aRqhPzjGRcEUf8HWKk53uhX2t/LSGa8pAtvPXGHsa9
SF93IP+L9p2uo+wVeQz5syWa6o/X38b4b/TeeMbx+P0a6X1fR+/7XSP1x/Po
fVRFUcbz5vKU52/Iu53gjKTx+B+HCmS1jPE9VDB+q/vLzPq0QJb8IbF0Xhxv
K+O1c8JqEs8wxu88nqc8mPlqxvFTgRzRfrKzOM6PgznYidb7mIdidJ9qsf8g
D3kTN6fqTmmho8w+UV9tIPlrqxocqavaSwoNNH89c6BqYck6A813f3x6Rn8l
RU+Z+CiCMvbb7kDG9tyhoPzTvF/DipcrRJ0jRH/JyT15GU+i9bL1lPF7bdJD
a447peErOTRPeyr6JvVgQvnxkpyM80RSxrqbeToe9zfzNN6AReeaHWa8AN33
X4yJf6MCGJ/nrIKydN5/kP+UjPH+unjKF5DenzPG7247Y+yHGJ7o0KEk6/4S
SfoHlCSvXo2El7FOjMn+VJR/RvpOq6gepJ6oyfp/iv1vBon5gYe5GcE5dZbH
iD8nRP/2qcn8faIeLy0gfpRFk/c+sghyUD66ZSL1zf2oGM8MbzjL3Q9z1bAH
5bdks5j/HqGcN7Lq+2WH/LiAsVRPcXpuMlF9yPtlHFqbM6Zaw1iqn/4s+c+f
l6F6bTDR+5XqrcRSvZX4C1QvOTP105M435qp30g8C+WNa/JNJ/cJlEk9E2g8
7sQrlstuxoMoP3Yxlv6P+LP0f+U/UBXgdQ==
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.313804238347581],
         ImageSize->{16.413070983810712`, 15.747108343711083`},
         PlotRange->{{0., 16.41}, {0., 
          15.75}}], {-0.5761310415426238, 0.41692725638327816}, {20, Center}],
        PointBox[{-0.5761310415426238, 0.41692725638327816`}], InsetBox[
        GraphicsBox[
         {Thickness[0.06093845216331505], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYCJAQEYCbAZofqYyVCDLE6MOcSYTy1zBptf
AGcWAkc=
           "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4ukzgSBS1mEmGAg7wPhrhXT40utEHUQqJ5Wc
dZGC89sV2FXPXBFycF1zdDlDhZxDb0S3P+MHcYh+TSWHs2eAIEfCwRgEipUc
HrjGO866KOHwHwTmK0H1yWDwO208d6VNUobrF4gNuG/UrgyxX0Uczg96e/nj
DEdRVHkWEbh+GB9m/pu23G6j2wj+jmCriP/HRR1ua8qu+d+M4CtfexTMEIPJ
7wP5b4Io3H9gulIUEh5ySg7CIPuWCDqAnH3mjbyD/xPPS6aTueD2NYjXsma6
8WHwYe4Fi9vzwP2z5Nbyx4bObHD+we59TSaPmeH8aNUImXM2jHD+Nq8NFnN+
/rCH8Vn0f3Fd4vliDzMfxofZ3wy2nwHuHrB9zHwOB8D2yDgULi/Z8K+fyaHq
/o9bxtliEPlmRoj/zohC3cMATw8vax9nn9f5bI/Oh6UnsH3HGB36QeG4Qdgh
ABQ+wSxwPliejQPOjwH5r4YLnh5hfJj5YPed54Dzb/DeFkv9xubwZd/Hrenb
EHxIOhDDyQenC2kxiHsms0P0l4k53AelV0MBiHsKpB1MQOlYWBRuH1iftTAG
H+ZejU8qL2d5isD9A5EXh/PdweldAs5XB6k/KQnnQ9KVDJyPnj8BEtyT/A==

           "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
           "], CompressedData["
1:eJxllg1MFEcUxw+hNXAHZxXB0sOdu+XYuwUUgQo2UB8aC54aKZhK/GgpEZC2
SpNiinpUIgIlYIDGD7B+tUavRKxnI7UhCpdSA0axGmqbUhIpNCmgpEBaSiuB
3szszqR3k2wuv5vZN++9+b83a8wtyszz1Wg0Pu6n1v3Mcz/fP3rj6fJnMrzv
KHbO1mlBZV1qkK2xUAfL5eZFD77jfA+PFs67i8Yr7gTL0GpzJp3er4PE5FuZ
J3610vkRHcyMPXGtumCFHeZsw/2ZICjE6xMk2I7Z/iIMvxM1dTJcAldN++GE
Ic4dCmvwyJGgLrtms09GGKR3lIYnVUlQkO8elWHgXLb3gs9NC/VrowGWHP/B
f3euDELb+fa8L5fC5ocNO2aHZEiId48sAU7W6w+svBwF+p0Zj+MkRN9PjoY/
Pr+KekoQDH/QuvjZE4U/RnAMr9fGUPu1CEKx/TUx8MXUSMm9es7E3k8IujrX
XCl8NQZqkte35U8iSMP+SjHQhIe/kdnz5EaFyW9TNFxZGB1UMIugG9v7iDOJ
bzCK8Rwe5zj/jvOXwtk+6cx4NywKBta9lXrKxwiCYzh92ZzMmOQxX2b+kPxs
4NzV9s3R52M534DDg13TVi/e6h9SFd+BvPhYVcW23hkry9+unf2v+SbJLL+H
/G7Xrdgqw6L9nxT3HEGwsXt+yqfHZejB6+2cP+z8el3TJs7Evh5RPaTJSt4E
MOD4VivxNQg0P4IMTyv31MRtF5heib7WClTffjIE4/0jBJiZ2jdwekLxVyfQ
/6+LVIeaELieOP3trtEIav+aAE7zb+VnA81wq8g+1pSHqL6DzSy+1/tesr8d
F8l4MDv0xsMyzt04v05vxnKN7/XmUazPy5Es/2T/PZz/wfUmco4l9Wtm5/0A
1/dBM9PHJlwf5RGMadwiY6Jrh4nZE38czNLUck5rue3QlHAm55TizaoeVFbj
Jfbe40zWXeVM0h4rMiZxfObNa+vLF+bbPPgVBPvwfmdEqvOVynyDCL9Yw1vm
fBHcxOdWYaT9a5We1m2ukfUvYmebkfU7sm8SYpyN+1i/wJjo7ZA3kzhAy9jR
5xha4auFP9snWgtOCEodBih9kvM43i8dMSa/lxAcCS19rrAyAJpxHxpHip0A
mvcRE2NyPhaRrSfzzSKz14/zMMR5AT7vvzlT/UZ4MY1Dy1iN91+sP1/OxD+X
yJjUyUXOLVhnezkTPUSLIE1GjJyq1lF/fzbR+WYd1eV9E5jx/B3OecS/QMYX
cX47A1k+iL31err/XybIGuudaDQuUPqDSPvDwReoPsdMSj/R0/erlfp3BSt9
IBIOPJ7ui9+wBGy4Hz2SaBztqj0LpBSnlt416KEM97dEC32vLIix4VrIuXk5
How4q/cpCeuSxPJD65fz4lrbqN8Wzur96cmq/lQmfq7Wwsv4vjZK7HzV+1bl
/923bv4K35cGC9PTUtJvLUxv1J6Vcc6WTOl8tcyY3mcys2c4+6b1rpPzAO6P
Ls7q94gnq98r/wEShJG+
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{16.413070983810712`, 15.14319302615193},
         PlotRange->{{0., 16.41}, {0., 
          15.139999999999999`}}], {0.01143767128255363, 0.8163958006044134}, {
        Center, Bottom}]}, {PointBox[{-0.6878463631930473, 0.}], 
       PointBox[{0.687846363193047, 0.}], InsetBox[
        GraphicsBox[
         {Thickness[0.057971014492753624`], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
           0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJjIGYC4gPd+5pMDss5qH9SeTlLU85BfteCfann5Bxq
7v+4Zewt5yBSOank7BM5hzdtud1GsxH8HcFWEf+PI/j/wUDOwX3N0eUMO6C0
hbyDgTEQFCP4M2YCgSSCD7aPT87h7Bkg0JF3aFVgVz2zRdbBBKRPGGrvbWmH
NDCQgLjrtaTDl30ft6Z/E3E4CHK/sxCcrwHyhycrnA+2J0MRol9NwwFk/cxO
RYf1qk+a5/lqOOzNr3k7c6miw+PEhddM8hH8OYuUd/5ZjuA/Bcmf14D4c76i
Q0b+h9aTVzQc1grp8KXLIfj9Ed3+jAICcP4csH/54Pwlt5Y/NmTmg5u3xWuD
xZxKXoeEkCD1BZkaEP8s5oD4v1jFQXqj2HymBA6HC1fD3uhbI/gGWiuFL6jg
5rNwdskn86nAzVO59iiY4Y0yxP32nHD+dd7bYqnfEHxwelDmcvj19vUBS2YV
hxjVCJlzNVwOb4q3iv72hvL38DqAouvMGjWHnaB0wC7o8Pdb6YM5hhqQ+Pot
DueD/WEsD+eLNslMMQj+Y+8BihcJUQeLJF071gO/7MHmzgHG11b/48lsv+z7
QOFYgOCDzfksDOeD43GmsMN66W26p94g+OYg8xz+wflg90RLOcDVg+IrThrO
B6f7TGlIOl4iDEmP66QdYPaj5w8AIkRkbQ==
           "]], 
          FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIFIGYC4vrfVgXnVmg7zJgJBD/VHI7v2tHLZoDgP4gQ
336RQdtBYuoVzowkVYf0NCA4puWw8tvLijMNyg41nzYEZP9Sh/NZOLvkk/vU
UOVvqcL5AbekaxIvqTqcAYE5CL6pzd6gaYoqcP7TxIXXTPR14PyU2DtuzDsQ
/Ccg+fc6EHc5qcP5cstfeOjtx+SD/VWgCzGXX91BX2ul8IUUXYe/30ofzPmo
CueD/W2J4IdzirUb31eC64fxYebvza95O9NUGdU9SSpw/hbzH4dSslQc/C9O
jPl3GME3MQYBBH9Ke2vUZRsVOF/l2qNghjXKcPNg4QezD8aHuQed/x8MlBwa
WI72G5prw/no8Q0AAcjuLg==
           "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
           "], CompressedData["
1:eJxllnts01UUx/uiFSMT2IOlD/for2u7X9cJnePhdAcR2OZjzeajICDoHiLo
NJtGpQXDHFNKYMAyizYLCKExFmnCljHAOSWLzM2xQWDLbMKyVWG6JYDLAlKY
vff+fvfG9ia/Pz6593fu75zzPef80t6oKimXSyQSaeTZE3lkkeetqpt13Y0W
ODbsG1t4XgYi59csd/V45XDh/DMnNm9gXF4RWasYK2bvTnnzex7GXWNbLvrl
cPHKKxPZ23h4Gu1rFdBYX7f2ch4Pex3uYunjSpCj830mmOq41VqZlAifKrr2
LWwzwTqDQ9vnTIQdUew5FFl3TWC6zY1/NZ4Io44FbQOpZpCglZoEz19QPfX1
y5mAPqvizwXQYn33qDTMw+nSZY6Z1Wq4/jY//aXLAr1oTaghO/Pb+P5ns8j+
dQ15/0oWfHTtzrDNrYXP5hSfbKyzEv5OC1no/DEr5Ngi65QWAsh+0AoTu95x
LzrLmNyng43rg6vkQ1Y4Md8SV7ldByPoezut5H6/jtoT2RLF+B6blcSnSQdl
yF4yY+yfM4syjs9Sxjh+gxbKCXuK/lK0WEg8vTpog52jv3gYz+DF0/txfEKM
N75UYjzczdg+rHFuOhDLq/1dPkmyDooFXilwdlrK1NYmnsYvPP3BiHeAp/FN
bt5g7rnJQ6e7Y2fOUS38senI1ZxsCzl/kHFdqsrQm8MY33daAyEU3xHBvk1D
/BviwYns8xoSn3Ye6tH7U2qqVwfyP6gm+m7mwY/y1aGGxoZHP8l181CG9HRc
OP+iAQ7hNQ9eGNi/7kFtBrH/nAYKfnTplvgyIOHjAzW/lWkF+xnUv4nq1sR7
PUbK224H7FvUJso4voWxfB+lJV8HrwscFrgW6XOlicYf369ijOvtnJHyr7h+
jTTfm1F9JxipPm6g+tBlUMZ1dJyjjOsNOGoP14eB8X2Uz3mM5663X1s0qI9h
UR8ii/5ie7M4ytvvLXuvr4D7fzy6Gfej/vKkIYZTzhzuKLdGcZyW9JfFBtK3
lFrwoPzyBrBPXr7lOaKBV2cn1dtS9KR/bVWC/upoqSScTvtX0Kzzz/yTTvvd
F3mFZyoupVHGfn3OGMtkTSxjeVbLKA/O+T2pPFcG8Vg3aYK+pMSeh7Eb3TfK
GJdrfjq0FQWWeNulsKKhdn7F7nQwov7YLYV/J//uXFrLUc7N+6Gk6SeOnsf7
KwzUHs6/i7Ea1WMDY6LfWMb+nJJRFv3F+vMydiK9r2X8mO9GgTWfsfcbfXtY
xRjroYsjej0nJ3VdzZH9oHC+koPX0H6YMfk+BeUhFN9pBY0HmSdK0j/2Cfsf
qoT+wMEjy+OKPOaHST3VC3ruVcJd9L5e8H/NXOEeI6n3UDyMIXtVZjLfAg8J
9szwvq8m8KBYCVoUz36z0P9mUbaHCi89cTCKSxmL85Tk20zjQ+qX8UlDqLZ5
0kRZnKfRLOpvRxTjeX3WRPMrzluRxXkrMp6XrWaqJ9JvzVRvxF4m5TCOn4Uy
mWcWaq9l8Z2fy4oYE70wFv9Holn8X/kPWTDf8w==
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.313804238347581],
         ImageSize->{17.250789539227895`, 15.747108343711083`},
         PlotRange->{{0., 17.25}, {0., 15.75}}], {-0.6878463631930473, 0.}, {
        Left, 18}], InsetBox[
        GraphicsBox[
         {Thickness[0.04928536224741252], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGINIIaxWZDYzFRgM0D5DGhsSsyhlhsGg3uoFW7EqAEA
fNECuQ==
           "], CompressedData["
1:eJxl1HtIU1EYAPBtmY9MzZk63eYDdu+umJpoOkX0SISPf5QpIgn51qzQQgss
pVAs0ERI02WmRYEQRlaKCvkoEhNNLO1lgiKL1BQ0RMwHa/fcne9gO3AZv7t7
Xt93zuedVaTNPSASicTGJ9v4SIyP8+34ZYsGDvl5e25caOQQ8dmitarRaQ6F
RPRrGzOp3VvP+IwlUruZnG/yr3O+m01KDmUka9UPRznUFbr1NucpC15Ide35
KKJOnJGXZWoZGE+f+ehL8HMVuJPRV7bWUuN+cebGvwXUNyyG6wJDTfu6okJ7
m5fnWwI51IsqFkZ01Ph7GwYtF3c77/hyaJFffz+D0vF76snPKSsBaWow7u+o
RrGD5UpNOyPsc5lFEptqz+xCk6tZ1HTP2L57oKtzWzNBtjI0WDNQEXxSiRpu
VZ2eKlODcVyG1GjPYGyDSljPNb6f3AvW61R6p+RDDvU431rM/dK/8LG4hZrE
i/QnjukYbhfFUufmGZulJ/go/l4J+apLrUkQT8rB/Od5N93AaUyqYmJWBp4/
lR7d7CiD8bg/qqXmAtf946uon0mP2ee3upiZ5Jd4335X/nOHKzg4yNheuZmZ
xJcPt2HOTTj30yxKXp1a14ndUflO+MUJaxZ9tfvhkhtiB/nD3rQR8pWhBivb
F2P926jJ+LV8vNYcYP4qLytmvOQIWPjf3OQ+EpN4lPLrqKHuSwpPNcRQd8V3
alpK7cA9vMMOQT5wfA5bgfH/pRJwPp9PVgx+8L7+yXnWEEXGw/G6vgu+cDfj
kqZ4B+xSoWg4nvTXzCR/xGS/miy/yIND21H78hO0B8bn6bUE4pOgj/t0YkqC
fvJ1wsG0HoME7qfihUubZN5SOKedTugbzoelKY5S2L9wTqQosiS6fExhDcbz
7VLbRtvH63xs0H18j6WQ3zf8va10Eu6PzF2oKxoG6fjv+uQwPz7f7+QwP7k/
ZPyNgfXu/BQFuJfP5wi1mr8vSwrh3uqlUC/I/PjczTFoe/X3UFg2azqXLPLg
30ephTozy0K8cH0N4CCepL6Teknqfz3fL4KanMd/9rDOvQ==
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
            3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
            0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {0, 
            1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, {CompressedData["
1:eJxTTMoPSmViYGCwAmIQ7dD06PiMbiMHv4sTY/4lqzjA+Beuhr3Rr0bwWTi7
5JPXqThEKzh+TM5B8KXnxWmeDsDk/3r7+oBls4pD8VbR36f9jBzmLFLe+Sdd
xeGmdE2ikauRwwPXeMdZhcoQ9QxGDtX3f9wyllZ24HZTLWU6ZQjnF6zpvp2R
gODvr5W1SA8xdIjgFGs3Pq/s0OP1isXE0NCBAQQOqDosub+Pb46yoYPs8hce
evPVHP6DAL+hwxkQWKPuUPvbquCchYFD4C2QQzQc/n4rfTDnooHDowjx7Rcb
NBxsKyNWmPZC9cdrwvnHd+3oZdugBeebGIOAjoO+1krhC1MMIPIFug4SU69w
ZjzSg/PdQQ5+ronBf5K48JrJex2H51na36bbasH5W8x/HErJ0obz/UHuLNJ2
8AfFz2EEH2Y/jD+lvTXqso0KnK9y7VEwwxpluHkrv72sONOgDLcPxoe5B50P
Drf/Sg4nDjutzZTTcVAGmcej7DBjJhBE6sHlYXyY/h+geGdG8HUV5b/kXNOB
88Hp5JwO3H0wPsz9MD44/TBrOJwHpcPdenA+WN0dfTgfHE760PgsUofEs42B
gxEoeILVHbxPsNvOLjVw0AG7Qw3OfwNKmN0IvpnN3qBpjapw/owJ/FVm3Spw
Pji8Hys7fN4QkD3ruIFDp43nrrQgZUj+kDaEpOeDSg4ab3n3GXQaOpQf3uY6
c62SAygZ/T+I4IPTb4oRnA/LX2uEdPjS3yk7oOdHAFktlJc=
            "], {{16.756299999999996`, 13.3438}, {16.756299999999996`, 
            12.495299999999999`}, {16.145300000000002`, 12.2203}, {15.3438, 
            12.2203}, {14.403100000000002`, 12.2203}, {14.403100000000002`, 
            14.153100000000002`}, {14.403100000000002`, 
            14.351599999999998`}, {14.410899999999996`, 
            14.435899999999998`}, {14.5938, 14.459399999999997`}, {
            14.662500000000001`, 14.467199999999998`}, {14.907800000000002`, 
            14.467199999999998`}, {15.060899999999997`, 
            14.467199999999998`}, {15.748399999999998`, 
            14.467199999999998`}, {16.756299999999996`, 
            14.467199999999998`}, {16.756299999999996`, 13.3438}}}], 
          FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
           "], CompressedData["
1:eJx1lg1MU1cUx9vSFZ2AToW69jWFKLQ8+vFaPmRkjsOSyYbJSmQx3XRbHHSo
uOEmLnMp+3BjJOB0E5GqjZOxjBlxYpQUnIKZI5uCotNN7Mg00ozhIA7sCJkF
1nvve/dmNLvJS/PLvT33nXP+55yX9Er5aleUTCaTh5+d4UcRfj5Qdu+2qW3w
pb950HZeARLnVuRV9nij4ITl9SZ5SKA8g9Y9xo6rn62bbhJguHKwrK8lCk4t
n/yupEaAJ9A+p4SGT+e/k1UmwC5nrUMuqMD7xdKOUKkFgp1jbaUJ8cAdeim1
p9AC65Kd3GV3JGekh1edBYzjy4YPDMeDe7y1sOy0BWRoJSZAYH3jLxn3rPAq
Wr+rwRD48NCliwK0F+U4Z/I1ADvu/OCZZ4NetEY05Hy5jewPaeF+2NwBnw3e
vjXpT6/lYHdRxbKG+XbCRzkYROf1dvIeJzlIRvZz7DDy8Wu19m8Zk/t0UPkg
Z8vlbDscW2iKK31XByu2O7/ONNvJ/S06au//uBT7YSPx2aeD95C9fsbYvxrG
+9HayDjGcXyvK5vxjYXjeX0pNhJPrw6Mo7GdwqOM8b29Ar0fx6eL8dTEttve
E4z/7vDXTNVHcn5Ld7NsiQ6CIj8lcvGLAyujPAKN36ofo1ccbBNofG9q3evt
3QKcq+3ckdHEQVelLrs0IJ6vY1yVGJ3cm8EY39euhVwU37Pi+XQtGJB/HQK4
kf00LYnPEQGq0f+DGqpXJ/J/QEP07RWgBeWrUwPq+utzN+wRoATl4SsN0esQ
T+zsfwSGNqVNNOhMxP4qLdx2qn1XwQSLt++puFTCkfP5JurfR7EoIWbKi3cW
3FWeYhwa/fPcY4ORPIXqLFdHOSSyrvmPpy23zDT++P7DjM1J+uDmNYxLUPwn
TTTfyrk1+uJvTFQf76N696VRxvWdy1PG9eZPpfY4dH8XY1zfRxlrUf1uiWRJ
HxJL/mJ7nzNeguJ/J/W/8SjmKW8o/6vqwvVI1p8+3OmyzOI4jvSTKzy4UD5V
HFj5I4uufM9D4ei1MU+jFnyoQbQbSf/arCL6rDfS/nUcFfgnRtrv7m5ti39Q
ZqCc+fjZ1fuSGGMd3k+JYCzPrQrKN2J/TXBlKeDi+SePbZxOEfUlJ/VmM1DG
+nQzxj83DeAraM32dsjhWaTnpUYwoP54QQ57q6teuMbxlPt+XjNiXcvT83h/
gKf2cP7VaZR9qH/zjIl+Ixn7c1JBWfLXhPSXxRjrPchTxvHuZ7wcxa+RsR7p
4WWe6PVMFNFRjLg/IJ6X87AW7YcYk/dTUu5H8Z1Q0niQeaIi/dQo7r8VTfJR
xENMXlyBJ/VhUk+JvNgXVeT/Z0T7zy8Q+4yZ1HtgEen3c6xkvrXOEe1Z4Y3m
itZph4rMw01Wsf89RLkw8MxPmXWzuIixNE89ON8WGh9Sv4zzUUOsZizNz9ks
6W8243p5zkLzK81biaV5KzGeDw4r1ZPDH27gb1qp3vD78wLlHqTv3xiTeSZQ
eyjdM2OM561M3qb4h7H0PTKbpe+VfwFNxuHN
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.313804238347581],
         ImageSize->{20.29300124533001, 15.747108343711083`},
         PlotRange->{{0., 20.29}, {0., 15.75}}], {0.687846363193047, 0.}, {
        Right, 18}]}, {PointBox[{1.0956493416845563`, 0.}], InsetBox[
        GraphicsBox[
         {Thickness[0.05221932114882506], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGINIIaxWZDYzFRgM0D5DGhsSsyhlhsGg3uoFW7EqAEA
fNECuQ==
           "], CompressedData["
1:eJxl1HtIU1EYAPBtmY9MzZk63eYDdu+umJpoOkX0SISPf5QpIgn51qzQQgss
pVAs0ERI02WmRYEQRlaKCvkoEhNNLO1lgiKL1BQ0RMwHa/fcne9gO3AZv7t7
Xt93zuedVaTNPSASicTGJ9v4SIyP8+34ZYsGDvl5e25caOQQ8dmitarRaQ6F
RPRrGzOp3VvP+IwlUruZnG/yr3O+m01KDmUka9UPRznUFbr1NucpC15Ide35
KKJOnJGXZWoZGE+f+ehL8HMVuJPRV7bWUuN+cebGvwXUNyyG6wJDTfu6okJ7
m5fnWwI51IsqFkZ01Ph7GwYtF3c77/hyaJFffz+D0vF76snPKSsBaWow7u+o
RrGD5UpNOyPsc5lFEptqz+xCk6tZ1HTP2L57oKtzWzNBtjI0WDNQEXxSiRpu
VZ2eKlODcVyG1GjPYGyDSljPNb6f3AvW61R6p+RDDvU431rM/dK/8LG4hZrE
i/QnjukYbhfFUufmGZulJ/go/l4J+apLrUkQT8rB/Od5N93AaUyqYmJWBp4/
lR7d7CiD8bg/qqXmAtf946uon0mP2ee3upiZ5Jd4335X/nOHKzg4yNheuZmZ
xJcPt2HOTTj30yxKXp1a14ndUflO+MUJaxZ9tfvhkhtiB/nD3rQR8pWhBivb
F2P926jJ+LV8vNYcYP4qLytmvOQIWPjf3OQ+EpN4lPLrqKHuSwpPNcRQd8V3
alpK7cA9vMMOQT5wfA5bgfH/pRJwPp9PVgx+8L7+yXnWEEXGw/G6vgu+cDfj
kqZ4B+xSoWg4nvTXzCR/xGS/miy/yIND21H78hO0B8bn6bUE4pOgj/t0YkqC
fvJ1wsG0HoME7qfihUubZN5SOKedTugbzoelKY5S2L9wTqQosiS6fExhDcbz
7VLbRtvH63xs0H18j6WQ3zf8va10Eu6PzF2oKxoG6fjv+uQwPz7f7+QwP7k/
ZPyNgfXu/BQFuJfP5wi1mr8vSwrh3uqlUC/I/PjczTFoe/X3UFg2azqXLPLg
30ephTozy0K8cH0N4CCepL6Teknqfz3fL4KanMd/9rDOvQ==
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
            3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {0, 
            1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {
            1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
            3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBWIQfVO6JtHoqIHDGiEdvvR9wg4w/kwQ+CnqwO2mWsrk
ZeCQBgLHxB3OgACPvkO0aoTMORkJB/W3vPsMMg0cdgRbRfw/LgGR1zF0eNOW
220kLQ3ng+kzsnB+9f0ft4y5FRwixLdfZJgHtY9T0eFJ4sJrJv76cP4MsDs0
4XwTYyDYjOD/B4F6TH44p1i78X4FOP/9ovUKZzsUHJ6DzF+P4P/5VvpgzkcE
H2x+sRac739xYsy/x5h85wnNQmleaHwrqH33tRzSQeFlpuCQkf+h9eQVLYfb
mrJr/jMrOMxZpLzzz3ENh61eGyzmWPI7GGitFL6wRMOBx5HPa8ZLHofnWdrf
ps+F8jN5HDbq5S1mrFGH8/+C3GuI4EtMvcKZwYTJZwABB244H+yeNC4HnxPs
trNNEfyU2DtuzBUI/p+3rw9YKuvC+bW/rQrOrdCH82HpA8w/JuCAnn4AjQn9
Yw==
            "], {{16.456299999999995`, 7.46406}, {16.456299999999995`, 
            6.815629999999998}, {15.7609, 6.12031}, {14.782800000000002`, 
            6.12031}, {13.582800000000004`, 6.12031}, {14.049999999999997`, 
            7.984379999999999}, {14.1188, 8.24375}, {14.126599999999996`, 
            8.267189999999998}, {14.439100000000003`, 8.267189999999998}, {
            15.5391, 8.267189999999998}, {16.2891, 8.267189999999998}, {
            16.456299999999995`, 7.778130000000001}, {16.456299999999995`, 
            7.46406}}, {{16.0281, 4.996880000000001}, {16.0281, 4.24688}, {
            15.295299999999997`, 3.5515600000000003`}, {14.378099999999998`, 
            3.5515600000000003`}, {13.0563, 3.5515600000000003`}, {
            12.987499999999997`, 3.5671899999999996`}, {12.9641, 
            3.5671899999999996`}, {12.9641, 3.62031}, {12.9641, 3.68281}, {
            12.979700000000001`, 3.7437500000000004`}, {12.995299999999999`, 
            3.789059999999999}, {13.529699999999998`, 5.90625}, {
            15.081299999999997`, 5.90625}, {15.792200000000001`, 5.90625}, {
            16.0281, 5.425000000000001}, {16.0281, 4.996880000000001}}}]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{19.147118306351185`, 15.14319302615193},
         PlotRange->{{0., 19.150000000000002`}, {0., 
          15.139999999999999`}}], {1.0956493416845563, 0.}, {Center, 18}], 
       PointBox[{0.6479189859201686, 0.14901100059535377`}], InsetBox[
        GraphicsBox[
         {Thickness[0.05580357142857143], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIjIIaxWZDYzFDMAOUz4GEjqyeGTQu9tHAbqeYMhvCh
ddyR6k4AyFQC6w==
           "], CompressedData["
1:eJx1lWtIVEEUx7eSYn30cO9e1zbbu656N3paRhbRHisrhVI0ZKN36aokabQ9
DIvQHpS96G1ImUUWGO2H3DTKil5YWln2oAJFo7KSLMyMSnNmnDPU0sD98Lv3
zpn5n/OfM+ZlmQkpfTQaTa/uZ13307v7sTxrTNRcMcMee35crywJOGvIaJDg
1bCg0q48wWfbm9dXxws+7z+if2qnCXLqO16O+yhBeeIke9c7E1zPr8yNsOgZ
qyaQsvc7a27JMKP0donGHgg6whHBsJus2zoUIsaREcreJysw5PiiYffHhEGq
o3skmcFLu9O0fJQKM8n8yGBIz2zdWiVZodEecKlWEwK/29c0FIZboRxyG+9G
hsBmr9t7wydYWZwsTx5pNrVlHBacRuLVWeHezann06cILiy2VPxSBbcWX1Bq
XliQqa4tFlgyN0EtqrLC1cycloLxgvMnx1x2jA1GpvnaZEb+TOKVKxhv2r48
f4e3YKr/jgm5lMyf4slNS08+i8gUzPVWk7HLhPlpiF4cdaxWMN3fVAXIMo4w
K+wgXKywPHaoyK7QN3nHd6ssXqEChkN12rRcFQYsjK8fe0SBR0+TPo2erzL/
7FLgR8vH6xMtKqy76Y4umK1AUMn7WaPqw6CC+sPQ47PgHl9IGJ/5Q4/1tX4N
aT52ToYPq8v0P4dbmU/HBOD+tyr9QqudgpmfAlA/Z15vzjx/2cS3+YJpHmYI
pvvdLiOnke9n9Fg/+v9bCbmAjHn+yDZn1Mb7C3xwvm9U/9ij57yRVaKvSuvB
dH66YK4v7k3M4/EHvJGf+72SU9w+yPT/9IHIbZVfylIPD8R6Uj39BrHvq1SW
/+ky0OOXaIb3G5tWPMzQMp+sMsDplyVN4dP6Ml0VMlyKdUUWZveGGuIDXz24
jO6R9z59t/F+QP1R/c22jdSlTmL5cbR5MK2rVjDzhQ7iqb42G12vQAcxZXF3
l29rR3aT9X90IDfMaV7y+8RP215SV5eO5UfXiUz1jOgDnOk+NX3h7/+1wOM5
S5yuzoc+yCwfvsgXqX4/D6Z5TJaQuV5a/9e+2C9pPZIE83rS9+0S5p/2w9V6
ZHY+5b/5rQwLQu1DHuR4g3K5qDJlZQA7L1o/6CLjmoHpzPJn+/MKYvu6KEMK
7SsKWyfRiPW9QPrHIiPcIP37lNzTP4y4/v84oeXJl6M39LCdxD84GPVsIOdr
eCDq5eefM/VRhgHzxZn7gzPP93yi97VgOk8KRN5C4wim+3APxnpTXmtEpv01
TEHm/Ysz7W/fFYzH7yPOvJ9z5vfnv8zv1z/k8y3u
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
            3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {0, 
            1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {
            1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
            3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBWIQ7XNxYsw/ZX2HNUI6fOn7hB1g/Jkg8FPUYb3qk+Z5
unoOaSBwTNwhFUQv03GIVo2QOScj4fCieKvo72w9hx3BVhH/j0s4mBgDwWd9
hzdtud1G0tJw/hkwkIXzq+//uGXMreDgc4LddvZVPYh9nIoOtb+tCs690IHz
jUDqJ6vD+WBjfBB8MC2JyQ/nFGs33q8A579ftF7hbIeCQx3IfA8Ef8YE/iqz
bgQfbD6PBpz/PEv72/RaTL7zhGahNC80vhXQPJB9lRoO6aBwMlNwYOLskk/O
03C4rSm75j+zgoOZzd6gaYlqDlu9NljMseR3OHXYaW2mnZoDjyOf14yXPA4N
LEf7Dc2h/EweSPiIqsL5YPeeVoHzN+nlLWacg8lnAAEHbjgf7J40LoeniQuv
mZxH8P9+K30wR1AVzp/S3hp1eY8WnC8+9QpnhpMunA9LH2D+MQEH9PQDAJ8c
7FA=
            "], {{15.256299999999996`, 7.46406}, {15.256299999999996`, 
            6.815629999999998}, {14.560899999999997`, 6.12031}, {
            13.582800000000004`, 6.12031}, {12.382799999999998`, 6.12031}, {
            12.850000000000001`, 7.984379999999999}, {12.918800000000003`, 
            8.24375}, {12.9266, 8.267189999999998}, {13.2391, 
            8.267189999999998}, {14.3391, 8.267189999999998}, {15.0891, 
            8.267189999999998}, {15.256299999999996`, 7.778130000000001}, {
            15.256299999999996`, 7.46406}}, {{14.8281, 4.996880000000001}, {
            14.8281, 4.24688}, {14.095300000000002`, 3.5515600000000003`}, {
            13.178099999999999`, 3.5515600000000003`}, {11.8563, 
            3.5515600000000003`}, {11.787499999999998`, 
            3.5671899999999996`}, {11.7641, 3.5671899999999996`}, {11.7641, 
            3.62031}, {11.7641, 3.68281}, {11.7797, 3.7437500000000004`}, {
            11.7953, 3.789059999999999}, {12.3297, 5.90625}, {
            13.881299999999996`, 5.90625}, {14.5922, 5.90625}, {14.8281, 
            5.425000000000001}, {14.8281, 4.996880000000001}}}]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{17.92219178082192, 15.14319302615193},
         PlotRange->{{0., 17.919999999999998`}, {0., 
          15.139999999999999`}}], {0.6479189859201686, 0.14901100059535377}, {
        21, Center}]}, {InsetBox[
        GraphicsBox[
         {Thickness[0.0630119722747322], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
            0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
            3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGCQAGIQXXP/xy3j07IO6p9UXs7KlHWA8d8vWq9wdoeiw45g
q4j/yyUd7mjKrvm/WdmBAQQWCMP5O0Hy7IJw/ovax9nn3/A6fADp91B2KFhe
suGfP5eDcOWkkrNTlOD8gFvSNYlCmg4LTkxekq32zb6F13/9lKcacL6JMRB8
VnfQALmrk8EBxk9PAwI1Rgx+SuwdN2YJBH8mGAg7zABRN1ngfDAVyebQF9Ht
z1ggAuHfZHcAaUtzE3X4DwL2nBC+mphDjGqEzLk9vA4PXOMdZ10UdqgGhY+3
oMOXfR+3pocJO5w9AwQ8wnA+WL+8JJwPC09IOIk7oIc3ADZJrgM=
            "], {{6.12813, 7.364059999999999}, {6.12813, 6.87031}, {6.12813, 
            6.24219}, {5.864059999999999, 5.835939999999999}, {
            5.5218799999999995`, 5.30781}, {5.00469, 5.19688}, {4.65313, 
            5.19688}, {3.9046900000000004`, 5.19688}, {3.4984399999999987`, 
            5.725}, {3.3437499999999996`, 5.9671899999999996`}, {
            3.3437499999999996`, 8.762499999999998}, {3.7281299999999997`, 
            9.290629999999998}, {4.301559999999999, 9.48906}, {4.7625, 
            9.48906}, {6.12813, 9.48906}, {6.12813, 8.090629999999999}, {
            6.12813, 7.364059999999999}}}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
            3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {0, 
            1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {
            1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
            3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBWIQLTEvTvP0By2HNUI6fOn7hB1g/Jkg8FPUoebThoDs
X5oOaSBwTNzBGASKNRyiVSNkzslIOGx3aHp03ELLYUewVcT/4xIO/0Fgv7bD
m7bcbiNpaTj/DBjIwvnV93/cMuZWcBCfeoUzYxHUPk5FB+8T7Lazt2rA+Qwg
kKAM54NpSQQ/HeSuZ0oY/HBOsXbj/Qpw/vtF6xXOdig47M2veTtTVBnO91hz
dDlDBIIPNucmgr/F/MehFC8VDL7zhGahNC80vpWCQyrIPjcViL1mCg4Xroa9
0bdWcbitKbvmP7OCw1pQOOspOWz12mAxx5IfGg5KDjyOfF4zXvJA1UH5mTwO
3Taeu9IeKcD57iD3zkDwP4DclYHJB4ebAzecD3ZPGpeD8rVHwQxzEHywe+4h
+AkhQeoLOtXg/KeJC6+Z8GvC+bD0AeYfE3BATz8AlTHyqA==
            "], {{13.1563, 7.46406}, {13.1563, 6.815629999999998}, {
            12.460899999999999`, 6.12031}, {11.482799999999997`, 6.12031}, {
            10.282799999999998`, 6.12031}, {10.75, 7.984379999999999}, {
            10.818799999999998`, 8.24375}, {10.8266, 8.267189999999998}, {
            11.1391, 8.267189999999998}, {12.239099999999999`, 
            8.267189999999998}, {12.9891, 8.267189999999998}, {13.1563, 
            7.778130000000001}, {13.1563, 7.46406}}, {{12.7281, 
            4.996880000000001}, {12.7281, 4.24688}, {11.9953, 
            3.5515600000000003`}, {11.0781, 3.5515600000000003`}, {
            9.756250000000001, 3.5515600000000003`}, {9.6875, 
            3.5671899999999996`}, {9.66406, 3.5671899999999996`}, {9.66406, 
            3.62031}, {9.66406, 3.68281}, {9.67969, 3.7437500000000004`}, {
            9.69531, 3.789059999999999}, {10.229700000000001`, 5.90625}, {
            11.781300000000002`, 5.90625}, {12.492199999999999`, 5.90625}, {
            12.7281, 5.425000000000001}, {12.7281, 4.996880000000001}}}]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{15.86588293897883, 15.14319302615193},
         PlotRange->{{0., 15.870000000000001`}, {0., 
          15.139999999999999`}}], {0.7703320780264775, 0.06548053903927453}, {
        Left, Bottom}], PointBox[{-0.6479189859201686, 0.14901100059535377`}],
        InsetBox[
        GraphicsBox[
         {Thickness[0.06397952655150352], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJ1IIaxWZDYzFDMAOUzoImTykY2hxZm0lMvrc3EZQ6p
YQgAX4UCvQ==
           "], CompressedData["
1:eJx11XtIU1EYAPBtvjXn2nz9Md3mY3eUhq/QwvIzUcl/DPUPKXvgfGdpMElD
QzT1DzF7mKlJRhkiKWmoSJRYJmZqLyXIfzSVcKigYb5Cbefc3e8iwwOX8dvd
Pd93vvPtXFVyTlyqmUAgEBquFMMlMlyta/r80VwPeHXk6jNhowY4Z+Qslw1P
aGBk1DB89nc9GXoVepeMJhVcSohjngxrwPPHTLwgiffbnMKl+jwl2rHgnm6s
WYFOTTOMKHecL39qYzLQzg2d5J0o//xGjt4m8cJMTefL5F1sPljtH6yB6ciL
4Q2dcthey5tu9NdAUKBhjPOm+Xi5A0kjTc2b3v/GoD++7q2y7GD23r/GQCHJ
d8QN5rMOrz10Y4D546Vv0MuN9VVDdWJlrDBXytatXgnzRbOXvyzaQlfwxvuU
GAbSaWBb6IWSmaE63ly8/czl2zzZMutvJsb16Fp0HTsODmgaXyJBF5B8K03t
q1KsZtfy5upL46l5PyfxBhzQxS5FFplRYjTNp/QA7m8Lzc8OfY7sZ6gQ7VQi
r/GL3w3j3BXTEdK4+S+Mm6+HegMdkux70qJ/HT1Kx18Tc/3AmVsvrVvaOjq6
O3ZIa7mFjp07/f1ovBDrI+90bhIpRfBp4FR75g4DduHimDq9CGoqys6OFzLs
78ftYfnpS+WYhttfe4huG2wRuCqhitTfTwxlSivv0S4FmvblXd70M1fBxpu2
Yfvsg7Oxb2ygnDyf4Mzm/9sa+iv7SoI8naCU1N/Smu3DBUf2e60IBGRMO8I7
4lkBmvaDn6k1pG9teLNxZcb9F6Lp+rJ50///rghdRz5+mrPzdMjgFsmv3BJN
66CToGkecBBNt8tHivOt9q10p69J9+YTJUOz+2tqWr8URzS33napjzj9Ju82
4j4pWkaeM5eY+DatixP6Bqn3C940/KYTO/8FCVt3rQubf63REa64vsXyK5UB
j9zxfKDnYLkCTed5rIAKUq8JKTicPzMVYKWEhKXxlbpfbrC1tNB/TKtm1znn
Dn6HWmVf59QQcadUmpalBNcHEzYZMwzr4yp2nxTG83pXhf19faAnsv6EB56X
3PvgPunvUN7c++I/8PjBXw==
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
            0}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
            3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
            3}}}, {CompressedData["
1:eJxTTMoPSmViYGCQB2IQLdLj9YolRNuhP6Lbn9FAygHGXyOkw5d+T85BX2ul
8IUjmg4zQYBT0eHUYae1mXXqcL5w5aSSsypKcP5asD5FOF/52qNghjWY/HBO
sXbj/Qpw/vtF6xXOdig4OE9oFkq7heCfAQEZJTgfbP48BP8/CPArY/DB5nih
8a2g9vEoO6SnAYEZVP6/ksNtTdk1/5kVHO6A6M8KDlu9NljMseR3WPHtZcWZ
CwoOPI58XjNe8jh8ANlzAsrP5HGQ37VgX6qfPJw/A+TPnXJw/pu23G6jaEw+
Awg4cMP5YPekcTmEvL38ccZBBD8VRLnJw/kGoPh4ogLng+NDTgPOh8Uf2PwE
YQf0+AUAQSXHoA==
            "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQLdLj9Yrli6aD+ieVl7M8pR1g/B3BVhH/3aUcnmdp
f5u+V9PhDAj4iDrU/7YqOJeh4fAfBO4LOkxpb426vEcdol9TwOFV8VbR39lq
DjyOfF4zMnkcTh12Wps5TwXOd19zdDlDhBKcL1w5qeSsiRJEfyePw4dF6xXO
amDyb/DeFkv9hsYv43VY+e1lxRkDJQcTYyD4zOvwHiRvoeRQsLxkwz9/PgdR
kH9CVBx6I7r9GT/IO6TE3nFjrlBxOAvyT42Cw4WrYW/0q1Ug+joUHDbp5S1m
lFGF831OsNvO/qoG58stf+Ght18DzoeFlwjIHyzyDujhCQBLx5qX
            "]}]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{15.629708592777085`, 15.14319302615193},
         PlotRange->{{0., 15.629999999999999`}, {0., 
          15.139999999999999`}}], {-0.6479189859201686, 0.14901100059535377}, \
{-3, Center}], PointBox[{-1.0956493416845563`, 0.}], InsetBox[
        GraphicsBox[
         {Thickness[0.05970149253731343], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
           0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJjIGYC4gPd+5pMDss5qH9SeTlLU85BfteCfann5Bxq
7v+4Zewt5yBSOank7BM5hzdtud1GsxH8HcFWEf+PI/j/wUDOwX3N0eUMO6C0
hbyDgTEQFCP4M2YCgSSCD7aPT87h7Bkg0JF3aFVgVz2zRdbBBKRPGGrvbWmH
NDCQgLjrtaTDl30ft6Z/E3E4CHK/sxCcrwHyhycrnA+2J0MRol9NwwFk/cxO
RYf1qk+a5/lqOOzNr3k7c6miw+PEhddM8hH8OYuUd/5ZjuA/Bcmf14D4c76i
Q0b+h9aTVzQc1grp8KXLIfj9Ed3+jAICcP4csH/54Pwlt5Y/NmTmg5u3xWuD
xZxKXoeEkCD1BZkaEP8s5oD4v1jFQXqj2HymBA6HC1fD3uhbI/gGWiuFL6jg
5rNwdskn86nAzVO59iiY4Y0yxP32nHD+dd7bYqnfEHxwelDmcvj19vUBS2YV
hxjVCJlzNVwOb4q3iv72hvL38DqAouvMGjWHnaB0wC7o8Pdb6YM5hhqQ+Pot
DueD/WEsD+eLNslMMQj+Y+8BihcJUQeLJF071gO/7MHmzgHG11b/48lsv+z7
QOFYgOCDzfksDOeD43GmsMN66W26p94g+OYg8xz+wflg90RLOcDVg+IrThrO
B6f7TGlIOl4iDEmP66QdYPaj5w8AIkRkbQ==
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
            0}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
            3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
            3}}}, {CompressedData["
1:eJxTTMoPSmViYGCQB2IQ7b6/VtaiXdehP6Lbn9FAygHGXyOkw5d+T84hJfaO
G/MPbYeZIMCp6PDnW+mDORs14XywfIQKnP8XJC+I4IdzirUb31fG4IPp/Qpw
/vtF6xXOdig4bFB90jyPVwXOP7FrRy9bAIIPNv8igv/r7esDls6qGHznCc1C
aV5ofCsFB7nlLzz07FUd0tOAwEzBwcQYBFQdbmvKrvnPrODAHxtw30hd2WGr
1waLOZb8UHFlBx5HPq8ZL3kclK89Cmb4owThZ/JAzL2lCOf/B4F+BH/lt5cV
ZxIw+Qwg4MAN54Pdk8blcAdk32QEH0xfQ/DB4S2hDueD4yNQC86HxR/Y/ARh
B/T4BQBj9sRb
            "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQ7b6/VtZCXcdB/ZPKy1me0g4w/o5gq4j/7lIOEvPi
NE9/0HY4AwI+og4b9PIWM87RcvgPAvcFHY7v2tHL9kETol9TwEF2+QsPvfka
DjyOfF4zMnkc/n4rfTDnohqcP2MCf5VZtwqcP2eR8s4/6SoQ/Z08DptA5sdg
8m/w3hZL/YbGL+N18Ls4MeZfsoqDiTEQfOZ1eFW8VfR3topDwfKSDf/8+Rw8
QP5pV3Pojej2Z/wgD7F/tZrDWZB/ahQcWDi75JPXqTm8X7Re4WyHgsPTxIXX
TPzV4fz631YF5zQ04Xz/W9I1iZ+04HxYeIlUTio5yyLvgB6eAME5k+k=
            "]}]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{16.748423412204236`, 15.14319302615193},
         PlotRange->{{0., 16.75}, {0., 
          15.139999999999999`}}], {-1.0956493416845563, 0.}, {Center, 18}]}, {
       InsetBox[
        GraphicsBox[
         {Thickness[0.06153846153846154], 
          FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
            0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}, {0, 1, 0}, {0, 1, 0}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCQAmIQfQYE3sg6zAQDYQcYf62QDl96najDA9d4x1mG0nD+
ge59TSaPpTD4rQrsqmdMxOH8gFvSNYlCmg7paUDgJuzQwuu/fspTDTjfxBgI
Pqs7MICBGJzfF9HtzxiAyU+JvePGLIHg782veTtzqZKD25qjyxkiRB1WfHtZ
cUZA2WFHsFXE/3Rhhzuasmv+b1aGuDNOAM6PUY2QOWfDAueD7dn8zf42iH9Y
Ec6H6JOF88G0sLhD4fKSDf/4WRy+7Pu4NT1M2GHpreWPDQ/zw/nyuxbsS/UT
gvPB3ksQgYSrjghEXEwMIr5AFM6HqUePDwB6Iqdv
            "], {{5.5218799999999995`, 6.01094}, {5.0609399999999996`, 
            5.340630000000001}, {4.498439999999999, 5.19688}, {
            4.103129999999999, 5.19688}, {2.7390600000000003`, 5.19688}, {
            2.7390600000000003`, 6.595310000000001}, {2.7390600000000003`, 
            7.320309999999999}, {2.7390600000000003`, 7.837499999999998}, {
            2.7390600000000003`, 8.387499999999998}, {2.9812499999999997`, 
            8.806249999999999}, {3.3218799999999997`, 9.42188}, {3.97031, 
            9.48906}, {4.223439999999999, 9.48906}, {4.675, 9.48906}, {
            5.15938, 9.290629999999998}, {5.5218799999999995`, 
            8.806249999999999}, {5.5218799999999995`, 6.01094}}}], 
          FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
            0}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
            3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
            3}}}, {CompressedData["
1:eJxTTMoPSmViYGCQB2IQ7b6/VtaiXcehP6Lbn9FAygHGXyOkw5d+T84hJfaO
G/MPLYeZIMCp6PD3W+mDORs14HyPNUeXM0Qow/kPXOMdZwki+OGcYu3G95Uw
+GB6vwKc/37ReoWzHQoO5Ye3uc7kVYbzGUAgAMEHm38Rwf/19vUBS2cVDL7z
hGahNC80vpWCg9zyFx569ioO6WlAYKbgYGIMAioOtzVl1/xnVnDgjw24b6Su
5LDVa4PFHEt+qLiSA48jn9eMlzwOytceBTP8UYTwM3kg5t5SgPP/g0A/gr/y
28uKMwmYfLC/HLjhfLB70rgc7oDsm4zgg+lrCD44PiTU4HxwfARqwvmw+AOb
nyDsgB6/AAHovtU=
            "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQ7b6/VtZCXdtB/ZPKy1me0g4w/o5gq4j/7lIOEvPi
NE9/0HI4AwI+og4b9PIWM87RdPgPAvcFHY7t2tHL9kEDol9TwEF2+QsPvfnq
DjyOfF4zMnkc/n4rfTDnoiqcX33/xy3jbmU432PN0eUMGcoQ/Z08DirXHgUz
xGDyb/DeFkv9hsYv43W4oym75n+ysoOJMRB85oXI5yg7FCwv2fDPn8/BA+Sf
dlWH3ohuf8YP8g4zJvBXma1WdTgL8k+NggMLZ5d88jpVh/eL1iuc7VBweJq4
8JqJvxqcX//bquCchgac739LuibxkyacDwsvkcpJJWdZ5B3QwxMATtKUHQ==

            "]}]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{16.253180572851804`, 15.14319302615193},
         PlotRange->{{0., 16.25}, {0., 
          15.139999999999999`}}], {-0.7748774388266213, 0.06340909878177925}, \
{Right, Bottom}], PointBox[{-1.6707963267948966`, 0.}], InsetBox[
        GraphicsBox[
         {Thickness[0.023180343069077423`], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIzIGYC4h3BVhH/n8s7qH9SeTlLU84Bxu+N6PZnnCDn
cAYEehD8mvs/bhlnI/ipaUDAhuC/acvtNvoNVect5yBSOank7BM5h7VCOnzp
cnIOa0D0PRmHoLeXP85wFIeY/0bMwcQYCD4LO6SDzGsTgvOv894WS93GDefL
bBSbz7SA2eGBa7zjrI9iqHxDWTgf7I7Zcg4MINDA4nAfJK+oDDGnmM/h19vX
ByyZ1RyEQe5bIujwqnir6O9sdYj/j4s6zFmkvPPPcg2HL/s+bk3/Jgnny+9a
sC/1nBycXw3yZ7WCg8f+WlmL5WpwPlg+XQXO35Nf83bmVWUH5wnNQmlZCg4z
QSASwQe7yxnBX/HtZcUZAWWHThvPXWmLEHyQMuPNCD4kHBB8/tiA+0bfFSDh
KKbsUH54m+tMXkUHlWuPghlqlB1WgtQVKDkkx95xY5bQhPOnT+CvMvPWhKi3
JcyfBuUrg8yVQciHc4q1G79XdAi4JV2TKKQJ988MkH8t1SHpzFMeor5bA54e
YPrB/pkoCef3g9KVgACcD04vZ37Y73BoenS8QgXOh8U3jA9LX+Bw3cwGEV8j
BAmXY4JwPpj2EYXzwfoSJSB8HRFIfL+TcmhTYFc9EyLmcKB7X5PJYTmHSlC8
dkui5pcLsg7o+QkAesVyEA==
           "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
           "], CompressedData["
1:eJxlln9MU1cUx8EyTWmhCAITYe+V8lpaXtsgDH8Es8OMEzuUDsgkEQZOWuzc
hossU4FIgMEcKGgmgjA0qEESGbDIdCT8yMgUJzidbEvYMpm6KA4yJIaQSHC9
9/bdG9qbvD8+79537j3nfs85T/1+QZpN5uXl5e18apzPMufzemJfWv1uI+xv
K+xarFWAxMokf0uDQwmn6lSHE2IYx8c5RxDjn399d8pcJEKPpWt98yElNLdq
vl/YKpL5SSXkZqTpzslFyBIyw28v+JP1TXrYhbh4NWy/eyJrsVwPg9X9ZfEP
V0OKiwdcnG93jut6qM2sTvW2hkGn8Ki8ZVpP3leGQeipMfneyBgYQSMlHI68
2Lj/9rAIXO+5fts3r8GVdfM/5FmM5NzpHCzMfTrRvNIEqmzr/bU6nnzfaoL/
Wjv50YM8pI6vKd6dZib8BU/Wf2Im9mt4KEH2L5nh0tzkwZE6xtje7zwYDe1B
dy6YoTpxW699locOdN5jZmhEQ66m9ty5wcUv8TBBR6Don7/IgxnZe8QY+5fM
2IbisJwxjt95I+WJzNCrd0uNMLElJ+mMtxoq/FI7v7Ixxn6NiEvP083YqOae
f1jPOKLtSbIpx5N3ykOq4gZ4CHfjhel/BzfsEWn8hofe7HC0iDS+/3wQM3e6
T4SgQycLRyt4uGL6+Lz3ggijaH0x48+GvtvSuJ0xtq/iiR46RBK/Ro74d1Ek
/p3gSHwqRZiq/Kh67S6O6hXrazNH9L1PhFVo/ygOcrP/fEuW6TqvkoM7aP0a
LXjhEQJhLe/pb1l1xH43B8E1lqc+hTroKyiebrTxZH2Rjvp3Fcoe3GiIppw8
UBKx/jFjHN8QvQcjucbd40F0YyvSZ6Cexh/vPxZNOQfl21HGp3H+RtP7TkD5
/beO6gPnx1MtZZwnBwTKXSi+fgK19w7afzaK8k/oPv9ivAPrz5MlPUgs+Yv9
+YVxyvCKTU3BwtJ41DPG9WWF1oM315UH2i1uvJEn9UWmJfUigYc8dL/zAvyh
j7j8UsZD1G8P0r2mNKR+bVDBDLI7rKH1qx3l+aCG1jvsx9lIyli3GYzxPlpP
xvIBBeW28baHsTIFuZfYSPLe7kvs5THG+3UyJrrUQEVoySuOSl8IQHVnpwae
9z/rya/3heHea8eWWwXKPvIvuT3HBboezwdoqT1SHxk/QfmYzfga1q8n4zJ1
REFZ8hfXewdjrHcd46kDPcEvFIz3Fsx8fnNMoIz1cFIA3WzU5JmjSlfcXPPt
SnCg9fECCGj+JmOc53Y/yhdRfIf8aDywvW0q+BbVjywB0qfvPWtQB7jqg0Dq
Q9FKkk8ZgqueqOA6+n5GIOcYXAV4G3s0HL4/Px739qvQhewlGuAyypf+AFdf
MsCmwqSSW+EqeIzi+bWBfF/qTzm8O+Tsslw35hlL/ZTct4HGZx3OXz3l4tku
675exlI/dWdJf1J/xff3hgKaUL5U6en9Sv1W4iX91sm4X5YZqJ5IvTVQveH8
q4qhfAPHT6RM+plI7ZX6/FgbG2qkvBXrhbH0P+LO0v/K/+CPimQ=
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYtvKiBWmuiYOBctLNvw7z+gA4/s/8bxkKswE
5/8HAXsmB3sQ/6+xAwMIHGB2WHJ/H9+cx0YOR7r3NZks5nHwPsFuO9vVyKFV
gV31zBRROL83otufcYIcnH8GBHqUHbjdVEuZThk5zJgJBJbqDjLz4jRPCwDt
vyVdk3hJE26/vtZK4QssWnD+8V07etkEEPwHEeLbLyog+D/evj5g6azl8CRx
4TUTeRMHFs4u+WQ/LYh7hRF8sPx7Yzg/OfaOGzOHscN2h6ZHx3doOEQCjWWo
M3I4AbJvgprDycNOazPfGTo0shztNwxXcXiepf1t+lpDh7Mg//xRhPNh/oXx
RSonlZxdIuVwG+gto6uGDjuCrSL+p4s6fN4QkD0r3cjhgWu846yNAhD1vMYO
AaDwv8zmYADy9xdjB1DwzJRkhLsfxof5D8aH+b9ZvJY10w3Bh8UvALuQyWU=

           "]], 
          FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIbIGYCYompVzgzHlk5nAEDJQcY/8Oi9QpnPZQdbCoj
VpiuRfC3mP84lFKF4Ds0PTo+47YZnK/6pHne2VlofCsEfyYI7DR1EK6cVHLW
RMmBAQQKTB0euMY7zpqo6PB1562uv6KmDvyxAfeN0hXgfLB6FwTfGASUFRz8
Lk6M+ads6uC+5uhyBgkFh1vSNYlGpgh+3W+rgnMeCD7Yvd6mEPdoKEDcE2nq
4DyhWSjNS8Fhg17eYsY3UHkJJYeSraK/T9eZwfk3QeYfRfB9TrDbzk41h/M/
bQjInqVu7tBt47krrUjBocfrFYvJQzOHnohuf0YBWUj4/TJ1iFGNkDkXI+qw
5P4+vjmPTR12BFtF/F8uAudDwgPBV9i1YF+qH4If/PbyxxmJwg5pICBm5qD+
SeXlLE1hhwnBJSrT9RH8P99KH8xpRPBTYu+4Mc8wg5sHiQ8ziDlqYg43hD45
nn8G5adJwPnRIPfWSDgcbFseforJ3GGNkA5fup0URN0yhP8NtFYKX3hiAeeD
w3+GhcP+7n1NJs7yEH6GBSS98cjA+TtB/m+XgPM1QO59KQ7nw9wfreD4MfkO
gt/IcrTfUNwSzud2Uy1l8rKEuO8fGn+fCJz/Zd/HrenfEPyzYPeIQvxjBpXf
JgqJr1cWDv9BYL8EnA+2r1MGzncFpa8bCP6bttxuI2lZOL/08DbXmbIKDt6g
9KJqCQ8fiXlxmqcTrFDTUyuCj5Ifkfiw/AoAXYKj/Q==
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, {{{31.9859, 
           12.943800000000003`}, {31.9859, 13.075000000000001`}, {
           31.876599999999993`, 13.153100000000002`}, {31.78909999999999, 
           13.153100000000002`}, {31.732799999999994`, 13.153100000000002`}, {
           31.6344, 13.153100000000002`}, {31.546899999999994`, 
           12.910899999999996`}, {27.8609, 2.5562499999999995`}, {
           27.79379999999999, 2.35781}, {27.79379999999999, 
           2.226559999999999}, {27.904700000000005`, 2.1484399999999995`}, {
           27.992199999999993`, 2.1484399999999995`}, {28.0578, 
           2.1484399999999995`}, {28.157799999999995`, 2.15938}, {
           28.234400000000008`, 2.3906299999999994`}, {31.920299999999994`, 
           12.745299999999999`}, {31.9859, 12.943800000000003`}}}], 
          FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYCYlfVUqZZO5wc1gvp8KX/k3KYCQYIvvAnx/Np
U50c1oD4dlIOy1946P3vdHIwMQaCy+IOG/XyFjPWODmsA8nLiUPkC50g5uwU
c7icH89+ThHB/7whIHvWd0c4/3dM7tF/nxzg/OASlen/JRwdolQjZM7tEXdY
0307gyHf0UF+14J9qX1SDvZNj47PmOzoEAOSnyMN0Zfp5AByjvFjBQeYf9zX
HF3OwKEE5/ucYLedbaoC57/I0v42fa+aA4//+impFk4OjxMXXjPJ13BgXTzJ
inGqI5wPNv+jA5x/EeSfiQ4OZjZ7g6Y5qsH5U9pboy7HqMD55Ye3uc60VXY4
rmk16fR5BB8cXlcQfJj5ML7uhAU/DMUcHTptPHelTULwU9OAwE0Fzve7ODHm
32MVh2zOnwvSfzs4PAW5z18Vbj6Mv/NW19/U4wj+lG9s8TOOIPjm147mmhxw
cEgICVJf4KkKiY9bDg51v60Kzp1Qc3gCUqfu6PCmeKvo79PqDm949xnMbELw
xade4cz4heCD48fZyWEDyB02anA+LPxh/HSQf8KUHObb6FyZ9c/RYW9+zduZ
WxUg4uuA5rXldhvNloOH545gq4j/y0XgfEg6FXaojFhhenayE5yPnp4BIPpA
EA==
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4pvSNYlGvS4OvRHd/owT5Bxg/Duasmv+f1Zw
WNN9O4Oh3sVhrZAOX/o6ZQeLa0dzTQxcHDbo5S1mtFGDqL/r7PAfBO5rOMwE
gUxnBxbOLvlkPy2HB/v45hhHIfhTvrHFzwhB8EU+OZ5P83V2+PH29QFLZwT/
QYT49osKCP7xXTt62QQQfH2tlcIXWLQchEH8VCh/iSbEvk/ODq+Kt4r+zlZ3
6PF6xWLi6OLgMqFZKO2UMpz/pi2322i2HJzfB/K/gBjEv/+dHV7UPs4+n8Pr
4ND06PiMaGcH9U8qL2dxMsPtB/vXngnO93/ieclUGMEvWF6y4d95Rji/WbyW
NdONEe5/cDhJMsLDB8Y/UCtrkZ6D4DOAwANniPsK2B1YFk+yYlR1gbpHwOEM
COS4OKSBQJsIPP7AfDdJB/T4BQCWPMjU
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{43.139825653798255`, 15.14319302615193},
         PlotRange->{{0., 43.14}, {0., 
          15.139999999999999`}}], {-1.6707963267948966, 0.}, {Center, 18}], 
       PointBox[{1.6707963267948966`, 0.}], InsetBox[
        GraphicsBox[
         {Thickness[0.03158559696778269], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
            3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
            0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}}, {{0, 2, 0}, {0, 1, 0}, {0, 
            1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGBwBGIQPRMEOhUd+iK6/RkLRBxgfAYQeCDikJ4GBGEIfreN
5640JgTffc3R5Qwz5OH8MyDQI+8A0pbmJupQc//HLeNseQc3sDoxhxjVCJlz
e2QcPPbXylqwazqkgNQtk3FIjr3jxlyh6eAKUlch4/Dr7esDls2aEPV/pOF8
iPkI/o5gq4j/7tJw/Qe69zWZPJZy+AmSV9Z0uMF7Wyz1G5tDNMicGgmHg2B5
ZigtCqUZHILeXv44g1HUQaxJZopB8E97mH/A/kj7bt+mwK565oqIw1avDRZz
fn7F4Gt8Unk5ixPBB4fbMWEHmY1i85kefLMHh+tMYYdZIEryB5z/ovZx9nkd
Zod+UPhvEIaGDyucD/EvhwNM/fJbyx8bMnPD+eogezsR/BlgmgeDD4tfGB/m
frA7n3HD48++xLH2dAyC/3Xfx63pYZwOX0D0NxGHlyD3rmF3eOga7zgrUBTO
B6tPEIPzIfEm5mAMBlD3V4rDzXsA0l8o4SBcOankLIsAVL0shLaRhvNh8QtJ
Zwg+RJ2sgwnI+GBpSLq5IQNxZ5k0RHyzNDz9rBPS4UuXE4fzwfHlKQbnw/y3
BqRunyTc/+Dw5UTw5Xct2JfaJwHng/0hiMkHh68Igg+LD7A/KhD8N2253Ua7
0fjVkqj8aCl4egDzpaXh/LUg986ThfPvaMqu+a+sCNdfDcp/3gg+LH+j82Hp
AwDruKWR
            "], {{6.77656, 7.815629999999998}, {4.19063, 7.815629999999998}, {
            6.403130000000001, 11.512499999999998`}, {6.77656, 
            7.815629999999998}}}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
           "], CompressedData["
1:eJxllg1MW1UUx4EyDVDaOZBNLL7XlX7Q9kEHdTAD2cFljsHmkC2O7MN9OMpw
2TARIxvFkfElKwYwY8LEfZGJZEy6ZDglrhDRjIUxXXAa0QSEGYGBAlFEV8He
e9+7N2tv8tL88u47957//Z9zq96fn5Uj8/Pz8/c81Z4nwPN8c+/lybiHArze
UuBcqAkBieWpivSGPDnEGVvDvv2K8W002hgfzJ8uvxUuQEe6M6npqByeTb6R
dfoXM3k/Lgf31IPuNc1m2KXNVt1xK8h8qxF2IrY/Bb+9Zpp7P8oI3Q7XCeso
4y6RF9HYY4SabMcW/8xI2NBVHJVUaYRcm2dURIIz9kiz/xcmsq9NKlhR/13Q
wf0CcJ3nXTmfPAOb79btWhgVwJrgGVs5qK9VHlt9ORaUuzOH4vU8+T45Dv64
2M73F/Iw9kbHkw8fiPwODxm9j6d8sMRC4lfz4EifCLSqLfDx3Hjh7VrGON4P
PIzuu/C9lbOAI3ljp22Wh+Yhl6IpzAKNaASpaTxvbhAZ/zbGwZVlZkXuAg+9
Pc9fyXubMc5vJJYy1ucc41+RfimM7bPOzEORsTC8fk/qGX81RLWMpcUuCpRz
kI42ge4H65PB+GbnZ+8+ZmF8HU6M3Jw3+/D2oIjKhC4eOrz4VGX5jgG3mep3
YPfPL8iSBKrv8cCva1ZtFyDs6HsF/WU8bEJ61AvQj+bbGb/V8+n6xs2McXwl
D2nIDxsEUTcOVCi/tWJ+dRzRhxNgsuKwI34nR/2K/bWOI/4OFCAcrR/NgXvu
zeGmGXG/cg7y0PxrOvDDIwKuJc5/eWBCT+Jf5aBde7/0bKgBbuTbpxpzeDI/
3EDze2nwafu++BjKI9nLr98tYYz1dfoysmvCgC9PIn9ejqH64/UPM/4H1ZuG
sQXXr4GeN67vIgP1B66PUj1lkreOMta3RUvj4fUdjPF5FjIew/7zZckPEkv5
TqB4hxjfR/XTzrgX+09HGfeXC768rrZ0mS3di58T1/tQR/rFah7+Q+dbp4Of
YqLaFmU8lIVuaT9VHk361xql2D+iaf/C9bMjmva7abRukoZyG9Lp95WUsd+6
fBnbB0Iotwy2jK6ShUDR0PxgQt9Ksj9bsKg7Y7xemoYy/v1IA2XLi5fkVQRD
K+pD0xr40zXTkXs6GPZuy9KfH9dSbrqo+dyt19H5+H2rjsZ7EfdHxiWoHv9m
TPyr92Gcx/EQylK+/yL/yRhjv3frKGO9LzEOCDrJvXqEMfaDSQf62ejxM1Vy
4qMfteR9qxwC0fw7WtCi97cYkz4WSvkS0rcnlOqB421Ukv7xlxa2Tg3MNKiX
knPhdaQ/FD0BTlRPU1qxnyjJ91Vi/XeHk7wXDXAMnVvGChLvnpH4wLVU7Dcm
SClILe5TKYmeiSbyfYmCsupqxLmAvV7MM5buU3LeRqoPqV/G4dWeC2gbY+n+
9GbJfxLjfa4NgURUL2ojPV/pvpX4kfvWw/i+VJmon0i/NVG/4fpTmx/1Y5VA
mdxnAo2nOvtKTJ+T8TD2C2Pp/4g3S/9X/gezAKAk
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4iX39/HNmWziULC8ZMO/84wOML7/E89LpsJM
cP5/ELCH8pNNHBhA4ACzA4+baimTl7HDke59TSaLeRw26OUtZlxj5NCqwK56
ZooonN8b0e3POEEOzj8DAj3KDoVrum9nGBg7zJgJBJbqDo0sR/sNy4H235Ku
SbykCbdfX2ul8AUWLTj/+K4dvWwCCP6DCPHtFxUQ/B9vXx+wdNZy8DrBbju7
1cSBhbNLPtlPy4EL5N4qBN8HJB+K4J887LQ2M8/YYbtD06PjOzQc9tfKWqQ/
MXI4AbJvghrEHSFGEHeGqzj4X5wY80/YyOEsyD9/FOF8mH9hfJHKSSVnl0g5
OAKNnWFt5LAj2Crif7qoA8jZDOeMHB64xjvO2igAUV9s7BAACv/LbA7TJvBX
mUWbOICCZ6YkI9z9MD7MfzA+zP/N4rWsmW4IPix+AUQAztU=
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3,
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKP1hQ0D2LHYrB/c1R5cz3FBwgPGr7/+4ZbxayWHG
TCD4aelgYgwExSoOfhcnxvybbOnAAAIKag4Fa7pvZyhA5T+rO3ifYLedHWrh
8Dhx4TWTfA0Hh6ZHx2ecNofzef3XT0nVQPDB+hPMHN4UbxX9fVrdISX2jhvz
D1Moreqg8ZZ3n8FKUwcfkLlTVRxsKyNWmPaaOniA3GuhDOfD3A/jq39SeTkr
U9ZBZl6c5ukFphD3GUs5pIEAmxmELywO8U8x0P623G6j3cIQeTNzhzMgsEbI
oe63VcG5Ewh+pPj2iwz7LOB8tSfN8856WTp82fdxa/o3EYcYBcePyXMsHUQq
J5WcbRF3WP7CQ+8/o5XDA9d4x1kXpeDhG/D28scZivIO6OH/91vpgzmGlpDw
l1aE8/d372sycZaH82tA8q+lHcSnXuHMELKEuN9aEuKuOxYQ+1NEHOxB4a9t
4aCwa8G+1D5huH9g/BJQsOch+J9A7tlu5gCK9pmRIg4rQO5vNHMQBpmnIgkJ
t2QzSPielIbzYf6B8WHuh/E/LFqvcPaFEpy/xfzHoZQuFUj8TzBz0FGU/5Jz
TRWSrg6YOZzYtaOXLUDdoS+4RGW6v7nDqcNOazP/qcPdD+OD48/YAs5vZDna
b3jdwmFKe2vU5Rp1SHjwWDrsACdEVXj4gdWFq8D5zhOahdJmKWGEPwAejmAd

           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4i3mPw6lzLJ16I3o9mecIOcA49/RlF3z/7OC
Q7j49osMdbYOa4V0+NLXKTvkr+m+nfHAxmGDXt5iRhs1iHorG4f/IHBfw8HE
GAiCrR1YOLvkk/20HPbXylqkmyD4Gm959xloIvjqT5rnnZWydvjx9vUBS2cE
/0EE0GIFBP/4rh29bAIIvr7WSuELLFoOKiC+F5S/RNNhL8i+FBuHV8VbRX9n
qzuIT73CmcFk6+AyoVko7ZQynP+mLbfbaLYcnN8H8r+AGNS/Ng4vah9nn8/h
dWhgOdpvaG7toP5J5eUsTma4/WD/2jPB+f5PPC+ZCiP4BctLNvw7zwjnN4vX
sma6McL9PxMEJBnh4QPj1/+2KjgXgeBD7LGBuK+A3YHDTbWU6ZQN1D0CDjNA
6iJtHdJAoE0EHn9gvpukA3r8AgAj/ct+
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{31.6613698630137, 15.14319302615193},
         PlotRange->{{0., 31.66}, {0., 
          15.139999999999999`}}], {1.6707963267948966, 0.}, {Center, 18}]}, {
       InsetBox[
        GraphicsBox[
         {Thickness[0.03195909236177693], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIzIGYC4h3BVhH/n8s7qH9SeTlLU84Bxu+N6PZnnCDn
cAYEehD8mvs/bhlnI/ipaUDAhuC/acvtNvoNVect5yBSOank7BM5h7VCOnzp
cnIOa0D0PRmHoLeXP85wFIeY/0bMwcQYCD4LO6SDzGsTgvOv894WS93GDefL
bBSbz7SA2eGBa7zjrI9iqHxDWTgf7I7Zcg4MINDA4nAfJK+oDDGnmM/h19vX
ByyZ1RyEQe5bIujwqnir6O9sdYj/j4s6zFmkvPPPcg2HL/s+bk3/Jgnny+9a
sC/1nBycXw3yZ7WCg8f+WlmL5WpwPlg+XQXO35Nf83bmVWUH5wnNQmlZCg4z
QSASwQe7yxnBX/HtZcUZAWWHThvPXWmLEHyQMuPNCD4kHBB8/tiA+0bfFSDh
KKbsUH54m+tMXkUHlWuPghlqlB1WgtQVKDkkx95xY5bQhPOnT+CvMvPWhKi3
JcyfBuUrg8yVQciHc4q1G79XdAi4JV2TKKQJ988MkH8t1SHpzFMeor5bA54e
YPrB/pkoCef3g9KVgACcD04vZ37Y73BoenS8QgXOh8U3jA9LX+Bw3cwGEV8j
BAmXY4JwPpj2EYXzwfoSJSB8HRFIfL+TcmhTYFc9EyLmcKB7X5PJYTmHSlC8
dkui5pcLsg7o+QkAesVyEA==
           "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
           "], CompressedData["
1:eJxlln9MU1cUx8EyTWmhCAITYe+V8lpaXtsgDH8Es8OMEzuUDsgkEQZOWuzc
hossU4FIgMEcKGgmgjA0qEESGbDIdCT8yMgUJzidbEvYMpm6KA4yJIaQSHC9
9/bdG9qbvD8+79537j3nfs85T/1+QZpN5uXl5e18apzPMufzemJfWv1uI+xv
K+xarFWAxMokf0uDQwmn6lSHE2IYx8c5RxDjn399d8pcJEKPpWt98yElNLdq
vl/YKpL5SSXkZqTpzslFyBIyw28v+JP1TXrYhbh4NWy/eyJrsVwPg9X9ZfEP
V0OKiwdcnG93jut6qM2sTvW2hkGn8Ki8ZVpP3leGQeipMfneyBgYQSMlHI68
2Lj/9rAIXO+5fts3r8GVdfM/5FmM5NzpHCzMfTrRvNIEqmzr/bU6nnzfaoL/
Wjv50YM8pI6vKd6dZib8BU/Wf2Im9mt4KEH2L5nh0tzkwZE6xtje7zwYDe1B
dy6YoTpxW699locOdN5jZmhEQ66m9ty5wcUv8TBBR6Don7/IgxnZe8QY+5fM
2IbisJwxjt95I+WJzNCrd0uNMLElJ+mMtxoq/FI7v7Ixxn6NiEvP083YqOae
f1jPOKLtSbIpx5N3ykOq4gZ4CHfjhel/BzfsEWn8hofe7HC0iDS+/3wQM3e6
T4SgQycLRyt4uGL6+Lz3ggijaH0x48+GvtvSuJ0xtq/iiR46RBK/Ro74d1Ek
/p3gSHwqRZiq/Kh67S6O6hXrazNH9L1PhFVo/ygOcrP/fEuW6TqvkoM7aP0a
LXjhEQJhLe/pb1l1xH43B8E1lqc+hTroKyiebrTxZH2Rjvp3Fcoe3GiIppw8
UBKx/jFjHN8QvQcjucbd40F0YyvSZ6Cexh/vPxZNOQfl21HGp3H+RtP7TkD5
/beO6gPnx1MtZZwnBwTKXSi+fgK19w7afzaK8k/oPv9ivAPrz5MlPUgs+Yv9
+YVxyvCKTU3BwtJ41DPG9WWF1oM315UH2i1uvJEn9UWmJfUigYc8dL/zAvyh
j7j8UsZD1G8P0r2mNKR+bVDBDLI7rKH1qx3l+aCG1jvsx9lIyli3GYzxPlpP
xvIBBeW28baHsTIFuZfYSPLe7kvs5THG+3UyJrrUQEVoySuOSl8IQHVnpwae
9z/rya/3heHea8eWWwXKPvIvuT3HBboezwdoqT1SHxk/QfmYzfga1q8n4zJ1
REFZ8hfXewdjrHcd46kDPcEvFIz3Fsx8fnNMoIz1cFIA3WzU5JmjSlfcXPPt
SnCg9fECCGj+JmOc53Y/yhdRfIf8aDywvW0q+BbVjywB0qfvPWtQB7jqg0Dq
Q9FKkk8ZgqueqOA6+n5GIOcYXAV4G3s0HL4/Px739qvQhewlGuAyypf+AFdf
MsCmwqSSW+EqeIzi+bWBfF/qTzm8O+Tsslw35hlL/ZTct4HGZx3OXz3l4tku
675exlI/dWdJf1J/xff3hgKaUL5U6en9Sv1W4iX91sm4X5YZqJ5IvTVQveH8
q4qhfAPHT6RM+plI7ZX6/FgbG2qkvBXrhbH0P+LO0v/K/+CPimQ=
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYtvKiBWmuiYOBctLNvw7z+gA4/s/8bxkKswE
5/8HAXsmB3sQ/6+xAwMIHGB2WHJ/H9+cx0YOR7r3NZks5nHwPsFuO9vVyKFV
gV31zBRROL83otufcYIcnH8GBHqUHbjdVEuZThk5zJgJBJbqDjLz4jRPCwDt
vyVdk3hJE26/vtZK4QssWnD+8V07etkEEPwHEeLbLyog+D/evj5g6azl8CRx
4TUTeRMHFs4u+WQ/LYh7hRF8sPx7Yzg/OfaOGzOHscN2h6ZHx3doOEQCjWWo
M3I4AbJvgprDycNOazPfGTo0shztNwxXcXiepf1t+lpDh7Mg//xRhPNh/oXx
RSonlZxdIuVwG+gto6uGDjuCrSL+p4s6fN4QkD0r3cjhgWu846yNAhD1vMYO
AaDwv8zmYADy9xdjB1DwzJRkhLsfxof5D8aH+b9ZvJY10w3Bh8UvALuQyWU=

           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3,
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKK3ypHne2V2WDu5rji5nuKHgAONX3/9xy3i1ksMZ
EFhj6WBiDATFKg6NLEf7Dd0tHRhAQEHNYfH9fXxzLltA5D+rO9T9tio4x2Hh
8Dhx4TWTfA2Hkq2iv0/XmcP5Dk2Pjs+4bQbnLwHpFzZzeFMMUqjuMGMCf5XZ
alOHlNg7bsw/VB1iFBw/JseYOvicYLedPVXFoWBN9+0MB1MHD5B7LZThfJj7
YXz1TyovZ2XKOvhdnBjzL9gU4j5jKYeZILATyhcWh/hHHWh/W2630W5hiPxL
M6i/hRw26uUtZqwxh/N7vF6xmBRawPmR4tsvMvyzcPiy7+PW9G8iDn3BJSrT
/S0dRConlZxtEXe4IV2TaLTV0uGBa7zjrItS8PANeHv54wxFeQf08DfQWil8
4YkFJPylFeH8/d37mkyc5eH8GpD8a2kHL1C4HLWAuN9a0uE/CPRbQOxPEYGE
/z1zB4VdC/al9gnD/QPjr3jhofdfEcFXBbknywwSDpEiDrdA7jc1cxAGmaci
6ZAGAmJmkPA9KQ3nw/wD48PcD+N/WLRe4ewLJTh/i/mPQyldKpD4dzZz0FGU
/5JzTRWazswcTuza0csWoO5wsG15+Ckmc4dTh53WZv5Th7sfxgfH33MEH2Ku
hcOU9taoyzXqkPDYb+GwA5zwVOHhB9YXrgLnO09oFkqbpYQR/gC1LGMF
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYp+LE2P+Gds69EZ0+zNOkHOA8e9oyq75/1nB
4cOGgOxZ4rYOa4V0+NLXKTtwuKmWMlXZOGzQy1vMaKMGUX/Z2uE/CNzXcDgD
Am+sHFg4u+ST/bQcIsS3X2Q4h+AfaVsefuoQgr+/VtYifYuVw4+3rw9YOiP4
D0AaFRD847t29LIJIPj6WiuFL7BA+U+g/CWaDuEg+/5ZO7wq3ir6O1sd4s45
Ng4uE5qF0k4pw/lv2nK7jWbLwfl9IP8LiEH9a+PwovZx9vkcXgeZeXGapy9Y
Oah/Unk5i5MZbj/Yv/ZMcL7/E89LpsIIfsHykg3/zjPC+c3itayZboxw/88E
AUlGePjA+OJTr3BmfELwZ4Dom9YQ9xWwOyy5v49vTrIN1D0CDibGQPDZxiEN
BNpE4PEH5rtJOqDHLwDO7s74
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{31.294435865504358`, 15.14319302615193},
         PlotRange->{{0., 31.29}, {0., 
          15.139999999999999`}}], {-1.06, 0.96}, {Left, Top}], 
       {Thickness[Tiny], LineBox[{{-1.06, 0.96}, {-1.1, 1.}}]}, 
       PointBox[{-1.1, 1.}], InsetBox[
        GraphicsBox[
         {Thickness[0.022983222247759137`], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
            3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
            0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}}, {{0, 2, 0}, {0, 1, 0}, {0, 
            1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGBwBGIQPRMEOhUd+iK6/RkLRBxgfAYQeCDikJ4GBGEIfreN
5640JgTffc3R5Qwz5OH8MyDQI+8A0pbmJupQc//HLeNseQc3sDoxhxjVCJlz
e2QcPPbXylqwazqkgNQtk3FIjr3jxlyh6eAKUlch4/Dr7esDls2aEPV/pOF8
iPkI/o5gq4j/7tJw/Qe69zWZPJZy+AmSV9Z0uMF7Wyz1G5tDNMicGgmHg2B5
ZigtCqUZHILeXv44g1HUQaxJZopB8E97mH/A/kj7bt+mwK565oqIw1avDRZz
fn7F4Gt8Unk5ixPBB4fbMWEHmY1i85kefLMHh+tMYYdZIEryB5z/ovZx9nkd
Zod+UPhvEIaGDyucD/EvhwNM/fJbyx8bMnPD+eogezsR/BlgmgeDD4tfGB/m
frA7n3HD48++xLH2dAyC/3Xfx63pYZwOX0D0NxGHlyD3rmF3eOga7zgrUBTO
B6tPEIPzIfEm5mAMBlD3V4rDzXsA0l8o4SBcOankLIsAVL0shLaRhvNh8QtJ
Zwg+RJ2sgwnI+GBpSLq5IQNxZ5k0RHyzNDz9rBPS4UuXE4fzwfHlKQbnw/y3
BqRunyTc/+Dw5UTw5Xct2JfaJwHng/0hiMkHh68Igg+LD7A/KhD8N2253Ua7
0fjVkqj8aCl4egDzpaXh/LUg986ThfPvaMqu+a+sCNdfDcp/3gg+LH+j82Hp
AwDruKWR
            "], {{6.77656, 7.815629999999998}, {4.19063, 7.815629999999998}, {
            6.403130000000001, 11.512499999999998`}, {6.77656, 
            7.815629999999998}}}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
           "], CompressedData["
1:eJxllg1MW1UUx4EyDVDaOZBNLL7XlX7Q9kEHdTAD2cFljsHmkC2O7MN9OMpw
2TARIxvFkfElKwYwY8LEfZGJZEy6ZDglrhDRjIUxXXAa0QSEGYGBAlFEV8He
e9+7N2tv8tL88u47957//Z9zq96fn5Uj8/Pz8/c81Z4nwPN8c+/lybiHArze
UuBcqAkBieWpivSGPDnEGVvDvv2K8W002hgfzJ8uvxUuQEe6M6npqByeTb6R
dfoXM3k/Lgf31IPuNc1m2KXNVt1xK8h8qxF2IrY/Bb+9Zpp7P8oI3Q7XCeso
4y6RF9HYY4SabMcW/8xI2NBVHJVUaYRcm2dURIIz9kiz/xcmsq9NKlhR/13Q
wf0CcJ3nXTmfPAOb79btWhgVwJrgGVs5qK9VHlt9ORaUuzOH4vU8+T45Dv64
2M73F/Iw9kbHkw8fiPwODxm9j6d8sMRC4lfz4EifCLSqLfDx3Hjh7VrGON4P
PIzuu/C9lbOAI3ljp22Wh+Yhl6IpzAKNaASpaTxvbhAZ/zbGwZVlZkXuAg+9
Pc9fyXubMc5vJJYy1ucc41+RfimM7bPOzEORsTC8fk/qGX81RLWMpcUuCpRz
kI42ge4H65PB+GbnZ+8+ZmF8HU6M3Jw3+/D2oIjKhC4eOrz4VGX5jgG3mep3
YPfPL8iSBKrv8cCva1ZtFyDs6HsF/WU8bEJ61AvQj+bbGb/V8+n6xs2McXwl
D2nIDxsEUTcOVCi/tWJ+dRzRhxNgsuKwI34nR/2K/bWOI/4OFCAcrR/NgXvu
zeGmGXG/cg7y0PxrOvDDIwKuJc5/eWBCT+Jf5aBde7/0bKgBbuTbpxpzeDI/
3EDze2nwafu++BjKI9nLr98tYYz1dfoysmvCgC9PIn9ejqH64/UPM/4H1ZuG
sQXXr4GeN67vIgP1B66PUj1lkreOMta3RUvj4fUdjPF5FjIew/7zZckPEkv5
TqB4hxjfR/XTzrgX+09HGfeXC768rrZ0mS3di58T1/tQR/rFah7+Q+dbp4Of
YqLaFmU8lIVuaT9VHk361xql2D+iaf/C9bMjmva7abRukoZyG9Lp95WUsd+6
fBnbB0Iotwy2jK6ShUDR0PxgQt9Ksj9bsKg7Y7xemoYy/v1IA2XLi5fkVQRD
K+pD0xr40zXTkXs6GPZuy9KfH9dSbrqo+dyt19H5+H2rjsZ7EfdHxiWoHv9m
TPyr92Gcx/EQylK+/yL/yRhjv3frKGO9LzEOCDrJvXqEMfaDSQf62ejxM1Vy
4qMfteR9qxwC0fw7WtCi97cYkz4WSvkS0rcnlOqB421Ukv7xlxa2Tg3MNKiX
knPhdaQ/FD0BTlRPU1qxnyjJ91Vi/XeHk7wXDXAMnVvGChLvnpH4wLVU7Dcm
SClILe5TKYmeiSbyfYmCsupqxLmAvV7MM5buU3LeRqoPqV/G4dWeC2gbY+n+
9GbJfxLjfa4NgURUL2ojPV/pvpX4kfvWw/i+VJmon0i/NVG/4fpTmx/1Y5VA
mdxnAo2nOvtKTJ+T8TD2C2Pp/4g3S/9X/gezAKAk
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4iX39/HNmWziULC8ZMO/84wOML7/E89LpsJM
cP5/ELCH8pNNHBhA4ACzA4+baimTl7HDke59TSaLeRw26OUtZlxj5NCqwK56
ZooonN8b0e3POEEOzj8DAj3KDoVrum9nGBg7zJgJBJbqDo0sR/sNy4H235Ku
SbykCbdfX2ul8AUWLTj/+K4dvWwCCP6DCPHtFxUQ/B9vXx+wdNZy8DrBbju7
1cSBhbNLPtlPy4EL5N4qBN8HJB+K4J887LQ2M8/YYbtD06PjOzQc9tfKWqQ/
MXI4AbJvghrEHSFGEHeGqzj4X5wY80/YyOEsyD9/FOF8mH9hfJHKSSVnl0g5
OAKNnWFt5LAj2Crif7qoA8jZDOeMHB64xjvO2igAUV9s7BAACv/LbA7TJvBX
mUWbOICCZ6YkI9z9MD7MfzA+zP/N4rWsmW4IPix+AUQAztU=
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIbIGYC4ueJC6+Z6Fs7nAEDJQcY/8Oi9QpnPZQdONxU
S5l+WcH59SxH+w2PI/i8/uunpGqYw/mfNgRkz3puhspvR/DTQIDNzEG4clLJ
WRMliL17TB0euMY7zpqo6HCobXn4qSRTB/7YgPtG6QpwPli9C4JvDALKCg4y
8+I0TxeYOrivObqcQULBYcULD73/jQi+zwl229lTEXywe2eYQtyjoQBxzzJT
B+cJzUJpXgoOtb+tCs5ZQN0roeTg0PTo+IzTCP4ykPmC5nC+xNQrnBmbEPwD
tbIW6SXmDt02nrvSihQcIsS3X2TQM3foiej2ZxSQdWgEhZ+7mUOMaoTMuRhR
h8I13bczDMwcdgRbRfxfLgLnQ8IDwVfYtWBfqh+CH/z28scZicIOJqBwSDZz
UP+k8nKWprBDjILjx+QaBP/kYae1mecQfAOtlcIXniDMg8SHOYRWE3NYcn8f
3xxjKD9NAs6PBrm3RsKhL7hEZbq/ucMaIR2+dDspiP2fEf7/+630wRxDSzjf
GxT+Ty0c9nfvazJxlofwt1pA4p1HBs7fCfJ/uwScrwFy70txOB/mfvW3vPsM
NC3hfL+LE2P+JSP414U+OZ6fZglx3z80/j4ROP/Lvo9b078h+GfB7hGFpKtm
qPw2UUh8mVs6/AeB/RJwPti+Thk43xWUvm4g+G/acruNpGXh/NLD21xnyio4
iIPSSxEifJ5naX+bvtYKzgfLX0LwUfIjEh+WXwEYGJgk
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, {{{32.3859, 
           12.943800000000003`}, {32.3859, 13.075000000000001`}, {
           32.276599999999995`, 13.153100000000002`}, {32.18909999999999, 
           13.153100000000002`}, {32.132799999999996`, 13.153100000000002`}, {
           32.0344, 13.153100000000002`}, {31.946899999999996`, 
           12.910899999999996`}, {28.260900000000007`, 2.5562499999999995`}, {
           28.193799999999996`, 2.35781}, {28.193799999999996`, 
           2.226559999999999}, {28.304699999999997`, 2.1484399999999995`}, {
           28.392199999999992`, 2.1484399999999995`}, {28.45779999999999, 
           2.1484399999999995`}, {28.5578, 2.15938}, {28.6344, 
           2.3906299999999994`}, {32.320299999999996`, 12.745299999999999`}, {
           32.3859, 12.943800000000003`}}}], 
          FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4oqIFaZnXzs5rBfS4Uv/J+VwBgwQfHfVUqZZ
J5wc1oD4dlION6VrEo32OjmYGAPBZXGHJ4kLr5msd3JYB5KXE4fIL3VymAkC
O8UcWBdPsmIMRfDVnzTPO6uF4OtOWPDDUM0Rzm9fHn7KyMfRIUo1QubcHnGH
+/v45hgvcnSQ37VgX2qflEPxVtHfp485OsSA5OdIQ9w7x8kB5BzjxwoOMP+4
rzm6nIFDCc73OcFuO9tUBc5/kaX9bfpeNQf7pkfHZ2Q7OTwG+SNfw8Hi2tFc
kxOOcD7YfBUEnwXkn6MODmY2e4OmOarB+VPaW6Mux6jA+eWHt7nOtFV2+B2T
e/QfkyOcDw4vdgQfZj6Mn3D4snaqp6NDp43nrrRJCH5qGhC4qcD5fhcnxvx7
rOIw30bnyiw9R4enIHP9VeHmw/hvePcZzPzlAOcf17SadPo7gp/N+XNB+mcH
h4SQIPUFnqoO+qD44HN0qPttVXDuhJqD+NQrnBlRjg5vwAGv7iDv+DH5zFYE
3xsUrrpOcD6YKnNy2KCXt5jRRg3Oh4U/jJ8O8k+YksPF/Hj2c4ZODnvza97O
3KoASQcPgea35XYbzZaDh+eOYKuI/8tF4HywupnCDmu6b2cwHHeC89HTMwCq
CUFI
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYoemR8dnbHZx6I3o9mecIOcA49/RlF3z/7OC
g9Anx/NpS10c1grp8KWvU3aYZ6NzZVaYi8MGvbzFjDZqEPXMLg7/QeC+hgMD
CExwdmDh7JJP9tNycFctZZrVgOD/ick9+q8Kwa+MWGF6ttjZ4cfb1wcsnRH8
BxHi2y8qIPjHd+3oZRNA8PW1VgpfYNFyqADxu6H8JZoOriD7JFwcXhVvFf2d
re7waUNA9qx0FweXCc1CaaeU4fw3bbndRrPl4Pw+kP8FxCD+VXVxeFH7OPt8
Dq/Dihceev8bnR3UP6m8nMXJDLcf7F97Jjjf/4nnJVNhBL9gecmGf+cZ4fxm
8VrWTDdGuP9ngoAkIzx8YHzVJ83zzk5C8NNAgA3qvgJ2hxzOnwvSvV2g7hFw
MDEGgskuEHVtIvD4A/PdJB3Q4xcAcAjOdA==
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{43.5067696139477, 15.14319302615193},
         PlotRange->{{0., 43.51}, {0., 15.139999999999999`}}], {1.06, 0.96}, {
        Right, Top}], 
       {Thickness[Tiny], LineBox[{{1.06, 0.96}, {1.1, 1.}}]}, 
       PointBox[{1.1, 1.}]}}}, {InsetBox[
      GraphicsBox[
       {Thickness[0.09345794392523366], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
          0}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}}}, {{{
          8.273439999999999, 10.9406}, {8.273439999999999, 
          10.049999999999999`}, {7.381249999999999, 8.915629999999998}, {
          5.929690000000001, 8.915629999999998}, {4.3453100000000004`, 
          8.915629999999998}, {5.02656, 11.667199999999998`}, {
          5.126560000000001, 12.075}, {5.170310000000001, 12.0969}, {5.6, 
          12.0969}, {7.0296899999999996`, 12.0969}, {8.273439999999999, 
          12.0969}, {8.273439999999999, 11.0406}, {8.273439999999999, 
          10.9406}}, CompressedData["
1:eJxTTMoPSmViYGBQBWIQfUdTds1/ZUWHlDQgUJN1gPEfuMY7zkpUcIhRjZA5
JyPvUH3/xy3jakWHMyDQI+3gvubocoYVig7K1x4FM+goOHxYtF7hrISSw0wQ
iFRyEKmcVHL2iDKcP2MCf5XZaVU4X2LqFc6MJnUHYZC6KwoOGfkfWk9e0YDY
u1EGzpfZKDafSYEXzjcxBoJibjifx5HPa8ZKLgx+QkiQ+oJMBP/vt9IHcwwR
+mH8FvFa1sxjPHA+SNpYWBCD73txYsw/ZgQ/FRRex9Th/BQ0/g6HpkfHZ0D9
90TAwUBrpfAFF3WIe16yOrxpy+02ui3mYFfiWHtahtXhIcjfgaIOEyK6/Rk/
sDgwgMADEQcW/V9cl3r+2sP4YPcb/4Lzs6cmFFoU/8Dgtymwq54RQfDB4T5T
2OE/CNT/hPM9tvofT2b7C+eD3RUt5gDjf9n3cWu6mCycD0sfYPO3SDigpx8A
lhrq0A==
          "], CompressedData["
1:eJxTTMoPSmViYGAQBmIQ/WXfx63p0+Qc3NccXc4wQ9YBxl8rpMOXHifpEPL2
8scZB6UcGEDggYjDGRDwEYXzr/PeFkvdxgfnb/HaYDGnkhfOPwtWj+C3iNey
Zh7jcai5/+OW8WsRh5LlJRv+neeG2PsNZh43RB+PKJy/I9gq4n86gg9Wv03U
IT0NCJ5xO8wEgZ+iDv5PPC+ZCvNA7EsQc1gP8oecoINw5aSSsymKUFoSzof5
F51/3zXecdZHRHjAwgcAJqaAVA==
          "]}]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{10.697434620174347`, 15.14319302615193},
       PlotRange->{{0., 10.7}, {0., 
        15.139999999999999`}}], {1.2486901291546932, 0.4105789940742013}], 
     InsetBox[
      GraphicsBox[
       {Thickness[0.08928571428571429], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
          0}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}}}, {CompressedData["
1:eJxTTMoPSmViYGCQB2IQfQYEYpQd1grp8KX7KTvA+DNmAkGlmsP7ResVzlYo
OmTkf2g9eUXDISUNCJbJwPkan1RezuLkhfPtSxxrT8dww/n+TzwvmU7mwuAn
hASpL8hE8P9+K30wxxChH8bviej2Z9zAA+fvDLaK+M8uiMH3vTgx5h8zgp8K
cucxdYcdUH4KlA+T3+HQ9Oj4DHWH2SB/3hRwMNBaKXzBRd0hAOSey6wOb9py
u41uizk0ideyZrKxOjx0jXecFSgKCZebLA4MIPBAxEFmo9h8poS/9jC++1b/
48lsv+B8sH63Hxj8NgV21TMiCP5MMBB2EGuSmWIQ/BPOv/L72PV5N//A+eDw
1hR1gPHldy3Yl8onB+fD4g9Mn5FxQI9fAKii1iA=
          "], CompressedData["
1:eJxTTMoPSmViYGCQBGIQ/R8E5is61P62KjjHoeIA44dzirUbv1eC0PqKDq0K
7KpnTOQcZswEAkk5h7VCOnzpcZIOa0D0PRkHjU8qL2e9FHdIA4E2SQcGEHgg
4vBl38et6WUicP6B7n1NJo/54Px0kPplvHD+Fq8NFnMqEXwTYyD4zONQc//H
LePXIg4RqhEy5/5wQ8z9BtX/jNvh7Bkg4BGF83cEW0X8T0fwweq3iTr4P/G8
ZCrM4wDyxsyfohD/2vNA7EsQg9hnLOLgdYLddnaouoPbmqPLGWaIQPylpuEg
Ujmp5OwREYe/30ofzDHUcIgBuadGDM4H6w+WhvMh/peH82HhC+YLqjughz8A
Vkupog==
          "]}]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{11.199940224159402`, 15.14319302615193},
       PlotRange->{{0., 11.2}, {0., 
        15.139999999999999`}}], {-1.248690129154693, 0.41057899407420106}]}},
   ImageSize->404,
   PlotRange->{{-1.9, 1.9}, {-0.2, 1.1}}],
  StripOnInput->False,
  Magnification->2 Inherited]], "Output",
 CellChangeTimes->{{3.937614297671421*^9, 3.937614324765032*^9}, 
   3.937614396876307*^9, 3.9376144378118*^9, {3.93761451674201*^9, 
   3.93761451805859*^9}, {3.937614550877391*^9, 3.937614553491967*^9}, 
   3.9376145969461613`*^9, 3.937614786344802*^9, {3.937614822597863*^9, 
   3.937614829282805*^9}, {3.937614875222657*^9, 3.937614940466447*^9}, 
   3.937615065243846*^9, {3.937625144912936*^9, 3.937625152667479*^9}, {
   3.93762521458635*^9, 3.937625245298954*^9}, {3.937625299388529*^9, 
   3.93762530589435*^9}, 3.937625365982993*^9, 3.9376254125313253`*^9, {
   3.937625446675064*^9, 3.93762550337341*^9}, {3.9376255416193*^9, 
   3.9376256297391253`*^9}, 3.937626095408437*^9, 3.937626441915248*^9, {
   3.937626482370243*^9, 3.93762653098256*^9}, {3.937626581886701*^9, 
   3.937626664316306*^9}, {3.93762675351087*^9, 3.937626829352906*^9}, {
   3.93762824846743*^9, 3.937628275181341*^9}, 3.937628317788525*^9, 
   3.938404218570446*^9, 3.9384043411950912`*^9, 3.938404667017647*^9, 
   3.9384049363105497`*^9, {3.938405063199011*^9, 3.938405084773251*^9}, 
   3.938405128266024*^9, {3.938405364300419*^9, 3.938405369055204*^9}, 
   3.938730139483452*^9, 3.9387628823331127`*^9, 3.938924266430079*^9, 
   3.940133035497806*^9, 3.940133423847413*^9, 3.940483489770824*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"94fb66bd-d784-4e84-b922-bdf2084ed6e5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"save", "[", "sofaUpperBound", "]"}]], "Input",
 CellChangeTimes->{{3.937627861390168*^9, 3.937627865064533*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"4314ef65-7ea8-4aeb-8050-863333613add"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sofaMamikon", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Thickness", "[", "Small", "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Lighter", "[", 
          RowBox[{"Black", ",", "0.85"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"aline", "/@", 
           RowBox[{"Range", "[", 
            RowBox[{"0", ",", 
             RowBox[{"psiR", "-", "1"}], ",", "5"}], "]"}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"fline", "/@", 
           RowBox[{"Join", "[", 
            RowBox[{"Range", "[", 
             RowBox[{"psiR", ",", 
              RowBox[{"psiL", "-", "1"}], ",", "5"}], "]"}], "]"}]}], "}"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"cline", "/@", 
           RowBox[{"Range", "[", 
            RowBox[{"0", ",", 
             RowBox[{"n", "-", "1"}], ",", "10"}], "]"}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"bline", "/@", 
           RowBox[{"Range", "[", 
            RowBox[{
             RowBox[{"psiR", "+", "15"}], ",", 
             RowBox[{"n", "-", "1"}], ",", "15"}], "]"}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"dline", "/@", 
           RowBox[{"Range", "[", 
            RowBox[{"0", ",", 
             RowBox[{"psiL", "-", "1"}], ",", "7"}], "]"}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"aline2", "/@", 
           RowBox[{"Range", "[", 
            RowBox[{"psiL", ",", 
             RowBox[{"n", "-", "1"}], ",", "5"}], "]"}]}], "}"}]}], 
        "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Lighter", "[", "Gray", "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"fline", "[", "psiR", "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Last", "@@", 
             RowBox[{"aline", "[", "psiL", "]"}]}], ",", 
            RowBox[{"y", "[", "psiL", "]"}]}], "}"}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"y", "[", "psiL", "]"}], ",", "lInter"}], "}"}], "]"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"cline", "[", "0", "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"First", "@", 
             RowBox[{"Last", "@", 
              RowBox[{"cline", "[", "0", "]"}]}]}], ",", 
            RowBox[{"Last", "@", 
             RowBox[{"First", "@", 
              RowBox[{"cline", "[", "0", "]"}]}]}], ",", 
            RowBox[{
             RowBox[{"Last", "@", 
              RowBox[{"First", "@", 
               RowBox[{"cline", "[", "0", "]"}]}]}], "-", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}]}], "}"}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"aline", "[", "0", "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Last", "@", 
             RowBox[{"First", "@", 
              RowBox[{"aline", "[", "0", "]"}]}]}], ",", 
            RowBox[{"Last", "@", 
             RowBox[{"First", "@", 
              RowBox[{"aline", "[", "psiR", "]"}]}]}]}], "}"}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Last", "@", "ltail"}], ",", "zK", ",", 
            RowBox[{"First", "@", "ltail"}]}], "}"}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Last", "@", "rtail"}], ",", "wK", ",", 
            RowBox[{"First", "@", "rtail"}]}], "}"}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Line", "@", "ys"}]}], "\[IndentingNewLine]", "}"}], ",", 
       "\[IndentingNewLine]", "sofaBase", ",", "\[IndentingNewLine]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"PointSize", "[", "Small", "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Inset", "[", 
            RowBox[{
             RowBox[{
             "MaTeX", "[", 
              "\"\<\\\\mathbf{y}_K\\\\left(\\\\varphi^\\\\mathrm{R}\\\\right)\
\>\"", "]"}], ",", 
             RowBox[{"First", "@", "ys"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "5"}], ",", "Bottom"}], "}"}]}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Point", "[", 
            RowBox[{"First", "@", "ys"}], "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"Inset", "[", 
            RowBox[{
             RowBox[{
             "MaTeX", "[", 
              "\"\<\\\\mathbf{y}_K\\\\left(\\\\varphi^\\\\mathrm{L}\\\\right)\
\>\"", "]"}], ",", 
             RowBox[{"Last", "@", "ys"}], ",", 
             RowBox[{"{", 
              RowBox[{"45", ",", "Bottom"}], "}"}]}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Point", "[", 
            RowBox[{"Last", "@", "ys"}], "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"Inset", "[", 
            RowBox[{
             RowBox[{"MaTeX", "[", "\"\<\\\\mathbf{y}_K\>\"", "]"}], ",", 
             RowBox[{
              RowBox[{"ys", "[", 
               RowBox[{"[", 
                RowBox[{"Floor", "[", 
                 RowBox[{
                  RowBox[{"Length", "[", "ys", "]"}], "/", "2"}], "]"}], 
                "]"}], "]"}], "+", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0.02"}], "}"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"Center", ",", "Bottom"}], "}"}]}], "]"}]}], "}"}], ",",
          "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Inset", "[", 
            RowBox[{
             RowBox[{
             "MaTeX", "[", "\"\<A_K(\\\\varphi^\\\\mathrm{L})\>\"", "]"}], 
             ",", 
             RowBox[{
              RowBox[{"a", "[", "psiL", "]"}], "+", 
              RowBox[{"{", 
               RowBox[{"0.05", ",", 
                RowBox[{"-", "0.18"}]}], "}"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"Center", ",", "Top"}], "}"}]}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"Thin", ",", 
             RowBox[{"Line", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"a", "[", "psiL", "]"}], ",", 
                RowBox[{
                 RowBox[{"a", "[", "psiL", "]"}], "+", 
                 RowBox[{"{", 
                  RowBox[{"0.05", ",", 
                   RowBox[{"-", "0.18"}]}], "}"}]}]}], "}"}], "]"}]}], "}"}], 
           ",", "\[IndentingNewLine]", 
           RowBox[{"Point", "[", 
            RowBox[{"a", "[", "psiL", "]"}], "]"}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Inset", "[", 
            RowBox[{
             RowBox[{
             "MaTeX", "[", "\"\<A_K(\\\\varphi^\\\\mathrm{R})\>\"", "]"}], 
             ",", 
             RowBox[{"a", "[", "psiR", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"45", ",", "Center"}], "}"}]}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Point", "[", 
            RowBox[{"a", "[", "psiR", "]"}], "]"}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Inset", "[", 
            RowBox[{
             RowBox[{
             "MaTeX", "[", 
              "\"\<\\\\mathbf{l}_K^{\\\\pi/2}\\\\left(0\\\\right)\>\"", "]"}],
              ",", 
             RowBox[{
              RowBox[{"First", "@", "cap"}], "+", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"Center", ",", 
               RowBox[{"-", "4"}]}], "}"}]}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Point", "[", 
            RowBox[{
             RowBox[{"First", "@", "cap"}], "+", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Inset", "[", 
            RowBox[{
             RowBox[{
             "MaTeX", "[", 
              "\"\<\\\\mathbf{l}_K^{\\\\pi/2+\\\\varphi^\\\\mathrm{L}}\\\\\
left(\\\\pi/2\\\\right)\>\"", "]"}], ",", "\[IndentingNewLine]", 
             RowBox[{"lInter", "+", 
              RowBox[{"{", 
               RowBox[{"0.08", ",", "0.05"}], "}"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"Left", ",", "Bottom"}], "}"}]}], "]"}], ",", 
           "\[IndentingNewLine]", "Thin", ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{"lInter", ",", 
              RowBox[{"lInter", "+", 
               RowBox[{"{", 
                RowBox[{"0.08", ",", "0.05"}], "}"}]}]}], "}"}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Point", "[", "lInter", "]"}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Inset", "[", 
            RowBox[{
             RowBox[{
             "MaTeX", "[", 
              "\"\<\\\\mathbf{l}_K^{\\\\pi/2}\\\\left(\\\\varphi^\\\\mathrm{R}\
\\\\right)\>\"", "]"}], ",", 
             RowBox[{"rInter", "+", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "0.08"}], ",", "0.05"}], "}"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"Right", ",", "Bottom"}], "}"}]}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"Thin", ",", 
             RowBox[{"Line", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"v", "[", 
                 RowBox[{"psiR", ",", 
                  RowBox[{"p", "[", "psiR", "]"}], ",", "n", ",", "1"}], 
                 "]"}], ",", 
                RowBox[{"rInter", "+", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "0.08"}], ",", "0.05"}], "}"}]}]}], "}"}], 
              "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
           RowBox[{"Point", "[", "rInter", "]"}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Inset", "[", 
            RowBox[{
             RowBox[{
             "MaTeX", "[", 
              "\"\<\\\\mathbf{l}_K^{\\\\pi}\\\\left(\\\\pi/2\\\\right)\>\"", 
              "]"}], ",", 
             RowBox[{
              RowBox[{"Last", "@", "cap"}], "+", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"Center", ",", 
               RowBox[{"-", "4"}]}], "}"}]}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Point", "[", 
            RowBox[{
             RowBox[{"Last", "@", "cap"}], "+", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "}"}]}], 
        "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", "}"}], ",", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1.9"}], ",", "1.9"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.2"}], ",", "2.4"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "->", "width"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Magnify", "[", 
  RowBox[{"sofaMamikon", ",", "2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.937625709248568*^9, 3.937625757018731*^9}, {
  3.937626222606748*^9, 3.9376262253759212`*^9}, {3.937626260441196*^9, 
  3.937626302306382*^9}, {3.9376263652473288`*^9, 3.937626380278808*^9}, {
  3.9376264578207808`*^9, 3.937626462525209*^9}, {3.937626861170961*^9, 
  3.9376268618841143`*^9}, {3.9376268985332336`*^9, 3.937626906281927*^9}, {
  3.937626987965261*^9, 3.9376271248843613`*^9}, {3.937627668457239*^9, 
  3.9376277115080223`*^9}, {3.9376277781454687`*^9, 3.937627800876089*^9}, {
  3.937627901689193*^9, 3.937628127802636*^9}, {3.937628164382731*^9, 
  3.937628231080752*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"d81589fd-01c7-476a-90ce-521a12f5656a"],

Cell[BoxData[
 StyleBox[
  GraphicsBox[{
    {RGBColor[0.85, 0.85, 0.85], Thickness[
     Small], {LineBox[{{1.6707963267948966`, 0.}, {1.6707963267948966`, 1.}}],
       LineBox[{{1.669328961985099, 0.06756569705058589}, {
       1.6286180011180866`, 1.}}], 
      LineBox[{{1.6650403279196637`, 0.1331034491105178}, {
       1.5891967072671098`, 1.}}], 
      LineBox[{{1.6581043098135704`, 0.1964993633084894}, {
       1.5523214441800703`, 1.}}], 
      LineBox[{{1.6486992008053412`, 0.25765084221787354`}, {
       1.5178030151821469`, 1.}}], 
      LineBox[{{1.637007048307658, 0.3164667447398778}, {1.4854713738775343`, 
       0.9999999999999999}}]}, {
      LineBox[{{1.6232129950118488`, 0.37286751150393366`}, {
       1.2832378227291714`, 1.6416721277748672`}}], 
      LineBox[{{1.6075046163954672`, 0.42678525463815675`}, {
       1.1968686613992419`, 1.7291561151676385`}}], 
      LineBox[{{1.5900712565842712`, 0.4781638118563995}, {
       1.1052680053869839`, 1.8101497973991343`}}], 
      LineBox[{{1.5711033644173764`, 0.5269587649019729}, {
       1.0088511776998548`, 1.8843556195493432`}}], 
      LineBox[{{1.5507918315571527`, 0.5731374224813253}, {0.9080503271243476,
        1.9515010268362012`}}], 
      LineBox[{{1.5293273344736669`, 0.6166787679136037}, {0.8033129403933343,
        2.011339442865723}}], 
      LineBox[{{1.5068996821171092`, 0.6575733718138602}, {0.6951002943179597,
        2.0636511570352973`}}], 
      LineBox[{{1.4836971710707605`, 0.695823270218479}, {0.583885853749844, 
       2.1082441171442117`}}], 
      LineBox[{{1.4599059499517386`, 0.7314418086509876}, {0.470153621516909, 
       2.1449546236735566`}}], 
      LineBox[{{1.4357093947970156`, 0.7644534527145294}, {
       0.35439644672300097`, 2.1736479226263112`}}], 
      LineBox[{{1.4112874971381686`, 0.7948935658837373}, {
       0.23711429801615025`, 2.1942186942652393`}}], 
      LineBox[{{1.3868162664300732`, 0.8228081552533295}, {
       0.11881250861135206`, 2.2065914355486815`}}], 
      LineBox[{{1.3624671484563433`, 0.8482535860832483}, {0., 
       2.210720734539591}}], 
      LineBox[{{1.338406461287951, 
       0.8712962660603936}, {-0.11881250861135206`, 2.2065914355486815`}}], 
      LineBox[{{1.3147948503211504`, 
       0.8920123002747642}, {-0.23711429801615025`, 2.1942186942652393`}}], 
      LineBox[{{1.2917867638667815`, 
       0.9104871179829186}, {-0.35439644672300097`, 2.1736479226263112`}}], 
      LineBox[{{1.2695299507053424`, 0.9268150723039401}, {-0.470153621516909,
        2.1449546236735566`}}], 
      LineBox[{{1.2481649809610484`, 0.9410990140623575}, {-0.583885853749844,
        2.1082441171442117`}}], 
      LineBox[{{1.227824791583588, 0.9534498410585546}, {-0.6951002943179597, 
       2.0636511570352973`}}], 
      LineBox[{{1.208634257658625, 0.9639860241099645}, {-0.8033129403933343, 
       2.011339442865723}}], 
      LineBox[{{1.1907097906974098`, 
       0.9728331112656285}, {-0.9080503271243476, 1.9515010268362012`}}], 
      LineBox[{{1.1741589649823734`, 
       0.9801232116523391}, {-1.0088511776998548`, 1.8843556195493432`}}], 
      LineBox[{{1.1590801729694251`, 
       0.9859944604625035}, {-1.1052680053869839`, 1.8101497973991343`}}], 
      LineBox[{{1.1455623106690782`, 
       0.9905904666418771}, {-1.1968686613992419`, 1.7291561151676385`}}]}, {
      LineBox[{{-1.1, 1.}, {-1.6707963267948966`, 1.}}], 
      LineBox[{{-1.1038004714565846`, 
       0.9997786446154011}, {-1.6707963267948966`, 0.9501729350071141}}], 
      LineBox[{{-1.1151150774159684`, 
       0.9982332002253711}, {-1.6707963267948966`, 0.9002516032860772}}], 
      LineBox[{{-1.1336844938476687`, 
       0.9940597448793449}, {-1.6707963267948966`, 0.8501410629959352}}], 
      LineBox[{{-1.1590801729694251`, 
       0.9859944604625035}, {-1.6707963267948966`, 0.7997450120768466}}], 
      LineBox[{{-1.1907097906974098`, 
       0.9728331112656285}, {-1.6707963267948964`, 0.7489650829062643}}], 
      LineBox[{{-1.227824791583588, 
       0.9534498410585546}, {-1.6707963267948966`, 0.6977001059609638}}], 
      LineBox[{{-1.2695299507053424`, 
       0.9268150723039401}, {-1.6707963267948966`, 0.645845330935942}}], 
      LineBox[{{-1.3147948503211504`, 
       0.8920123002747642}, {-1.6707963267948964`, 0.5932915926670765}}], 
      LineBox[{{-1.3624671484563433`, 
       0.8482535860832483}, {-1.6707963267948966`, 0.539924407744695}}], 
      LineBox[{{-1.4112874971381686`, 
       0.7948935658837373}, {-1.6707963267948966`, 0.48562298583041286`}}], 
      LineBox[{{-1.4599059499517386`, 
       0.7314418086509876}, {-1.6707963267948966`, 0.43025913732133825`}}], 
      LineBox[{{-1.5068996821171092`, 
       0.6575733718138602}, {-1.6707963267948966`, 0.3736960560418696}}], 
      LineBox[{{-1.5507918315571527`, 
       0.5731374224813253}, {-1.6707963267948966`, 0.3157869519517278}}], 
      LineBox[{{-1.5900712565842712`, 
       0.4781638118563995}, {-1.6707963267948966`, 0.2563735042688169}}], 
      LineBox[{{-1.6232129950118488`, 
       0.37286751150393366`}, {-1.6707963267948966`, 0.19528409969619176`}}], 
      LineBox[{{-1.6486992008053412`, 
       0.25765084221787354`}, {-1.6707963267948964`, 0.13233181332750377`}}], 
      LineBox[{{-1.6650403279196637`, 
       0.1331034491105178}, {-1.6707963267948966`, 0.06731208091196805}}]}, {
      LineBox[{{0.6479189859201686, 0.14901100059535377`}, {0.706984631358755,
        0.}}], LineBox[{{0.6479189859201686, 0.14901100059535377`}, {
       0.73184930696652, 0.}}], 
      LineBox[{{0.6479189859201686, 0.14901100059535377`}, {
       0.7618227461083078, 0.}}], 
      LineBox[{{0.6547072193866512, 0.14179995277984858`}, {
       0.7965071721664966, 0.}}], 
      LineBox[{{0.6818393891246544, 0.11804378585919295`}, {
       0.8356770459626038, 0.}}], 
      LineBox[{{0.7260355716953626, 0.0884574438582213}, {0.8792483587654751, 
       0.}}], LineBox[{{0.7939354168115784, 0.05522476174590629}, {
       0.9272597855973728, 0.}}], 
      LineBox[{{0.8717664343927005, 0.02896429698334657}, {0.9798626623400662,
        0.}}], LineBox[{{0.9742573448536493, 0.00830209863392728}, {
       1.037318044696553, 0.}}]}, {
      LineBox[{{-1.0956493416845563`, 0.}, {-0.687846363193047, 0.}}], 
      LineBox[{{-1.0367390032701858`, 
       0.0020385765228336794`}, {-0.6814779413431806, 
       0.023767273907732825`}}], 
      LineBox[{{-0.981776838507125, 
       0.007312138513854594}, {-0.6758211314991069, 0.04487877565457196}}], 
      LineBox[{{-0.9309242162319471, 
       0.015347564215637988`}, {-0.670816678971693, 0.0635556467509476}}], 
      LineBox[{{-0.8906980593687024, 
       0.024069618728902675`}, {-0.6664130676955, 0.07999014777048227}}], 
      LineBox[{{-0.841978242384414, 
       0.03778103055417503}, {-0.6625654458427803, 0.0943496680131441}}], 
      LineBox[{{-0.8091535490697623, 
       0.049231608566984164`}, {-0.6592347351912065, 0.10678004939012936`}}], 
      LineBox[{{-0.7748774388266213, 
       0.06340909878177925}, {-0.6563868898233587, 0.11740835299503727`}}], 
      LineBox[{{-0.7409444536798304, 
       0.08011187715035817}, {-0.6539922770380417, 0.1263451695742941}}], 
      LineBox[{{-0.7157360220154985, 
       0.09464448704035888}, {-0.6520251589767314, 0.13368655412359076`}}], 
      LineBox[{{-0.697354775490723, 
       0.10668185440422562`}, {-0.6504632578337066, 0.1395156485457587}}], 
      LineBox[{{-0.6795234775797354, 
       0.11985317426150743`}, {-0.6492873909337932, 0.14390404355917397`}}], 
      LineBox[{{-0.6653876546521786, 
       0.13169024902637716`}, {-0.6484811646547534, 0.14691292099494824`}}], 
      LineBox[{{-0.6534479578390062, 0.1430813866404108}, {-0.648030718311849,
        0.14859400963275027`}}], 
      LineBox[{{-0.6479189859201686, 
       0.14901100059535377`}, {-0.6479245108375056, 0.14899038132314435`}}], 
      LineBox[{{-0.6479189859201686, 
       0.14901100059535377`}, {-0.648153144475995, 0.1481371089679826}}], 
      LineBox[{{-0.6479189859201686, 
       0.14901100059535377`}, {-0.6487092208456751, 0.14606180370344624`}}], 
      LineBox[{{-0.6479189859201686, 
       0.14901100059535377`}, {-0.6495872256566682, 0.14278504513953116`}}], 
      LineBox[{{-0.6479189859201686, 
       0.14901100059535377`}, {-0.6507834391546725, 0.13832071558827908`}}], 
      LineBox[{{-0.6479189859201686, 
       0.14901100059535377`}, {-0.6522958700271633, 0.13267624672920864`}}], 
      LineBox[{{-0.6479189859201686, 
       0.14901100059535377`}, {-0.654124211084969, 0.12585278500791386`}}], 
      LineBox[{{-0.6479189859201686, 
       0.14901100059535377`}, {-0.6562698155435207, 
       0.11784528015565243`}}]}, {
      LineBox[{{1.1336844938476687`, 
       0.9940597448793449}, {-1.2832378227291716`, 1.6416721277748674`}}], 
      LineBox[{{1.1235158058069998`, 0.9965551335408576}, {-1.311452223815804,
        1.5363745494144292`}}], 
      LineBox[{{1.1151150774159684`, 0.9982332002253711}, {-1.339666503358513,
        1.4310774246620883`}}], 
      LineBox[{{1.1085306999812923`, 
       0.9992536366520866}, {-1.3680104270385969`, 1.3252964614021594`}}], 
      LineBox[{{1.1038004714565846`, 0.9997786446154011}, {-1.396616594252071,
        1.2185367919516639`}}], 
      LineBox[{{1.1009514763999277`, 
       0.9999723147666572}, {-1.4256225956313604`, 1.1102849210797419`}}]}}, 
    {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
     LineBox[{{1.6232129950118488`, 0.37286751150393366`}, {
      1.2832378227291714`, 1.6416721277748672`}}], 
     LineBox[{{1.1115151599274626`, 1.}, {-1.2832378227291714`, 
      1.6416721277748672`}}], 
     LineBox[{{-1.2832378227291714`, 
      1.6416721277748672`}, {-1.4551733511720075`, 1.}}], 
     LineBox[{{-1.1, 1.}, {-1.6707963267948966`, 1.}}], 
     LineBox[{{-1.1, 1.}, {-1.6707963267948966`, 1.}, {-1.6707963267948966`, 
      0.}}], LineBox[{{1.6707963267948966`, 0.}, {1.6707963267948966`, 1.}}], 
     LineBox[{{1.6707963267948966`, 1.}, {1.4551733511720075`, 1.}}], 
     LineBox[{{-0.6479189859201686, 
      0.14901100059535377`}, {-0.6878463631930473, 0.}, {-1.0956493416845563`,
       0.}}], LineBox[{{1.0956493416845563`, 0.}, {0.687846363193047, 0.}, {
      0.6479189859201686, 0.14901100059535377`}}], LineBox[CompressedData["
1:eJw9lXtQVHUUx+/dWkXNLPD9AJSdHSdRKDRSlPMTrNRm8DFhruIg5OaiiBVk
CqVISVojmKkJlhqoECLgCxleR8FXwCyIiikqrLCQi7Is64OBfUQz53Rndu4f
d8+9v3PO9/v5TozcuFSrkCRpS//vv3t71ZhI1c5nUFb5nmPBvF7Qxi/fNy34
GSwJlkOVKb3gbXEYF9mtEFQaP7ykoReqG02ZPxVa4dyN59t07n0w6MIUL2OM
FUJzLrUO1vZBuqvxYrjaChe8308/ktMHV7f7PnLc74ZiwyiFytwHIwKc1it7
u+Fmwtid+9+xwThd37qiD7tBrUjNsMTZ4KQ6qvJunwXEYd/6GYU20M0euH1q
vgUSh3yUEf7CBu5bzdMuRFhgUNaN7OgZdmjo2BQe72aBQI9NySti7aD8bmhu
/OUuOHupvE1dYAfF9QnnS+K64PfPxifWdtjBxeXJxLmqLqjvcbotVTvA8KdJ
TDhhBt80c0xuuAOcX/9WtUhhhqNhh3T3f3XA0C8Vn0xc1QnFmZaWJr0DhP6u
Lq3wKQwf4ld77lUn5DQHp+LrT2GxVanSzHTC6ITt2kPaJzD66K72qmgneNWd
2ju9pANUT3VvuRxxQlfj5r/2DuuAxQefuAyrc0JlqOFaWaQJJnsOPfnA6YQa
785lZeceg2ls0KSZoyQx6Je1C9OUj6GzOeZH41RJTEhLTdSE/gOr5lz2swZL
4t6qewblsXYIG2BdEKGRRNSt46tPWNrALeqUY1qMJEq8LD1BgW1wfHferpVJ
klif4VbQsssIeYqKyW37JVHxRey+PbdawWSu8tBnS8JUHFC2xL0V8oZVF7mW
SGLkz64Lfda2QEvM4+CzNZJoTNBHvp3/COZZN4/KfyCJpblT/Fe/MIA2y5Gq
7JREanOio3K2AbbV+L9RaJdE5cvYl2uSmkF32kO++Jos5n0VVnsgpQlKQ57f
mDROFhnnPf2dIx9CRZboeTBZFpKmptrt8H1oNd8xd82QRfys6WD0aoTEuNZZ
K4Nk4dJQF/J99l3Ahe0R40NkUTpHVSl7/w1rLpVZ/TSysB3y2BiT1wDvHji+
449PZXF5/k6fRp/b0NQpzq7Z0F+/Jcy0vOAmzByR7v7tJlkk7vZP6fGph+QX
6s9NW2XRM7Dwzeq8OriurVmWmyyLIs0ZY4VGD/Wehh8qdstifsGt6LSPq8H1
oC967+v//4hSfUDIdbi92V5uSpOFZ+wG75oProDc+8pi22FZNJfqC6IDK0DV
kTA3IlMWXevuuG9bVw6nd4yNGpPV3++xuAH6ZUUQJQ3PVOXIYs+JsvTBQWfg
Wuv4+qTc/vq48tru5dmQpF7f5JcnC/HwqvIbzUEw2QqL/fP76+kK3BqwIiX/
/+fIz6keuZ7ej/x++j7y9+l8yOej8yOfn/pD7o/6R+6f5oM8H5of8vxovsjz
pfkjz5/2g7wf2h/y/mi/yPul/SPvn/SBrA/SD7J+SF/I+iL9IeuP9ImsT9Iv
sn5J38j6Jv0j65/8gewP8g+yf8hfyP4i/yH7j/yJ7E/yL7J/yd/I/ib/I/uf
+IDMB+IHMj+IL8h8If4g84f4hMwn4hcyv4hvyHwj/iHzj/iIzEfiJzI/ia/I
fCX+IvOX+IzMZ+I3Mr+J78h8J/4j85/yATkfKD+Q84PyBTlfKH+Q84fyCTmf
KL+Q84vyDTnfKP+Q84/yETkfKT+R85PyFTlfKX+R8/dfC67WUw==
      "]]}, 
    {PointSize[Small], Thickness[Small], {
      {EdgeForm[None], FaceForm[RGBColor[1, 1, 0.87]], 
       PolygonBox[CompressedData["
1:eJw9mndcjf0fxk8ImckKoYzsRGVkXGXLypaHRzyUvSoy4pgpKyvRk1lJkVVG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        "]]}, 
      {GrayLevel[0.5], Dashing[{0, Tiny}], 
       LineBox[{{0.4198971707619244, 1.}, {0.687846363193047, 0.}}], 
       LineBox[{{-0.4198971707619244, 1.}, {-0.6878463631930473, 0.}}], 
       LineBox[{{-1.0956493416845563`, 0.}, {1.0956493416845563`, 0.}}]}, 
      {EdgeForm[GrayLevel[0]], FaceForm[None], PolygonBox[CompressedData["
1:eJw9mndcjf0fxk8ImckKoYzsRGVkXGXLypaHRzyUvSoy4pgpKyvRk1lJkVVG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        "]]}}, {InsetBox[
       GraphicsBox[
        {Thickness[0.0691085003455425], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4,
            3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, {CompressedData["
1:eJxTTMoPSmViYGDQBGIQHaUaIXNuj6jDGRDgUXCA8Y1BQFjJwQREFws7PHCN
d5zVqOyQngYEagJw/nXe22Kp27jh/IAnnpdMJ7M7hHOKtRv3KznwOPJ5zXjJ
6rBWSIcvXU7J4cu+j1vTw3gcmnn9109p1XB4Ufs4+3wOj8MmvbzFjHM0HGbM
BAEeh1OHndZm7kPwqz9tCMi+heAH3JKuSRTSdFD/pPJyVic3Tj7Y/ZvZHHQV
5b/kfNOA8I1ZHaTnxWme/qDhcLB7X5PJY2aHFpB7nmpAwsGHyeE/CNzXcOiP
6PZnNGBwyMj/0HryiobD3BOTl2Sr/bd/mrjwmsl5BD8hJEh9QSaC//db6YM5
hhqQcCxmcIDx/UHhE8wI54PD6zIrBh/s/3/qcH4qKNyPIfiyy1946M1Xd7Ar
caw9LcPqcOFq2Bv932oOS24tf2x4mAXi32lqkPhaxuSww6Hp0fEKFYj/zvyw
B5uXJuOwQXqb7qk33+0h/paG8+V3LdiX2icF579py+02+i0J54Pjs07UYbvX
Bos5Pxkg4a4pDA9vGL9VgV31TIkAnA9LX+5rji5n2CHpgJ7+APpEHgQ=
           "], CompressedData["
1:eJxTTMoPSmViYGAQAWIQXXn/xy3jbgGHncFWEf/bJRwOdO9rMnnM55AGAmpi
Dl/2fdyafo3LQeOTystZnCIQ+iQbnL/Va4PFnJ/McP5BsH4GB481R5czSIjC
+TDzYfw3bbndRr8lHdLB9jA6PHCNd5x1UcohWjVC5tweJodUkPgzWYclt5Y/
NjzM4rBGSIcv/Z2Cw4SIbn/GDywO1SB3SytC3KvM5bDi28uKMwLKDv0geQEB
OB+s758gnP8fBO4LOXxYtF7hrIQSnH9HU3bN/88KcH4NyPzT8g7ClZNKzi4R
hLsPPbwA09aXVw==
           "]}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
           3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
           0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {0, 1,
            0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGCwAmIQ3chytN9QXN3B7+LEmH/JKg4w/oWrYW/0qxF8Fs4u
+eR1Kg47HJoeHb+hBueb2uwNmrYQk//r7esDls0qDi+ytL9Nn6vmMGeR8s4/
6SoOW8x/HErpUnN44BrvOKtQ2cEMpJ5RzaH6/o9bxtLKDqI9Xq9YpqjC+Y8i
xLdfPKAC5zf8tio4t0LFIYJTrN34vLKDxNQrnBlJKg4MIHBA1cFjf62shbuK
g+zyFx5689Ug4goqDmdAYI061F4lh8Bb0jWJRhoOJsZAsBhqT4OGQ82nDQHZ
UqoQ/fGacP7xXTt62TZowflgfcY6DjNBQFMZIl+g69Bt47kr7ZECnK+wa8G+
1HPiGPwniQuvmbzXcXjTltttVC0B57cosKueuSIF54tUTio5+0TKwR8UP4cR
fJj9MP6U9taoyzYqcL7KtUfBDGuU4eat/Pay4kyDMtw+GB/mHnT+fzBQcohR
jZA5ZyPjoAwyj0cZ4t9IBbg8jA/TD3YWM4IPCXdZOB9s3hxZuPtgfJj7YXxw
+mHWcKgExftuBTgfbN4dRTh/rZAOX3ocND6L1B1mgNxTqeRgBHJHsDok3bxW
ctBRlP+Sc00Nzn9TvFX0dzeCD06Hjapw/owJ/FVm3SpwPji8HytD0l2/skMn
KJ6DgOkRlD/MVSDp6qCSQwDIHUKqDuWHt7nOXKvk4AuKt2YEvw6Ufk+owfmw
/LUG5I93yg7o+REAO2yTIQ==
           "], {{9.756250000000001, 13.3438}, {9.756250000000001, 
           12.495299999999999`}, {9.14531, 12.2203}, {8.34375, 12.2203}, {
           7.403130000000001, 12.2203}, {7.403130000000001, 
           14.153100000000002`}, {7.403130000000001, 14.351599999999998`}, {
           7.41094, 14.435899999999998`}, {7.59375, 14.459399999999997`}, {
           7.662499999999998, 14.467199999999998`}, {7.907809999999998, 
           14.467199999999998`}, {8.06094, 14.467199999999998`}, {8.74844, 
           14.467199999999998`}, {9.756250000000001, 14.467199999999998`}, {
           9.756250000000001, 13.3438}}}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
          "], CompressedData["
1:eJxllg1QVFUUx/erRZtCU/lw33v7WHb3LasOgyyROhMeMoKwYg3GyLTGYEXD
Bklo1BaacohJtCyqAdtxtJqIaW3WwQ8gI4tsIMksZsyICZqljzWZ0mEYJlHi
3vveudPunXmz89t737nn/M+55z7b01WP+ow6nU4/++yffQyzj2nuPrks3QUf
DLWFl/caQOPVNbl15wNGKN80/IBxSkHWkTHKOfCevWs6X4FIXbjyu6ARtlX9
09C/SIEcMi+aYJlNnth+yQmvlTYV6TPMUBA816bbaoeJnmsnKxIT4KPJyK4B
rx02OkvFC/5Y9pDRbIe0647IoUgC3H9w74It3XbmR0oijG0+einrbwdsIeP3
JHioL+7ed99WoLN4VelMvgVeMp17fXmSCwbIuGqBb3rvO7btFxeb/0OAMHm/
Kg12jUwNeZpEkNr+LEiX3Yw/Ftn6HDdkET86RFhL7Ne64eorzzZlfsqZ7SfB
zcna0UC1G44tWBZfUS/BC9dD3soNbrZ/UEJ7GvdHMf0dSGP6vKPaO86Z7pfA
OZP4NehCFg8/6T6/g3PIObb38MMupmdAgnVDgn9zJudWOpT/+1fP+d/xv86u
LON8ZefJhBtLYzmf5DVZgojKeSr3dXceMGcoqF/LwXl7sisV1PfEPVNflu9T
4GxTz8tZ74tQf2PVjgt96vpmzg0pcc6BLM50v04B/ETfPep6j8Die04BP7G/
VGD6FCvQSN6fsGC9lpL4hy2svlcoECT56rFAxpL2hRcdCpSTevrQAgdI3V6U
VZ3ugtreU3mtko3ZXytAO6lXsMGi3W/WfFsuMr8KbBjfZ1X+8VZfKvKwWwrO
dHCmbodj+ebM7FgtIU+r/NjcxEbPSCrqT/c/wrmC+L2eM/Vnyob5pnX5iQ3r
Y94m70jm6RRkss3Mi1ZkqvsJCe1pda0xXbeec8n44LWWX8UY1upDYy1eqnuO
hEx1/IozjedrK7KT9IF2OYbl7iM9vvQojhfBS/Y7KoOP2DGL4CLzr8rq/wKM
5D2Ve6haYP1ruxnrRutf9JwLAvY7GsflZOQvSN2u4az1oWimedxpQP7xzp8T
fdkGlpfpJLW+9MxeWTIyyx9ndo4Ww+nC0IpAlx77HI2rXw8tZNlKKzLNzykr
rqfzXTLao/lPSkFeQ/rrEs6sfmOZxtNhQNbipfnK5sz6rIw8SvQ+zvlzqh9n
dg6tTJczRubvYiubHzayPmG0whNUN87MPxPyZaLvpAn1YPeJme2/Tp1/Pk49
51a4Ize+sMV9O6vPXKvah83s/d2qXo/PZ3F7Ulmdji2EOtKP5jjY/Raao/Yb
B1S31YRuFZlZf3vGoebtNmTv2IM/3N0cxcWctfuU7vuTHfVh55fzfJK/Rs7a
/RnNWv1FM42jxI751e5bjbX7VuPfyH1Z5MB6Yv3WgfW2ldz/JU7ktxobNgye
UZDZfaagvUe+f2PjrTDnhP2FV0wTnLXvkWjWvlf+A0a51Q8=
          "]]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.313804238347581],
        ImageSize->{14.46857285180573, 15.747108343711083`},
        PlotRange->{{0., 14.47}, {0., 
         15.75}}], {0.4719751276888242, 0.805642418794426}], InsetBox[
       GraphicsBox[
        {Thickness[0.06459948320413436], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4,
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCwB2IQ7bbm6HKGCEkHkcpJJWefSDrA+DGqETLnZKQcqu7/
uGWsLemg/knl5SxPKYedwVYR/59LwPkHu/c1mTQj+O4g/RUSDvdd4x1nCUpB
xaHymZIOIW8vf5yxUNyhL6Lbn/GCmEMlyPzTYg4aIHlOEYi9f0Tg/C/7Pm5N
3yYM5zOAwAJhiH4DUVS+gBicv1ZIhy/dDsEH69cUd1DYtWBf6jthhzQwkHA4
AHK/spRDM6//+imtGg7yIHk9KYdNenmLGedoQMLFRcrh1GGntZn7EPzqTxsC
sm8h+AG3pGsShTQd1oDs3SdJkO8P5YP93y3usBFk3x8NBxNjIAgWd9BVlP+S
8w3KnyzmID0vTvP0Bw2IP16KOrSA3PtUw2EdyDw5UYf/IHAf6h4WEYeM/A+t
J69owMPvaeLCaybnEfyEkCD1BZkI/t9vpQ/mGGpAw1EEzgeH1zoEH6z+mhic
D47Ph2KQ8PmnDuengoL3GIJvoLVS+MISdXh8N7Ac7TcsV4fEzwExaHyow+0v
P7zNdSavkkOrArvqmSnCEP/NV3IQBvkvRcjhASh9NSo7vGnL7TaSFoDzl9xa
/tjQmQ3OZ9X/xXWJ57u984RmoTQvBTgflj5hfEg4iDpIbxSbz7SAAZJeNYUd
bEsca0/PYYPzwfFRzA3ng/VN43c4ewYIeEQh+YNdEOLvRjFofhCE5htoOuwU
husHu/+2CJwPMuaMjhiqvLU4xN7Pwg7poGBik4CaIwqR3y0BtVccnn/B9u5A
5GdY/gYAtm+hug==
           "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQDQYOgg5f9n3cmn5NwmFnsFXEf3YoXwzB/w8G4g7q
n1RezsoUcNAA0ZriDge69zWZPOZzUNi1YF/qO1GH5beWPzZk5obIc4o4yGwU
m8/0gA3OXwKSd2aG86NVI2TO2TA6VN3/cct4tSicfxBkrrMEnN8f0e3PuEHK
YavXBos5P5kd1grp8KXPk3dITQOCZawOlSD9uxUg+hZzOOzJr3k701XJoUW8
ljXzGI/Dim8vK84IKDu8acvtNpIWgPOD317+OINRGM5vVWBXPTNF2KHbxnNX
mpMinL8XZJ6ookMLlL8HyjcxBoJiYYg7jik47ACFV7ow3D3o4QsAlAuZ4g==

           "]}], 
         FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
          0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
          0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
          0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIFIGYC4obfVgXnVqg5zJgJBD/VHE7s2tHLZoDgP4oQ
336RQc1BYuoVzowkVYfUNCA4puqw8tvLijMNyg7OE5qF0n4pwflrhXT40vsU
UeVvKcD5nTaeu9IuKTicAYE5CL6pzd6gaYoqcP7TxIXXTPR14PyU2DtuzDsQ
/Ccg+fc6Dt0gvpMSnB/OKdZuvB+TfxzkrwJdCJ9fyUFfa6XwhRRdhweu8Y6z
PirA+WB/WyL4a0D+2ScN1w/jw8yvuf/jlnG2DJwvUjmp5OwROTi/RYFd9cwV
OQf/ixNj/h1G8E2MQQDBn9LeGnXZRgXOV7n2KJhhjTLcPFj4weyD8WHuQef/
BwMlhwaWo/2G5moIPlp8AwCj7+Wa
          "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
          "], CompressedData["
1:eJx1lg1QVFUUx/erRRtFExdy33vtPveDt6zDIBCRU3LIIRArtmhq8yPHloUM
GyChMV2YKSNmRMukD7EdE2sip1Vo1EAicCJHTDSNxoh2WkeoXJNJjWG2RIl7
73v3TrvTnXnz5jf3vnPu/Z9zz3nicxVPeLUqlUo9/WyffjTTj3bmNpMn1QEf
D7eOLO7TgMI51bm1p/1a8KwJPqyNSJSn0Agx9u+3HJvMlyBcO1L+XUAL6yuu
1Z+aL8FSNM/rYJFoGt9wIRnedDcWqdP0ZH2ZDcZ7rh8tSzSAce+zjtMuG6y2
ufmzPgMsiOL0jOnRZAPphjW8J2wA3412V3mXDVRomBNhdF3Lhcw/7VCKxm9J
sKI/7sEP3pWgs3iJeyrfCK/qTry1OMkBA2hcNUJ/30MH1//iIPO/c+T7ihTY
FIoMZzTywLdeLkg1OQl/xsNJtH6pEzLRPg7z8AiyX+OEq2+82Jj+JWPiT4DJ
iZqL/ionHJy3KL6sTiD7Xekk/gMCtfd/jN8DKUSf92R7nzPG/gyM8b4GHZQ5
pF8l4zbb6Na9jzqInn4BHh/mfOvSGTfjIVH/36L91DH+Z+yP4/d7GF/ZeNRw
0xnL+YETraq7BQjLnCfzya7OHfo0ier3/s45m7PKJarvkfsiX5dsk+B4Y89r
mR/xUHdzSeXZfnl9E+N6c5xtIJMx9tfJwRak72Z5fQZHzveSBD5k38mR/CmW
oAF9P26k+epG5w8aSX5nSxBA8eoxQlrKgYRzVglKUD59YiR+LouyTndBTd8X
ec2ChdhfwcGBifCmAbDA/Fd2VZ8p4aEArS+w0PO9Pruo7R2vlbJhe+EV3RHG
WN+RWL6F7lmOAH/LPCmzgPIzZKX6X3IndZzfxxjft6cY4/1ELDTeOC8PWWh+
zFnjCqV3LKSM73eOSHnZzq3zSofN1N7TMxMbMnoZb8H7Zoz1qIxlJT8UVs6L
7X3IuPGB5V2llxjjsHpEyglI5x9i2dS1r8ebGsXxPHyK/J0TwYviqZfnvxHB
NTZ4fXcLB6G8tbl7qkykfm3Qy3ljovUL33POROsdzushnnIvyttljMtwHeJi
GJ9jo4byj7N/TvRmaUhcJjk5v9TkHnh4yli3CGNyjwToKGzP9h9Ty3XnHkhG
9fGUmujOi5RxfFaJdD2eD4rUHo5/0kLKON4pjL+q8I01e2MZn+ewhvJ/zpvF
OOgQAlN/iZSv7W8znxlijPVvYYzzYa1IdOnWkv3OkueDWriI1qtFWIV1Y0z2
p6M8hPSd0FE9SD/RE/+SPP9yHDlHsQizcuMLdzvuJPlpFuU6rCfvbtn+M3Pl
OmMl9300AWpRPZphJ/2tfYZcb+xQ1VrdfrtIT+rbC3Y5bndQdo0u//7epigu
Zqz0U+z3JxvVR4f68yHGBb21QnYDY6WfRrOSfwui+HnUr5+00fgq/VZhpd8q
/Cvql0V2mk+k3tppvhF7yZSbGupXDnZLlG/hfiZRe4+df3v17RHGuD6OM1b+
R6JZ+V/5F4R13Zo=
          "]]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.313804238347581],
        ImageSize->{15.482022415940223`, 15.747108343711083`},
        PlotRange->{{0., 15.48}, {0., 
         15.75}}], {-0.4719751276888242, 0.805642418794426}]}, 
     {GrayLevel[0.5], Dashing[{0, Small}], 
      LineBox[{{0.9798626623400662, 0.}, {-0.5761310415426238, 
       0.41692725638327816`}}]}, {{InsetBox[
        GraphicsBox[
         {Thickness[0.06093845216331505], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYCJAQEYCbAZofqYyVCDLE6MOcSYTy1zBptf
AGcWAkc=
           "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4ukzgSBS1mEmGAg7wPhrhXT40utEHUQqJ5Wc
dZGC89sV2FXPXBFycF1zdDlDhZxDb0S3P+MHcYh+TSWHs2eAIEfCwRgEipUc
HrjGO866KOHwHwTmK0H1yWDwO208d6VNUobrF4gNuG/UrgyxX0Uczg96e/nj
DEdRVHkWEbh+GB9m/pu23G6j2wj+jmCriP/HRR1ua8qu+d+M4CtfexTMEIPJ
7wP5b4Io3H9gulIUEh5ySg7CIPuWCDqAnH3mjbyD/xPPS6aTueD2NYjXsma6
8WHwYe4Fi9vzwP2z5Nbyx4bObHD+we59TSaPmeH8aNUImXM2jHD+Nq8NFnN+
/rCH8Vn0f3Fd4vliDzMfxofZ3wy2nwHuHrB9zHwOB8D2yDgULi/Z8K+fyaHq
/o9bxtliEPlmRoj/zohC3cMATw8vax9nn9f5bI/Oh6UnsH3HGB36QeG4Qdgh
ABQ+wSxwPliejQPOjwH5r4YLnh5hfJj5YPed54Dzb/DeFkv9xubwZd/Hrenb
EHxIOhDDyQenC2kxiHsms0P0l4k53AelV0MBiHsKpB1MQOlYWBRuH1iftTAG
H+ZejU8qL2d5isD9A5EXh/PdweldAs5XB6k/KQnnQ9KVDJyPnj8BEtyT/A==

           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
            3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
            0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {0, 
            1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, {CompressedData["
1:eJxTTMoPSmViYGCwAmIQ3cBytN9QXNvB7+LEmH/JKg4w/oWrYW/0qxF8Fs4u
+eR1Kg7bHZoeHb+hBeeb2+wNmrYQk//r7esDls0qDs+ztL9Nn6vlMGeR8s4/
6SoOW8x/HErp0nJ44BrvOKtQGaKeUcuh+v6PW8bSyg6iPV6vWKZowvmPIsS3
XzygAefX/7YqOLdCwyGCU6zd+Lyyg/jUK5wZSRoODCBwQNXBY3+trIW7hoPs
8hceevPVHP6DgLyGwxkQWKPu8Pdb6YM5hWoOgbekaxKNNBx+gty5WB1iTwPQ
nk8bArKlNCH64zXh/OO7dvSybdCC802MQUDHISEkSH2BpjpEvkDXQQLknkcq
cL78rgX7Us/JY/CfJC68ZvJex6H88DbXmbYKcL7zhGahtCxFOL/bxnNXWpGi
gz8ofg4j+DD7Yfwp7a1Rl21U4HyVa4+CGdYow81b+e1lxZkGZbh9MD7MPeh8
cLj9V3JYK6TDly6n5KAMMo9H2WEmCESqwOVhfJh+cLwzI/jpaUBwTQnOB5t3
TgnuPhgf5n4YH2KOBiQd7laB88Hq7qjC+acOO63NjIPGZ5G6wwyQeyrVHIxA
wRMM5E/grzJ7reagoyj/JeeaGpz/pnir6O9uBN8MlA4bVeF8MN2tAueDw/ux
ssNTULz0qzt0gsI5SBmSP8w1IOn5oJJDAMgdQpqQcF6r5OALirdmBB+cfk9o
wfmw/LUG5O93yg7o+REAN2GTVg==
            "], {{11.7563, 13.3438}, {11.7563, 12.495299999999999`}, {
            11.145299999999999`, 12.2203}, {10.343800000000002`, 12.2203}, {
            9.403129999999999, 12.2203}, {9.403129999999999, 
            14.153100000000002`}, {9.403129999999999, 14.351599999999998`}, {
            9.410939999999998, 14.435899999999998`}, {9.59375, 
            14.459399999999997`}, {9.6625, 14.467199999999998`}, {
            9.907809999999998, 14.467199999999998`}, {10.060899999999998`, 
            14.467199999999998`}, {10.7484, 14.467199999999998`}, {11.7563, 
            14.467199999999998`}, {11.7563, 13.3438}}}], 
          FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
           "], CompressedData["
1:eJx1ln1QlEUcx++tI0vRlBfn7rm44+G4u+cAEVCoAflhQyDWQODkZVrG8KL5
wjRiUR3qyBDjHJbmGxiZRnHDcI43qUGExEQOOOJbZi/EjARMcggTOEaUl3S7
+zy7M3fTzjx/fG53f7v73e/+fmcoLMsvVspkMrnvq/V9Ct937daL40seCPBZ
v3N4abcCJE4vz6i83KCEJULzouvfMe5DzcV4U9lk9aUQATyVw1uuuZSQnHoh
/+hvFliB+jkVeCfudj3VaIH3bY5cebwaNqPxSSa43zl1vjQsFEZft04f05lg
vdHGXbUHsgy1jSYw34vyHPeEQvY3lbqUGhP5XR8G7rjtjfIOM5Sg9ns4LD7y
w5xNhQK0FTxtm83SQO6Ng+sfDgtk3+MaOHZg/jvLW6yk/46WzE+NgYrbM/2J
Dg5Gd5wPfXBX5BYODqPxj8dCUqKvneUgHMVfGQvj721zJHzNmKyng57ulac3
r4iF0wtjgkt36SAL7dcUK+qmo/H+j+vqUYsh+hzVQS+Kt4sxPt+QlfIsap8w
voP0S2Nsv+fO26KxEj0bdBDhHM2OmxUol2LhBLo+1mc14572tv3qeMatsHeo
Z8YSwFmui07ZYsaZIh+uqV5302uh+hVtGHhWmSJQfXerLn6wdK0AXY7OvUmN
HDzXG5T20RGBjD/EuFofZOxLYozXa9MSP2SJ4xO1wKHzpQtgR/GtWqJPhAA1
aP59DfWrDZ1/QEP8rRLAhe6rUwPe6Z2DDVMWKEKyNGkg5O0Py6+c4wFfS/0T
cC555tuisSgSf7XPP8aRqhPzjGRcEUf8HWKk53uhX2t/LSGa8pAtvPXGHsa9
SF93IP+L9p2uo+wVeQz5syWa6o/X38b4b/TeeMbx+P0a6X1fR+/7XSP1x/Po
fVRFUcbz5vKU52/Iu53gjKTx+B+HCmS1jPE9VDB+q/vLzPq0QJb8IbF0Xhxv
K+O1c8JqEs8wxu88nqc8mPlqxvFTgRzRfrKzOM6PgznYidb7mIdidJ9qsf8g
D3kTN6fqTmmho8w+UV9tIPlrqxocqavaSwoNNH89c6BqYck6A813f3x6Rn8l
RU+Z+CiCMvbb7kDG9tyhoPzTvF/DipcrRJ0jRH/JyT15GU+i9bL1lPF7bdJD
a447peErOTRPeyr6JvVgQvnxkpyM80RSxrqbeToe9zfzNN6AReeaHWa8AN33
X4yJf6MCGJ/nrIKydN5/kP+UjPH+unjKF5DenzPG7247Y+yHGJ7o0KEk6/4S
SfoHlCSvXo2El7FOjMn+VJR/RvpOq6gepJ6oyfp/iv1vBon5gYe5GcE5dZbH
iD8nRP/2qcn8faIeLy0gfpRFk/c+sghyUD66ZSL1zf2oGM8MbzjL3Q9z1bAH
5bdks5j/HqGcN7Lq+2WH/LiAsVRPcXpuMlF9yPtlHFqbM6Zaw1iqn/4s+c+f
l6F6bTDR+5XqrcRSvZX4C1QvOTP105M435qp30g8C+WNa/JNJ/cJlEk9E2g8
7sQrlstuxoMoP3Yxlv6P+LP0f+U/UBXgdQ==
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.313804238347581],
         ImageSize->{16.413070983810712`, 15.747108343711083`},
         PlotRange->{{0., 16.41}, {0., 
          15.75}}], {0.5761310415426238, 0.41692725638327816}, {-5, Center}], 
       PointBox[{0.5761310415426238, 0.41692725638327816`}], InsetBox[
        GraphicsBox[
         {Thickness[0.06093845216331505], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYCJAQEYCbAZofqYyVCDLE6MOcSYTy1zBptf
AGcWAkc=
           "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4ukzgSBS1mEmGAg7wPhrhXT40utEHUQqJ5Wc
dZGC89sV2FXPXBFycF1zdDlDhZxDb0S3P+MHcYh+TSWHs2eAIEfCwRgEipUc
HrjGO866KOHwHwTmK0H1yWDwO208d6VNUobrF4gNuG/UrgyxX0Uczg96e/nj
DEdRVHkWEbh+GB9m/pu23G6j2wj+jmCriP/HRR1ua8qu+d+M4CtfexTMEIPJ
7wP5b4Io3H9gulIUEh5ySg7CIPuWCDqAnH3mjbyD/xPPS6aTueD2NYjXsma6
8WHwYe4Fi9vzwP2z5Nbyx4bObHD+we59TSaPmeH8aNUImXM2jHD+Nq8NFnN+
/rCH8Vn0f3Fd4vliDzMfxofZ3wy2nwHuHrB9zHwOB8D2yDgULi/Z8K+fyaHq
/o9bxtliEPlmRoj/zohC3cMATw8vax9nn9f5bI/Oh6UnsH3HGB36QeG4Qdgh
ABQ+wSxwPliejQPOjwH5r4YLnh5hfJj5YPed54Dzb/DeFkv9xubwZd/Hrenb
EHxIOhDDyQenC2kxiHsms0P0l4k53AelV0MBiHsKpB1MQOlYWBRuH1iftTAG
H+ZejU8qL2d5isD9A5EXh/PdweldAs5XB6k/KQnnQ9KVDJyPnj8BEtyT/A==

           "]], 
          FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIFIGYC4vrfVgXnVmg4zJgJBD/VHI7v2tHLZoDgP4oQ
336RQcNBYuoVzowkVYfUNCA4pu6w8tvLijMNyg41nzYEZP9SgfPXCunwpfcp
w/nOE5qF0m4pwfmdNp670i4pOZwBgTkIvqnN3qBpiipw/tPEhddM9HXg/JTY
O27MOxD8JyD59zoQdzmpwPlyy1946O3H5IP9VaALMZdfxUFfa6XwhRRdhweu
8Y6zPirB+WB/WyL4a0D+2ScP1w/jw8zfm1/zdqapApzfDXJfkiKcD/Z/lqKD
/8WJMf8OI/gmxiCA4E9pb426bKMC56tcexTMsEYZbh4s/GD2wfgw96Dz/4OB
kkMDy9F+Q3MNOB89vgEKC+eJ
           "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
           "], CompressedData["
1:eJx1ln1QlEUcx++tI0vRlBfn7rm44+G4u+cAEVCoAflhQyDWQODkZVrG8KL5
wjRiUR3qyBDjHJbmGxiZRnHDcI43qUGExEQOOOJbZi/EjARMcggTOEaUl3S7
+zy7M3fTzjx/fG53f7v73e/+fmcoLMsvVspkMrnvq/V9Ct937daL40seCPBZ
v3N4abcCJE4vz6i83KCEJULzouvfMe5DzcV4U9lk9aUQATyVw1uuuZSQnHoh
/+hvFliB+jkVeCfudj3VaIH3bY5cebwaNqPxSSa43zl1vjQsFEZft04f05lg
vdHGXbUHsgy1jSYw34vyHPeEQvY3lbqUGhP5XR8G7rjtjfIOM5Sg9ns4LD7y
w5xNhQK0FTxtm83SQO6Ng+sfDgtk3+MaOHZg/jvLW6yk/46WzE+NgYrbM/2J
Dg5Gd5wPfXBX5BYODqPxj8dCUqKvneUgHMVfGQvj721zJHzNmKyng57ulac3
r4iF0wtjgkt36SAL7dcUK+qmo/H+j+vqUYsh+hzVQS+Kt4sxPt+QlfIsap8w
voP0S2Nsv+fO26KxEj0bdBDhHM2OmxUol2LhBLo+1mc14572tv3qeMatsHeo
Z8YSwFmui07ZYsaZIh+uqV5302uh+hVtGHhWmSJQfXerLn6wdK0AXY7OvUmN
HDzXG5T20RGBjD/EuFofZOxLYozXa9MSP2SJ4xO1wKHzpQtgR/GtWqJPhAA1
aP59DfWrDZ1/QEP8rRLAhe6rUwPe6Z2DDVMWKEKyNGkg5O0Py6+c4wFfS/0T
cC555tuisSgSf7XPP8aRqhPzjGRcEUf8HWKk53uhX2t/LSGa8pAtvPXGHsa9
SF93IP+L9p2uo+wVeQz5syWa6o/X38b4b/TeeMbx+P0a6X1fR+/7XSP1x/Po
fVRFUcbz5vKU52/Iu53gjKTx+B+HCmS1jPE9VDB+q/vLzPq0QJb8IbF0Xhxv
K+O1c8JqEs8wxu88nqc8mPlqxvFTgRzRfrKzOM6PgznYidb7mIdidJ9qsf8g
D3kTN6fqTmmho8w+UV9tIPlrqxocqavaSwoNNH89c6BqYck6A813f3x6Rn8l
RU+Z+CiCMvbb7kDG9tyhoPzTvF/DipcrRJ0jRH/JyT15GU+i9bL1lPF7bdJD
a447peErOTRPeyr6JvVgQvnxkpyM80RSxrqbeToe9zfzNN6AReeaHWa8AN33
X4yJf6MCGJ/nrIKydN5/kP+UjPH+unjKF5DenzPG7247Y+yHGJ7o0KEk6/4S
SfoHlCSvXo2El7FOjMn+VJR/RvpOq6gepJ6oyfp/iv1vBon5gYe5GcE5dZbH
iD8nRP/2qcn8faIeLy0gfpRFk/c+sghyUD66ZSL1zf2oGM8MbzjL3Q9z1bAH
5bdks5j/HqGcN7Lq+2WH/LiAsVRPcXpuMlF9yPtlHFqbM6Zaw1iqn/4s+c+f
l6F6bTDR+5XqrcRSvZX4C1QvOTP105M435qp30g8C+WNa/JNJ/cJlEk9E2g8
7sQrlstuxoMoP3Yxlv6P+LP0f+U/UBXgdQ==
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.313804238347581],
         ImageSize->{16.413070983810712`, 15.747108343711083`},
         PlotRange->{{0., 16.41}, {0., 
          15.75}}], {-0.5761310415426238, 0.41692725638327816}, {20, Center}],
        PointBox[{-0.5761310415426238, 0.41692725638327816`}], InsetBox[
        GraphicsBox[
         {Thickness[0.06093845216331505], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYCJAQEYCbAZofqYyVCDLE6MOcSYTy1zBptf
AGcWAkc=
           "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4ukzgSBS1mEmGAg7wPhrhXT40utEHUQqJ5Wc
dZGC89sV2FXPXBFycF1zdDlDhZxDb0S3P+MHcYh+TSWHs2eAIEfCwRgEipUc
HrjGO866KOHwHwTmK0H1yWDwO208d6VNUobrF4gNuG/UrgyxX0Uczg96e/nj
DEdRVHkWEbh+GB9m/pu23G6j2wj+jmCriP/HRR1ua8qu+d+M4CtfexTMEIPJ
7wP5b4Io3H9gulIUEh5ySg7CIPuWCDqAnH3mjbyD/xPPS6aTueD2NYjXsma6
8WHwYe4Fi9vzwP2z5Nbyx4bObHD+we59TSaPmeH8aNUImXM2jHD+Nq8NFnN+
/rCH8Vn0f3Fd4vliDzMfxofZ3wy2nwHuHrB9zHwOB8D2yDgULi/Z8K+fyaHq
/o9bxtliEPlmRoj/zohC3cMATw8vax9nn9f5bI/Oh6UnsH3HGB36QeG4Qdgh
ABQ+wSxwPliejQPOjwH5r4YLnh5hfJj5YPed54Dzb/DeFkv9xubwZd/Hrenb
EHxIOhDDyQenC2kxiHsms0P0l4k53AelV0MBiHsKpB1MQOlYWBRuH1iftTAG
H+ZejU8qL2d5isD9A5EXh/PdweldAs5XB6k/KQnnQ9KVDJyPnj8BEtyT/A==

           "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
           "], CompressedData["
1:eJxllg1MFEcUxw+hNXAHZxXB0sOdu+XYuwUUgQo2UB8aC54aKZhK/GgpEZC2
SpNiinpUIgIlYIDGD7B+tUavRKxnI7UhCpdSA0axGmqbUhIpNCmgpEBaSiuB
3szszqR3k2wuv5vZN++9+b83a8wtyszz1Wg0Pu6n1v3Mcz/fP3rj6fJnMrzv
KHbO1mlBZV1qkK2xUAfL5eZFD77jfA+PFs67i8Yr7gTL0GpzJp3er4PE5FuZ
J3610vkRHcyMPXGtumCFHeZsw/2ZICjE6xMk2I7Z/iIMvxM1dTJcAldN++GE
Ic4dCmvwyJGgLrtms09GGKR3lIYnVUlQkO8elWHgXLb3gs9NC/VrowGWHP/B
f3euDELb+fa8L5fC5ocNO2aHZEiId48sAU7W6w+svBwF+p0Zj+MkRN9PjoY/
Pr+KekoQDH/QuvjZE4U/RnAMr9fGUPu1CEKx/TUx8MXUSMm9es7E3k8IujrX
XCl8NQZqkte35U8iSMP+SjHQhIe/kdnz5EaFyW9TNFxZGB1UMIugG9v7iDOJ
bzCK8Rwe5zj/jvOXwtk+6cx4NywKBta9lXrKxwiCYzh92ZzMmOQxX2b+kPxs
4NzV9s3R52M534DDg13TVi/e6h9SFd+BvPhYVcW23hkry9+unf2v+SbJLL+H
/G7Xrdgqw6L9nxT3HEGwsXt+yqfHZejB6+2cP+z8el3TJs7Evh5RPaTJSt4E
MOD4VivxNQg0P4IMTyv31MRtF5heib7WClTffjIE4/0jBJiZ2jdwekLxVyfQ
/6+LVIeaELieOP3trtEIav+aAE7zb+VnA81wq8g+1pSHqL6DzSy+1/tesr8d
F8l4MDv0xsMyzt04v05vxnKN7/XmUazPy5Es/2T/PZz/wfUmco4l9Wtm5/0A
1/dBM9PHJlwf5RGMadwiY6Jrh4nZE38czNLUck5rue3QlHAm55TizaoeVFbj
Jfbe40zWXeVM0h4rMiZxfObNa+vLF+bbPPgVBPvwfmdEqvOVynyDCL9Yw1vm
fBHcxOdWYaT9a5We1m2ukfUvYmebkfU7sm8SYpyN+1i/wJjo7ZA3kzhAy9jR
5xha4auFP9snWgtOCEodBih9kvM43i8dMSa/lxAcCS19rrAyAJpxHxpHip0A
mvcRE2NyPhaRrSfzzSKz14/zMMR5AT7vvzlT/UZ4MY1Dy1iN91+sP1/OxD+X
yJjUyUXOLVhnezkTPUSLIE1GjJyq1lF/fzbR+WYd1eV9E5jx/B3OecS/QMYX
cX47A1k+iL31err/XybIGuudaDQuUPqDSPvDwReoPsdMSj/R0/erlfp3BSt9
IBIOPJ7ui9+wBGy4Hz2SaBztqj0LpBSnlt416KEM97dEC32vLIix4VrIuXk5
How4q/cpCeuSxPJD65fz4lrbqN8Wzur96cmq/lQmfq7Wwsv4vjZK7HzV+1bl
/923bv4K35cGC9PTUtJvLUxv1J6Vcc6WTOl8tcyY3mcys2c4+6b1rpPzAO6P
Ls7q94gnq98r/wEShJG+
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{16.413070983810712`, 15.14319302615193},
         PlotRange->{{0., 16.41}, {0., 
          15.139999999999999`}}], {0.01143767128255363, 0.8163958006044134}, {
        Center, Bottom}]}, {PointBox[{-0.6878463631930473, 0.}], 
       PointBox[{0.687846363193047, 0.}], InsetBox[
        GraphicsBox[
         {Thickness[0.057971014492753624`], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
           0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJjIGYC4gPd+5pMDss5qH9SeTlLU85BfteCfann5Bxq
7v+4Zewt5yBSOank7BM5hzdtud1GsxH8HcFWEf+PI/j/wUDOwX3N0eUMO6C0
hbyDgTEQFCP4M2YCgSSCD7aPT87h7Bkg0JF3aFVgVz2zRdbBBKRPGGrvbWmH
NDCQgLjrtaTDl30ft6Z/E3E4CHK/sxCcrwHyhycrnA+2J0MRol9NwwFk/cxO
RYf1qk+a5/lqOOzNr3k7c6miw+PEhddM8hH8OYuUd/5ZjuA/Bcmf14D4c76i
Q0b+h9aTVzQc1grp8KXLIfj9Ed3+jAICcP4csH/54Pwlt5Y/NmTmg5u3xWuD
xZxKXoeEkCD1BZkaEP8s5oD4v1jFQXqj2HymBA6HC1fD3uhbI/gGWiuFL6jg
5rNwdskn86nAzVO59iiY4Y0yxP32nHD+dd7bYqnfEHxwelDmcvj19vUBS2YV
hxjVCJlzNVwOb4q3iv72hvL38DqAouvMGjWHnaB0wC7o8Pdb6YM5hhqQ+Pot
DueD/WEsD+eLNslMMQj+Y+8BihcJUQeLJF071gO/7MHmzgHG11b/48lsv+z7
QOFYgOCDzfksDOeD43GmsMN66W26p94g+OYg8xz+wflg90RLOcDVg+IrThrO
B6f7TGlIOl4iDEmP66QdYPaj5w8AIkRkbQ==
           "]], 
          FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIFIGYC4vrfVgXnVmg7zJgJBD/VHI7v2tHLZoDgP4gQ
336RQdtBYuoVzowkVYf0NCA4puWw8tvLijMNyg41nzYEZP9Sh/NZOLvkk/vU
UOVvqcL5AbekaxIvqTqcAYE5CL6pzd6gaYoqcP7TxIXXTPR14PyU2DtuzDsQ
/Ccg+fc6EHc5qcP5cstfeOjtx+SD/VWgCzGXX91BX2ul8IUUXYe/30ofzPmo
CueD/W2J4IdzirUb31eC64fxYebvza95O9NUGdU9SSpw/hbzH4dSslQc/C9O
jPl3GME3MQYBBH9Ke2vUZRsVOF/l2qNghjXKcPNg4QezD8aHuQed/x8MlBwa
WI72G5prw/no8Q0AAcjuLg==
           "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
           "], CompressedData["
1:eJxllnts01UUx/uiFSMT2IOlD/for2u7X9cJnePhdAcR2OZjzeajICDoHiLo
NJtGpQXDHFNKYMAyizYLCKExFmnCljHAOSWLzM2xQWDLbMKyVWG6JYDLAlKY
vff+fvfG9ia/Pz6593fu75zzPef80t6oKimXSyQSaeTZE3lkkeetqpt13Y0W
ODbsG1t4XgYi59csd/V45XDh/DMnNm9gXF4RWasYK2bvTnnzex7GXWNbLvrl
cPHKKxPZ23h4Gu1rFdBYX7f2ch4Pex3uYunjSpCj830mmOq41VqZlAifKrr2
LWwzwTqDQ9vnTIQdUew5FFl3TWC6zY1/NZ4Io44FbQOpZpCglZoEz19QPfX1
y5mAPqvizwXQYn33qDTMw+nSZY6Z1Wq4/jY//aXLAr1oTaghO/Pb+P5ns8j+
dQ15/0oWfHTtzrDNrYXP5hSfbKyzEv5OC1no/DEr5Ngi65QWAsh+0AoTu95x
LzrLmNyng43rg6vkQ1Y4Md8SV7ldByPoezut5H6/jtoT2RLF+B6blcSnSQdl
yF4yY+yfM4syjs9Sxjh+gxbKCXuK/lK0WEg8vTpog52jv3gYz+DF0/txfEKM
N75UYjzczdg+rHFuOhDLq/1dPkmyDooFXilwdlrK1NYmnsYvPP3BiHeAp/FN
bt5g7rnJQ6e7Y2fOUS38senI1ZxsCzl/kHFdqsrQm8MY33daAyEU3xHBvk1D
/BviwYns8xoSn3Ye6tH7U2qqVwfyP6gm+m7mwY/y1aGGxoZHP8l181CG9HRc
OP+iAQ7hNQ9eGNi/7kFtBrH/nAYKfnTplvgyIOHjAzW/lWkF+xnUv4nq1sR7
PUbK224H7FvUJso4voWxfB+lJV8HrwscFrgW6XOlicYf369ijOvtnJHyr7h+
jTTfm1F9JxipPm6g+tBlUMZ1dJyjjOsNOGoP14eB8X2Uz3mM5663X1s0qI9h
UR8ii/5ie7M4ytvvLXuvr4D7fzy6Gfej/vKkIYZTzhzuKLdGcZyW9JfFBtK3
lFrwoPzyBrBPXr7lOaKBV2cn1dtS9KR/bVWC/upoqSScTvtX0Kzzz/yTTvvd
F3mFZyoupVHGfn3OGMtkTSxjeVbLKA/O+T2pPFcG8Vg3aYK+pMSeh7Eb3TfK
GJdrfjq0FQWWeNulsKKhdn7F7nQwov7YLYV/J//uXFrLUc7N+6Gk6SeOnsf7
KwzUHs6/i7Ea1WMDY6LfWMb+nJJRFv3F+vMydiK9r2X8mO9GgTWfsfcbfXtY
xRjroYsjej0nJ3VdzZH9oHC+koPX0H6YMfk+BeUhFN9pBY0HmSdK0j/2Cfsf
qoT+wMEjy+OKPOaHST3VC3ruVcJd9L5e8H/NXOEeI6n3UDyMIXtVZjLfAg8J
9szwvq8m8KBYCVoUz36z0P9mUbaHCi89cTCKSxmL85Tk20zjQ+qX8UlDqLZ5
0kRZnKfRLOpvRxTjeX3WRPMrzluRxXkrMp6XrWaqJ9JvzVRvxF4m5TCOn4Uy
mWcWaq9l8Z2fy4oYE70wFv9Holn8X/kPWTDf8w==
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.313804238347581],
         ImageSize->{17.250789539227895`, 15.747108343711083`},
         PlotRange->{{0., 17.25}, {0., 15.75}}], {-0.6878463631930473, 0.}, {
        Left, 18}], InsetBox[
        GraphicsBox[
         {Thickness[0.04928536224741252], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGINIIaxWZDYzFRgM0D5DGhsSsyhlhsGg3uoFW7EqAEA
fNECuQ==
           "], CompressedData["
1:eJxl1HtIU1EYAPBtmY9MzZk63eYDdu+umJpoOkX0SISPf5QpIgn51qzQQgss
pVAs0ERI02WmRYEQRlaKCvkoEhNNLO1lgiKL1BQ0RMwHa/fcne9gO3AZv7t7
Xt93zuedVaTNPSASicTGJ9v4SIyP8+34ZYsGDvl5e25caOQQ8dmitarRaQ6F
RPRrGzOp3VvP+IwlUruZnG/yr3O+m01KDmUka9UPRznUFbr1NucpC15Ide35
KKJOnJGXZWoZGE+f+ehL8HMVuJPRV7bWUuN+cebGvwXUNyyG6wJDTfu6okJ7
m5fnWwI51IsqFkZ01Ph7GwYtF3c77/hyaJFffz+D0vF76snPKSsBaWow7u+o
RrGD5UpNOyPsc5lFEptqz+xCk6tZ1HTP2L57oKtzWzNBtjI0WDNQEXxSiRpu
VZ2eKlODcVyG1GjPYGyDSljPNb6f3AvW61R6p+RDDvU431rM/dK/8LG4hZrE
i/QnjukYbhfFUufmGZulJ/go/l4J+apLrUkQT8rB/Od5N93AaUyqYmJWBp4/
lR7d7CiD8bg/qqXmAtf946uon0mP2ee3upiZ5Jd4335X/nOHKzg4yNheuZmZ
xJcPt2HOTTj30yxKXp1a14ndUflO+MUJaxZ9tfvhkhtiB/nD3rQR8pWhBivb
F2P926jJ+LV8vNYcYP4qLytmvOQIWPjf3OQ+EpN4lPLrqKHuSwpPNcRQd8V3
alpK7cA9vMMOQT5wfA5bgfH/pRJwPp9PVgx+8L7+yXnWEEXGw/G6vgu+cDfj
kqZ4B+xSoWg4nvTXzCR/xGS/miy/yIND21H78hO0B8bn6bUE4pOgj/t0YkqC
fvJ1wsG0HoME7qfihUubZN5SOKedTugbzoelKY5S2L9wTqQosiS6fExhDcbz
7VLbRtvH63xs0H18j6WQ3zf8va10Eu6PzF2oKxoG6fjv+uQwPz7f7+QwP7k/
ZPyNgfXu/BQFuJfP5wi1mr8vSwrh3uqlUC/I/PjczTFoe/X3UFg2azqXLPLg
30ephTozy0K8cH0N4CCepL6Teknqfz3fL4KanMd/9rDOvQ==
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
            3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
            0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {0, 
            1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, {CompressedData["
1:eJxTTMoPSmViYGCwAmIQ7dD06PiMbiMHv4sTY/4lqzjA+Beuhr3Rr0bwWTi7
5JPXqThEKzh+TM5B8KXnxWmeDsDk/3r7+oBls4pD8VbR36f9jBzmLFLe+Sdd
xeGmdE2ikauRwwPXeMdZhcoQ9QxGDtX3f9wyllZ24HZTLWU6ZQjnF6zpvp2R
gODvr5W1SA8xdIjgFGs3Pq/s0OP1isXE0NCBAQQOqDosub+Pb46yoYPs8hce
evPVHP6DAL+hwxkQWKPuUPvbquCchYFD4C2QQzQc/n4rfTDnooHDowjx7Rcb
NBxsKyNWmPZC9cdrwvnHd+3oZdugBeebGIOAjoO+1krhC1MMIPIFug4SU69w
ZjzSg/PdQQ5+ronBf5K48JrJex2H51na36bbasH5W8x/HErJ0obz/UHuLNJ2
8AfFz2EEH2Y/jD+lvTXqso0KnK9y7VEwwxpluHkrv72sONOgDLcPxoe5B50P
Drf/Sg4nDjutzZTTcVAGmcej7DBjJhBE6sHlYXyY/h+geGdG8HUV5b/kXNOB
88Hp5JwO3H0wPsz9MD44/TBrOJwHpcPdenA+WN0dfTgfHE760PgsUofEs42B
gxEoeILVHbxPsNvOLjVw0AG7Qw3OfwNKmN0IvpnN3qBpjapw/owJ/FVm3Spw
Pji8Hys7fN4QkD3ruIFDp43nrrQgZUj+kDaEpOeDSg4ab3n3GXQaOpQf3uY6
c62SAygZ/T+I4IPTb4oRnA/LX2uEdPjS3yk7oOdHAFktlJc=
            "], {{16.756299999999996`, 13.3438}, {16.756299999999996`, 
            12.495299999999999`}, {16.145300000000002`, 12.2203}, {15.3438, 
            12.2203}, {14.403100000000002`, 12.2203}, {14.403100000000002`, 
            14.153100000000002`}, {14.403100000000002`, 
            14.351599999999998`}, {14.410899999999996`, 
            14.435899999999998`}, {14.5938, 14.459399999999997`}, {
            14.662500000000001`, 14.467199999999998`}, {14.907800000000002`, 
            14.467199999999998`}, {15.060899999999997`, 
            14.467199999999998`}, {15.748399999999998`, 
            14.467199999999998`}, {16.756299999999996`, 
            14.467199999999998`}, {16.756299999999996`, 13.3438}}}], 
          FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
           "], CompressedData["
1:eJx1lg1MU1cUx9vSFZ2AToW69jWFKLQ8+vFaPmRkjsOSyYbJSmQx3XRbHHSo
uOEmLnMp+3BjJOB0E5GqjZOxjBlxYpQUnIKZI5uCotNN7Mg00ozhIA7sCJkF
1nvve/dmNLvJS/PLvT33nXP+55yX9Er5aleUTCaTh5+d4UcRfj5Qdu+2qW3w
pb950HZeARLnVuRV9nij4ITl9SZ5SKA8g9Y9xo6rn62bbhJguHKwrK8lCk4t
n/yupEaAJ9A+p4SGT+e/k1UmwC5nrUMuqMD7xdKOUKkFgp1jbaUJ8cAdeim1
p9AC65Kd3GV3JGekh1edBYzjy4YPDMeDe7y1sOy0BWRoJSZAYH3jLxn3rPAq
Wr+rwRD48NCliwK0F+U4Z/I1ADvu/OCZZ4NetEY05Hy5jewPaeF+2NwBnw3e
vjXpT6/lYHdRxbKG+XbCRzkYROf1dvIeJzlIRvZz7DDy8Wu19m8Zk/t0UPkg
Z8vlbDscW2iKK31XByu2O7/ONNvJ/S06au//uBT7YSPx2aeD95C9fsbYvxrG
+9HayDjGcXyvK5vxjYXjeX0pNhJPrw6Mo7GdwqOM8b29Ar0fx6eL8dTEttve
E4z/7vDXTNVHcn5Ld7NsiQ6CIj8lcvGLAyujPAKN36ofo1ccbBNofG9q3evt
3QKcq+3ckdHEQVelLrs0IJ6vY1yVGJ3cm8EY39euhVwU37Pi+XQtGJB/HQK4
kf00LYnPEQGq0f+DGqpXJ/J/QEP07RWgBeWrUwPq+utzN+wRoATl4SsN0esQ
T+zsfwSGNqVNNOhMxP4qLdx2qn1XwQSLt++puFTCkfP5JurfR7EoIWbKi3cW
3FWeYhwa/fPcY4ORPIXqLFdHOSSyrvmPpy23zDT++P7DjM1J+uDmNYxLUPwn
TTTfyrk1+uJvTFQf76N696VRxvWdy1PG9eZPpfY4dH8XY1zfRxlrUf1uiWRJ
HxJL/mJ7nzNeguJ/J/W/8SjmKW8o/6vqwvVI1p8+3OmyzOI4jvSTKzy4UD5V
HFj5I4uufM9D4ei1MU+jFnyoQbQbSf/arCL6rDfS/nUcFfgnRtrv7m5ti39Q
ZqCc+fjZ1fuSGGMd3k+JYCzPrQrKN2J/TXBlKeDi+SePbZxOEfUlJ/VmM1DG
+nQzxj83DeAraM32dsjhWaTnpUYwoP54QQ57q6teuMbxlPt+XjNiXcvT83h/
gKf2cP7VaZR9qH/zjIl+Ixn7c1JBWfLXhPSXxRjrPchTxvHuZ7wcxa+RsR7p
4WWe6PVMFNFRjLg/IJ6X87AW7YcYk/dTUu5H8Z1Q0niQeaIi/dQo7r8VTfJR
xENMXlyBJ/VhUk+JvNgXVeT/Z0T7zy8Q+4yZ1HtgEen3c6xkvrXOEe1Z4Y3m
itZph4rMw01Wsf89RLkw8MxPmXWzuIixNE89ON8WGh9Sv4zzUUOsZizNz9ks
6W8243p5zkLzK81biaV5KzGeDw4r1ZPDH27gb1qp3vD78wLlHqTv3xiTeSZQ
eyjdM2OM561M3qb4h7H0PTKbpe+VfwFNxuHN
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.313804238347581],
         ImageSize->{20.29300124533001, 15.747108343711083`},
         PlotRange->{{0., 20.29}, {0., 15.75}}], {0.687846363193047, 0.}, {
        Right, 18}]}, {PointBox[{1.0956493416845563`, 0.}], InsetBox[
        GraphicsBox[
         {Thickness[0.05221932114882506], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGINIIaxWZDYzFRgM0D5DGhsSsyhlhsGg3uoFW7EqAEA
fNECuQ==
           "], CompressedData["
1:eJxl1HtIU1EYAPBtmY9MzZk63eYDdu+umJpoOkX0SISPf5QpIgn51qzQQgss
pVAs0ERI02WmRYEQRlaKCvkoEhNNLO1lgiKL1BQ0RMwHa/fcne9gO3AZv7t7
Xt93zuedVaTNPSASicTGJ9v4SIyP8+34ZYsGDvl5e25caOQQ8dmitarRaQ6F
RPRrGzOp3VvP+IwlUruZnG/yr3O+m01KDmUka9UPRznUFbr1NucpC15Ide35
KKJOnJGXZWoZGE+f+ehL8HMVuJPRV7bWUuN+cebGvwXUNyyG6wJDTfu6okJ7
m5fnWwI51IsqFkZ01Ph7GwYtF3c77/hyaJFffz+D0vF76snPKSsBaWow7u+o
RrGD5UpNOyPsc5lFEptqz+xCk6tZ1HTP2L57oKtzWzNBtjI0WDNQEXxSiRpu
VZ2eKlODcVyG1GjPYGyDSljPNb6f3AvW61R6p+RDDvU431rM/dK/8LG4hZrE
i/QnjukYbhfFUufmGZulJ/go/l4J+apLrUkQT8rB/Od5N93AaUyqYmJWBp4/
lR7d7CiD8bg/qqXmAtf946uon0mP2ee3upiZ5Jd4335X/nOHKzg4yNheuZmZ
xJcPt2HOTTj30yxKXp1a14ndUflO+MUJaxZ9tfvhkhtiB/nD3rQR8pWhBivb
F2P926jJ+LV8vNYcYP4qLytmvOQIWPjf3OQ+EpN4lPLrqKHuSwpPNcRQd8V3
alpK7cA9vMMOQT5wfA5bgfH/pRJwPp9PVgx+8L7+yXnWEEXGw/G6vgu+cDfj
kqZ4B+xSoWg4nvTXzCR/xGS/miy/yIND21H78hO0B8bn6bUE4pOgj/t0YkqC
fvJ1wsG0HoME7qfihUubZN5SOKedTugbzoelKY5S2L9wTqQosiS6fExhDcbz
7VLbRtvH63xs0H18j6WQ3zf8va10Eu6PzF2oKxoG6fjv+uQwPz7f7+QwP7k/
ZPyNgfXu/BQFuJfP5wi1mr8vSwrh3uqlUC/I/PjczTFoe/X3UFg2azqXLPLg
30ephTozy0K8cH0N4CCepL6Teknqfz3fL4KanMd/9rDOvQ==
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
            3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {0, 
            1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {
            1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
            3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBWIQfVO6JtHoqIHDGiEdvvR9wg4w/kwQ+CnqwO2mWsrk
ZeCQBgLHxB3OgACPvkO0aoTMORkJB/W3vPsMMg0cdgRbRfw/LgGR1zF0eNOW
220kLQ3ng+kzsnB+9f0ft4y5FRwixLdfZJgHtY9T0eFJ4sJrJv76cP4MsDs0
4XwTYyDYjOD/B4F6TH44p1i78X4FOP/9ovUKZzsUHJ6DzF+P4P/5VvpgzkcE
H2x+sRac739xYsy/x5h85wnNQmleaHwrqH33tRzSQeFlpuCQkf+h9eQVLYfb
mrJr/jMrOMxZpLzzz3ENh61eGyzmWPI7GGitFL6wRMOBx5HPa8ZLHofnWdrf
ps+F8jN5HDbq5S1mrFGH8/+C3GuI4EtMvcKZwYTJZwABB244H+yeNC4HnxPs
trNNEfyU2DtuzBUI/p+3rw9YKuvC+bW/rQrOrdCH82HpA8w/JuCAnn4AjQn9
Yw==
            "], {{16.456299999999995`, 7.46406}, {16.456299999999995`, 
            6.815629999999998}, {15.7609, 6.12031}, {14.782800000000002`, 
            6.12031}, {13.582800000000004`, 6.12031}, {14.049999999999997`, 
            7.984379999999999}, {14.1188, 8.24375}, {14.126599999999996`, 
            8.267189999999998}, {14.439100000000003`, 8.267189999999998}, {
            15.5391, 8.267189999999998}, {16.2891, 8.267189999999998}, {
            16.456299999999995`, 7.778130000000001}, {16.456299999999995`, 
            7.46406}}, {{16.0281, 4.996880000000001}, {16.0281, 4.24688}, {
            15.295299999999997`, 3.5515600000000003`}, {14.378099999999998`, 
            3.5515600000000003`}, {13.0563, 3.5515600000000003`}, {
            12.987499999999997`, 3.5671899999999996`}, {12.9641, 
            3.5671899999999996`}, {12.9641, 3.62031}, {12.9641, 3.68281}, {
            12.979700000000001`, 3.7437500000000004`}, {12.995299999999999`, 
            3.789059999999999}, {13.529699999999998`, 5.90625}, {
            15.081299999999997`, 5.90625}, {15.792200000000001`, 5.90625}, {
            16.0281, 5.425000000000001}, {16.0281, 4.996880000000001}}}]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{19.147118306351185`, 15.14319302615193},
         PlotRange->{{0., 19.150000000000002`}, {0., 
          15.139999999999999`}}], {1.0956493416845563, 0.}, {Center, 18}], 
       PointBox[{0.6479189859201686, 0.14901100059535377`}], InsetBox[
        GraphicsBox[
         {Thickness[0.05580357142857143], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIjIIaxWZDYzFDMAOUz4GEjqyeGTQu9tHAbqeYMhvCh
ddyR6k4AyFQC6w==
           "], CompressedData["
1:eJx1lWtIVEEUx7eSYn30cO9e1zbbu656N3paRhbRHisrhVI0ZKN36aokabQ9
DIvQHpS96G1ImUUWGO2H3DTKil5YWln2oAJFo7KSLMyMSnNmnDPU0sD98Lv3
zpn5n/OfM+ZlmQkpfTQaTa/uZ13307v7sTxrTNRcMcMee35crywJOGvIaJDg
1bCg0q48wWfbm9dXxws+7z+if2qnCXLqO16O+yhBeeIke9c7E1zPr8yNsOgZ
qyaQsvc7a27JMKP0donGHgg6whHBsJus2zoUIsaREcreJysw5PiiYffHhEGq
o3skmcFLu9O0fJQKM8n8yGBIz2zdWiVZodEecKlWEwK/29c0FIZboRxyG+9G
hsBmr9t7wydYWZwsTx5pNrVlHBacRuLVWeHezann06cILiy2VPxSBbcWX1Bq
XliQqa4tFlgyN0EtqrLC1cycloLxgvMnx1x2jA1GpvnaZEb+TOKVKxhv2r48
f4e3YKr/jgm5lMyf4slNS08+i8gUzPVWk7HLhPlpiF4cdaxWMN3fVAXIMo4w
K+wgXKywPHaoyK7QN3nHd6ssXqEChkN12rRcFQYsjK8fe0SBR0+TPo2erzL/
7FLgR8vH6xMtKqy76Y4umK1AUMn7WaPqw6CC+sPQ47PgHl9IGJ/5Q4/1tX4N
aT52ToYPq8v0P4dbmU/HBOD+tyr9QqudgpmfAlA/Z15vzjx/2cS3+YJpHmYI
pvvdLiOnke9n9Fg/+v9bCbmAjHn+yDZn1Mb7C3xwvm9U/9ij57yRVaKvSuvB
dH66YK4v7k3M4/EHvJGf+72SU9w+yPT/9IHIbZVfylIPD8R6Uj39BrHvq1SW
/+ky0OOXaIb3G5tWPMzQMp+sMsDplyVN4dP6Ml0VMlyKdUUWZveGGuIDXz24
jO6R9z59t/F+QP1R/c22jdSlTmL5cbR5MK2rVjDzhQ7iqb42G12vQAcxZXF3
l29rR3aT9X90IDfMaV7y+8RP215SV5eO5UfXiUz1jOgDnOk+NX3h7/+1wOM5
S5yuzoc+yCwfvsgXqX4/D6Z5TJaQuV5a/9e+2C9pPZIE83rS9+0S5p/2w9V6
ZHY+5b/5rQwLQu1DHuR4g3K5qDJlZQA7L1o/6CLjmoHpzPJn+/MKYvu6KEMK
7SsKWyfRiPW9QPrHIiPcIP37lNzTP4y4/v84oeXJl6M39LCdxD84GPVsIOdr
eCDq5eefM/VRhgHzxZn7gzPP93yi97VgOk8KRN5C4wim+3APxnpTXmtEpv01
TEHm/Ysz7W/fFYzH7yPOvJ9z5vfnv8zv1z/k8y3u
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
            3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {0, 
            1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {
            1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
            3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBWIQ7XNxYsw/ZX2HNUI6fOn7hB1g/Jkg8FPUYb3qk+Z5
unoOaSBwTNwhFUQv03GIVo2QOScj4fCieKvo72w9hx3BVhH/j0s4mBgDwWd9
hzdtud1G0tJw/hkwkIXzq+//uGXMreDgc4LddvZVPYh9nIoOtb+tCs690IHz
jUDqJ6vD+WBjfBB8MC2JyQ/nFGs33q8A579ftF7hbIeCQx3IfA8Ef8YE/iqz
bgQfbD6PBpz/PEv72/RaTL7zhGahNC80vhXQPJB9lRoO6aBwMlNwYOLskk/O
03C4rSm75j+zgoOZzd6gaYlqDlu9NljMseR3OHXYaW2mnZoDjyOf14yXPA4N
LEf7Dc2h/EweSPiIqsL5YPeeVoHzN+nlLWacg8lnAAEHbjgf7J40LoeniQuv
mZxH8P9+K30wR1AVzp/S3hp1eY8WnC8+9QpnhpMunA9LH2D+MQEH9PQDAJ8c
7FA=
            "], {{15.256299999999996`, 7.46406}, {15.256299999999996`, 
            6.815629999999998}, {14.560899999999997`, 6.12031}, {
            13.582800000000004`, 6.12031}, {12.382799999999998`, 6.12031}, {
            12.850000000000001`, 7.984379999999999}, {12.918800000000003`, 
            8.24375}, {12.9266, 8.267189999999998}, {13.2391, 
            8.267189999999998}, {14.3391, 8.267189999999998}, {15.0891, 
            8.267189999999998}, {15.256299999999996`, 7.778130000000001}, {
            15.256299999999996`, 7.46406}}, {{14.8281, 4.996880000000001}, {
            14.8281, 4.24688}, {14.095300000000002`, 3.5515600000000003`}, {
            13.178099999999999`, 3.5515600000000003`}, {11.8563, 
            3.5515600000000003`}, {11.787499999999998`, 
            3.5671899999999996`}, {11.7641, 3.5671899999999996`}, {11.7641, 
            3.62031}, {11.7641, 3.68281}, {11.7797, 3.7437500000000004`}, {
            11.7953, 3.789059999999999}, {12.3297, 5.90625}, {
            13.881299999999996`, 5.90625}, {14.5922, 5.90625}, {14.8281, 
            5.425000000000001}, {14.8281, 4.996880000000001}}}]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{17.92219178082192, 15.14319302615193},
         PlotRange->{{0., 17.919999999999998`}, {0., 
          15.139999999999999`}}], {0.6479189859201686, 0.14901100059535377}, {
        21, Center}]}, {InsetBox[
        GraphicsBox[
         {Thickness[0.0630119722747322], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
            0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
            3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGCQAGIQXXP/xy3j07IO6p9UXs7KlHWA8d8vWq9wdoeiw45g
q4j/yyUd7mjKrvm/WdmBAQQWCMP5O0Hy7IJw/ovax9nn3/A6fADp91B2KFhe
suGfP5eDcOWkkrNTlOD8gFvSNYlCmg4LTkxekq32zb6F13/9lKcacL6JMRB8
VnfQALmrk8EBxk9PAwI1Rgx+SuwdN2YJBH8mGAg7zABRN1ngfDAVyebQF9Ht
z1ggAuHfZHcAaUtzE3X4DwL2nBC+mphDjGqEzLk9vA4PXOMdZ10UdqgGhY+3
oMOXfR+3pocJO5w9AwQ8wnA+WL+8JJwPC09IOIk7oIc3ADZJrgM=
            "], {{6.12813, 7.364059999999999}, {6.12813, 6.87031}, {6.12813, 
            6.24219}, {5.864059999999999, 5.835939999999999}, {
            5.5218799999999995`, 5.30781}, {5.00469, 5.19688}, {4.65313, 
            5.19688}, {3.9046900000000004`, 5.19688}, {3.4984399999999987`, 
            5.725}, {3.3437499999999996`, 5.9671899999999996`}, {
            3.3437499999999996`, 8.762499999999998}, {3.7281299999999997`, 
            9.290629999999998}, {4.301559999999999, 9.48906}, {4.7625, 
            9.48906}, {6.12813, 9.48906}, {6.12813, 8.090629999999999}, {
            6.12813, 7.364059999999999}}}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
            3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {0, 
            1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {
            1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
            3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBWIQLTEvTvP0By2HNUI6fOn7hB1g/Jkg8FPUoebThoDs
X5oOaSBwTNzBGASKNRyiVSNkzslIOGx3aHp03ELLYUewVcT/4xIO/0Fgv7bD
m7bcbiNpaTj/DBjIwvnV93/cMuZWcBCfeoUzYxHUPk5FB+8T7Lazt2rA+Qwg
kKAM54NpSQQ/HeSuZ0oY/HBOsXbj/Qpw/vtF6xXOdig47M2veTtTVBnO91hz
dDlDBIIPNucmgr/F/MehFC8VDL7zhGahNC80vpWCQyrIPjcViL1mCg4Xroa9
0bdWcbitKbvmP7OCw1pQOOspOWz12mAxx5IfGg5KDjyOfF4zXvJA1UH5mTwO
3Taeu9IeKcD57iD3zkDwP4DclYHJB4ebAzecD3ZPGpeD8rVHwQxzEHywe+4h
+AkhQeoLOtXg/KeJC6+Z8GvC+bD0AeYfE3BATz8AlTHyqA==
            "], {{13.1563, 7.46406}, {13.1563, 6.815629999999998}, {
            12.460899999999999`, 6.12031}, {11.482799999999997`, 6.12031}, {
            10.282799999999998`, 6.12031}, {10.75, 7.984379999999999}, {
            10.818799999999998`, 8.24375}, {10.8266, 8.267189999999998}, {
            11.1391, 8.267189999999998}, {12.239099999999999`, 
            8.267189999999998}, {12.9891, 8.267189999999998}, {13.1563, 
            7.778130000000001}, {13.1563, 7.46406}}, {{12.7281, 
            4.996880000000001}, {12.7281, 4.24688}, {11.9953, 
            3.5515600000000003`}, {11.0781, 3.5515600000000003`}, {
            9.756250000000001, 3.5515600000000003`}, {9.6875, 
            3.5671899999999996`}, {9.66406, 3.5671899999999996`}, {9.66406, 
            3.62031}, {9.66406, 3.68281}, {9.67969, 3.7437500000000004`}, {
            9.69531, 3.789059999999999}, {10.229700000000001`, 5.90625}, {
            11.781300000000002`, 5.90625}, {12.492199999999999`, 5.90625}, {
            12.7281, 5.425000000000001}, {12.7281, 4.996880000000001}}}]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{15.86588293897883, 15.14319302615193},
         PlotRange->{{0., 15.870000000000001`}, {0., 
          15.139999999999999`}}], {0.7703320780264775, 0.06548053903927453}, {
        Left, Bottom}], PointBox[{-0.6479189859201686, 0.14901100059535377`}],
        InsetBox[
        GraphicsBox[
         {Thickness[0.06397952655150352], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJ1IIaxWZDYzFDMAOUzoImTykY2hxZm0lMvrc3EZQ6p
YQgAX4UCvQ==
           "], CompressedData["
1:eJx11XtIU1EYAPBtvjXn2nz9Md3mY3eUhq/QwvIzUcl/DPUPKXvgfGdpMElD
QzT1DzF7mKlJRhkiKWmoSJRYJmZqLyXIfzSVcKigYb5Cbefc3e8iwwOX8dvd
Pd93vvPtXFVyTlyqmUAgEBquFMMlMlyta/r80VwPeHXk6jNhowY4Z+Qslw1P
aGBk1DB89nc9GXoVepeMJhVcSohjngxrwPPHTLwgiffbnMKl+jwl2rHgnm6s
WYFOTTOMKHecL39qYzLQzg2d5J0o//xGjt4m8cJMTefL5F1sPljtH6yB6ciL
4Q2dcthey5tu9NdAUKBhjPOm+Xi5A0kjTc2b3v/GoD++7q2y7GD23r/GQCHJ
d8QN5rMOrz10Y4D546Vv0MuN9VVDdWJlrDBXytatXgnzRbOXvyzaQlfwxvuU
GAbSaWBb6IWSmaE63ly8/czl2zzZMutvJsb16Fp0HTsODmgaXyJBF5B8K03t
q1KsZtfy5upL46l5PyfxBhzQxS5FFplRYjTNp/QA7m8Lzc8OfY7sZ6gQ7VQi
r/GL3w3j3BXTEdK4+S+Mm6+HegMdkux70qJ/HT1Kx18Tc/3AmVsvrVvaOjq6
O3ZIa7mFjp07/f1ovBDrI+90bhIpRfBp4FR75g4DduHimDq9CGoqys6OFzLs
78ftYfnpS+WYhttfe4huG2wRuCqhitTfTwxlSivv0S4FmvblXd70M1fBxpu2
Yfvsg7Oxb2ygnDyf4Mzm/9sa+iv7SoI8naCU1N/Smu3DBUf2e60IBGRMO8I7
4lkBmvaDn6k1pG9teLNxZcb9F6Lp+rJ50///rghdRz5+mrPzdMjgFsmv3BJN
66CToGkecBBNt8tHivOt9q10p69J9+YTJUOz+2tqWr8URzS33napjzj9Ju82
4j4pWkaeM5eY+DatixP6Bqn3C940/KYTO/8FCVt3rQubf63REa64vsXyK5UB
j9zxfKDnYLkCTed5rIAKUq8JKTicPzMVYKWEhKXxlbpfbrC1tNB/TKtm1znn
Dn6HWmVf59QQcadUmpalBNcHEzYZMwzr4yp2nxTG83pXhf19faAnsv6EB56X
3PvgPunvUN7c++I/8PjBXw==
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
            0}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
            3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
            3}}}, {CompressedData["
1:eJxTTMoPSmViYGCQB2IQLdLj9YolRNuhP6Lbn9FAygHGXyOkw5d+T85BX2ul
8IUjmg4zQYBT0eHUYae1mXXqcL5w5aSSsypKcP5asD5FOF/52qNghjWY/HBO
sXbj/Qpw/vtF6xXOdig4OE9oFkq7heCfAQEZJTgfbP48BP8/CPArY/DB5nih
8a2g9vEoO6SnAYEZVP6/ksNtTdk1/5kVHO6A6M8KDlu9NljMseR3WPHtZcWZ
CwoOPI58XjNe8jh8ANlzAsrP5HGQ37VgX6qfPJw/A+TPnXJw/pu23G6jaEw+
Awg4cMP5YPekcTmEvL38ccZBBD8VRLnJw/kGoPh4ogLng+NDTgPOh8Uf2PwE
YQf0+AUAQSXHoA==
            "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQLdLj9Yrli6aD+ieVl7M8pR1g/B3BVhH/3aUcnmdp
f5u+V9PhDAj4iDrU/7YqOJeh4fAfBO4LOkxpb426vEcdol9TwOFV8VbR39lq
DjyOfF4zMnkcTh12Wps5TwXOd19zdDlDhBKcL1w5qeSsiRJEfyePw4dF6xXO
amDyb/DeFkv9hsYv43VY+e1lxRkDJQcTYyD4zOvwHiRvoeRQsLxkwz9/PgdR
kH9CVBx6I7r9GT/IO6TE3nFjrlBxOAvyT42Cw4WrYW/0q1Ug+joUHDbp5S1m
lFGF831OsNvO/qoG58stf+Ght18DzoeFlwjIHyzyDujhCQBLx5qX
            "]}]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{15.629708592777085`, 15.14319302615193},
         PlotRange->{{0., 15.629999999999999`}, {0., 
          15.139999999999999`}}], {-0.6479189859201686, 0.14901100059535377}, \
{-3, Center}], PointBox[{-1.0956493416845563`, 0.}], InsetBox[
        GraphicsBox[
         {Thickness[0.05970149253731343], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
           0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJjIGYC4gPd+5pMDss5qH9SeTlLU85BfteCfann5Bxq
7v+4Zewt5yBSOank7BM5hzdtud1GsxH8HcFWEf+PI/j/wUDOwX3N0eUMO6C0
hbyDgTEQFCP4M2YCgSSCD7aPT87h7Bkg0JF3aFVgVz2zRdbBBKRPGGrvbWmH
NDCQgLjrtaTDl30ft6Z/E3E4CHK/sxCcrwHyhycrnA+2J0MRol9NwwFk/cxO
RYf1qk+a5/lqOOzNr3k7c6miw+PEhddM8hH8OYuUd/5ZjuA/Bcmf14D4c76i
Q0b+h9aTVzQc1grp8KXLIfj9Ed3+jAICcP4csH/54Pwlt5Y/NmTmg5u3xWuD
xZxKXoeEkCD1BZkaEP8s5oD4v1jFQXqj2HymBA6HC1fD3uhbI/gGWiuFL6jg
5rNwdskn86nAzVO59iiY4Y0yxP32nHD+dd7bYqnfEHxwelDmcvj19vUBS2YV
hxjVCJlzNVwOb4q3iv72hvL38DqAouvMGjWHnaB0wC7o8Pdb6YM5hhqQ+Pot
DueD/WEsD+eLNslMMQj+Y+8BihcJUQeLJF071gO/7MHmzgHG11b/48lsv+z7
QOFYgOCDzfksDOeD43GmsMN66W26p94g+OYg8xz+wflg90RLOcDVg+IrThrO
B6f7TGlIOl4iDEmP66QdYPaj5w8AIkRkbQ==
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
            0}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
            3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
            3}}}, {CompressedData["
1:eJxTTMoPSmViYGCQB2IQ7b6/VtaiXdehP6Lbn9FAygHGXyOkw5d+T84hJfaO
G/MPbYeZIMCp6PDnW+mDORs14XywfIQKnP8XJC+I4IdzirUb31fG4IPp/Qpw
/vtF6xXOdig4bFB90jyPVwXOP7FrRy9bAIIPNv8igv/r7esDls6qGHznCc1C
aV5ofCsFB7nlLzz07FUd0tOAwEzBwcQYBFQdbmvKrvnPrODAHxtw30hd2WGr
1waLOZb8UHFlBx5HPq8ZL3kclK89Cmb4owThZ/JAzL2lCOf/B4F+BH/lt5cV
ZxIw+Qwg4MAN54Pdk8blcAdk32QEH0xfQ/DB4S2hDueD4yNQC86HxR/Y/ARh
B/T4BQBj9sRb
            "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQ7b6/VtZCXcdB/ZPKy1me0g4w/o5gq4j/7lIOEvPi
NE9/0HY4AwI+og4b9PIWM87RcvgPAvcFHY7v2tHL9kETol9TwEF2+QsPvfka
DjyOfF4zMnkc/n4rfTDnohqcP2MCf5VZtwqcP2eR8s4/6SoQ/Z08DptA5sdg
8m/w3hZL/YbGL+N18Ls4MeZfsoqDiTEQfOZ1eFW8VfR3topDwfKSDf/8+Rw8
QP5pV3Pojej2Z/wgD7F/tZrDWZB/ahQcWDi75JPXqTm8X7Re4WyHgsPTxIXX
TPzV4fz631YF5zQ04Xz/W9I1iZ+04HxYeIlUTio5yyLvgB6eAME5k+k=
            "]}]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{16.748423412204236`, 15.14319302615193},
         PlotRange->{{0., 16.75}, {0., 
          15.139999999999999`}}], {-1.0956493416845563, 0.}, {Center, 18}]}, {
       InsetBox[
        GraphicsBox[
         {Thickness[0.06153846153846154], 
          FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
            0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}, {0, 1, 0}, {0, 1, 0}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCQAmIQfQYE3sg6zAQDYQcYf62QDl96najDA9d4x1mG0nD+
ge59TSaPpTD4rQrsqmdMxOH8gFvSNYlCmg7paUDgJuzQwuu/fspTDTjfxBgI
Pqs7MICBGJzfF9HtzxiAyU+JvePGLIHg782veTtzqZKD25qjyxkiRB1WfHtZ
cUZA2WFHsFXE/3Rhhzuasmv+b1aGuDNOAM6PUY2QOWfDAueD7dn8zf42iH9Y
Ec6H6JOF88G0sLhD4fKSDf/4WRy+7Pu4NT1M2GHpreWPDQ/zw/nyuxbsS/UT
gvPB3ksQgYSrjghEXEwMIr5AFM6HqUePDwB6Iqdv
            "], {{5.5218799999999995`, 6.01094}, {5.0609399999999996`, 
            5.340630000000001}, {4.498439999999999, 5.19688}, {
            4.103129999999999, 5.19688}, {2.7390600000000003`, 5.19688}, {
            2.7390600000000003`, 6.595310000000001}, {2.7390600000000003`, 
            7.320309999999999}, {2.7390600000000003`, 7.837499999999998}, {
            2.7390600000000003`, 8.387499999999998}, {2.9812499999999997`, 
            8.806249999999999}, {3.3218799999999997`, 9.42188}, {3.97031, 
            9.48906}, {4.223439999999999, 9.48906}, {4.675, 9.48906}, {
            5.15938, 9.290629999999998}, {5.5218799999999995`, 
            8.806249999999999}, {5.5218799999999995`, 6.01094}}}], 
          FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
            0}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
            3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
            3}}}, {CompressedData["
1:eJxTTMoPSmViYGCQB2IQ7b6/VtaiXcehP6Lbn9FAygHGXyOkw5d+T84hJfaO
G/MPLYeZIMCp6PD3W+mDORs14HyPNUeXM0Qow/kPXOMdZwki+OGcYu3G95Uw
+GB6vwKc/37ReoWzHQoO5Ye3uc7kVYbzGUAgAMEHm38Rwf/19vUBS2cVDL7z
hGahNC80vpWCg9zyFx569ioO6WlAYKbgYGIMAioOtzVl1/xnVnDgjw24b6Su
5LDVa4PFHEt+qLiSA48jn9eMlzwOytceBTP8UYTwM3kg5t5SgPP/g0A/gr/y
28uKMwmYfLC/HLjhfLB70rgc7oDsm4zgg+lrCD44PiTU4HxwfARqwvmw+AOb
nyDsgB6/AAHovtU=
            "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQ7b6/VtZCXdtB/ZPKy1me0g4w/o5gq4j/7lIOEvPi
NE9/0HI4AwI+og4b9PIWM87RdPgPAvcFHY7t2tHL9kEDol9TwEF2+QsPvfnq
DjyOfF4zMnkc/n4rfTDnoiqcX33/xy3jbmU432PN0eUMGcoQ/Z08DirXHgUz
xGDyb/DeFkv9hsYv43W4oym75n+ysoOJMRB85oXI5yg7FCwv2fDPn8/BA+Sf
dlWH3ohuf8YP8g4zJvBXma1WdTgL8k+NggMLZ5d88jpVh/eL1iuc7VBweJq4
8JqJvxqcX//bquCchgac739LuibxkyacDwsvkcpJJWdZ5B3QwxMATtKUHQ==

            "]}]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{16.253180572851804`, 15.14319302615193},
         PlotRange->{{0., 16.25}, {0., 
          15.139999999999999`}}], {-0.7748774388266213, 0.06340909878177925}, \
{Right, Bottom}], PointBox[{-1.6707963267948966`, 0.}], InsetBox[
        GraphicsBox[
         {Thickness[0.023180343069077423`], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIzIGYC4h3BVhH/n8s7qH9SeTlLU84Bxu+N6PZnnCDn
cAYEehD8mvs/bhlnI/ipaUDAhuC/acvtNvoNVect5yBSOank7BM5h7VCOnzp
cnIOa0D0PRmHoLeXP85wFIeY/0bMwcQYCD4LO6SDzGsTgvOv894WS93GDefL
bBSbz7SA2eGBa7zjrI9iqHxDWTgf7I7Zcg4MINDA4nAfJK+oDDGnmM/h19vX
ByyZ1RyEQe5bIujwqnir6O9sdYj/j4s6zFmkvPPPcg2HL/s+bk3/Jgnny+9a
sC/1nBycXw3yZ7WCg8f+WlmL5WpwPlg+XQXO35Nf83bmVWUH5wnNQmlZCg4z
QSASwQe7yxnBX/HtZcUZAWWHThvPXWmLEHyQMuPNCD4kHBB8/tiA+0bfFSDh
KKbsUH54m+tMXkUHlWuPghlqlB1WgtQVKDkkx95xY5bQhPOnT+CvMvPWhKi3
JcyfBuUrg8yVQciHc4q1G79XdAi4JV2TKKQJ988MkH8t1SHpzFMeor5bA54e
YPrB/pkoCef3g9KVgACcD04vZ37Y73BoenS8QgXOh8U3jA9LX+Bw3cwGEV8j
BAmXY4JwPpj2EYXzwfoSJSB8HRFIfL+TcmhTYFc9EyLmcKB7X5PJYTmHSlC8
dkui5pcLsg7o+QkAesVyEA==
           "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
           "], CompressedData["
1:eJxlln9MU1cUx8EyTWmhCAITYe+V8lpaXtsgDH8Es8OMEzuUDsgkEQZOWuzc
hossU4FIgMEcKGgmgjA0qEESGbDIdCT8yMgUJzidbEvYMpm6KA4yJIaQSHC9
9/bdG9qbvD8+79537j3nfs85T/1+QZpN5uXl5e18apzPMufzemJfWv1uI+xv
K+xarFWAxMokf0uDQwmn6lSHE2IYx8c5RxDjn399d8pcJEKPpWt98yElNLdq
vl/YKpL5SSXkZqTpzslFyBIyw28v+JP1TXrYhbh4NWy/eyJrsVwPg9X9ZfEP
V0OKiwdcnG93jut6qM2sTvW2hkGn8Ki8ZVpP3leGQeipMfneyBgYQSMlHI68
2Lj/9rAIXO+5fts3r8GVdfM/5FmM5NzpHCzMfTrRvNIEqmzr/bU6nnzfaoL/
Wjv50YM8pI6vKd6dZib8BU/Wf2Im9mt4KEH2L5nh0tzkwZE6xtje7zwYDe1B
dy6YoTpxW699locOdN5jZmhEQ66m9ty5wcUv8TBBR6Don7/IgxnZe8QY+5fM
2IbisJwxjt95I+WJzNCrd0uNMLElJ+mMtxoq/FI7v7Ixxn6NiEvP083YqOae
f1jPOKLtSbIpx5N3ykOq4gZ4CHfjhel/BzfsEWn8hofe7HC0iDS+/3wQM3e6
T4SgQycLRyt4uGL6+Lz3ggijaH0x48+GvtvSuJ0xtq/iiR46RBK/Ro74d1Ek
/p3gSHwqRZiq/Kh67S6O6hXrazNH9L1PhFVo/ygOcrP/fEuW6TqvkoM7aP0a
LXjhEQJhLe/pb1l1xH43B8E1lqc+hTroKyiebrTxZH2Rjvp3Fcoe3GiIppw8
UBKx/jFjHN8QvQcjucbd40F0YyvSZ6Cexh/vPxZNOQfl21HGp3H+RtP7TkD5
/beO6gPnx1MtZZwnBwTKXSi+fgK19w7afzaK8k/oPv9ivAPrz5MlPUgs+Yv9
+YVxyvCKTU3BwtJ41DPG9WWF1oM315UH2i1uvJEn9UWmJfUigYc8dL/zAvyh
j7j8UsZD1G8P0r2mNKR+bVDBDLI7rKH1qx3l+aCG1jvsx9lIyli3GYzxPlpP
xvIBBeW28baHsTIFuZfYSPLe7kvs5THG+3UyJrrUQEVoySuOSl8IQHVnpwae
9z/rya/3heHea8eWWwXKPvIvuT3HBboezwdoqT1SHxk/QfmYzfga1q8n4zJ1
REFZ8hfXewdjrHcd46kDPcEvFIz3Fsx8fnNMoIz1cFIA3WzU5JmjSlfcXPPt
SnCg9fECCGj+JmOc53Y/yhdRfIf8aDywvW0q+BbVjywB0qfvPWtQB7jqg0Dq
Q9FKkk8ZgqueqOA6+n5GIOcYXAV4G3s0HL4/Px739qvQhewlGuAyypf+AFdf
MsCmwqSSW+EqeIzi+bWBfF/qTzm8O+Tsslw35hlL/ZTct4HGZx3OXz3l4tku
675exlI/dWdJf1J/xff3hgKaUL5U6en9Sv1W4iX91sm4X5YZqJ5IvTVQveH8
q4qhfAPHT6RM+plI7ZX6/FgbG2qkvBXrhbH0P+LO0v/K/+CPimQ=
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYtvKiBWmuiYOBctLNvw7z+gA4/s/8bxkKswE
5/8HAXsmB3sQ/6+xAwMIHGB2WHJ/H9+cx0YOR7r3NZks5nHwPsFuO9vVyKFV
gV31zBRROL83otufcYIcnH8GBHqUHbjdVEuZThk5zJgJBJbqDjLz4jRPCwDt
vyVdk3hJE26/vtZK4QssWnD+8V07etkEEPwHEeLbLyog+D/evj5g6azl8CRx
4TUTeRMHFs4u+WQ/LYh7hRF8sPx7Yzg/OfaOGzOHscN2h6ZHx3doOEQCjWWo
M3I4AbJvgprDycNOazPfGTo0shztNwxXcXiepf1t+lpDh7Mg//xRhPNh/oXx
RSonlZxdIuVwG+gto6uGDjuCrSL+p4s6fN4QkD0r3cjhgWu846yNAhD1vMYO
AaDwv8zmYADy9xdjB1DwzJRkhLsfxof5D8aH+b9ZvJY10w3Bh8UvALuQyWU=

           "]], 
          FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIbIGYCYompVzgzHlk5nAEDJQcY/8Oi9QpnPZQdbCoj
VpiuRfC3mP84lFKF4Ds0PTo+47YZnK/6pHne2VlofCsEfyYI7DR1EK6cVHLW
RMmBAQQKTB0euMY7zpqo6PB1562uv6KmDvyxAfeN0hXgfLB6FwTfGASUFRz8
Lk6M+ads6uC+5uhyBgkFh1vSNYlGpgh+3W+rgnMeCD7Yvd6mEPdoKEDcE2nq
4DyhWSjNS8Fhg17eYsY3UHkJJYeSraK/T9eZwfk3QeYfRfB9TrDbzk41h/M/
bQjInqVu7tBt47krrUjBocfrFYvJQzOHnohuf0YBWUj4/TJ1iFGNkDkXI+qw
5P4+vjmPTR12BFtF/F8uAudDwgPBV9i1YF+qH4If/PbyxxmJwg5pICBm5qD+
SeXlLE1hhwnBJSrT9RH8P99KH8xpRPBTYu+4Mc8wg5sHiQ8ziDlqYg43hD45
nn8G5adJwPnRIPfWSDgcbFseforJ3GGNkA5fup0URN0yhP8NtFYKX3hiAeeD
w3+GhcP+7n1NJs7yEH6GBSS98cjA+TtB/m+XgPM1QO59KQ7nw9wfreD4MfkO
gt/IcrTfUNwSzud2Uy1l8rKEuO8fGn+fCJz/Zd/HrenfEPyzYPeIQvxjBpXf
JgqJr1cWDv9BYL8EnA+2r1MGzncFpa8bCP6bttxuI2lZOL/08DbXmbIKDt6g
9KJqCQ8fiXlxmqcTrFDTUyuCj5Ifkfiw/AoAXYKj/Q==
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, {{{31.9859, 
           12.943800000000003`}, {31.9859, 13.075000000000001`}, {
           31.876599999999993`, 13.153100000000002`}, {31.78909999999999, 
           13.153100000000002`}, {31.732799999999994`, 13.153100000000002`}, {
           31.6344, 13.153100000000002`}, {31.546899999999994`, 
           12.910899999999996`}, {27.8609, 2.5562499999999995`}, {
           27.79379999999999, 2.35781}, {27.79379999999999, 
           2.226559999999999}, {27.904700000000005`, 2.1484399999999995`}, {
           27.992199999999993`, 2.1484399999999995`}, {28.0578, 
           2.1484399999999995`}, {28.157799999999995`, 2.15938}, {
           28.234400000000008`, 2.3906299999999994`}, {31.920299999999994`, 
           12.745299999999999`}, {31.9859, 12.943800000000003`}}}], 
          FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYCYlfVUqZZO5wc1gvp8KX/k3KYCQYIvvAnx/Np
U50c1oD4dlIOy1946P3vdHIwMQaCy+IOG/XyFjPWODmsA8nLiUPkC50g5uwU
c7icH89+ThHB/7whIHvWd0c4/3dM7tF/nxzg/OASlen/JRwdolQjZM7tEXdY
0307gyHf0UF+14J9qX1SDvZNj47PmOzoEAOSnyMN0Zfp5AByjvFjBQeYf9zX
HF3OwKEE5/ucYLedbaoC57/I0v42fa+aA4//+impFk4OjxMXXjPJ13BgXTzJ
inGqI5wPNv+jA5x/EeSfiQ4OZjZ7g6Y5qsH5U9pboy7HqMD55Ye3uc60VXY4
rmk16fR5BB8cXlcQfJj5ML7uhAU/DMUcHTptPHelTULwU9OAwE0Fzve7ODHm
32MVh2zOnwvSfzs4PAW5z18Vbj6Mv/NW19/U4wj+lG9s8TOOIPjm147mmhxw
cEgICVJf4KkKiY9bDg51v60Kzp1Qc3gCUqfu6PCmeKvo79PqDm949xnMbELw
xade4cz4heCD48fZyWEDyB02anA+LPxh/HSQf8KUHObb6FyZ9c/RYW9+zduZ
WxUg4uuA5rXldhvNloOH545gq4j/y0XgfEg6FXaojFhhenayE5yPnp4BIPpA
EA==
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4pvSNYlGvS4OvRHd/owT5Bxg/Duasmv+f1Zw
WNN9O4Oh3sVhrZAOX/o6ZQeLa0dzTQxcHDbo5S1mtFGDqL/r7PAfBO5rOMwE
gUxnBxbOLvlkPy2HB/v45hhHIfhTvrHFzwhB8EU+OZ5P83V2+PH29QFLZwT/
QYT49osKCP7xXTt62QQQfH2tlcIXWLQchEH8VCh/iSbEvk/ODq+Kt4r+zlZ3
6PF6xWLi6OLgMqFZKO2UMpz/pi2322i2HJzfB/K/gBjEv/+dHV7UPs4+n8Pr
4ND06PiMaGcH9U8qL2dxMsPtB/vXngnO93/ieclUGMEvWF6y4d95Rji/WbyW
NdONEe5/cDhJMsLDB8Y/UCtrkZ6D4DOAwANniPsK2B1YFk+yYlR1gbpHwOEM
COS4OKSBQJsIPP7AfDdJB/T4BQCWPMjU
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{43.139825653798255`, 15.14319302615193},
         PlotRange->{{0., 43.14}, {0., 
          15.139999999999999`}}], {-1.6707963267948966, 0.}, {Center, 18}], 
       PointBox[{1.6707963267948966`, 0.}], InsetBox[
        GraphicsBox[
         {Thickness[0.03158559696778269], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
            3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
            0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}}, {{0, 2, 0}, {0, 1, 0}, {0, 
            1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGBwBGIQPRMEOhUd+iK6/RkLRBxgfAYQeCDikJ4GBGEIfreN
5640JgTffc3R5Qwz5OH8MyDQI+8A0pbmJupQc//HLeNseQc3sDoxhxjVCJlz
e2QcPPbXylqwazqkgNQtk3FIjr3jxlyh6eAKUlch4/Dr7esDls2aEPV/pOF8
iPkI/o5gq4j/7tJw/Qe69zWZPJZy+AmSV9Z0uMF7Wyz1G5tDNMicGgmHg2B5
ZigtCqUZHILeXv44g1HUQaxJZopB8E97mH/A/kj7bt+mwK565oqIw1avDRZz
fn7F4Gt8Unk5ixPBB4fbMWEHmY1i85kefLMHh+tMYYdZIEryB5z/ovZx9nkd
Zod+UPhvEIaGDyucD/EvhwNM/fJbyx8bMnPD+eogezsR/BlgmgeDD4tfGB/m
frA7n3HD48++xLH2dAyC/3Xfx63pYZwOX0D0NxGHlyD3rmF3eOga7zgrUBTO
B6tPEIPzIfEm5mAMBlD3V4rDzXsA0l8o4SBcOankLIsAVL0shLaRhvNh8QtJ
Zwg+RJ2sgwnI+GBpSLq5IQNxZ5k0RHyzNDz9rBPS4UuXE4fzwfHlKQbnw/y3
BqRunyTc/+Dw5UTw5Xct2JfaJwHng/0hiMkHh68Igg+LD7A/KhD8N2253Ua7
0fjVkqj8aCl4egDzpaXh/LUg986ThfPvaMqu+a+sCNdfDcp/3gg+LH+j82Hp
AwDruKWR
            "], {{6.77656, 7.815629999999998}, {4.19063, 7.815629999999998}, {
            6.403130000000001, 11.512499999999998`}, {6.77656, 
            7.815629999999998}}}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
           "], CompressedData["
1:eJxllg1MW1UUx4EyDVDaOZBNLL7XlX7Q9kEHdTAD2cFljsHmkC2O7MN9OMpw
2TARIxvFkfElKwYwY8LEfZGJZEy6ZDglrhDRjIUxXXAa0QSEGYGBAlFEV8He
e9+7N2tv8tL88u47957//Z9zq96fn5Uj8/Pz8/c81Z4nwPN8c+/lybiHArze
UuBcqAkBieWpivSGPDnEGVvDvv2K8W002hgfzJ8uvxUuQEe6M6npqByeTb6R
dfoXM3k/Lgf31IPuNc1m2KXNVt1xK8h8qxF2IrY/Bb+9Zpp7P8oI3Q7XCeso
4y6RF9HYY4SabMcW/8xI2NBVHJVUaYRcm2dURIIz9kiz/xcmsq9NKlhR/13Q
wf0CcJ3nXTmfPAOb79btWhgVwJrgGVs5qK9VHlt9ORaUuzOH4vU8+T45Dv64
2M73F/Iw9kbHkw8fiPwODxm9j6d8sMRC4lfz4EifCLSqLfDx3Hjh7VrGON4P
PIzuu/C9lbOAI3ljp22Wh+Yhl6IpzAKNaASpaTxvbhAZ/zbGwZVlZkXuAg+9
Pc9fyXubMc5vJJYy1ucc41+RfimM7bPOzEORsTC8fk/qGX81RLWMpcUuCpRz
kI42ge4H65PB+GbnZ+8+ZmF8HU6M3Jw3+/D2oIjKhC4eOrz4VGX5jgG3mep3
YPfPL8iSBKrv8cCva1ZtFyDs6HsF/WU8bEJ61AvQj+bbGb/V8+n6xs2McXwl
D2nIDxsEUTcOVCi/tWJ+dRzRhxNgsuKwI34nR/2K/bWOI/4OFCAcrR/NgXvu
zeGmGXG/cg7y0PxrOvDDIwKuJc5/eWBCT+Jf5aBde7/0bKgBbuTbpxpzeDI/
3EDze2nwafu++BjKI9nLr98tYYz1dfoysmvCgC9PIn9ejqH64/UPM/4H1ZuG
sQXXr4GeN67vIgP1B66PUj1lkreOMta3RUvj4fUdjPF5FjIew/7zZckPEkv5
TqB4hxjfR/XTzrgX+09HGfeXC768rrZ0mS3di58T1/tQR/rFah7+Q+dbp4Of
YqLaFmU8lIVuaT9VHk361xql2D+iaf/C9bMjmva7abRukoZyG9Lp95WUsd+6
fBnbB0Iotwy2jK6ShUDR0PxgQt9Ksj9bsKg7Y7xemoYy/v1IA2XLi5fkVQRD
K+pD0xr40zXTkXs6GPZuy9KfH9dSbrqo+dyt19H5+H2rjsZ7EfdHxiWoHv9m
TPyr92Gcx/EQylK+/yL/yRhjv3frKGO9LzEOCDrJvXqEMfaDSQf62ejxM1Vy
4qMfteR9qxwC0fw7WtCi97cYkz4WSvkS0rcnlOqB421Ukv7xlxa2Tg3MNKiX
knPhdaQ/FD0BTlRPU1qxnyjJ91Vi/XeHk7wXDXAMnVvGChLvnpH4wLVU7Dcm
SClILe5TKYmeiSbyfYmCsupqxLmAvV7MM5buU3LeRqoPqV/G4dWeC2gbY+n+
9GbJfxLjfa4NgURUL2ojPV/pvpX4kfvWw/i+VJmon0i/NVG/4fpTmx/1Y5VA
mdxnAo2nOvtKTJ+T8TD2C2Pp/4g3S/9X/gezAKAk
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4iX39/HNmWziULC8ZMO/84wOML7/E89LpsJM
cP5/ELCH8pNNHBhA4ACzA4+baimTl7HDke59TSaLeRw26OUtZlxj5NCqwK56
ZooonN8b0e3POEEOzj8DAj3KDoVrum9nGBg7zJgJBJbqDo0sR/sNy4H235Ku
SbykCbdfX2ul8AUWLTj/+K4dvWwCCP6DCPHtFxUQ/B9vXx+wdNZy8DrBbju7
1cSBhbNLPtlPy4EL5N4qBN8HJB+K4J887LQ2M8/YYbtD06PjOzQc9tfKWqQ/
MXI4AbJvghrEHSFGEHeGqzj4X5wY80/YyOEsyD9/FOF8mH9hfJHKSSVnl0g5
OAKNnWFt5LAj2Crif7qoA8jZDOeMHB64xjvO2igAUV9s7BAACv/LbA7TJvBX
mUWbOICCZ6YkI9z9MD7MfzA+zP/N4rWsmW4IPix+AUQAztU=
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3,
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKP1hQ0D2LHYrB/c1R5cz3FBwgPGr7/+4ZbxayWHG
TCD4aelgYgwExSoOfhcnxvybbOnAAAIKag4Fa7pvZyhA5T+rO3ifYLedHWrh
8Dhx4TWTfA0Hh6ZHx2ecNofzef3XT0nVQPDB+hPMHN4UbxX9fVrdISX2jhvz
D1Moreqg8ZZ3n8FKUwcfkLlTVRxsKyNWmPaaOniA3GuhDOfD3A/jq39SeTkr
U9ZBZl6c5ukFphD3GUs5pIEAmxmELywO8U8x0P623G6j3cIQeTNzhzMgsEbI
oe63VcG5Ewh+pPj2iwz7LOB8tSfN8856WTp82fdxa/o3EYcYBcePyXMsHUQq
J5WcbRF3WP7CQ+8/o5XDA9d4x1kXpeDhG/D28scZivIO6OH/91vpgzmGlpDw
l1aE8/d372sycZaH82tA8q+lHcSnXuHMELKEuN9aEuKuOxYQ+1NEHOxB4a9t
4aCwa8G+1D5huH9g/BJQsOch+J9A7tlu5gCK9pmRIg4rQO5vNHMQBpmnIgkJ
t2QzSPielIbzYf6B8WHuh/E/LFqvcPaFEpy/xfzHoZQuFUj8TzBz0FGU/5Jz
TRWSrg6YOZzYtaOXLUDdoS+4RGW6v7nDqcNOazP/qcPdD+OD48/YAs5vZDna
b3jdwmFKe2vU5Rp1SHjwWDrsACdEVXj4gdWFq8D5zhOahdJmKWGEPwAejmAd

           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4i3mPw6lzLJ16I3o9mecIOcA49/RlF3z/7OC
Q7j49osMdbYOa4V0+NLXKTvkr+m+nfHAxmGDXt5iRhs1iHorG4f/IHBfw8HE
GAiCrR1YOLvkk/20HPbXylqkmyD4Gm959xloIvjqT5rnnZWydvjx9vUBS2cE
/0EE0GIFBP/4rh29bAIIvr7WSuELLFoOKiC+F5S/RNNhL8i+FBuHV8VbRX9n
qzuIT73CmcFk6+AyoVko7ZQynP+mLbfbaLYcnN8H8r+AGNS/Ng4vah9nn8/h
dWhgOdpvaG7toP5J5eUsTma4/WD/2jPB+f5PPC+ZCiP4BctLNvw7zwjnN4vX
sma6McL9PxMEJBnh4QPj1/+2KjgXgeBD7LGBuK+A3YHDTbWU6ZQN1D0CDjNA
6iJtHdJAoE0EHn9gvpukA3r8AgAj/ct+
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{31.6613698630137, 15.14319302615193},
         PlotRange->{{0., 31.66}, {0., 
          15.139999999999999`}}], {1.6707963267948966, 0.}, {Center, 18}]}, {
       InsetBox[
        GraphicsBox[
         {Thickness[0.03195909236177693], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIzIGYC4h3BVhH/n8s7qH9SeTlLU84Bxu+N6PZnnCDn
cAYEehD8mvs/bhlnI/ipaUDAhuC/acvtNvoNVect5yBSOank7BM5h7VCOnzp
cnIOa0D0PRmHoLeXP85wFIeY/0bMwcQYCD4LO6SDzGsTgvOv894WS93GDefL
bBSbz7SA2eGBa7zjrI9iqHxDWTgf7I7Zcg4MINDA4nAfJK+oDDGnmM/h19vX
ByyZ1RyEQe5bIujwqnir6O9sdYj/j4s6zFmkvPPPcg2HL/s+bk3/Jgnny+9a
sC/1nBycXw3yZ7WCg8f+WlmL5WpwPlg+XQXO35Nf83bmVWUH5wnNQmlZCg4z
QSASwQe7yxnBX/HtZcUZAWWHThvPXWmLEHyQMuPNCD4kHBB8/tiA+0bfFSDh
KKbsUH54m+tMXkUHlWuPghlqlB1WgtQVKDkkx95xY5bQhPOnT+CvMvPWhKi3
JcyfBuUrg8yVQciHc4q1G79XdAi4JV2TKKQJ988MkH8t1SHpzFMeor5bA54e
YPrB/pkoCef3g9KVgACcD04vZ37Y73BoenS8QgXOh8U3jA9LX+Bw3cwGEV8j
BAmXY4JwPpj2EYXzwfoSJSB8HRFIfL+TcmhTYFc9EyLmcKB7X5PJYTmHSlC8
dkui5pcLsg7o+QkAesVyEA==
           "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
           "], CompressedData["
1:eJxlln9MU1cUx8EyTWmhCAITYe+V8lpaXtsgDH8Es8OMEzuUDsgkEQZOWuzc
hossU4FIgMEcKGgmgjA0qEESGbDIdCT8yMgUJzidbEvYMpm6KA4yJIaQSHC9
9/bdG9qbvD8+79537j3nfs85T/1+QZpN5uXl5e18apzPMufzemJfWv1uI+xv
K+xarFWAxMokf0uDQwmn6lSHE2IYx8c5RxDjn399d8pcJEKPpWt98yElNLdq
vl/YKpL5SSXkZqTpzslFyBIyw28v+JP1TXrYhbh4NWy/eyJrsVwPg9X9ZfEP
V0OKiwdcnG93jut6qM2sTvW2hkGn8Ki8ZVpP3leGQeipMfneyBgYQSMlHI68
2Lj/9rAIXO+5fts3r8GVdfM/5FmM5NzpHCzMfTrRvNIEqmzr/bU6nnzfaoL/
Wjv50YM8pI6vKd6dZib8BU/Wf2Im9mt4KEH2L5nh0tzkwZE6xtje7zwYDe1B
dy6YoTpxW699locOdN5jZmhEQ66m9ty5wcUv8TBBR6Don7/IgxnZe8QY+5fM
2IbisJwxjt95I+WJzNCrd0uNMLElJ+mMtxoq/FI7v7Ixxn6NiEvP083YqOae
f1jPOKLtSbIpx5N3ykOq4gZ4CHfjhel/BzfsEWn8hofe7HC0iDS+/3wQM3e6
T4SgQycLRyt4uGL6+Lz3ggijaH0x48+GvtvSuJ0xtq/iiR46RBK/Ro74d1Ek
/p3gSHwqRZiq/Kh67S6O6hXrazNH9L1PhFVo/ygOcrP/fEuW6TqvkoM7aP0a
LXjhEQJhLe/pb1l1xH43B8E1lqc+hTroKyiebrTxZH2Rjvp3Fcoe3GiIppw8
UBKx/jFjHN8QvQcjucbd40F0YyvSZ6Cexh/vPxZNOQfl21HGp3H+RtP7TkD5
/beO6gPnx1MtZZwnBwTKXSi+fgK19w7afzaK8k/oPv9ivAPrz5MlPUgs+Yv9
+YVxyvCKTU3BwtJ41DPG9WWF1oM315UH2i1uvJEn9UWmJfUigYc8dL/zAvyh
j7j8UsZD1G8P0r2mNKR+bVDBDLI7rKH1qx3l+aCG1jvsx9lIyli3GYzxPlpP
xvIBBeW28baHsTIFuZfYSPLe7kvs5THG+3UyJrrUQEVoySuOSl8IQHVnpwae
9z/rya/3heHea8eWWwXKPvIvuT3HBboezwdoqT1SHxk/QfmYzfga1q8n4zJ1
REFZ8hfXewdjrHcd46kDPcEvFIz3Fsx8fnNMoIz1cFIA3WzU5JmjSlfcXPPt
SnCg9fECCGj+JmOc53Y/yhdRfIf8aDywvW0q+BbVjywB0qfvPWtQB7jqg0Dq
Q9FKkk8ZgqueqOA6+n5GIOcYXAV4G3s0HL4/Px739qvQhewlGuAyypf+AFdf
MsCmwqSSW+EqeIzi+bWBfF/qTzm8O+Tsslw35hlL/ZTct4HGZx3OXz3l4tku
675exlI/dWdJf1J/xff3hgKaUL5U6en9Sv1W4iX91sm4X5YZqJ5IvTVQveH8
q4qhfAPHT6RM+plI7ZX6/FgbG2qkvBXrhbH0P+LO0v/K/+CPimQ=
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYtvKiBWmuiYOBctLNvw7z+gA4/s/8bxkKswE
5/8HAXsmB3sQ/6+xAwMIHGB2WHJ/H9+cx0YOR7r3NZks5nHwPsFuO9vVyKFV
gV31zBRROL83otufcYIcnH8GBHqUHbjdVEuZThk5zJgJBJbqDjLz4jRPCwDt
vyVdk3hJE26/vtZK4QssWnD+8V07etkEEPwHEeLbLyog+D/evj5g6azl8CRx
4TUTeRMHFs4u+WQ/LYh7hRF8sPx7Yzg/OfaOGzOHscN2h6ZHx3doOEQCjWWo
M3I4AbJvgprDycNOazPfGTo0shztNwxXcXiepf1t+lpDh7Mg//xRhPNh/oXx
RSonlZxdIuVwG+gto6uGDjuCrSL+p4s6fN4QkD0r3cjhgWu846yNAhD1vMYO
AaDwv8zmYADy9xdjB1DwzJRkhLsfxof5D8aH+b9ZvJY10w3Bh8UvALuQyWU=

           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3,
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKK3ypHne2V2WDu5rji5nuKHgAONX3/9xy3i1ksMZ
EFhj6WBiDATFKg6NLEf7Dd0tHRhAQEHNYfH9fXxzLltA5D+rO9T9tio4x2Hh
8Dhx4TWTfA2Hkq2iv0/XmcP5Dk2Pjs+4bQbnLwHpFzZzeFMMUqjuMGMCf5XZ
alOHlNg7bsw/VB1iFBw/JseYOvicYLedPVXFoWBN9+0MB1MHD5B7LZThfJj7
YXz1TyovZ2XKOvhdnBjzL9gU4j5jKYeZILATyhcWh/hHHWh/W2630W5hiPxL
M6i/hRw26uUtZqwxh/N7vF6xmBRawPmR4tsvMvyzcPiy7+PW9G8iDn3BJSrT
/S0dRConlZxtEXe4IV2TaLTV0uGBa7zjrItS8PANeHv54wxFeQf08DfQWil8
4YkFJPylFeH8/d37mkyc5eH8GpD8a2kHL1C4HLWAuN9a0uE/CPRbQOxPEYGE
/z1zB4VdC/al9gnD/QPjr3jhofdfEcFXBbknywwSDpEiDrdA7jc1cxAGmaci
6ZAGAmJmkPA9KQ3nw/wD48PcD+N/WLRe4ewLJTh/i/mPQyldKpD4dzZz0FGU
/5JzTRWazswcTuza0csWoO5wsG15+Ckmc4dTh53WZv5Th7sfxgfH33MEH2Ku
hcOU9taoyzXqkPDYb+GwA5zwVOHhB9YXrgLnO09oFkqbpYQR/gC1LGMF
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYp+LE2P+Gds69EZ0+zNOkHOA8e9oyq75/1nB
4cOGgOxZ4rYOa4V0+NLXKTtwuKmWMlXZOGzQy1vMaKMGUX/Z2uE/CNzXcDgD
Am+sHFg4u+ST/bQcIsS3X2Q4h+AfaVsefuoQgr+/VtYifYuVw4+3rw9YOiP4
D0AaFRD847t29LIJIPj6WiuFL7BA+U+g/CWaDuEg+/5ZO7wq3ir6O1sd4s45
Ng4uE5qF0k4pw/lv2nK7jWbLwfl9IP8LiEH9a+PwovZx9vkcXgeZeXGapy9Y
Oah/Unk5i5MZbj/Yv/ZMcL7/E89LpsIIfsHykg3/zjPC+c3itayZboxw/88E
AUlGePjA+OJTr3BmfELwZ4Dom9YQ9xWwOyy5v49vTrIN1D0CDibGQPDZxiEN
BNpE4PEH5rtJOqDHLwDO7s74
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{31.294435865504358`, 15.14319302615193},
         PlotRange->{{0., 31.29}, {0., 
          15.139999999999999`}}], {-1.06, 0.96}, {Left, Top}], 
       {Thickness[Tiny], LineBox[{{-1.06, 0.96}, {-1.1, 1.}}]}, 
       PointBox[{-1.1, 1.}], InsetBox[
        GraphicsBox[
         {Thickness[0.022983222247759137`], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
            3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
            0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}}, {{0, 2, 0}, {0, 1, 0}, {0, 
            1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGBwBGIQPRMEOhUd+iK6/RkLRBxgfAYQeCDikJ4GBGEIfreN
5640JgTffc3R5Qwz5OH8MyDQI+8A0pbmJupQc//HLeNseQc3sDoxhxjVCJlz
e2QcPPbXylqwazqkgNQtk3FIjr3jxlyh6eAKUlch4/Dr7esDls2aEPV/pOF8
iPkI/o5gq4j/7tJw/Qe69zWZPJZy+AmSV9Z0uMF7Wyz1G5tDNMicGgmHg2B5
ZigtCqUZHILeXv44g1HUQaxJZopB8E97mH/A/kj7bt+mwK565oqIw1avDRZz
fn7F4Gt8Unk5ixPBB4fbMWEHmY1i85kefLMHh+tMYYdZIEryB5z/ovZx9nkd
Zod+UPhvEIaGDyucD/EvhwNM/fJbyx8bMnPD+eogezsR/BlgmgeDD4tfGB/m
frA7n3HD48++xLH2dAyC/3Xfx63pYZwOX0D0NxGHlyD3rmF3eOga7zgrUBTO
B6tPEIPzIfEm5mAMBlD3V4rDzXsA0l8o4SBcOankLIsAVL0shLaRhvNh8QtJ
Zwg+RJ2sgwnI+GBpSLq5IQNxZ5k0RHyzNDz9rBPS4UuXE4fzwfHlKQbnw/y3
BqRunyTc/+Dw5UTw5Xct2JfaJwHng/0hiMkHh68Igg+LD7A/KhD8N2253Ua7
0fjVkqj8aCl4egDzpaXh/LUg986ThfPvaMqu+a+sCNdfDcp/3gg+LH+j82Hp
AwDruKWR
            "], {{6.77656, 7.815629999999998}, {4.19063, 7.815629999999998}, {
            6.403130000000001, 11.512499999999998`}, {6.77656, 
            7.815629999999998}}}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
           "], CompressedData["
1:eJxllg1MW1UUx4EyDVDaOZBNLL7XlX7Q9kEHdTAD2cFljsHmkC2O7MN9OMpw
2TARIxvFkfElKwYwY8LEfZGJZEy6ZDglrhDRjIUxXXAa0QSEGYGBAlFEV8He
e9+7N2tv8tL88u47957//Z9zq96fn5Uj8/Pz8/c81Z4nwPN8c+/lybiHArze
UuBcqAkBieWpivSGPDnEGVvDvv2K8W002hgfzJ8uvxUuQEe6M6npqByeTb6R
dfoXM3k/Lgf31IPuNc1m2KXNVt1xK8h8qxF2IrY/Bb+9Zpp7P8oI3Q7XCeso
4y6RF9HYY4SabMcW/8xI2NBVHJVUaYRcm2dURIIz9kiz/xcmsq9NKlhR/13Q
wf0CcJ3nXTmfPAOb79btWhgVwJrgGVs5qK9VHlt9ORaUuzOH4vU8+T45Dv64
2M73F/Iw9kbHkw8fiPwODxm9j6d8sMRC4lfz4EifCLSqLfDx3Hjh7VrGON4P
PIzuu/C9lbOAI3ljp22Wh+Yhl6IpzAKNaASpaTxvbhAZ/zbGwZVlZkXuAg+9
Pc9fyXubMc5vJJYy1ucc41+RfimM7bPOzEORsTC8fk/qGX81RLWMpcUuCpRz
kI42ge4H65PB+GbnZ+8+ZmF8HU6M3Jw3+/D2oIjKhC4eOrz4VGX5jgG3mep3
YPfPL8iSBKrv8cCva1ZtFyDs6HsF/WU8bEJ61AvQj+bbGb/V8+n6xs2McXwl
D2nIDxsEUTcOVCi/tWJ+dRzRhxNgsuKwI34nR/2K/bWOI/4OFCAcrR/NgXvu
zeGmGXG/cg7y0PxrOvDDIwKuJc5/eWBCT+Jf5aBde7/0bKgBbuTbpxpzeDI/
3EDze2nwafu++BjKI9nLr98tYYz1dfoysmvCgC9PIn9ejqH64/UPM/4H1ZuG
sQXXr4GeN67vIgP1B66PUj1lkreOMta3RUvj4fUdjPF5FjIew/7zZckPEkv5
TqB4hxjfR/XTzrgX+09HGfeXC768rrZ0mS3di58T1/tQR/rFah7+Q+dbp4Of
YqLaFmU8lIVuaT9VHk361xql2D+iaf/C9bMjmva7abRukoZyG9Lp95WUsd+6
fBnbB0Iotwy2jK6ShUDR0PxgQt9Ksj9bsKg7Y7xemoYy/v1IA2XLi5fkVQRD
K+pD0xr40zXTkXs6GPZuy9KfH9dSbrqo+dyt19H5+H2rjsZ7EfdHxiWoHv9m
TPyr92Gcx/EQylK+/yL/yRhjv3frKGO9LzEOCDrJvXqEMfaDSQf62ejxM1Vy
4qMfteR9qxwC0fw7WtCi97cYkz4WSvkS0rcnlOqB421Ukv7xlxa2Tg3MNKiX
knPhdaQ/FD0BTlRPU1qxnyjJ91Vi/XeHk7wXDXAMnVvGChLvnpH4wLVU7Dcm
SClILe5TKYmeiSbyfYmCsupqxLmAvV7MM5buU3LeRqoPqV/G4dWeC2gbY+n+
9GbJfxLjfa4NgURUL2ojPV/pvpX4kfvWw/i+VJmon0i/NVG/4fpTmx/1Y5VA
mdxnAo2nOvtKTJ+T8TD2C2Pp/4g3S/9X/gezAKAk
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4iX39/HNmWziULC8ZMO/84wOML7/E89LpsJM
cP5/ELCH8pNNHBhA4ACzA4+baimTl7HDke59TSaLeRw26OUtZlxj5NCqwK56
ZooonN8b0e3POEEOzj8DAj3KDoVrum9nGBg7zJgJBJbqDo0sR/sNy4H235Ku
SbykCbdfX2ul8AUWLTj/+K4dvWwCCP6DCPHtFxUQ/B9vXx+wdNZy8DrBbju7
1cSBhbNLPtlPy4EL5N4qBN8HJB+K4J887LQ2M8/YYbtD06PjOzQc9tfKWqQ/
MXI4AbJvghrEHSFGEHeGqzj4X5wY80/YyOEsyD9/FOF8mH9hfJHKSSVnl0g5
OAKNnWFt5LAj2Crif7qoA8jZDOeMHB64xjvO2igAUV9s7BAACv/LbA7TJvBX
mUWbOICCZ6YkI9z9MD7MfzA+zP/N4rWsmW4IPix+AUQAztU=
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIbIGYC4ueJC6+Z6Fs7nAEDJQcY/8Oi9QpnPZQdONxU
S5l+WcH59SxH+w2PI/i8/uunpGqYw/mfNgRkz3puhspvR/DTQIDNzEG4clLJ
WRMliL17TB0euMY7zpqo6HCobXn4qSRTB/7YgPtG6QpwPli9C4JvDALKCg4y
8+I0TxeYOrivObqcQULBYcULD73/jQi+zwl229lTEXywe2eYQtyjoQBxzzJT
B+cJzUJpXgoOtb+tCs5ZQN0roeTg0PTo+IzTCP4ykPmC5nC+xNQrnBmbEPwD
tbIW6SXmDt02nrvSihQcIsS3X2TQM3foiej2ZxSQdWgEhZ+7mUOMaoTMuRhR
h8I13bczDMwcdgRbRfxfLgLnQ8IDwVfYtWBfqh+CH/z28scZicIOJqBwSDZz
UP+k8nKWprBDjILjx+QaBP/kYae1mecQfAOtlcIXniDMg8SHOYRWE3NYcn8f
3xxjKD9NAs6PBrm3RsKhL7hEZbq/ucMaIR2+dDspiP2fEf7/+630wRxDSzjf
GxT+Ty0c9nfvazJxlofwt1pA4p1HBs7fCfJ/uwScrwFy70txOB/mfvW3vPsM
NC3hfL+LE2P+JSP414U+OZ6fZglx3z80/j4ROP/Lvo9b078h+GfB7hGFpKtm
qPw2UUh8mVs6/AeB/RJwPti+Thk43xWUvm4g+G/acruNpGXh/NLD21xnyio4
iIPSSxEifJ5naX+bvtYKzgfLX0LwUfIjEh+WXwEYGJgk
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, {{{32.3859, 
           12.943800000000003`}, {32.3859, 13.075000000000001`}, {
           32.276599999999995`, 13.153100000000002`}, {32.18909999999999, 
           13.153100000000002`}, {32.132799999999996`, 13.153100000000002`}, {
           32.0344, 13.153100000000002`}, {31.946899999999996`, 
           12.910899999999996`}, {28.260900000000007`, 2.5562499999999995`}, {
           28.193799999999996`, 2.35781}, {28.193799999999996`, 
           2.226559999999999}, {28.304699999999997`, 2.1484399999999995`}, {
           28.392199999999992`, 2.1484399999999995`}, {28.45779999999999, 
           2.1484399999999995`}, {28.5578, 2.15938}, {28.6344, 
           2.3906299999999994`}, {32.320299999999996`, 12.745299999999999`}, {
           32.3859, 12.943800000000003`}}}], 
          FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4oqIFaZnXzs5rBfS4Uv/J+VwBgwQfHfVUqZZ
J5wc1oD4dlION6VrEo32OjmYGAPBZXGHJ4kLr5msd3JYB5KXE4fIL3VymAkC
O8UcWBdPsmIMRfDVnzTPO6uF4OtOWPDDUM0Rzm9fHn7KyMfRIUo1QubcHnGH
+/v45hgvcnSQ37VgX2qflEPxVtHfp485OsSA5OdIQ9w7x8kB5BzjxwoOMP+4
rzm6nIFDCc73OcFuO9tUBc5/kaX9bfpeNQf7pkfHZ2Q7OTwG+SNfw8Hi2tFc
kxOOcD7YfBUEnwXkn6MODmY2e4OmOarB+VPaW6Mux6jA+eWHt7nOtFV2+B2T
e/QfkyOcDw4vdgQfZj6Mn3D4snaqp6NDp43nrrRJCH5qGhC4qcD5fhcnxvx7
rOIw30bnyiw9R4enIHP9VeHmw/hvePcZzPzlAOcf17SadPo7gp/N+XNB+mcH
h4SQIPUFnqoO+qD44HN0qPttVXDuhJqD+NQrnBlRjg5vwAGv7iDv+DH5zFYE
3xsUrrpOcD6YKnNy2KCXt5jRRg3Oh4U/jJ8O8k+YksPF/Hj2c4ZODnvza97O
3KoASQcPgea35XYbzZaDh+eOYKuI/8tF4HywupnCDmu6b2cwHHeC89HTMwCq
CUFI
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYoemR8dnbHZx6I3o9mecIOcA49/RlF3z/7OC
g9Anx/NpS10c1grp8KWvU3aYZ6NzZVaYi8MGvbzFjDZqEPXMLg7/QeC+hgMD
CExwdmDh7JJP9tNycFctZZrVgOD/ick9+q8Kwa+MWGF6ttjZ4cfb1wcsnRH8
BxHi2y8qIPjHd+3oZRNA8PW1VgpfYNFyqADxu6H8JZoOriD7JFwcXhVvFf2d
re7waUNA9qx0FweXCc1CaaeU4fw3bbndRrPl4Pw+kP8FxCD+VXVxeFH7OPt8
Dq/Dihceev8bnR3UP6m8nMXJDLcf7F97Jjjf/4nnJVNhBL9gecmGf+cZ4fxm
8VrWTDdGuP9ngoAkIzx8YHzVJ83zzk5C8NNAgA3qvgJ2hxzOnwvSvV2g7hFw
MDEGgskuEHVtIvD4A/PdJB3Q4xcAcAjOdA==
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32631885041954006`],
         ImageSize->{43.5067696139477, 15.14319302615193},
         PlotRange->{{0., 43.51}, {0., 15.139999999999999`}}], {1.06, 0.96}, {
        Right, Top}], 
       {Thickness[Tiny], LineBox[{{1.06, 0.96}, {1.1, 1.}}]}, 
       PointBox[{1.1, 1.}]}}}, 
    {PointSize[Small], {InsetBox[
       GraphicsBox[
        {Thickness[0.023815194093831864`], 
         FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIzIGYC4or7P24Zc8s6/AeB+UoOMH6njeeutEnKDmdA
oEfaQSA24L5Ru7LDeiEdvvQ4BP+Ba7zjrImScP6OYKuI/8dF4fphfJj56HyR
ykklZ5+IY/DT04AgDMHfk1/zdqarksPB7n1NJofFHe5oyq75r6zk4LHm6HKG
HeIOxiAgrAR1j5CD/K4F+1L5JB1kNorNZ3rACTf/Ou9tsdRtfBh8mHtnzAQB
Hrh/bEsca0/PYYPzQc5KU2OB88HKZzLC+eDwOvPDHsavedH0a5rlF3uY+TA+
zH4wXf8fzhcG+ZdFAGqusMOXfR+3pk/jh/hLUBjinhg+h0pQPJ0WdHhR+zj7
/BteiD4XQQf/J56XTIV5IPRkqD/tof6v54CYJ8YM50erRsic28ME5/dHdPsz
bmCE8yHhw+DQJF7LmsnGCQn/xwwOdiB3yHA6aHxSeTmrkxniDh0uOH/JreWP
DZt54XywvWYCEHU5jA4HQOYoCzqw6P/iutTz1x7GnwXytuQPOB8Sf5/tYfph
fIg5vHC+OsgeT06HB34vE/7O/20PCT9WuH9h/ILlJRv++XPB+SUgPj8/JFxl
eBzA5mQKOESAwuUPP4R/UhKe3sDRyyMFSW/FSpD0YimFkX9gfACSraA+
          "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
          "], CompressedData["
1:eJxllg1MFEcUxw+hNXAHZxXB0sOdu+XYuwUUgQo2UB8aC54aKZhK/GgpEZC2
SpNiinpUIgIlYIDGD7B+tUavRKxnI7UhCpdSA0axGmqbUhIpNCmgpEBaSiuB
3szszqR3k2wuv5vZN++9+b83a8wtyszz1Wg0Pu6n1v3Mcz/fP3rj6fJnMrzv
KHbO1mlBZV1qkK2xUAfL5eZFD77jfA+PFs67i8Yr7gTL0GpzJp3er4PE5FuZ
J3610vkRHcyMPXGtumCFHeZsw/2ZICjE6xMk2I7Z/iIMvxM1dTJcAldN++GE
Ic4dCmvwyJGgLrtms09GGKR3lIYnVUlQkO8elWHgXLb3gs9NC/VrowGWHP/B
f3euDELb+fa8L5fC5ocNO2aHZEiId48sAU7W6w+svBwF+p0Zj+MkRN9PjoY/
Pr+KekoQDH/QuvjZE4U/RnAMr9fGUPu1CEKx/TUx8MXUSMm9es7E3k8IujrX
XCl8NQZqkte35U8iSMP+SjHQhIe/kdnz5EaFyW9TNFxZGB1UMIugG9v7iDOJ
bzCK8Rwe5zj/jvOXwtk+6cx4NywKBta9lXrKxwiCYzh92ZzMmOQxX2b+kPxs
4NzV9s3R52M534DDg13TVi/e6h9SFd+BvPhYVcW23hkry9+unf2v+SbJLL+H
/G7Xrdgqw6L9nxT3HEGwsXt+yqfHZejB6+2cP+z8el3TJs7Evh5RPaTJSt4E
MOD4VivxNQg0P4IMTyv31MRtF5heib7WClTffjIE4/0jBJiZ2jdwekLxVyfQ
/6+LVIeaELieOP3trtEIav+aAE7zb+VnA81wq8g+1pSHqL6DzSy+1/tesr8d
F8l4MDv0xsMyzt04v05vxnKN7/XmUazPy5Es/2T/PZz/wfUmco4l9Wtm5/0A
1/dBM9PHJlwf5RGMadwiY6Jrh4nZE38czNLUck5rue3QlHAm55TizaoeVFbj
Jfbe40zWXeVM0h4rMiZxfObNa+vLF+bbPPgVBPvwfmdEqvOVynyDCL9Yw1vm
fBHcxOdWYaT9a5We1m2ukfUvYmebkfU7sm8SYpyN+1i/wJjo7ZA3kzhAy9jR
5xha4auFP9snWgtOCEodBih9kvM43i8dMSa/lxAcCS19rrAyAJpxHxpHip0A
mvcRE2NyPhaRrSfzzSKz14/zMMR5AT7vvzlT/UZ4MY1Dy1iN91+sP1/OxD+X
yJjUyUXOLVhnezkTPUSLIE1GjJyq1lF/fzbR+WYd1eV9E5jx/B3OecS/QMYX
cX47A1k+iL31err/XybIGuudaDQuUPqDSPvDwReoPsdMSj/R0/erlfp3BSt9
IBIOPJ7ui9+wBGy4Hz2SaBztqj0LpBSnlt416KEM97dEC32vLIix4VrIuXk5
How4q/cpCeuSxPJD65fz4lrbqN8Wzur96cmq/lQmfq7Wwsv4vjZK7HzV+1bl
/923bv4K35cGC9PTUtJvLUxv1J6Vcc6WTOl8tcyY3mcys2c4+6b1rpPzAO6P
Ls7q94gnq98r/wEShJG+
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIlIGYC4lOHndZm7jN1YACBhk/2MH7ti6Zf0yw/29f+
tio4t8PUIeCJ5yXTyZ/tTYyBYLOpw6yZQCD5xf7vt9IHcwxNHWpA6nf+sV/x
wkPvf6GJQ4xqhMy5GlaHjXp5ixn/GDtU3/9xy/i1oMP0CfxVZruNHc6AwBtR
hz8g/QuNHdoV2FXPlEjB+WD5Hjk4/8SuHb1sAqoOYPuDTRwmt7dGXZbRdLgl
XZNotNTUYQbIPT+1HWDuf1O8VfS3tg6c38BytN/QHMEXn3qFM8MJwT9/NeyN
frWOQ0rsHTfmFQg+2B1zEHwJkL4iBH+L+Y9DKbdMHOpB4aSh7eBzgt129lYT
h4z8D60nr2g5pKcBwTRjh80gdVoaDo8TF14zuW/kkAmSN1GB893XHF3OMEMO
zncD8SMkHLxB5qkaO/wHAz6HG0KfHM9PM3GQ2Sg2n0mBweFQ2/LwU5tMHJ74
vUz4K//PnstNtZQpy9TBIknXjvXAB3uY+2F8mP9gfJj/0fmw9AAADv7+fg==

          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
            3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{28.7047, 
           8.014059999999999}, {28.7047, 6.759379999999999}, {
           27.295299999999994`, 5.38438}, {25.612499999999997`, 5.38438}, {
           25.424999999999997`, 5.38438}, {25.259399999999996`, 5.38438}, {
           25.259399999999996`, 5.43906}, {25.259399999999992`, 
           5.439059999999999}, {25.446899999999996`, 6.49531}, {25.5125, 
           6.737499999999997}, {25.865599999999997`, 8.14531}, {26.7016, 
           9.157809999999998}, {27.6594, 9.157809999999998}, {
           28.373399999999993`, 9.157809999999998}, {28.7047, 
           8.618749999999999}, {28.7047, 8.014059999999999}}, CompressedData["

1:eJxTTMoPSmViYGDQAWIQrfKked7ZXzYO7xetVzjboeAA46/89rLizANFhxOH
ndZmrrNxeOAa7zirUdlh+QsPvf8HreH8GAXHj8k6VnB+wZru2xkNlg4mxkAg
LOdwqG15+KlHFg5nwEDUoWSr6O/T88wdRConlZw9IubwZUNA9ixxc4dWBXbV
MyWScH5qGgjIwPnua44uZ5gh63AQZF6QuUM6SFpN0eHLzltdf7+aOyhfexTM
sEfJ4bZ0TaKRqIXDnvyatzNZleF8sLwMbv4HkP89lB1qf1sVnPthjpMP9sYa
BP+G0CfH89fMHDptPHelCSnA+V/2fdya/k0azt8ZbBXxn10c4v9z5g4zQSBS
BBI+mywcFHYt2JfaJwwJPwULh2jVCJlzNhwO4lOvcGYIWTjwOPJ5zXjJBufH
gOT3IPgHuvc1mSQj+C3itayZbiwODk2Pjs+ItnDoi+j2ZzTA5H8ChW85gr/F
/MehlFUWDhqfVF7O6mRxkJ4Xp3n6ADT+fNgg7j5pAfGfGLsDr//6KakSlg5r
hXT40uOEHJbc38c3R9nSgQEEHIQd9tfKWqSbWELi10QYYl6ApYM6yHxNYQdQ
MjFuRvB7vF6xmARaw/mw9Aj2r4yUA3p6BQD88Csx
           "]}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
           3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
           0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {0, 1,
            0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGCwAmIQvfNW19/U+Y4OfhcnxvxLVnGA8S9cDXujX43gs3B2
ySevU3E4rmk16XQ/gr/8hYfe/0ZM/q+3rw9YNqs4BJeoTP/f4OgwZ5Hyzj/p
Kg7ty8NPGdU4OjxwjXecVagMUR/p6FB9/8ctY2llh/k2Oldm2SH4F/Pj2c9x
IvgVEStMzzI7OkRwirUbn1d2uL+Pb47xJwcHBhA4oOqQzflzQfprBwdZkMHz
1RxmgsBDB4czILBG3SFCfPtFhjIHh8Bb0jWJRhoO4lOvcGYccnB4BJJo0HAw
v3Y010TBEaI/XhPOP75rRy/bBi0438QYBHQcNurlLWZc4gCRL9CFuEcIwb8q
9Mnx/DJbDP6TxIXXTN7rOCwF+f8igs/jv35KaoYdnB+j4PgxOcfOwR8UP4cR
fJj9MP6U9taoyzYqcL7KtUfBDGuU4eat/Pay4kyDMtw+GB/mHnT+fzBQgoaP
nYMyyDweZYj4fXu4PIwP06+vtVL4whYE/8Rhp7WZcgj+FvMfh1Kk7OHug/Fh
7ofxwemHWcOBF+R+Dgc4v/63VcG5AAS/x+sVi0khND6L1CHuKXdwMAIFT7C6
w/5aWYv0KQ4OOoryX3KuqcH5b4q3iv7uRvDNbPYGTWtUhfNnTOCvMutWgfPB
4f1Y2UEYGDxpex0cOm08d6UFKUPyx3MHSHo+qOSgP2HBD0M5R4fyw9tcZ65V
cnjDu89gphWCD06/3Qg+LH+tEdLhS3+n7ICeHwFGY6cV
           "], {{33.45629999999999, 13.3438}, {33.45629999999999, 
           12.495299999999999`}, {32.8453, 12.2203}, {32.0438, 12.2203}, {
           31.103099999999998`, 12.2203}, {31.103099999999998`, 
           14.153100000000002`}, {31.103099999999998`, 14.351599999999998`}, {
           31.1109, 14.435899999999998`}, {31.29379999999999, 
           14.459399999999997`}, {31.362499999999997`, 14.467199999999998`}, {
           31.607799999999994`, 14.467199999999998`}, {31.760900000000007`, 
           14.467199999999998`}, {32.44839999999999, 14.467199999999998`}, {
           33.45629999999999, 14.467199999999998`}, {33.45629999999999, 
           13.3438}}}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJVIGYCYp8T7Laz1zo7nAGBHjkHGD89DQSUHCSmXuHM
6HJ2MDIGgstqDhfz49nPXXRymDKBv8qsW8uhImKF6dnDTg4snF3yyee0HCyu
Hc01yXByOH817I1+tY5D8VbR36f9EPzjmlaTTrsj+JHi2y8y2Dk5HN+1o5et
AMEXB9nrhOC/ARmkreNQ/9uq4JwDVL+0DsSdbk4OW8x/HErh0nFY/sJD73+n
k0MLr//6KU+1HLxB/nnq5DC5vTXqsoymw85bXX9T5Z0dXmRpf5s+V9XhBMg9
9lD/z1F2OFAra5Hu4+zgvubocoYIRVT+DDk4PwVkr5oUXL/GJ5WXs1aKOvyO
yT36T8rZYSYIRArC7ZfZKDafKYEN4q9JTg7zT0xekr3sn/0b3n0GM72cIPaf
+WIP82/ti6Zf0yw/w/nSIP0PPsH5DCDQgOCD7ZP8aA8LX4skXTvWAx/sYeEP
42/Uy1vMmILgJx6+rJ260cnhPwjU/7YHu++Qk0PO1IRCi89/7cHhGegMcf8C
Tnj6iFKNkDm3R8QBPf0AAPKp/58=
          "]]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.313804238347581],
        ImageSize->{41.994151930261516`, 15.747108343711083`},
        PlotRange->{{0., 41.99}, {0., 
         15.75}}], {1.2832378227291714, 1.6416721277748672}, {-5, Bottom}], 
      PointBox[{1.2832378227291714`, 1.6416721277748672`}], InsetBox[
       GraphicsBox[
        {Thickness[0.02444987775061125], 
         FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIzIGYC4or7P24Zc8s6/AeB+UoOMH6njeeutEnKDmdA
oEfaQSA24L5Ru7LDeiEdvvQ4BP+Ba7zjrImScP6OYKuI/8dF4fphfJj56HyR
ykklZ5+IY/DT04AgDMHfk1/zdqarksPB7n1NJofFHe5oyq75r6zk4LHm6HKG
HeIOxiAgrAR1j5CD/K4F+1L5JB1kNorNZ3rACTf/Ou9tsdRtfBh8mHtnzAQB
Hrh/bEsca0/PYYPzQc5KU2OB88HKZzLC+eDwOvPDHsavedH0a5rlF3uY+TA+
zH4wXf8fzhcG+ZdFAGqusMOXfR+3pk/jh/hLUBjinhg+h0pQPJ0WdHhR+zj7
/BteiD4XQQf/J56XTIV5IPRkqD/tof6v54CYJ8YM50erRsic28ME5/dHdPsz
bmCE8yHhw+DQJF7LmsnGCQn/xwwOdiB3yHA6aHxSeTmrkxniDh0uOH/JreWP
DZt54XywvWYCEHU5jA4HQOYoCzqw6P/iutTz1x7GnwXytuQPOB8Sf5/tYfph
fIg5vHC+OsgeT06HB34vE/7O/20PCT9WuH9h/ILlJRv++XPB+SUgPj8/JFxl
eBzA5mQKOESAwuUPP4R/UhKe3sDRyyMFSW/FSpD0YimFkX9gfACSraA+
          "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
          "], CompressedData["
1:eJxllg1MFEcUxw+hNXAHZxXB0sOdu+XYuwUUgQo2UB8aC54aKZhK/GgpEZC2
SpNiinpUIgIlYIDGD7B+tUavRKxnI7UhCpdSA0axGmqbUhIpNCmgpEBaSiuB
3szszqR3k2wuv5vZN++9+b83a8wtyszz1Wg0Pu6n1v3Mcz/fP3rj6fJnMrzv
KHbO1mlBZV1qkK2xUAfL5eZFD77jfA+PFs67i8Yr7gTL0GpzJp3er4PE5FuZ
J3610vkRHcyMPXGtumCFHeZsw/2ZICjE6xMk2I7Z/iIMvxM1dTJcAldN++GE
Ic4dCmvwyJGgLrtms09GGKR3lIYnVUlQkO8elWHgXLb3gs9NC/VrowGWHP/B
f3euDELb+fa8L5fC5ocNO2aHZEiId48sAU7W6w+svBwF+p0Zj+MkRN9PjoY/
Pr+KekoQDH/QuvjZE4U/RnAMr9fGUPu1CEKx/TUx8MXUSMm9es7E3k8IujrX
XCl8NQZqkte35U8iSMP+SjHQhIe/kdnz5EaFyW9TNFxZGB1UMIugG9v7iDOJ
bzCK8Rwe5zj/jvOXwtk+6cx4NywKBta9lXrKxwiCYzh92ZzMmOQxX2b+kPxs
4NzV9s3R52M534DDg13TVi/e6h9SFd+BvPhYVcW23hkry9+unf2v+SbJLL+H
/G7Xrdgqw6L9nxT3HEGwsXt+yqfHZejB6+2cP+z8el3TJs7Evh5RPaTJSt4E
MOD4VivxNQg0P4IMTyv31MRtF5heib7WClTffjIE4/0jBJiZ2jdwekLxVyfQ
/6+LVIeaELieOP3trtEIav+aAE7zb+VnA81wq8g+1pSHqL6DzSy+1/tesr8d
F8l4MDv0xsMyzt04v05vxnKN7/XmUazPy5Es/2T/PZz/wfUmco4l9Wtm5/0A
1/dBM9PHJlwf5RGMadwiY6Jrh4nZE38czNLUck5rue3QlHAm55TizaoeVFbj
Jfbe40zWXeVM0h4rMiZxfObNa+vLF+bbPPgVBPvwfmdEqvOVynyDCL9Yw1vm
fBHcxOdWYaT9a5We1m2ukfUvYmebkfU7sm8SYpyN+1i/wJjo7ZA3kzhAy9jR
5xha4auFP9snWgtOCEodBih9kvM43i8dMSa/lxAcCS19rrAyAJpxHxpHip0A
mvcRE2NyPhaRrSfzzSKz14/zMMR5AT7vvzlT/UZ4MY1Dy1iN91+sP1/OxD+X
yJjUyUXOLVhnezkTPUSLIE1GjJyq1lF/fzbR+WYd1eV9E5jx/B3OecS/QMYX
cX47A1k+iL31err/XybIGuudaDQuUPqDSPvDwReoPsdMSj/R0/erlfp3BSt9
IBIOPJ7ui9+wBGy4Hz2SaBztqj0LpBSnlt416KEM97dEC32vLIix4VrIuXk5
How4q/cpCeuSxPJD65fz4lrbqN8Wzur96cmq/lQmfq7Wwsv4vjZK7HzV+1bl
/923bv4K35cGC9PTUtJvLUxv1J6Vcc6WTOl8tcyY3mcys2c4+6b1rpPzAO6P
Ls7q94gnq98r/wEShJG+
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIlIGYC4lOHndZm7jN1YACBhk/2MH7ti6Zf0yw/29f+
tio4t8PUIeCJ5yXTyZ/tTYyBYLOpw6yZQCD5xf7vt9IHcwxNHWpA6nf+sV/x
wkPvf6GJQ4xqhMy5GlaHjXp5ixn/GDtU3/9xy/i1oMP0CfxVZruNHc6AwBtR
hz8g/QuNHdoV2FXPlEjB+WD5Hjk4/8SuHb1sAqoOYPuDTRwmt7dGXZbRdLgl
XZNotNTUYQbIPT+1HWDuf1O8VfS3tg6c38BytN/QHMEXn3qFM8MJwT9/NeyN
frWOQ0rsHTfmFQg+2B1zEHwJkL4iBH+L+Y9DKbdMHOpB4aSh7eBzgt129lYT
h4z8D60nr2g5pKcBwTRjh80gdVoaDo8TF14zuW/kkAmSN1GB893XHF3OMEMO
zncD8SMkHLxB5qkaO/wHAz6HG0KfHM9PM3GQ2Sg2n0mBweFQ2/LwU5tMHJ74
vUz4K//PnstNtZQpy9TBIknXjvXAB3uY+2F8mP9gfJj/0fmw9AAADv7+fg==

          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
            3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{28.7047, 
           8.014059999999999}, {28.7047, 6.759379999999999}, {
           27.295299999999994`, 5.38438}, {25.612499999999997`, 5.38438}, {
           25.424999999999997`, 5.38438}, {25.259399999999996`, 5.38438}, {
           25.259399999999996`, 5.43906}, {25.259399999999992`, 
           5.439059999999999}, {25.446899999999996`, 6.49531}, {25.5125, 
           6.737499999999997}, {25.865599999999997`, 8.14531}, {26.7016, 
           9.157809999999998}, {27.6594, 9.157809999999998}, {
           28.373399999999993`, 9.157809999999998}, {28.7047, 
           8.618749999999999}, {28.7047, 8.014059999999999}}, CompressedData["

1:eJxTTMoPSmViYGDQAWIQrfKked7ZXzYO7xetVzjboeAA46/89rLizANFhxOH
ndZmrrNxeOAa7zirUdlh+QsPvf8HreH8GAXHj8k6VnB+wZru2xkNlg4mxkAg
LOdwqG15+KlHFg5nwEDUoWSr6O/T88wdRConlZw9IubwZUNA9ixxc4dWBXbV
MyWScH5qGgjIwPnua44uZ5gh63AQZF6QuUM6SFpN0eHLzltdf7+aOyhfexTM
sEfJ4bZ0TaKRqIXDnvyatzNZleF8sLwMbv4HkP89lB1qf1sVnPthjpMP9sYa
BP+G0CfH89fMHDptPHelCSnA+V/2fdya/k0azt8ZbBXxn10c4v9z5g4zQSBS
BBI+mywcFHYt2JfaJwwJPwULh2jVCJlzNhwO4lOvcGYIWTjwOPJ5zXjJBufH
gOT3IPgHuvc1mSQj+C3itayZbiwODk2Pjs+ItnDoi+j2ZzTA5H8ChW85gr/F
/MehlFUWDhqfVF7O6mRxkJ4Xp3n6ADT+fNgg7j5pAfGfGLsDr//6KakSlg5r
hXT40uOEHJbc38c3R9nSgQEEHIQd9tfKWqSbWELi10QYYl6ApYM6yHxNYQdQ
MjFuRvB7vF6xmARaw/mw9Aj2r4yUA3p6BQD88Csx
           "]}], 
         FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
          0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
          0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
          0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIFIGYC4oqIFaZnmR0dZswEgp9qDt4n2G1nP3WA8y/m
x7Ofu+ngIDH1CmdGkqqDMQicdnBY+e1lxZkGZQfza0dzTSQQ/C3mPw6lVNnD
+flrum9nKCD4MQqOH5Nl7B3OgMAcBN/UZm/QNEUVOP9p4sJrJvo6cH5K7B03
5h0I/hOQ/Hsdh721shbpVxD8hMOXtVM5HTD4x3ft6GUr0HVQedI87+wuewd9
rZXCF1J0HTbo5S1m1EHw/4PAeTs4/0jb8vBTi2zh+mF8mPkR4tsvMpyzRXVP
ih2cz+O/fkpqhp2D/8WJMf8OI/gm4IBE8Ke0t0ZdtlGB81WuPQpmWKMMNw8W
fjD7YHyYe9D5YH/8V3LYeavrb+pzBzgfPb4BPxTuVw==
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJVIGYC4vrfVgXnFJwdzoBAj5wDjJ+eBgJKDt4n2G1n
/3VyMDIGgstqDiyLJ1kxujo5TJnAX2XWreWwuvt2BoO5kwMLZ5d88jkth2zO
nwvSbzs6nL8a9ka/Wsdh+QsPvf8HEfzfMblH/+1C8Hu8XrGYbHR0OL5rRy9b
AYIvPvUKZ4YTgv+meKvob20dh416eYsZt0D1S+s4zASBnY4OW8x/HErh0nG4
KV2TaPTX0aGF13/9lKdaDrUg/0Q4OUxub426LKPp8IZ3n8HMSU4OL7K0v02f
qwpxzyYniP/nKDt83hCQPWu/k4P7mqPLGSIUUfkz5OD8FFDwqEnB9Wt8Unk5
a6Wog/6EBT8M+5wg7ooUhNsvs1FsPlMCGyQ8WZ0c5p+YvCR72T97ecePyWf2
OkLsP/PFHubf2hdNv6ZZfobzpUH6H3yC8xlAoAHBB9sn+dEeFr4WSbp2rAc+
2MPCH8Z/krjwmsl1BH/KN7b4GSpODv9BoP63Pdh9pk4OOVMTCi0+/7UHh+dR
qPsXcMLTR5RqhMy5PSIO6OkHADTEDis=
          "]]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.313804238347581],
        ImageSize->{40.90284433374844, 15.747108343711083`},
        PlotRange->{{0., 40.9}, {0., 
         15.75}}], {-1.2832378227291714, 1.6416721277748672}, {45, Bottom}], 
      PointBox[{-1.2832378227291714`, 1.6416721277748672`}], InsetBox[
       GraphicsBox[
        {Thickness[0.06093845216331505], 
         FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIzIGYC4or7P24Zc8s6/AeB+UoOMH6njeeutEnKDmdA
oEfaQSA24L5Ru7LDeiEdvvQ4BP+Ba7zjrImScP6OYKuI/8dF4fphfJj56HyR
ykklZ5+IY/DT04AgDMHfk1/zdqarksPB7n1NJofFHe5oyq75r6zk4LHm6HKG
HeIOxiAgrAR1j5CD/K4F+1L5JB1kNorNZ3rACTf/Ou9tsdRtfBh8mHtnzAQB
Hrh/bEsca0/PYYPzQc5KU2OB88HKZzLC+eDwOvPDHsavedH0a5rlF3uY+TA+
zH4wXf8fzhcG+ZdFAGqusMOXfR+3pk/jh/hLUBjinhg+h0pQPJ0WdHhR+zj7
/BteiD4XQQf/J56XTIV5IPRkqD/tof6v54CYJ8YM50erRsic28ME5/dHdPsz
bmCE8yHhw+DQJF7LmsnGCQn/xwwOdiB3yHA6aHxSeTmrkxniDh0uOH/JreWP
DZt54XywvWYCEHU5jA4HQOYoCzqw6P/iutTz1x7GnwXytuQPOB8Sf5/tYfph
fIg5vHC+OsgeT06HB34vE/7O/20PCT9WuH9h/ILlJRv++XPB+SUgPj8/JFxl
eBzA5mQKOESAwuUPP4R/UhKe3sDRyyMFSW/FSpD0YimFkX9gfACSraA+
          "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
          "], CompressedData["
1:eJxllg1MFEcUxw+hNXAHZxXB0sOdu+XYuwUUgQo2UB8aC54aKZhK/GgpEZC2
SpNiinpUIgIlYIDGD7B+tUavRKxnI7UhCpdSA0axGmqbUhIpNCmgpEBaSiuB
3szszqR3k2wuv5vZN++9+b83a8wtyszz1Wg0Pu6n1v3Mcz/fP3rj6fJnMrzv
KHbO1mlBZV1qkK2xUAfL5eZFD77jfA+PFs67i8Yr7gTL0GpzJp3er4PE5FuZ
J3610vkRHcyMPXGtumCFHeZsw/2ZICjE6xMk2I7Z/iIMvxM1dTJcAldN++GE
Ic4dCmvwyJGgLrtms09GGKR3lIYnVUlQkO8elWHgXLb3gs9NC/VrowGWHP/B
f3euDELb+fa8L5fC5ocNO2aHZEiId48sAU7W6w+svBwF+p0Zj+MkRN9PjoY/
Pr+KekoQDH/QuvjZE4U/RnAMr9fGUPu1CEKx/TUx8MXUSMm9es7E3k8IujrX
XCl8NQZqkte35U8iSMP+SjHQhIe/kdnz5EaFyW9TNFxZGB1UMIugG9v7iDOJ
bzCK8Rwe5zj/jvOXwtk+6cx4NywKBta9lXrKxwiCYzh92ZzMmOQxX2b+kPxs
4NzV9s3R52M534DDg13TVi/e6h9SFd+BvPhYVcW23hkry9+unf2v+SbJLL+H
/G7Xrdgqw6L9nxT3HEGwsXt+yqfHZejB6+2cP+z8el3TJs7Evh5RPaTJSt4E
MOD4VivxNQg0P4IMTyv31MRtF5heib7WClTffjIE4/0jBJiZ2jdwekLxVyfQ
/6+LVIeaELieOP3trtEIav+aAE7zb+VnA81wq8g+1pSHqL6DzSy+1/tesr8d
F8l4MDv0xsMyzt04v05vxnKN7/XmUazPy5Es/2T/PZz/wfUmco4l9Wtm5/0A
1/dBM9PHJlwf5RGMadwiY6Jrh4nZE38czNLUck5rue3QlHAm55TizaoeVFbj
Jfbe40zWXeVM0h4rMiZxfObNa+vLF+bbPPgVBPvwfmdEqvOVynyDCL9Yw1vm
fBHcxOdWYaT9a5We1m2ukfUvYmebkfU7sm8SYpyN+1i/wJjo7ZA3kzhAy9jR
5xha4auFP9snWgtOCEodBih9kvM43i8dMSa/lxAcCS19rrAyAJpxHxpHip0A
mvcRE2NyPhaRrSfzzSKz14/zMMR5AT7vvzlT/UZ4MY1Dy1iN91+sP1/OxD+X
yJjUyUXOLVhnezkTPUSLIE1GjJyq1lF/fzbR+WYd1eV9E5jx/B3OecS/QMYX
cX47A1k+iL31err/XybIGuudaDQuUPqDSPvDwReoPsdMSj/R0/erlfp3BSt9
IBIOPJ7ui9+wBGy4Hz2SaBztqj0LpBSnlt416KEM97dEC32vLIix4VrIuXk5
How4q/cpCeuSxPJD65fz4lrbqN8Wzur96cmq/lQmfq7Wwsv4vjZK7HzV+1bl
/923bv4K35cGC9PTUtJvLUxv1J6Vcc6WTOl8tcyY3mcys2c4+6b1rpPzAO6P
Ls7q94gnq98r/wEShJG+
          "]]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.32631885041954006`],
        ImageSize->{16.413070983810712`, 15.14319302615193},
        PlotRange->{{0., 16.41}, {0., 
         15.139999999999999`}}], {0.023778856136884352, 2.230555514058446}, {
       Center, Bottom}]}, {InsetBox[
       GraphicsBox[
        {Thickness[0.02570033410434336], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}}, {{0, 2, 0}, {0, 1, 0}, {0, 1,
            0}}}, {CompressedData["
1:eJxTTMoPSmViYGBwBGIQPRMEOhUd+iK6/RkLRBxgfAYQeCDikJ4GBGEIfreN
5640JgTffc3R5Qwz5OH8MyDQI+8A0pbmJupQc//HLeNseQc3sDoxhxjVCJlz
e2QcPPbXylqwazqkgNQtk3FIjr3jxlyh6eAKUlch4/Dr7esDls2aEPV/pOF8
iPkI/o5gq4j/7tJw/Qe69zWZPJZy+AmSV9Z0uMF7Wyz1G5tDNMicGgmHg2B5
ZigtCqUZHILeXv44g1HUQaxJZopB8E97mH/A/kj7bt+mwK565oqIw1avDRZz
fn7F4Gt8Unk5ixPBB4fbMWEHmY1i85kefLMHh+tMYYdZIEryB5z/ovZx9nkd
Zod+UPhvEIaGDyucD/EvhwNM/fJbyx8bMnPD+eogezsR/BlgmgeDD4tfGB/m
frA7n3HD48++xLH2dAyC/3Xfx63pYZwOX0D0NxGHlyD3rmF3eOga7zgrUBTO
B6tPEIPzIfEm5mAMBlD3V4rDzXsA0l8o4SBcOankLIsAVL0shLaRhvNh8QtJ
Zwg+RJ2sgwnI+GBpSLq5IQNxZ5k0RHyzNDz9rBPS4UuXE4fzwfHlKQbnw/y3
BqRunyTc/+Dw5UTw5Xct2JfaJwHng/0hiMkHh68Igg+LD7A/KhD8N2253Ua7
0fjVkqj8aCl4egDzpaXh/LUg986ThfPvaMqu+a+sCNdfDcp/3gg+LH+j82Hp
AwDruKWR
           "], {{6.77656, 7.815629999999998}, {4.19063, 7.815629999999998}, {
           6.403130000000001, 11.512499999999998`}, {6.77656, 
           7.815629999999998}}}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
          "], CompressedData["
1:eJxllg1MW1UUx4EyDVDaOZBNLL7XlX7Q9kEHdTAD2cFljsHmkC2O7MN9OMpw
2TARIxvFkfElKwYwY8LEfZGJZEy6ZDglrhDRjIUxXXAa0QSEGYGBAlFEV8He
e9+7N2tv8tL88u47957//Z9zq96fn5Uj8/Pz8/c81Z4nwPN8c+/lybiHArze
UuBcqAkBieWpivSGPDnEGVvDvv2K8W002hgfzJ8uvxUuQEe6M6npqByeTb6R
dfoXM3k/Lgf31IPuNc1m2KXNVt1xK8h8qxF2IrY/Bb+9Zpp7P8oI3Q7XCeso
4y6RF9HYY4SabMcW/8xI2NBVHJVUaYRcm2dURIIz9kiz/xcmsq9NKlhR/13Q
wf0CcJ3nXTmfPAOb79btWhgVwJrgGVs5qK9VHlt9ORaUuzOH4vU8+T45Dv64
2M73F/Iw9kbHkw8fiPwODxm9j6d8sMRC4lfz4EifCLSqLfDx3Hjh7VrGON4P
PIzuu/C9lbOAI3ljp22Wh+Yhl6IpzAKNaASpaTxvbhAZ/zbGwZVlZkXuAg+9
Pc9fyXubMc5vJJYy1ucc41+RfimM7bPOzEORsTC8fk/qGX81RLWMpcUuCpRz
kI42ge4H65PB+GbnZ+8+ZmF8HU6M3Jw3+/D2oIjKhC4eOrz4VGX5jgG3mep3
YPfPL8iSBKrv8cCva1ZtFyDs6HsF/WU8bEJ61AvQj+bbGb/V8+n6xs2McXwl
D2nIDxsEUTcOVCi/tWJ+dRzRhxNgsuKwI34nR/2K/bWOI/4OFCAcrR/NgXvu
zeGmGXG/cg7y0PxrOvDDIwKuJc5/eWBCT+Jf5aBde7/0bKgBbuTbpxpzeDI/
3EDze2nwafu++BjKI9nLr98tYYz1dfoysmvCgC9PIn9ejqH64/UPM/4H1ZuG
sQXXr4GeN67vIgP1B66PUj1lkreOMta3RUvj4fUdjPF5FjIew/7zZckPEkv5
TqB4hxjfR/XTzrgX+09HGfeXC768rrZ0mS3di58T1/tQR/rFah7+Q+dbp4Of
YqLaFmU8lIVuaT9VHk361xql2D+iaf/C9bMjmva7abRukoZyG9Lp95WUsd+6
fBnbB0Iotwy2jK6ShUDR0PxgQt9Ksj9bsKg7Y7xemoYy/v1IA2XLi5fkVQRD
K+pD0xr40zXTkXs6GPZuy9KfH9dSbrqo+dyt19H5+H2rjsZ7EfdHxiWoHv9m
TPyr92Gcx/EQylK+/yL/yRhjv3frKGO9LzEOCDrJvXqEMfaDSQf62ejxM1Vy
4qMfteR9qxwC0fw7WtCi97cYkz4WSvkS0rcnlOqB421Ukv7xlxa2Tg3MNKiX
knPhdaQ/FD0BTlRPU1qxnyjJ91Vi/XeHk7wXDXAMnVvGChLvnpH4wLVU7Dcm
SClILe5TKYmeiSbyfYmCsupqxLmAvV7MM5buU3LeRqoPqV/G4dWeC2gbY+n+
9GbJfxLjfa4NgURUL2ojPV/pvpX4kfvWw/i+VJmon0i/NVG/4fpTmx/1Y5VA
mdxnAo2nOvtKTJ+T8TD2C2Pp/4g3S/9X/gezAKAk
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4iX39/HNmWziULC8ZMO/84wOML7/E89LpsJM
cP5/ELCH8pNNHBhA4ACzA4+baimTl7HDke59TSaLeRw26OUtZlxj5NCqwK56
ZooonN8b0e3POEEOzj8DAj3KDoVrum9nGBg7zJgJBJbqDo0sR/sNy4H235Ku
SbykCbdfX2ul8AUWLTj/+K4dvWwCCP6DCPHtFxUQ/B9vXx+wdNZy8DrBbju7
1cSBhbNLPtlPy4EL5N4qBN8HJB+K4J887LQ2M8/YYbtD06PjOzQc9tfKWqQ/
MXI4AbJvghrEHSFGEHeGqzj4X5wY80/YyOEsyD9/FOF8mH9hfJHKSSVnl0g5
OAKNnWFt5LAj2Crif7qoA8jZDOeMHB64xjvO2igAUV9s7BAACv/LbA7TJvBX
mUWbOICCZ6YkI9z9MD7MfzA+zP/N4rWsmW4IPix+AUQAztU=
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
            3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{27.5047, 
           8.014059999999999}, {27.5047, 6.759379999999999}, {
           26.095299999999995`, 5.38438}, {24.412499999999998`, 5.38438}, {
           24.224999999999998`, 5.38438}, {24.059399999999997`, 5.38438}, {
           24.059399999999997`, 5.43906}, {24.059399999999993`, 
           5.439059999999999}, {24.246899999999997`, 6.49531}, {
           24.312499999999996`, 6.737499999999997}, {24.665599999999998`, 
           8.14531}, {25.501599999999996`, 9.157809999999998}, {
           26.459400000000002`, 9.157809999999998}, {27.1734, 
           9.157809999999998}, {27.5047, 8.618749999999999}, {27.5047, 
           8.014059999999999}}, CompressedData["
1:eJxTTMoPSmViYGDQAWIQ/WFDQPas49YO7xetVzjboeAA46/89rLizANFh+kT
+KvMqq0dHrjGO85qVHYo2Sr6+3SfFZyv/pZ3n8FPCzjftjJihamvhYOJMRAI
yzlMCC5Rmb7e3OEMGIg6ODQ9Oj4j28xBpHJSydkjYg4HamUt0p+YOrQqsKue
KZGE81PTQEAGzndfc3Q5wwxZhz6QefJmDukgaTVFh4Nty8NPHTJzUL72KJhh
j5LDihceev8fmjnsya95O5NVGc4Hy8vg5n8A+d9D2cHrBLvt7KO4+TNBoBLB
X3J/H9+cxaYOnTaeu9KEFOD8L/s+bk3/Jg3n7wy2ivjPLg7x/2wziDmRIpDw
qTd3UNi1YF9qnzAk/N6aOUSrRsics+FweJK48JrJfTMHHkc+rxkv2eD8GJD8
HgT/QPe+JpNkBL9FvJY1043Fgdd//ZRUDXOHvohuf0YDTD44fF0Q/EaWo/2G
5eYOGp9UXs7qZHF4kaX9bXovNP582BzA0TLNHOI/MXaHW9I1iUZPzR3WCunw
pccJORSu6b6d8cHcgQEEHIQdur1esZgwWkDi10TY4TnIPFkLB3WQ+ZrCDv9B
wB/BjxDffpFBzgrOh6VHsH9lpBzQ0ysAWr4tKQ==
           "]}], 
         FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
          0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
          0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
          0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIFIGYC4tXdtzMYyh0cZswEgp9qDrW/rQrORSD4LIsn
WTH6OjhITL3CmZGk6pCeBgR2Dg4rv72sONOg7HBV6JPjeTF7OF9iXpzm6QQ7
VHk2BP9I2/LwU0x2DmdAYA6Cb2qzN2iaogqc/zRx4TUTfR04PyX2jhvzDgT/
CUj+vY6DypPmeWd3Ifjqb3n3GfzE5B/ftaOXrUDXocfrFYvJQjsHfa2VwhdS
dB3EQf4SQvBTQf7bZgvna4D0d9rA9cP4MPP318papG+xQXWPly2cX7JV9Pdp
P1sH/4sTY/4dRvBNjEEAwZ/S3hp12UYFzle59iiYYY0y3DxY+MHsg/Fh7kHn
/wcDJYc3QO7MKAc4Hz2+AWU/7wg=
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4uKtor9Ppzk59EZ0+zNOkHOA8e9oyq75/1nB
wVW1lGlWhJPDWiEdvvR1yg4X8+PZz3E6OWzQy1vMaKMGUb/N0eE/CNzXcDAG
AWdHBxbOLvlkPy2HyogVpmeNEXz9CQt+GOoh+Gu6b2cwqDs6/Hj7+oClM4L/
IEJ8+0UFBP/4rh29bAIIvr7WSuELLFoOq0F8eyh/iaZDBci+044Or0AOy1Z3
UH3SPO+slJODy4RmobRTynD+m7bcbqPZcnB+H8j/AmIQ/95wdHhR+zj7fA6v
w23pmkQjU0cH9U8qL2dxMsPtB/vXngnO93/ieclUGMEvWF6y4d95Rji/WbyW
NdONEe7/mSAgyQgPHxgf5G0GNwQfTO90hLivgN1hvo3OlVn/YO4RcEhPAwI3
JwcQldYmAo8/MN9N0gE9fgGfEcnc
          "]]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.313804238347581],
        ImageSize->{38.91370361145703, 15.747108343711083`},
        PlotRange->{{0., 38.91}, {0., 
         15.75}}], {1.1836844938476687, 0.814059744879345}, {Center, Top}], 
      {Thickness[Tiny], 
       LineBox[{{1.1336844938476687`, 0.9940597448793449}, {
        1.1836844938476687`, 0.814059744879345}}]}, 
      PointBox[{1.1336844938476687`, 0.9940597448793449}]}, {InsetBox[
       GraphicsBox[
        {Thickness[0.024993751562109475`], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}}, {{0, 2, 0}, {0, 1, 0}, {0, 1,
            0}}}, {CompressedData["
1:eJxTTMoPSmViYGBwBGIQPRMEOhUd+iK6/RkLRBxgfAYQeCDikJ4GBGEIfreN
5640JgTffc3R5Qwz5OH8MyDQI+8A0pbmJupQc//HLeNseQc3sDoxhxjVCJlz
e2QcPPbXylqwazqkgNQtk3FIjr3jxlyh6eAKUlch4/Dr7esDls2aEPV/pOF8
iPkI/o5gq4j/7tJw/Qe69zWZPJZy+AmSV9Z0uMF7Wyz1G5tDNMicGgmHg2B5
ZigtCqUZHILeXv44g1HUQaxJZopB8E97mH/A/kj7bt+mwK565oqIw1avDRZz
fn7F4Gt8Unk5ixPBB4fbMWEHmY1i85kefLMHh+tMYYdZIEryB5z/ovZx9nkd
Zod+UPhvEIaGDyucD/EvhwNM/fJbyx8bMnPD+eogezsR/BlgmgeDD4tfGB/m
frA7n3HD48++xLH2dAyC/3Xfx63pYZwOX0D0NxGHlyD3rmF3eOga7zgrUBTO
B6tPEIPzIfEm5mAMBlD3V4rDzXsA0l8o4SBcOankLIsAVL0shLaRhvNh8QtJ
Zwg+RJ2sgwnI+GBpSLq5IQNxZ5k0RHyzNDz9rBPS4UuXE4fzwfHlKQbnw/y3
BqRunyTc/+Dw5UTw5Xct2JfaJwHng/0hiMkHh68Igg+LD7A/KhD8N2253Ua7
0fjVkqj8aCl4egDzpaXh/LUg986ThfPvaMqu+a+sCNdfDcp/3gg+LH+j82Hp
AwDruKWR
           "], {{6.77656, 7.815629999999998}, {4.19063, 7.815629999999998}, {
           6.403130000000001, 11.512499999999998`}, {6.77656, 
           7.815629999999998}}}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
          "], CompressedData["
1:eJxllg1MW1UUx4EyDVDaOZBNLL7XlX7Q9kEHdTAD2cFljsHmkC2O7MN9OMpw
2TARIxvFkfElKwYwY8LEfZGJZEy6ZDglrhDRjIUxXXAa0QSEGYGBAlFEV8He
e9+7N2tv8tL88u47957//Z9zq96fn5Uj8/Pz8/c81Z4nwPN8c+/lybiHArze
UuBcqAkBieWpivSGPDnEGVvDvv2K8W002hgfzJ8uvxUuQEe6M6npqByeTb6R
dfoXM3k/Lgf31IPuNc1m2KXNVt1xK8h8qxF2IrY/Bb+9Zpp7P8oI3Q7XCeso
4y6RF9HYY4SabMcW/8xI2NBVHJVUaYRcm2dURIIz9kiz/xcmsq9NKlhR/13Q
wf0CcJ3nXTmfPAOb79btWhgVwJrgGVs5qK9VHlt9ORaUuzOH4vU8+T45Dv64
2M73F/Iw9kbHkw8fiPwODxm9j6d8sMRC4lfz4EifCLSqLfDx3Hjh7VrGON4P
PIzuu/C9lbOAI3ljp22Wh+Yhl6IpzAKNaASpaTxvbhAZ/zbGwZVlZkXuAg+9
Pc9fyXubMc5vJJYy1ucc41+RfimM7bPOzEORsTC8fk/qGX81RLWMpcUuCpRz
kI42ge4H65PB+GbnZ+8+ZmF8HU6M3Jw3+/D2oIjKhC4eOrz4VGX5jgG3mep3
YPfPL8iSBKrv8cCva1ZtFyDs6HsF/WU8bEJ61AvQj+bbGb/V8+n6xs2McXwl
D2nIDxsEUTcOVCi/tWJ+dRzRhxNgsuKwI34nR/2K/bWOI/4OFCAcrR/NgXvu
zeGmGXG/cg7y0PxrOvDDIwKuJc5/eWBCT+Jf5aBde7/0bKgBbuTbpxpzeDI/
3EDze2nwafu++BjKI9nLr98tYYz1dfoysmvCgC9PIn9ejqH64/UPM/4H1ZuG
sQXXr4GeN67vIgP1B66PUj1lkreOMta3RUvj4fUdjPF5FjIew/7zZckPEkv5
TqB4hxjfR/XTzrgX+09HGfeXC768rrZ0mS3di58T1/tQR/rFah7+Q+dbp4Of
YqLaFmU8lIVuaT9VHk361xql2D+iaf/C9bMjmva7abRukoZyG9Lp95WUsd+6
fBnbB0Iotwy2jK6ShUDR0PxgQt9Ksj9bsKg7Y7xemoYy/v1IA2XLi5fkVQRD
K+pD0xr40zXTkXs6GPZuy9KfH9dSbrqo+dyt19H5+H2rjsZ7EfdHxiWoHv9m
TPyr92Gcx/EQylK+/yL/yRhjv3frKGO9LzEOCDrJvXqEMfaDSQf62ejxM1Vy
4qMfteR9qxwC0fw7WtCi97cYkz4WSvkS0rcnlOqB421Ukv7xlxa2Tg3MNKiX
knPhdaQ/FD0BTlRPU1qxnyjJ91Vi/XeHk7wXDXAMnVvGChLvnpH4wLVU7Dcm
SClILe5TKYmeiSbyfYmCsupqxLmAvV7MM5buU3LeRqoPqV/G4dWeC2gbY+n+
9GbJfxLjfa4NgURUL2ojPV/pvpX4kfvWw/i+VJmon0i/NVG/4fpTmx/1Y5VA
mdxnAo2nOvtKTJ+T8TD2C2Pp/4g3S/9X/gezAKAk
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4iX39/HNmWziULC8ZMO/84wOML7/E89LpsJM
cP5/ELCH8pNNHBhA4ACzA4+baimTl7HDke59TSaLeRw26OUtZlxj5NCqwK56
ZooonN8b0e3POEEOzj8DAj3KDoVrum9nGBg7zJgJBJbqDo0sR/sNy4H235Ku
SbykCbdfX2ul8AUWLTj/+K4dvWwCCP6DCPHtFxUQ/B9vXx+wdNZy8DrBbju7
1cSBhbNLPtlPy4EL5N4qBN8HJB+K4J887LQ2M8/YYbtD06PjOzQc9tfKWqQ/
MXI4AbJvghrEHSFGEHeGqzj4X5wY80/YyOEsyD9/FOF8mH9hfJHKSSVnl0g5
OAKNnWFt5LAj2Crif7qoA8jZDOeMHB64xjvO2igAUV9s7BAACv/LbA7TJvBX
mUWbOICCZ6YkI9z9MD7MfzA+zP/N4rWsmW4IPix+AUQAztU=
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
            3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{27.5047, 
           8.014059999999999}, {27.5047, 6.759379999999999}, {
           26.095299999999995`, 5.38438}, {24.412499999999998`, 5.38438}, {
           24.224999999999998`, 5.38438}, {24.059399999999997`, 5.38438}, {
           24.059399999999997`, 5.43906}, {24.059399999999993`, 
           5.439059999999999}, {24.246899999999997`, 6.49531}, {
           24.312499999999996`, 6.737499999999997}, {24.665599999999998`, 
           8.14531}, {25.501599999999996`, 9.157809999999998}, {
           26.459400000000002`, 9.157809999999998}, {27.1734, 
           9.157809999999998}, {27.5047, 8.618749999999999}, {27.5047, 
           8.014059999999999}}, CompressedData["
1:eJxTTMoPSmViYGDQAWIQ/WFDQPas49YO7xetVzjboeAA46/89rLizANFh+kT
+KvMqq0dHrjGO85qVHYo2Sr6+3SfFZyv/pZ3n8FPCzjftjJihamvhYOJMRAI
yzlMCC5Rmb7e3OEMGIg6ODQ9Oj4j28xBpHJSydkjYg4HamUt0p+YOrQqsKue
KZGE81PTQEAGzndfc3Q5wwxZhz6QefJmDukgaTVFh4Nty8NPHTJzUL72KJhh
j5LDihceev8fmjnsya95O5NVGc4Hy8vg5n8A+d9D2cHrBLvt7KO4+TNBoBLB
X3J/H9+cxaYOnTaeu9KEFOD8L/s+bk3/Jg3n7wy2ivjPLg7x/2wziDmRIpDw
qTd3UNi1YF9qnzAk/N6aOUSrRsics+FweJK48JrJfTMHHkc+rxkv2eD8GJD8
HgT/QPe+JpNkBL9FvJY1043Fgdd//ZRUDXOHvohuf0YDTD44fF0Q/EaWo/2G
5eYOGp9UXs7qZHF4kaX9bXovNP582BzA0TLNHOI/MXaHW9I1iUZPzR3WCunw
pccJORSu6b6d8cHcgQEEHIQdur1esZgwWkDi10TY4TnIPFkLB3WQ+ZrCDv9B
wB/BjxDffpFBzgrOh6VHsH9lpBzQ0ysAWr4tKQ==
           "]}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
           3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
           0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {0, 1,
            0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGCwAmIQ/YZ3n8FMIUcHv4sTY/4lqzjA+Beuhr3Rr0bwWTi7
5JPXqTj8jsk9+o8Jwb8tXZNo9NUBg//r7esDls0qDu3Lw08ZfXFwmLNIeeef
dBWHnbe6/qa+d3B44BrvOKtQ2eEmSP1ZB4fq+z9uGUsrO1zMj2c/txHBZ1k8
yYqxFsFf3X07g6HcwSGCU6zd+Lyyg/Anx/NpqQ4ODCBwQNVhvo3OlVlxDg6y
y1946M1XczgDAiEOEHqNuoP41CucGZfsHQJvgSzWcPA+wW4729TB4VGE+PaL
DRoO2Zw/F6RPhuqP14Tzj+/a0cu2QQvONzEGAR2HJ4kLr5mIQ+ULdB1UnjTP
O8tlD+fbVEasMO21weCD9b3XceDxXz8ldQeCX7JV9PdpP1s4/0AbMACDbB38
QfFzGMGH2Q/jT2lvjbpsowLnq1x7FMywRhlu3spvLyvONCjD7YPxYe5B5/8H
AyWH2t9WBedW2Doog8zjUXZITQOCY3ZweRgfpn/qBP4qs9kIvr7WSuELLAi+
xLw4zdMMdnD3wfgw98P44PTDrOHQwHK03/A7gp8Se8eNucMezq8Hue8END6L
1CHuuWbvYAQKnmB1h88bArJnsTs46CjKf8m5pgbnvykGBkw3gm9mszdoWqMq
nD8D5I9uFTgfHN6PlR1cVUuZZhk4OHTaeO5KC1KG5I8oaHo+qOSQePiydupE
B4fyw9tcZ65VcpB3/Jh8Zi2CD06//xF8WP5aI6TDl/5O2QE9PwIAgkuV8g==

           "], {{32.3563, 13.3438}, {32.3563, 12.495299999999999`}, {31.7453, 
           12.2203}, {30.943799999999996`, 12.2203}, {30.00309999999999, 
           12.2203}, {30.00309999999999, 14.153100000000002`}, {
           30.00309999999999, 14.351599999999998`}, {30.010900000000007`, 
           14.435899999999998`}, {30.193799999999996`, 14.459399999999997`}, {
           30.262500000000003`, 14.467199999999998`}, {30.507799999999992`, 
           14.467199999999998`}, {30.660899999999998`, 14.467199999999998`}, {
           31.348399999999994`, 14.467199999999998`}, {32.3563, 
           14.467199999999998`}, {32.3563, 13.3438}}}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYvumR8dnfHZy6I3o9mecIOcA49/RlF3z/7OC
g/Anx/NpT50c1grp8KWvU3aYb6NzZdY0J4cNenmLGW3UIOqdnRz+g8B9DQh9
3tGBhbNLPtlPy8FdtZRp1gEE/3dM7tF/uxD8yogVpmc3Ozr8ePv6gKUzgv8g
Qnz7RQUE//iuHb1sAgi+vtZK4QssWg4VIP5pKH+JpoMryL4IJ4dXxVtFf2er
O3zeEJA9a7mTg8uEZqG0U8pw/pu23G6j2XJwfh/I/wJiEP+mOjm8qH2cfT6H
12H5Cw+9/wcdHdQ/qbycxckMtx/sT3smON//ieclU2EEv2B5yYZ/5xnh/Gbx
WtZMN0a4/2eCgCQjPHxgfNUnzfPOXkLw09OAwA3qvgJ2h2zOnwvSu52g7hFw
MAaBy04OIGVpbSLw+APz3SQd0OMXANi82u0=
          "]]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.313804238347581],
        ImageSize->{40.00501120797011, 15.747108343711083`},
        PlotRange->{{0., 40.01}, {0., 
         15.75}}], {1.6232129950118488, 0.37286751150393366}, {45, Center}], 
      PointBox[{1.6232129950118488`, 0.37286751150393366`}]}, {InsetBox[
       GraphicsBox[
        {Thickness[0.028926815157651144`], 
         FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
          0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}}}, {{{4.1468799999999995`, 4.8999999999999995`}, {
          4.1468799999999995`, 5.3734399999999996`}, {3.3874999999999993`, 
          5.3734399999999996`}, {3.3874999999999993`, 12.535899999999998`}, {
          1.4843799999999998`, 12.4484}, {1.4843799999999998`, 
          11.975000000000001`}, {2.1656299999999997`, 11.975000000000001`}, {
          2.24375, 11.975000000000001`}, {2.24375, 11.5469}, {2.24375, 
          5.3734399999999996`}, {1.4843799999999998`, 5.3734399999999996`}, {
          1.4843799999999998`, 4.8999999999999995`}, {1.7374999999999998`, 
          4.921880000000001}, {2.51875, 4.921880000000001}, {
          2.8156300000000005`, 4.921880000000001}, {3.1125, 
          4.921880000000001}, {3.8937499999999994`, 4.921880000000001}, {
          4.1468799999999995`, 4.8999999999999995`}}}], 
         FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ7IGYCYvc1R5czcCg5bNDLW8wYo+0A4yeEBKkvOKnt
kJ4GBMsU4XxjEEhG8NcI6fCl7xOH82eCgCSC3xvR7c/4QRTOf+Aa7zirUMRh
veqT5nm8UPsihB0eRIhvv9ig5RCtGiFzrkbI4QwYaML5f76VPpizEcFn5uyS
T+7ThLhns5CDxNQrnBlNmg73QeZ/RPAZQMBBGM7vB7knQBiufy3I/XXCEPes
1YT455+Ig8f+WlmL41oOlfd/3DI+LQbng81rEIfzQcGT5iYJ5x/s3tdkkizh
UP/bquCchiaEf1jM4Wniwmsm/uoQ/mJRh78g/xiqOVSBzM8WdWhgOdpv+F3V
IQbkPxkgH6R/BYLfwuu/fkorgm8C9rgq3Lw3xVtFf3OrQtynIAbna3xSeTnL
UxzOdwOF9wxxh0eg8F6g6vCmLbfbyFrCwcxmb9C0h2oOO4KtIv67S8H9UwP2
vyycD5ZXl3X49fb1ActkTYj+2TIQ/Y4acD7EHepwvoHWSuELLAj+lPbWqMsx
atD0IeNwYteOXrYLqg5f9n3cmh4m6zBjAn+Vmbaqg0jlpJKzS2Th7genH0M5
OD8CFB535FDlJ8o76CjKf8kJQ/BFe7xesWxB8GH2qYPCp1PeoREU/teh/Ex5
h5pPGwKyf6lC0v8xOQcWUHpZB3VvgJzDFvMfh1Ky1OH86SD3rtaA85tB8cWq
CefHg9L/Sk24ebDwBCdzG0U4vxoU3tUIPiz/oag/owgRf6bloHztUTDDH0VI
/hBE5F99UHi7IPiw/A0ANnaLkA==
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJRIGYCYvnlLzz0/ms6fN4QkD1L3cABxu/2esVi4mjg
kBB7x435hqaDvtZK4QshBg4tvP7rpyxF8D3218papCP4jSxH+w3DNR3sKyNW
mNoaOMxZpLzzj7umw0wQ0DRwqL7/45bxaWWHPfk1b2eyKjnc0ZRd83+zssNa
IR2+9HOKcD5/bMB9o+MIfiVI324E333N0eUMHYoOLhOahdJuKTus/Pay4kyC
osMG1SfN83hV4Pw3xVtFf3sj+Jv08hYzxqg4/AeBfkWHGRP4q8yyVSD2bVeE
uPe5poP41CucGUyI8IgQ336RQQ7BB1OKCD4s/AC+o5Ld
          "]], 
         FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
          0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4tvSNYlGqoYOTxIXXjN5r+7A679+SuoLAzhf
fOoVzoxHBg6mNnuDpi1UdzjYtjz81CUDhxdZ2t+m31VzcGx6dHzGbgMHI2Mg
mKzm0B9cojJ9vYGDaI/XK5YSNYfpE/irzKQR/BaWo/2G3/XhfJnlLzz07HXh
fLC9/voOf7+VPpgTqOGwVvVJ87xefYfXxVtFf3drOGi85d1nIGngcAYEeDQd
eEDutTBw8L04MeafsyZE30YDhz9vXx+wVNZygPmv5tOGgOxfCP6Jw05rM+N0
4Pzju3b0shnoOfwB6U80cJjS3hp1OUbfYcZMILipB+fra60UvsCiC+eD3Xte
22G7AzAgfujC+WD5OTqo/DvaDnMWKe/8k67jYA4Kz4PaEHfMQ/Al5sVpnv6A
4G8x/3EoJUvXYYte3mLGPwi+DEjdBB04fwNIPkbXITUNCJbpwPng8C5H8Gt/
WxWce6ED8VelHjSeofrv6Dk8BfHX68H5tpURK0x5DeB8cHxmG0Dt0YXzYeEJ
43vsr5W1OK7lsBUULjv0HZ6D0stcTYepIPnXug4GoHA8og7R9w8aLsdV0cIP
wc/M/9B6cgqCbwJKb8aqDtEKjh+T3xjA+ejpGQD/2UJE
          "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
          "], CompressedData["
1:eJx1ln9MW1UUx0tL5g8Q4lqavldqX3mvIA51EZxITHqImTDmhhFjMM7pJj+M
VjcCTpitf7DJXNiUuYzR2TCHxmWRSQ2wwVyqcZlEKdMp2aYjYU4UujAVQwiz
QO099717tY03eWk+ufd9e8/3nHvuc2ze8ni1QafTJcWePbFHH3v8XfLgwpAC
pf3lQ8+3LLo09kw1/93+YNS1OPfqFf8+zh2+2GjifGX1s8WHfpZhNPLVxc6n
oq7jy/PSaj+RwdVQ7B3O1IGOjK0yvFPZWp60Ug+4PskBs8GZ/lqzER5u27G8
5poEG5yVmec8iTwcio08B9z5lxI+FDbCWK6tO1rhoLqSCf7o6pFG3sqCGjJ+
y4CJTUcuFNyrwGBFUWW0xAKZnRtzhwMKEJnQtAWqnhl7xNDohAEyPymAN1K0
9dzN2dA4Pv9TfqsIA9B8dWhA5Y9Fuv5SNhTkx0avCL8S/fQcmG55ufW+zzij
XokVOtrSt69KyYEe4sMbVsjYU3YteTab/n+3len9H2McNdnUn3ZVby1njK/H
yRjfc3Pue2D+y6pbOZd+7rUVTirUT78Vpuv7MyLDnDGufOW/+7FwHiG/CzLj
01s8131nE7mk++xRnSWR3yP18rXM/Ft51zHjd8kK83f9+X0blmQFvmgNNhd8
IILlwOgtL2xW6Pr9nHdJNzlDBZxRf0Cg/poUwDDyBRpfigLbif4KQc27DG+S
92ctoNXr0yT+MZXPy9BN8hW0ANZvUIZakoaPLHRfBs2ndLCdej9Y/YqN6q8V
qG6fDUxN7zaMVIl0/Rkbiw/1luyMXztzYrVvncQY/fUkcpQMl5rffzHWe6PE
/MfzUsQZ143bGeN+ZDvL915yDtvuYPXx2PUfZjqOZDKmeRIY4zmatDA99OtT
zjnkXO7m3EL8MCWyVg8aa/GiXh1nXDfP2U/q54bAuBLzJiawneTlnjhOE2En
+b9RkeZzmUh9OC2qcQs0bx+aIez95aVv3Xqar41m1r8korPezPod5j3FxBh9
2mZkTLbrExK5CvvTAuPj1hN3f+NecNG+aFTrK0L12jnTOjYxpn3OBO4Dz9UV
1kdc2Idez4DyiTXf378/4sL6cQuMMT9hga2n50Fkek8QHzZZGZ8k+d7FGfvY
UiJX40YWGWvxYv0d5oz7s3JGvyfEOP84j5N6mBHgZFmg0N8Upft9VKDzg+r6
VQL0kfkbnNFXnw40vnjbZXP1nA40P/C8e/Q03zsFuETmtxngIHntRwFSi9PK
OnKX0fPcoPaNkF6tY9Wv3lTA+89nByPGcTvsfmjNqZouB7xN8hhIpvfVtAPq
jjYElsr1cJncV4Ys2p96kxjT/MRxBWftPsX36h3MHzwfpZyPzYUbQxJn7f6M
Z63+4hn73u8Sy69232qs3bca/0n6z5SD1ZN84WqFLjWL1RvV45znsM+6n1QY
0/tMYXpTL66YO+jlHHBO7Ojcy1n7Holn7XvlH5cVABk=
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYi431VKmKnOHguUlG/6dZ3SA8f2feF4yFWaC
8/+DgD2TAw+I72XuwAACB5gdCtd0384wMHM40r2vyWQxj4PE1CucGZNMHVoV
2FXPTBGF83sjuv0ZJ8jB+WdAoEfZ4YbQJ8fzYmYOM2YCgaW6w4ss7W/TY4H2
35KuSbykCbdfX2ul8AUWLTj/+K4dvWwCCP6DCPHtFxUQ/B9vXx+wdNZy2KCX
t5gxx9yBhbNLPtlPy6EA5N4EBH8jSN4GwTcA2RNi5rDdoenR8R0aDmpPmued
PWXqcAJk3wQ1h2kT+KvMrE0dGlmO9huGqzhsMf9xKOWXicNZkH/+KML5MP/C
+CKVk0rOLpFyWPHCQ++/oqnDjmCriP/pog4HamUt0reYOjxwjXectVEAoj7K
zCEAFP6X2Rz+fCt9MMfR3AEUPDMlGeHuh/Fh/oPxYf5vFq9lzXRD8GHxCwB2
C8Qe
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKB0uvv0iwzsbB/c1R5cz3FBwgPGr7/+4ZbxayeE/
CNy3cTAxBoJiFYct5j8OpVTZODCAgIKaw1WhT47n2aDyn9UdtujlLWa0sXZ4
nLjwmkm+hsPyFx56/zdawfklW0V/n+ZD8K+D9LtZOrwpBkmoO5w67LQ2856F
Q0rsHTfmH6oOfcElKtP7LRx8TrDbzp6q4rD4/j6+OcUWDh4g91oow/kw98P4
6p9UXs7KlHVoZDnab9huAXGfsZTDGRB4A+ULi0P8EwW0vy2322i3MERexgpC
rxFyeA5y53oEf3+trEX6Ems4v8frFYuJoY3Dl30ft6Z/E3E40rY8/FSTjYNI
5aSSsy3iDjz+66ekvrBxeOAa7zjrohQ8fAPeXv44Q1HeAT38E0D+loCGv7Qi
nL+/e1+TibM8nF8Dkn8t7VD/26rg3A9riPutJSH+OmwNsT9FBBL+gtYOCrsW
7EvtE4b7B8a/IV2TaBSK4EeA3DPP0mEmCESKOPCC3J9h6SAMMk9FEiLuaQkJ
35PScD7MPzA+zP0w/odF6xXOvlCC88Hh3qUCif8ySwcdRfkvOddUHdLTgGCZ
pcOJXTt62QLUHb7vvNX119QKki7+qcPdD+ODzZGyRshnaX+bvtfaYUp7a9Tl
GnVourR22OHQ9Oj4DFV4+IHTRbgKnO88oVkobZYSRvgDAN8wZJw=
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYh7/9VNSHRwceiO6/RknyDnA+Hc0Zdf8/6zg
cH8f3xxjIweHtUI6fOnrlB2uCn1yPH/M3mGDXt5iRhs1B4l5cZqnFewd/oPA
fQ2HGTOBwNLOgYWzSz7ZT8tB9UnzvLNSCH5/cInKdH4Ev8frFYsJo53Dj7ev
D1g6I/gPIsS3X1RA8I/v2tHLJoDg62utFL7AAuUbQvlLNB1UQPZ52Tu8Kt4q
+jtb3aH2t1XBuRf2Di4TmoXSTinD+W/acruNZsvB+X0g/wuIOeytlbVIT7F3
eFH7OPt8Dq/D8yztb9Nl7RzUP6m8nMXJDLcf7F97Jjjf/4nnJVNhBL9gecmG
f+cZ4fxm8VrWTDdGuP9BwTRTkhEePjD+k8SF10zsEfzUNCBQg7qvgN0hf033
7YwN9lD3CEDcIe/gAFKW1iYCjz8w303SAT1+AR1Lxsc=
          "]]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.2842613877001777],
        ImageSize->{34.5732503113325, 17.38368119551681},
        PlotRange->{{0., 34.57}, {0., 17.38}}], {1.6707963267948966, 1.}, {
       Center, -4}], PointBox[{1.6707963267948966`, 1.}]}, {InsetBox[
       GraphicsBox[
        {Thickness[0.01594896331738437], 
         FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
          0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}}}, {{{4.1468799999999995`, 4.8999999999999995`}, {
          4.1468799999999995`, 5.3734399999999996`}, {3.3874999999999993`, 
          5.3734399999999996`}, {3.3874999999999993`, 12.535899999999998`}, {
          1.4843799999999998`, 12.4484}, {1.4843799999999998`, 
          11.975000000000001`}, {2.1656299999999997`, 11.975000000000001`}, {
          2.24375, 11.975000000000001`}, {2.24375, 11.5469}, {2.24375, 
          5.3734399999999996`}, {1.4843799999999998`, 5.3734399999999996`}, {
          1.4843799999999998`, 4.8999999999999995`}, {1.7374999999999998`, 
          4.921880000000001}, {2.51875, 4.921880000000001}, {
          2.8156300000000005`, 4.921880000000001}, {3.1125, 
          4.921880000000001}, {3.8937499999999994`, 4.921880000000001}, {
          4.1468799999999995`, 4.8999999999999995`}}}], 
         FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ7IGYCYvc1R5czcCg5bNDLW8wYo+0A4yeEBKkvOKnt
kJ4GBMsU4XxjEEhG8NcI6fCl7xOH82eCgCSC3xvR7c/4QRTOf+Aa7zirUMRh
veqT5nm8UPsihB0eRIhvv9ig5RCtGiFzrkbI4QwYaML5f76VPpizEcFn5uyS
T+7ThLhns5CDxNQrnBlNmg73QeZ/RPAZQMBBGM7vB7knQBiufy3I/XXCEPes
1YT455+Ig8f+WlmL41oOlfd/3DI+LQbng81rEIfzQcGT5iYJ5x/s3tdkkizh
UP/bquCchiaEf1jM4Wniwmsm/uoQ/mJRh78g/xiqOVSBzM8WdWhgOdpv+F3V
IQbkPxkgH6R/BYLfwuu/fkorgm8C9rgq3Lw3xVtFf3OrQtynIAbna3xSeTnL
UxzOdwOF9wxxh0eg8F6g6vCmLbfbyFrCwcxmb9C0h2oOO4KtIv67S8H9UwP2
vyycD5ZXl3X49fb1ActkTYj+2TIQ/Y4acD7EHepwvoHWSuELLAj+lPbWqMsx
atD0IeNwYteOXrYLqg5f9n3cmh4m6zBjAn+Vmbaqg0jlpJKzS2Th7genH0M5
OD8CFB535FDlJ8o76CjKf8kJQ/BFe7xesWxB8GH2qYPCp1PeoREU/teh/Ex5
h5pPGwKyf6lC0v8xOQcWUHpZB3VvgJzDFvMfh1Ky1OH86SD3rtaA85tB8cWq
CefHg9L/Sk24ebDwBCdzG0U4vxoU3tUIPiz/oag/owgRf6bloHztUTDDH0VI
/hBE5F99UHi7IPiw/A0ANnaLkA==
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJRIGYCYvnlLzz0/ms6fN4QkD1L3cABxu/2esVi4mjg
kBB7x435hqaDvtZK4QshBg4tvP7rpyxF8D3218papCP4jSxH+w3DNR3sKyNW
mNoaOMxZpLzzj7umw0wQ0DRwqL7/45bxaWWHPfk1b2eyKjnc0ZRd83+zssNa
IR2+9HOKcD5/bMB9o+MIfiVI324E333N0eUMHYoOLhOahdJuKTus/Pay4kyC
osMG1SfN83hV4Pw3xVtFf3sj+Jv08hYzxqg4/AeBfkWHGRP4q8yyVSD2bVeE
uPe5poP41CucGUyI8IgQ336RQQ7BB1OKCD4s/AC+o5Ld
          "]], 
         FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
          0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4tvSNYlGqoYOTxIXXjN5r+7A679+SuoLAzhf
fOoVzoxHBg6mNnuDpi1UdzjYtjz81CUDhxdZ2t+m31VzcGx6dHzGbgMHI2Mg
mKzm0B9cojJ9vYGDaI/XK5YSNYfpE/irzKQR/BaWo/2G3/XhfJnlLzz07HXh
fLC9/voOf7+VPpgTqOGwVvVJ87xefYfXxVtFf3drOGi85d1nIGngcAYEeDQd
eEDutTBw8L04MeafsyZE30YDhz9vXx+wVNZygPmv5tOGgOxfCP6Jw05rM+N0
4Pzju3b0shnoOfwB6U80cJjS3hp1OUbfYcZMILipB+fra60UvsCiC+eD3Xte
22G7AzAgfujC+WD5OTqo/DvaDnMWKe/8k67jYA4Kz4PaEHfMQ/Al5sVpnv6A
4G8x/3EoJUvXYYte3mLGPwi+DEjdBB04fwNIPkbXITUNCJbpwPng8C5H8Gt/
WxWce6ED8VelHjSeofrv6Dk8BfHX68H5tpURK0x5DeB8cHxmG0Dt0YXzYeEJ
43vsr5W1OK7lsBUULjv0HZ6D0stcTYepIPnXug4GoHA8og7R9w8aLsdV0cIP
wc/M/9B6cgqCbwJKb8aqDtEKjh+T3xjA+ejpGQD/2UJE
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
          0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
          3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJFIGYC4i3mPw6lRJk7NPP6r5/CqukA48suf+GhF6/p
8CRx4TUTfQTf7+LEmH/CCL6B1krhC1dMMPimNnuDpj3UhfNTYu+4MUvowfks
nF3yyXl6EPEVCL7qk+Z5Z6sw+TD9MD7MfBgfZj+3m2opk5URnH/6sNPaTDkE
f/H9fXxzPhti8GH+h/GnT+CvMlutAdcP48PMh/Fh9qPzG35bFZzTUIHzu208
d6V9UobzVa49CmaYowz3P4wPCx90Pkw/jA8zH8aH2Q+LHxgfFn8wPix+0fkw
/wMAg5HVCg==
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}, {{1, 4,
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGDQBWIQ/WVDQPas5zYODyLEt188oOkA45847LQ2856Ww4yZ
IGDjIDEvTvP0B20HE2Mg+GwN5/P4r5+SmoHgqzxpnnf2l5WDDIhvoO2wxfzH
oZRVVg4Bt6RrEo20HPbXylqkh1g5TG5vjboso+lgUxmxwlTXykF86hXODCUN
B3sQ/66lQwsv0GBVNYfk2DtuzByWDn4XJ8b8S1ZzqPttVXCuw8LhxK4dvWwG
6nD+elWgxb4acP7Pt68PWC7WcFj+wkPv/0aYvJZDI8vRfkN1S4fjIP0B2g7F
W0V/n7azdPgBUt+M4E+ZwF9l1o3g13wCBYy2QxEaHyafEBKkvuCktkO31ysW
E0UE/wwI3LGA87ndVEuZvCwcToHCt04Tzk8DATUNOP8RKD4Y1B0K1nTfzlhg
4ZACCocdqg4+oHDYbOnwJHHhNRN9VQf1t7z7DCotHSI4xdqN9ytDw9fSYcW3
lxVnLihB+C6WDvyxAfeNyhH86vs/bhlHI/jlh7e5zvyr6NAfXKIyPd/SodvG
c1faI0WHm6Boa0Xw9bVWCl+YguDbNz06PuO0pcMD13jHWR8VHaaDwu021Pxq
JYfvO291/RW1gsSXgCpEXtvK4Q0o4LhVHY60LQ8/5YTgg9NTBIIPTlcbrOF8
WPqUAKWXJHUH9PQLAPyYNjo=
           "], {{28.64529999999999, 12.717199999999997`}, {28.64529999999999, 
           11.9141}, {27.674999999999997`, 11.028100000000002`}, {
           26.421899999999994`, 11.028100000000002`}, {26.353099999999998`, 
           11.028100000000002`}, {26.25309999999999, 11.028100000000002`}, {
           26.184400000000007`, 11.035899999999998`}, {26.3297, 11.9141}, {
           26.4063, 12.357799999999997`}, {26.84219999999999, 12.8922}, {
           27.2016, 13.335900000000002`}, {27.575000000000003`, 
           13.465600000000002`}, {27.8734, 13.465600000000002`}, {
           28.346899999999994`, 13.465600000000002`}, {28.64529999999999, 
           13.137500000000001`}, {28.64529999999999, 12.717199999999997`}}}], 
         FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
          0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
          0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
          0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIFIGYC4s8bArJn1Ts4uO+vlbVo13UQ/uR4Pi0VwWdZ
PMmKMdbBIeCWdE2ikY7Dk8SF10zcofLs2g79wSUq0/vt4fyvO291/f1qB+dL
zIvTPL0Bk/88S/vbdFkE3+cEu+3sUgSf13/9lNQZBnD+dSGgw44h+Mmxd9yY
bxg4pIBoC3s4P0bB8WNyDia/eKvo79N8hg5/vpU+mKNo76DxlnefAaehg8qT
5nlnd9nB+SUgdXlo/D5buH4YH2a+iTEQbEbwfS5OjPmnbIfBh7kfxof5D8ZP
TwOCNm04Pz4kSH2BJoIPCz+YfTA+zD3o/BkzQUDLAUxlOsD56PENAPVu0Z8=

          "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
          "], CompressedData["
1:eJx1ln9MW1UUx0tL5g8Q4lqavldqX3mvIA51EZxITHqImTDmhhFjMM7pJj+M
VjcCTpitf7DJXNiUuYzR2TCHxmWRSQ2wwVyqcZlEKdMp2aYjYU4UujAVQwiz
QO099717tY03eWk+ufd9e8/3nHvuc2ze8ni1QafTJcWePbFHH3v8XfLgwpAC
pf3lQ8+3LLo09kw1/93+YNS1OPfqFf8+zh2+2GjifGX1s8WHfpZhNPLVxc6n
oq7jy/PSaj+RwdVQ7B3O1IGOjK0yvFPZWp60Ug+4PskBs8GZ/lqzER5u27G8
5poEG5yVmec8iTwcio08B9z5lxI+FDbCWK6tO1rhoLqSCf7o6pFG3sqCGjJ+
y4CJTUcuFNyrwGBFUWW0xAKZnRtzhwMKEJnQtAWqnhl7xNDohAEyPymAN1K0
9dzN2dA4Pv9TfqsIA9B8dWhA5Y9Fuv5SNhTkx0avCL8S/fQcmG55ufW+zzij
XokVOtrSt69KyYEe4sMbVsjYU3YteTab/n+3len9H2McNdnUn3ZVby1njK/H
yRjfc3Pue2D+y6pbOZd+7rUVTirUT78Vpuv7MyLDnDGufOW/+7FwHiG/CzLj
01s8131nE7mk++xRnSWR3yP18rXM/Ft51zHjd8kK83f9+X0blmQFvmgNNhd8
IILlwOgtL2xW6Pr9nHdJNzlDBZxRf0Cg/poUwDDyBRpfigLbif4KQc27DG+S
92ctoNXr0yT+MZXPy9BN8hW0ANZvUIZakoaPLHRfBs2ndLCdej9Y/YqN6q8V
qG6fDUxN7zaMVIl0/Rkbiw/1luyMXztzYrVvncQY/fUkcpQMl5rffzHWe6PE
/MfzUsQZ143bGeN+ZDvL915yDtvuYPXx2PUfZjqOZDKmeRIY4zmatDA99OtT
zjnkXO7m3EL8MCWyVg8aa/GiXh1nXDfP2U/q54bAuBLzJiawneTlnjhOE2En
+b9RkeZzmUh9OC2qcQs0bx+aIez95aVv3Xqar41m1r8korPezPod5j3FxBh9
2mZkTLbrExK5CvvTAuPj1hN3f+NecNG+aFTrK0L12jnTOjYxpn3OBO4Dz9UV
1kdc2Idez4DyiTXf378/4sL6cQuMMT9hga2n50Fkek8QHzZZGZ8k+d7FGfvY
UiJX40YWGWvxYv0d5oz7s3JGvyfEOP84j5N6mBHgZFmg0N8Upft9VKDzg+r6
VQL0kfkbnNFXnw40vnjbZXP1nA40P/C8e/Q03zsFuETmtxngIHntRwFSi9PK
OnKX0fPcoPaNkF6tY9Wv3lTA+89nByPGcTvsfmjNqZouB7xN8hhIpvfVtAPq
jjYElsr1cJncV4Ys2p96kxjT/MRxBWftPsX36h3MHzwfpZyPzYUbQxJn7f6M
Z63+4hn73u8Sy69232qs3bca/0n6z5SD1ZN84WqFLjWL1RvV45znsM+6n1QY
0/tMYXpTL66YO+jlHHBO7Ojcy1n7Holn7XvlH5cVABk=
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4vk2OldmXXN2KFhesuHfeUYHGN//ieclU2Em
OP8/CNhD+fucHRhA4ACzw8X8ePZzhs4OR7r3NZks5nFQfdI87+wjJ4dWBXbV
M1NE4fzeiG5/xglycP4ZEOhRdmBZPMmKUdXZYcZMILBUd+D1Xz8l9QTQ/lvS
NYmXNOH262utFL7AogXnH9+1o5dNAMF/ECG+/aICgv/j7esDls5aDp83BGTP
Ou/swMLZJZ/spwVx70kE/wtIfjuCv1EvbzGji7PDdoemR8d3aDis7r6dwfDf
yeEEyL4Jag5PEhdeM9nu5NDIcrTfMFzFoXir6O/T05wczoL880cRzof5F8YX
qZxUcnaJlMMb3n0GM1c5OewItor4ny7qUBmxwvTsZyeHB67xjrM2CjiUgNS7
OTsEgML/MpuDxNQrnBm7nB1AwTNTkhHufhgf5j8YH+b/ZvFa1kw3BB8WvwAL
H92d
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIbIGYC4h6vVywmhu4OZ8BAyQHG/7BovcJZD2WHeTY6
V2aJIfg3pWsSjf66wfkKjh+Tz+i6wvkinxzPp/Ei+EIg/l0XOB9szRwXB+HK
SSVnTZQcGECgwsXhgWu846yJig5/YnKP/vNyceCPDbhvlK4A54PVuyD4xiCg
rOCw7IWH3v9AFwf3NUeXM0goOLzh3WcwMwrBP1Ara5GeguCD3ZsKdY+GAsQ9
OS4OzhOahdK8FBwixLdfZNgGlZdQcth5q+tv6n8EH2y+kiucr/qked7ZIgS/
MmKF6dlgV4duG89daUUKDq6qpUyzDFwdeiK6/RkFZCHht9fFIUY1QuZcjKjD
xfx49nMbXRx2BFtF/F8uAudDwgPBV9i1YF+qH4If/PbyxxmJwg4moHA47eKg
/knl5SxNYYcTmlaTTl9H8Ot+WxWcY3CF8zfo5S1m5HGFmwf2v4yrQxoIqIk5
5HD+XJBuDOWnScD50SD31kg4JB6+rJ3q6OqwRkiHL91OCmL/ZIT/JaZe4cww
coPzweHP4+awv3tfk4mzPIT/xRViL48MnL8T5P92CThfA+Tel+JwPsz9ehMW
/DDUc4PzHZoeHZ/hjeCzLJ5kxZjqBnHfPzT+PhE4/8u+j1vTvyH4Z8HuEYX4
Jxoqv03U4RYovkzdHP6DwH4JOB9sX6cMnO8KSl83EPw3bbndRtKycH7p4W2u
M2UVIOklCBE+PP7rp6R+cENNT0zucD5KfkTiw/IrAPWTktM=
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, {{{51.58589999999998, 
          12.943800000000003`}, {51.58589999999998, 13.075000000000001`}, {
          51.47659999999999, 13.153100000000002`}, {51.389099999999985`, 
          13.153100000000002`}, {51.33279999999999, 13.153100000000002`}, {
          51.23439999999999, 13.153100000000002`}, {51.146899999999995`, 
          12.910899999999996`}, {47.46090000000001, 2.5562499999999995`}, {
          47.3938, 2.35781}, {47.3938, 2.226559999999999}, {47.5047, 
          2.1484399999999995`}, {47.59219999999999, 2.1484399999999995`}, {
          47.657799999999995`, 2.1484399999999995`}, {47.7578, 2.15938}, {
          47.8344, 2.3906299999999994`}, {51.52030000000001, 
          12.745299999999999`}, {51.58589999999998, 12.943800000000003`}}}], 
         FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
          0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYCYoFPjufTWn0c1gvp8KX/k3JITQMBBP/+Pr45
xkk+DmtAfDsph5Ktor9Ph/k4mBgDwWVxh/rfVgXnPHwc1oHk5cQh8nY+DjNB
YKeYw3wbnSuz3nnD+ftrZS3SjyD4xzWtJp3e7wXnyzt+TD7z1MshSjVC5twe
cYeKiBWmZ629HeR3LdiX2iflwOO/fkpqgrdDDEh+jjTEvWY+DiDnGD9WcID5
x33N0eUMHEpwvs8JdtvZpipw/oss7W/T96o53JCuSTRi9XF4nLjwmkm+hsOF
/Hj2c4necH46yPx9XnA+2D9xXg5mNnuDpjmqwflT2lujLseowPnlh7e5zrRV
dpjyjS1+xhwEHxxeCxB8mPkw/p+Y3KP/Hnk5dNp47kqbhOCD/emmAuf7XZwY
8++xioP5taO5Jie8HJ6C3OevCjcfxm9fHn7KaAqCH3/4snbqRASfZfEkK8Ze
L4eEkCD1BZ6qkPhY7uVQBzLnhJrDBr28xYxfvBzeFIMiVt1hz62uv6n+3nD+
E5A5xxF8XlD8CPhA9Nmowfmw8Ifxwf4OU3LI4fy5IP20t8Pe/Jq3M7cqQNJV
NdC8ttxuo9ly8PDcEWwV8X+5CJwPTi8zhR1cVEuZZiX4wPno6RkAAkc8qQ==

          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4hvSNYlGvn4OvRHd/owT5Bxg/Duasmv+f1Zw
WNN9O4PB3s9hrZAOX/o6ZQfza0dzTT74OmzQy1vMaKPmcAekfq6vw38QuK/h
MGMmEGj6OrBwdskn+2k53N3HN8dYCsGf8o0tfoYIgi/wyfF8Gq+vw4+3rw9Y
OiP4DyLEt19UQPCP79rRyyaA4OtrrRS+wALlq0L5SzQh9m3ydXhVvFX0d7a6
Q4/XKxYTRj8HlwnNQmmnlOH8N2253Uaz5eD8PpD/BcQg/t3v6/Ci9nH2+Rxe
B/umR8dnSPs6qH9SeTmLkxluP9i/9kxwvv8Tz0umwgh+wfKSDf/OM8L5zeK1
rJlujHD/g4JppiQjPHxg/L21shbpOgg+2J75vhD3FbA7sCyeZMX4FOYeAYcz
IKDj55AGAm0i8PgD890kHdDjFwBylskP
          "]]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.2728261814213469],
        ImageSize->{62.69702615193026, 18.11229887920299},
        PlotRange->{{0., 62.7}, {0., 
         18.110000000000003`}}], {-1.3751733511720075, 1.05}, {Left, Bottom}], 
      {Thickness[Tiny], 
       LineBox[{{-1.4551733511720075`, 1.}, {-1.3751733511720075`, 1.05}}], 
       PointBox[{-1.4551733511720075`, 1.}]}}, {InsetBox[
       GraphicsBox[
        {Thickness[0.022411474675033616`], 
         FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
          0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}}}, {{{4.1468799999999995`, 4.8999999999999995`}, {
          4.1468799999999995`, 5.3734399999999996`}, {3.3874999999999993`, 
          5.3734399999999996`}, {3.3874999999999993`, 12.535899999999998`}, {
          1.4843799999999998`, 12.4484}, {1.4843799999999998`, 
          11.975000000000001`}, {2.1656299999999997`, 11.975000000000001`}, {
          2.24375, 11.975000000000001`}, {2.24375, 11.5469}, {2.24375, 
          5.3734399999999996`}, {1.4843799999999998`, 5.3734399999999996`}, {
          1.4843799999999998`, 4.8999999999999995`}, {1.7374999999999998`, 
          4.921880000000001}, {2.51875, 4.921880000000001}, {
          2.8156300000000005`, 4.921880000000001}, {3.1125, 
          4.921880000000001}, {3.8937499999999994`, 4.921880000000001}, {
          4.1468799999999995`, 4.8999999999999995`}}}], 
         FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ7IGYCYvc1R5czcCg5bNDLW8wYo+0A4yeEBKkvOKnt
kJ4GBMsU4XxjEEhG8NcI6fCl7xOH82eCgCSC3xvR7c/4QRTOf+Aa7zirUMRh
veqT5nm8UPsihB0eRIhvv9ig5RCtGiFzrkbI4QwYaML5f76VPpizEcFn5uyS
T+7ThLhns5CDxNQrnBlNmg73QeZ/RPAZQMBBGM7vB7knQBiufy3I/XXCEPes
1YT455+Ig8f+WlmL41oOlfd/3DI+LQbng81rEIfzQcGT5iYJ5x/s3tdkkizh
UP/bquCchiaEf1jM4Wniwmsm/uoQ/mJRh78g/xiqOVSBzM8WdWhgOdpv+F3V
IQbkPxkgH6R/BYLfwuu/fkorgm8C9rgq3Lw3xVtFf3OrQtynIAbna3xSeTnL
UxzOdwOF9wxxh0eg8F6g6vCmLbfbyFrCwcxmb9C0h2oOO4KtIv67S8H9UwP2
vyycD5ZXl3X49fb1ActkTYj+2TIQ/Y4acD7EHepwvoHWSuELLAj+lPbWqMsx
atD0IeNwYteOXrYLqg5f9n3cmh4m6zBjAn+Vmbaqg0jlpJKzS2Th7genH0M5
OD8CFB535FDlJ8o76CjKf8kJQ/BFe7xesWxB8GH2qYPCp1PeoREU/teh/Ex5
h5pPGwKyf6lC0v8xOQcWUHpZB3VvgJzDFvMfh1Ky1OH86SD3rtaA85tB8cWq
CefHg9L/Sk24ebDwBCdzG0U4vxoU3tUIPiz/oag/owgRf6bloHztUTDDH0VI
/hBE5F99UHi7IPiw/A0ANnaLkA==
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJRIGYCYvnlLzz0/ms6fN4QkD1L3cABxu/2esVi4mjg
kBB7x435hqaDvtZK4QshBg4tvP7rpyxF8D3218papCP4jSxH+w3DNR3sKyNW
mNoaOMxZpLzzj7umw0wQ0DRwqL7/45bxaWWHPfk1b2eyKjnc0ZRd83+zssNa
IR2+9HOKcD5/bMB9o+MIfiVI324E333N0eUMHYoOLhOahdJuKTus/Pay4kyC
osMG1SfN83hV4Pw3xVtFf3sj+Jv08hYzxqg4/AeBfkWHGRP4q8yyVSD2bVeE
uPe5poP41CucGUyI8IgQ336RQQ7BB1OKCD4s/AC+o5Ld
          "]], 
         FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
          0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4tvSNYlGqoYOTxIXXjN5r+7A679+SuoLAzhf
fOoVzoxHBg6mNnuDpi1UdzjYtjz81CUDhxdZ2t+m31VzcGx6dHzGbgMHI2Mg
mKzm0B9cojJ9vYGDaI/XK5YSNYfpE/irzKQR/BaWo/2G3/XhfJnlLzz07HXh
fLC9/voOf7+VPpgTqOGwVvVJ87xefYfXxVtFf3drOGi85d1nIGngcAYEeDQd
eEDutTBw8L04MeafsyZE30YDhz9vXx+wVNZygPmv5tOGgOxfCP6Jw05rM+N0
4Pzju3b0shnoOfwB6U80cJjS3hp1OUbfYcZMILipB+fra60UvsCiC+eD3Xte
22G7AzAgfujC+WD5OTqo/DvaDnMWKe/8k67jYA4Kz4PaEHfMQ/Al5sVpnv6A
4G8x/3EoJUvXYYte3mLGPwi+DEjdBB04fwNIPkbXITUNCJbpwPng8C5H8Gt/
WxWce6ED8VelHjSeofrv6Dk8BfHX68H5tpURK0x5DeB8cHxmG0Dt0YXzYeEJ
43vsr5W1OK7lsBUULjv0HZ6D0stcTYepIPnXug4GoHA8og7R9w8aLsdV0cIP
wc/M/9B6cgqCbwJKb8aqDtEKjh+T3xjA+ejpGQD/2UJE
          "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
          "], CompressedData["
1:eJx1ln9MW1UUx0tL5g8Q4lqavldqX3mvIA51EZxITHqImTDmhhFjMM7pJj+M
VjcCTpitf7DJXNiUuYzR2TCHxmWRSQ2wwVyqcZlEKdMp2aYjYU4UujAVQwiz
QO099717tY03eWk+ufd9e8/3nHvuc2ze8ni1QafTJcWePbFHH3v8XfLgwpAC
pf3lQ8+3LLo09kw1/93+YNS1OPfqFf8+zh2+2GjifGX1s8WHfpZhNPLVxc6n
oq7jy/PSaj+RwdVQ7B3O1IGOjK0yvFPZWp60Ug+4PskBs8GZ/lqzER5u27G8
5poEG5yVmec8iTwcio08B9z5lxI+FDbCWK6tO1rhoLqSCf7o6pFG3sqCGjJ+
y4CJTUcuFNyrwGBFUWW0xAKZnRtzhwMKEJnQtAWqnhl7xNDohAEyPymAN1K0
9dzN2dA4Pv9TfqsIA9B8dWhA5Y9Fuv5SNhTkx0avCL8S/fQcmG55ufW+zzij
XokVOtrSt69KyYEe4sMbVsjYU3YteTab/n+3len9H2McNdnUn3ZVby1njK/H
yRjfc3Pue2D+y6pbOZd+7rUVTirUT78Vpuv7MyLDnDGufOW/+7FwHiG/CzLj
01s8131nE7mk++xRnSWR3yP18rXM/Ft51zHjd8kK83f9+X0blmQFvmgNNhd8
IILlwOgtL2xW6Pr9nHdJNzlDBZxRf0Cg/poUwDDyBRpfigLbif4KQc27DG+S
92ctoNXr0yT+MZXPy9BN8hW0ANZvUIZakoaPLHRfBs2ndLCdej9Y/YqN6q8V
qG6fDUxN7zaMVIl0/Rkbiw/1luyMXztzYrVvncQY/fUkcpQMl5rffzHWe6PE
/MfzUsQZ143bGeN+ZDvL915yDtvuYPXx2PUfZjqOZDKmeRIY4zmatDA99OtT
zjnkXO7m3EL8MCWyVg8aa/GiXh1nXDfP2U/q54bAuBLzJiawneTlnjhOE2En
+b9RkeZzmUh9OC2qcQs0bx+aIez95aVv3Xqar41m1r8korPezPod5j3FxBh9
2mZkTLbrExK5CvvTAuPj1hN3f+NecNG+aFTrK0L12jnTOjYxpn3OBO4Dz9UV
1kdc2Idez4DyiTXf378/4sL6cQuMMT9hga2n50Fkek8QHzZZGZ8k+d7FGfvY
UiJX40YWGWvxYv0d5oz7s3JGvyfEOP84j5N6mBHgZFmg0N8Upft9VKDzg+r6
VQL0kfkbnNFXnw40vnjbZXP1nA40P/C8e/Q03zsFuETmtxngIHntRwFSi9PK
OnKX0fPcoPaNkF6tY9Wv3lTA+89nByPGcTvsfmjNqZouB7xN8hhIpvfVtAPq
jjYElsr1cJncV4Ys2p96kxjT/MRxBWftPsX36h3MHzwfpZyPzYUbQxJn7f6M
Z63+4hn73u8Sy69232qs3bca/0n6z5SD1ZN84WqFLjWL1RvV45znsM+6n1QY
0/tMYXpTL66YO+jlHHBO7Ojcy1n7Holn7XvlH5cVABk=
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIlIGYC4r/fSh/MKbRwYACBhk/2MH7ti6Zf0yw/22/Q
y1vMmGPhEPDE85Lp5M/2aWBg4TBrJhBIfrE30FopfOGJuUMNSP3OP/a3pGsS
jVTNHWJUI2TO1bA6PElceM1kvZlD9f0ft4xfCzqcPOy0NjPPzOEMCLwRdQDr
DzFzaFdgVz1TIgXng+V75OD8E7t29LIJqDqArWczd5jc3hp1WUbTgdd//ZTU
CAuHGSD3/NR2gLn/TfFW0d/aOnB+A8vRfkNzBF986hXODCcE//zVsDf61ToO
0ybwV5lFI/j/QcAfwfc+wW47WxXBf5Gl/W16r7lD/W+rgnMa2g51IDrD3CEj
/0PryStaDiBnzfQ0c9hs/uNQipaGgwTI3kmmDpkgeRMVON99zdHlDDPk4Hw3
ED9CAmLeDVOIO/7zOfC4qZYyeZk7yGwUm8+kwODwdeetrr+p5g5P/F4m/JX/
Z29bGbHCVNbCwSJJ1471wAd7mPthfJj/YHyY/9H5sPQAAB+1+qc=
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
            3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{31.304699999999997`, 
           8.014059999999999}, {31.304699999999997`, 6.759379999999999}, {
           29.89529999999999, 5.38438}, {28.212499999999995`, 5.38438}, {
           28.024999999999995`, 5.38438}, {27.859399999999994`, 5.38438}, {
           27.859399999999994`, 5.43906}, {27.85939999999999, 
           5.439059999999999}, {28.046899999999994`, 6.49531}, {
           28.112499999999997`, 6.737499999999997}, {28.465599999999995`, 
           8.14531}, {29.301599999999993`, 9.157809999999998}, {
           30.259399999999996`, 9.157809999999998}, {30.973399999999994`, 
           9.157809999999998}, {31.304699999999997`, 8.618749999999999}, {
           31.304699999999997`, 8.014059999999999}}, CompressedData["
1:eJxTTMoPSmViYGDQAWIQvbdW1iJ9ir3D+0XrFc52KDjA+Cu/vaw480DRISX2
jhuzh73DA9d4x1mNyg72TY+Oz4i2g/O/7LzV9feoDZzP4aZayiRl42BiDATC
cg4xCo4fk2usHc6AgagDj//6KakWVg4ilZNKzh4Rc+jxesVistHSoVWBXfVM
iSScn5oGAjJwvvuao8sZZshCzHtj6ZAOklZTdOgPLlGZ3m/loHztUTDDHiWH
kq2iv0+vs3LYk1/zdiarMpwPlpfBzf8A8r+HsoP41CucGZNw88H2uiH4hWu6
b2cUWDp02njuShNSgPO/7Pu4Nf2bNJy/M9gq4j+7OMT/GVYOM0EgUgTiHx9r
B4VdC/al9glDwm+XlUO0aoTMORsOhw16eYsZ11g58Djyec14yQbnx4Dk9yD4
B7r3NZkkI/gt4rWsmW4sDjekaxKNvlo59EV0+zMaYPLB4StoDef7X5wY88/Z
2kHjk8rLWZ0sDlvMfxxKiYLGnw8bJF6TrSH+E2N3WP7CQ+//RmuHtUI6fOlx
Qg42lRErTPdaOzCAgIOwQ4T49osM56wh8WsiDDHvlbWDOsh8TWGIuTI2cL7q
k+Z5Z1/Zwvmw9Aj2r4yUA3p6BQArnh8D
           "]}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
           3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
           0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {0, 1,
            0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGCwAmIQ3b48/JTRGycHv4sTY/4lqzjA+Beuhr3Rr0bwWTi7
5JPXqThM/sYWP+MOgl+8VfT36XOY/F9vXx+wbFZxkHf8mHzmrJPDnEXKO/+k
qzgEl6hM/3/CyeGBa7zjrEJliPplTg7V93/cMpZWdsjm/LkgvRvBn2+jc2VW
GILvqlrKNCvAySGCU6zd+Lyyw+ru2xkM9k4ODCBwQNXB/NrRXBMLJwfZ5S88
9OarOaSnAYGek8MZEFij7qD6pHne2UOODoG3pGsSjTQcniQuvGbC7+TwKEJ8
+8UGDQeWxZOsGHOh+uM14fzju3b0sm3QgvNNjEFAx6H+t1XBuQ+OEPkCXYh7
4hF8sHsUHDD4YHvf60DCxxTBB4dPA4L/Oyb36L8mBwd/UPwcRvBh9sP4U9pb
oy7bqMD5KtceBTOsUYabt/Lby4ozDcpw+2B8mHvQ+f/BQMkBFCwM6xwclEHm
8ShDwtHGES4P48P0g92tjuBv1MtbzHgHYT4oWP/fRLgPxoe5H8YHpx9mDYfb
oGgKdYTzvU+w286ei+BHgty3DxqfReoQ9xxxdDACBU+wukO31ysWk4eODjqK
8l9yrqnB+W9ACa8bwTez2Rs0rVEVzp8xgb/KrFsFzgeH92Nlh/v7+OYYczk5
dNp47koLUobkDxNoej6oBAn/LCeH8sPbXGeuVXLYeavrb2o7gg9OvzcQfFj+
WiOkw5f+TtkBPT8CAIOhpDA=
           "], {{36.05629999999999, 13.3438}, {36.05629999999999, 
           12.495299999999999`}, {35.445299999999996`, 12.2203}, {
           34.64379999999999, 12.2203}, {33.7031, 12.2203}, {33.7031, 
           14.153100000000002`}, {33.7031, 14.351599999999998`}, {33.7109, 
           14.435899999999998`}, {33.89379999999999, 14.459399999999997`}, {
           33.9625, 14.467199999999998`}, {34.20779999999999, 
           14.467199999999998`}, {34.36090000000001, 14.467199999999998`}, {
           35.048399999999994`, 14.467199999999998`}, {36.05629999999999, 
           14.467199999999998`}, {36.05629999999999, 13.3438}}}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJVIGYCYompVzgzfrk4nAGBHjkHGD89DQSUHJ4kLrxm
ct3FwcgYCC6rOcyz0bkyS87FYcoE/iqzbi0HV9VSplkCLg4snF3yyee0HFgX
T7Ji3OrscP5q2Bv9ah0Hh6ZHx2fMRvCnfGOLnzEFwVd/0jzvbJezw/FdO3rZ
ChB8cZA7nBD8N8VbRX9r6zj4nGC3nd0L1S+t42ACctdkZ4ct5j8OpXDpOJQA
lZ2+5uzQwuu/fspTLYh/jFwcJre3Rl2W0XRoWx5+yijHxeFFlva36XNVIe7p
gfp/jrJDj9crFpOZLg7ua44uZ4hQROXPkIPzU0DBoyYF16/xSeXlrJWiDic0
rSadTndxmAkCkYJw+2U2is1nSmCDhOd9Z4f5JyYvyV72z37nra6/qdOdIfaf
+WIP82/ti6Zf0yw/w/nSIP0PPsH5DCDQgOCD7ZP8aA8LX4skXTvWAx/sYeEP
49f/tio4twHB15+w4IfhP2eH/yBQ/9se7D5+F4ecqQmFFp//2oPDcx7U/Qs4
4ekjSjVC5tweEQf09AMAFboL8g==
          "]]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.2842613877001777],
        ImageSize->{44.61677708592777, 17.38368119551681},
        PlotRange->{{0., 44.620000000000005`}, {0., 
         17.38}}], {1.3751733511720075, 1.05}, {Right, Bottom}], 
      {Thickness[Tiny], 
       LineBox[{{1.4551733511720075`, 1.}, {1.3751733511720075`, 1.05}}]}, 
      PointBox[{1.4551733511720075`, 1.}]}, {InsetBox[
       GraphicsBox[
        {Thickness[0.024563989191844757`], 
         FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
          0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}}}, {{{4.1468799999999995`, 4.8999999999999995`}, {
          4.1468799999999995`, 5.3734399999999996`}, {3.3874999999999993`, 
          5.3734399999999996`}, {3.3874999999999993`, 12.535899999999998`}, {
          1.4843799999999998`, 12.4484}, {1.4843799999999998`, 
          11.975000000000001`}, {2.1656299999999997`, 11.975000000000001`}, {
          2.24375, 11.975000000000001`}, {2.24375, 11.5469}, {2.24375, 
          5.3734399999999996`}, {1.4843799999999998`, 5.3734399999999996`}, {
          1.4843799999999998`, 4.8999999999999995`}, {1.7374999999999998`, 
          4.921880000000001}, {2.51875, 4.921880000000001}, {
          2.8156300000000005`, 4.921880000000001}, {3.1125, 
          4.921880000000001}, {3.8937499999999994`, 4.921880000000001}, {
          4.1468799999999995`, 4.8999999999999995`}}}], 
         FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ7IGYCYvc1R5czcCg51P+2KjinoekA4+sqyn/Jmabp
kJ4GBMsU4XxjEEhG8NcI6fCl7xOH82eCgCSC3xvR7c/4QRTOf+Aa7zirUMSh
+tOGgOxbGhD7IoQd1qs+aZ7nq+EQrRohc65GCGLOTHU4/9Rhp7WZdQj+hath
b/Sj1SHu2Szk8DRx4TUTf3WH+yDzPyL4DCDgIAzn94PcEyAM178W5P46YYca
kHuq1CH++SfiINrj9YplioZD5f0ft4xPi8H5YPMaxOF8UPCkuUnC+Qe79zWZ
JEs4+Jxgt539VQ3CPyzmsEkvbzGjjCqEv1gUYu8/ZYcqkPnZog53NGXX/D+s
7BAD8p+MqMPe/Jq3M0sR/E4bz11pQQj+fzBQgpv3YdF6hbM3lCDuUxCD8zU+
qbyc5SkO57uBwnuGuEP54W2uM3OVHd605XYbWUs4sHB2ySevU3HYEWwV8d9d
Cu6fGrD/ZeF8sLy6rMOJXTt62QzUIfpny0D086nB+WdA4I0KnP/3W+mDORcR
/ISQIPUFmirQ9AFVP0fZ4cu+j1vTw2Qh6eKHkoNI5aSSs0tk4e4Hpx9DOTg/
AhQed+RQ5SfKQ9KFsjKcv/Lby4ozDQg+zD51UPh0ykPCfzGUnynvIBAbcN/o
uDIk/R+Tg6SXaqh7A+QcGliO9huaq8L5KbF33Jgr1OD8gFvSNYmXEHxw+i9T
h5sHC0+wO2wU4fxqUHhXI/iw/Iei/owiNN1rOChfexTM8EcRkj/uacDzLzi8
BRH5GZa/AR7Xm9U=
          "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
          "], CompressedData["
1:eJx1ln9sFEUUx++XB1IsSO/O7u2ut9vda61tFG2tpDHyGlOBgkCsMTUiBtIW
o1UgVCzY8w9AkBS0QJQeXlAqsSGe9gwgLZLT2BBCekVRgghNilCFI0WtaZoa
SuvNvNmZeBcn2Ww+mdk3877vzXurr1z9dJ3TZrPZU8+O1ONIPZF2o3v8lAkH
L3ZcfajHARbPbawI9UaccHv09cuRXYLbwqmxQfDlyhcr9v1qQDJ09ZXvo074
fFZx9qovDHiczCsusJGxxoB3a1qW2Ge7cb1dh5H48NFVPi880bp5Vv0NDZYF
a5QzzZncm0iNYh3u+9tM7kt6ob9QjU5W62hX88Gf7Z1a3zt5UE/G7/fA4IoD
50sfNKGrurxmcp4flP3LC3tjJhAziSE/1L7Q/6SzKYjz12QI3Spfc2ZqPjQN
jF0saVGgCzZdOdXF+DMF11/Ih9KS1DiswG/E/owCGNr6asvDXwvG/VRoa52x
sSyrAHV4SwXvjqobrpF83D+qcnv/x9SP+nzU5wNmb6Fg6l9nkDP9rkHwkUfH
vqudJnj+NyF1zjUT9YyoMLTuqPdWr2DqV4n53/PkCu4j73GD84nVzTfDJzN5
XvRkhy1XcCXjD0m+nDa4frPvP5Tzg8vk+i4+u2vZhGHCty3xTaWfKJD7/rk7
X1pp4vo9gt/WpgQTpYLpfl0y6uth60tk9C/LhGZiv0hmcTdgG/l+xM/ztYb4
38/4rAFREq+4H+MWN6CWhOFTP57LKUOYjrtBPf5xvO41Fe0vlPFcR1TwbNjd
2Fer4PoelftH7U0EOL/R81Vl+CmNM9W3OZNvT6bGXBbfFI8zpvnepHH96X0p
F0yWTQ4EONPzGAEe753kHrbey/Nj6c2fhtsOKJwxThLnbnpPcrk9qteXggvI
vdwueCvRw5PJVn5YbPlL7a0VTNeNCY4Q2f+ROFtxS+cAicsDaZytwBay3zk/
1JF4uhXU4YSf+S1j3A76sH41uDFey328fmnEzmIfr3cbyb5ZHs5Up/U5nGma
SJlM03Odg/PPd13y1ZU54D1aF3NYftmZ7oLpfkUezljnPHCsKjYn0m3HOvSm
F+Nw2o750yBxpu+kxNdbddCy9wzRYYXM+RiJ9zbBnTR/M5n6c9jB2fKX5t9H
gun5ZMFU70F/mn6CB0g+DEssTk487yIJ5/vZ+jIJnifz44LxfC7OF4i+oy6u
B/YTN+6/hc2vnwJ7yWe/SDC9IruqrXAa3udGCfdNuFkeM72em4n9LxxgfuTA
9scWHK9v17G/xaZivxrSYW1HY2xiiRsukX7lzGP36g7OSwcX/PjInjSuFmz1
U8wbnetD78d8wYdGk00JTbDVP9PZyr90pnXvD43H1+q3Flv91uK/SP25rvN8
Ms5fqbZNz+P5hvYEF+uBkYZnTc7Yz0xu7/rLRaN7Q4JjwcHN+3cKtv5H0tn6
X/kXSMnmWg==
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4utCnxzPHzN0KFhesuHfeUYHGN//ieclU2Em
OP8/CNhD+dMMHRhA4ACzg31lxArTWgOHI937mkwW8zgcP+y0NnOfvkOrArvq
mSmicH5vRLc/4wQ5OP8MCPQoOyy5v49vTrKBw4yZQGCp7rDF/MehlFVA+29J
1yRe0oTbr6+1UvgCixacf3zXjl42AQT/QYT49osKCP6Pt68PWDprOdT+tio4
t8PQgYWzSz7ZT8vBFuTetQh+PUi+A8H/8630wZyFBg7bHZoeHd+h4fB5Q0D2
LHEDhxMg+yaoORwF26vv0MhytN8wXAWir0/P4SzIP38U4XyYf2F8kcpJJWeX
SDm8yNL+Nv2unsOOYKuI/+miDt1er1hMGA0cHrjGO87aKAAxd7mBQwAo/C+z
OZwEhVefoQMoeGZKMsLdD+PD/Afjw/zfLF7LmumG4MPiFwAIONny
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIbIGYCYvGpVzgzkiwczoCBkgOM/2HReoWzHsoOtpUR
K0x1Efwt5j8Opfwyh/Mdmh4dnxFtAuerPmmed1YKjb/LGM6fCQKWxg7ClZNK
zpooOfwHgfdGDg9c4x1nTVR0+LrzVtffqUYO/LEB943SFeB8sHoXBN8YBJQV
HPwvToz5t9jIwX3N0eUMEgoOt6VrEo22Ivj1v60Kzp1A8MHuPW0EcY+GAsQ9
N40cnCc0C6V5KThs0MtbzJgDda+EkkPJVtHfp/8h+DdB5ruawPk+J9htZz9F
8D9tCMietdzEodvGc1dakYJDj9crFpNEE4eeiG5/RgFZSPhVGTvEqEbInIsR
dVhyfx/fnGRjhx3BVhH/l4vA+ZDwQPAVdi3Yl+qH4Ae/vfxxRqKwQ3oaEEwz
dlD/pPJylqaww4TgEpXp6xH8P99KH8xhNIHzU2LvuDFLmMDNg8SHiQPImDQ1
MYcbQp8cz6dB+WkScH40yL01Eg4H25aHn2oycVgjpMOXbicF1WcK97+B1krh
CylmcH4dKPwlzBz2d+9rMnGWh/BfmELSG48MnL8T5P92CThfA+Tel+JwPsz9
MQqOH5NjzOD8Rpaj/YbTEXweN9VSplNmEPf9Q+PvE4Hzv+z7uDX9G4J/Fuwe
UYh/tkHlt4lC4ivLDJJO90vA+WD7OmXgfFdQ+rqB4L9py+02kpaF80sPb3Od
KasASS9LEeEjMy9O8/QDczjfCyTPagHno+RHJD4svwIAx2Cnaw==
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, {{{29.5859, 
          12.943800000000003`}, {29.5859, 13.075000000000001`}, {
          29.47659999999999, 13.153100000000002`}, {29.3891, 
          13.153100000000002`}, {29.33279999999999, 13.153100000000002`}, {
          29.234400000000008`, 13.153100000000002`}, {29.146900000000002`, 
          12.910899999999996`}, {25.460899999999995`, 2.5562499999999995`}, {
          25.3938, 2.35781}, {25.3938, 2.226559999999999}, {
          25.504699999999996`, 2.1484399999999995`}, {25.592200000000002`, 
          2.1484399999999995`}, {25.657799999999995`, 2.1484399999999995`}, {
          25.7578, 2.15938}, {25.834400000000002`, 2.3906299999999994`}, {
          29.52029999999999, 12.745299999999999`}, {29.5859, 
          12.943800000000003`}}}], 
         FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
          0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYCYuFPjufTWh0d1gvp8KX/k3JITwMBBP/+Pr45
xkmODmtAfDsph+Ktor9Phzk6mBgDwWVxh/rfVgXnPBwd1oHk5cQh8naODjNB
YKeYw3wbnSuz3jnA+ftrZS3SjyD4vcElKtPr7eF8+6ZHx2ectneIUo2QObdH
3KEyYoXpWWsHB/ldC/al9kk58Pivn5Ka4OAQA5KfIw1xr5mjA8g5xo8VHGD+
cV9zdDkDhxKc73OC3Xa2qQqc/yJL+9v0vWoON6VrEo1YHR0eJy68ZpKv4XA5
P579XKIDnH8GBGrs4XwbkIP22jmY2ewNmuaoBudPaW+NuhyjAueXH97mOtNW
2UH9Le8+A0t7OP/Pt9IHcxwRfJj5MP6Xnbe6/h61d+i08dyVNgnBTwX5000F
zve7ODHm32MVh4I13bczJtg7PAW5z18Vbj6MDw4vDQT/SNvy8FNKCD6Hm2op
k5S9Q0JIkPoCT1WHflB8+Ns71IHi9YSaQ0rsHTfmF/YOb8ARq+4Asj7V3wHO
fwIy5ziCD7ZPwNFhg17eYkYbNTgfFv4wPjjewpQcsjl/Lkg/7eCwN7/m7cyt
CpB4rAaa15bbbTRbDh6eO4KtIv4vF4HzwellprCDO9D5sxIc4Xz09AwAmxU8
Gw==
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4pvSNYlGvs4OvRHd/owT5Bxg/Duasmv+f1Zw
WNN9O4PB3tlhrZAOX/o6ZQfza0dzTT44OWzQy1vMaKMGUT/XyeE/CNzXcJgJ
AppODiycXfLJfloO9/fxzTGWQvCnfGOLnyGC4At/cjyfxuvk8OPt6wOWzgj+
gwjx7RcVEPzju3b0sgkg+PpaK4UvsED5qlD+Ek2IfZucHF4VbxX9na3u0O31
isWE0dnBZUKzUNopZTj/TVtut9FsOTi/D+R/ATGH1SD/7ndyeFH7OPt8Dq+D
Q9Oj4zOknRzUP6m8nMXJDLcf7F97Jjjf/4nnJVNhBL9gecmGf+cZ4fxm8VrW
TDdGuP/B4STJCA8fGH9/raxFug6CD7ZnvhPEfQXsDiyLJ1kxPoW5R8DhDAjo
ODukgUCbCDz+wHw3SQf0+AUARZXH3A==
          "]]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.32631885041954006`],
        ImageSize->{40.71382316313823, 15.14319302615193},
        PlotRange->{{0., 40.71}, {0., 
         15.139999999999999`}}], {-1.6707963267948966, 1.}, {Center, -4}], 
      PointBox[{-1.6707963267948966`, 1.}]}}},
   ImageSize->404,
   PlotRange->{{-1.9, 1.9}, {-0.2, 2.4}}],
  StripOnInput->False,
  Magnification->2 Inherited]], "Output",
 CellChangeTimes->{{3.9376257343746567`*^9, 3.9376257573365088`*^9}, 
   3.937626096868487*^9, {3.9376262190963707`*^9, 3.937626225705357*^9}, {
   3.9376262646018744`*^9, 3.937626302611734*^9}, 3.937626380934701*^9, {
   3.937626454329084*^9, 3.9376264628537817`*^9}, 3.937626534365047*^9, {
   3.9376268370278683`*^9, 3.9376268623632298`*^9}, {3.937626901707793*^9, 
   3.937626906625092*^9}, {3.937626991713173*^9, 3.937627125630368*^9}, {
   3.937627669728798*^9, 3.9376276802109337`*^9}, 3.937627717285845*^9, 
   3.937627779979862*^9, 3.9376278724684896`*^9, {3.937627905187541*^9, 
   3.937628019836437*^9}, {3.937628073066987*^9, 3.937628128449067*^9}, {
   3.937628180114436*^9, 3.937628231374584*^9}, 3.937628367157537*^9, 
   3.9384042369598083`*^9, 3.93840434794431*^9, 3.938405214179261*^9, 
   3.938405788291726*^9, 3.938924270554809*^9, 3.9404834964478292`*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"aea87deb-9704-4b80-aa56-61956afa222d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"save", "[", "sofaMamikon", "]"}]], "Input",
 CellChangeTimes->{{3.9361370717035503`*^9, 3.936137072685319*^9}, {
  3.9361418370341988`*^9, 3.936141837942675*^9}, {3.9372777163646507`*^9, 
  3.937277717357408*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"6302bf0b-04c4-495b-9440-708fcbe5b4c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sofaMamikonSimple", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Thickness", "[", "Small", "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Lighter", "[", 
          RowBox[{"Black", ",", "0.85"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"aline", "/@", 
           RowBox[{"Range", "[", 
            RowBox[{"0", ",", 
             RowBox[{"psiR", "-", "1"}], ",", "5"}], "]"}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"fline", "/@", 
           RowBox[{"Join", "[", 
            RowBox[{"Range", "[", 
             RowBox[{"psiR", ",", 
              RowBox[{"psiL", "-", "1"}], ",", "5"}], "]"}], "]"}]}], "}"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"cline", "/@", 
           RowBox[{"Range", "[", 
            RowBox[{"0", ",", 
             RowBox[{"n", "-", "1"}], ",", "10"}], "]"}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"bline", "/@", 
           RowBox[{"Range", "[", 
            RowBox[{
             RowBox[{"psiR", "+", "15"}], ",", 
             RowBox[{"n", "-", "1"}], ",", "15"}], "]"}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"dline", "/@", 
           RowBox[{"Range", "[", 
            RowBox[{"0", ",", 
             RowBox[{"psiL", "-", "1"}], ",", "7"}], "]"}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"aline2", "/@", 
           RowBox[{"Range", "[", 
            RowBox[{"psiL", ",", 
             RowBox[{"n", "-", "1"}], ",", "5"}], "]"}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Thickness", "[", "Medium", "]"}], ",", 
           RowBox[{"Lighter", "@", "Gray"}], ",", "\[IndentingNewLine]", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Last", "@@", 
               RowBox[{"aline", "[", "psiL", "]"}]}], ",", 
              RowBox[{"y", "[", "psiL", "]"}]}], "}"}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"fline", "[", "psiR", "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"cline", "[", "0", "]"}]}], "}"}]}], "\[IndentingNewLine]",
         "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"sofaBase", "/.", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"Inset", "[", "__", "]"}], "}"}], "->", 
             RowBox[{"{", "}"}]}]}], "\[IndentingNewLine]", "/.", 
           RowBox[{
            RowBox[{"Point", "[", "_", "]"}], "->", 
            RowBox[{"Sequence", "[", "]"}]}]}], "\[IndentingNewLine]", "/.", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Thin", ",", 
             RowBox[{"Line", "[", "___", "]"}]}], "}"}], "->", 
           RowBox[{"Sequence", "[", "]"}]}]}], "\[IndentingNewLine]", "/.", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"EdgeForm", "[", "Black", "]"}], ",", "a_", ",", "b_"}], 
           "}"}], ":>", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"EdgeForm", "[", 
             RowBox[{"Lighter", "@", "Gray"}], "]"}], ",", "a", ",", "b"}], 
           "}"}]}]}], "\[IndentingNewLine]", "/.", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Dashing", "[", 
            RowBox[{"{", 
             RowBox[{"0", ",", "Small"}], "}"}], "]"}], ",", "___"}], "}"}], ":>", 
         RowBox[{"Sequence", "[", "]"}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"y", "[", "psiL", "]"}], ",", "lInter"}], "}"}], "]"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{"lInter", ",", 
            RowBox[{"Last", "@", 
             RowBox[{"First", "@", 
              RowBox[{"cline", "[", "0", "]"}]}]}], ",", 
            RowBox[{
             RowBox[{"Last", "@", 
              RowBox[{"First", "@", 
               RowBox[{"cline", "[", "0", "]"}]}]}], "-", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}]}], "}"}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"aline", "[", "0", "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Last", "@", 
             RowBox[{"First", "@", 
              RowBox[{"aline", "[", "0", "]"}]}]}], ",", 
            RowBox[{"Last", "@", 
             RowBox[{"First", "@", 
              RowBox[{"aline", "[", "psiR", "]"}]}]}], ",", 
            RowBox[{"y", "[", "psiR", "]"}]}], "}"}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Line", "[", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Last", "@", "cap"}], ",", "zK"}], "}"}], ",", 
            RowBox[{"Reverse", "@", "core"}], ",", 
            RowBox[{"{", 
             RowBox[{"wK", ",", 
              RowBox[{"First", "@", "cap"}]}], "}"}]}], "]"}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Line", "@", "ys"}]}], "\[IndentingNewLine]", "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"MaTeX", "[", "\"\<\\\\mathcal{Q}\>\"", "]"}], ",", 
         RowBox[{"RegionCentroid", "[", "bRegion", "]"}]}], "]"}]}], 
      "\[IndentingNewLine]", "}"}], ",", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1.9"}], ",", "1.9"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.2"}], ",", "2.4"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "->", 
      RowBox[{"width", "*", "0.7"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.938405810666712*^9, 3.938405948545624*^9}, {
  3.9404835284934196`*^9, 3.940483529400416*^9}, {3.940483580416114*^9, 
  3.940483657566616*^9}, {3.940483688801059*^9, 3.9404837205598917`*^9}, {
  3.940483796566375*^9, 3.940483862172943*^9}, {3.9404838996298122`*^9, 
  3.940483948851721*^9}, {3.940483988163067*^9, 3.940483999588252*^9}, {
  3.9404856189163094`*^9, 3.940485672517941*^9}, {3.9404857197598886`*^9, 
  3.940485777377041*^9}, {3.94048581187603*^9, 3.940485820366337*^9}, {
  3.9404858628195*^9, 3.940485863151622*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"5f92becc-c977-4fff-b6bb-c722b4f9a958"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Magnify", "[", 
  RowBox[{"sofaMamikonSimple", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9404837326306057`*^9, 3.940483735921088*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"bc407c8c-f693-4885-b7a8-c218b967bf57"],

Cell[BoxData[
 StyleBox[
  GraphicsBox[{
    {RGBColor[0.85, 0.85, 0.85], Thickness[
     Small], {LineBox[{{1.6707963267948966`, 0.}, {1.6707963267948966`, 1.}}],
       LineBox[{{1.669328961985099, 0.06756569705058589}, {
       1.6286180011180866`, 1.}}], 
      LineBox[{{1.6650403279196637`, 0.1331034491105178}, {
       1.5891967072671098`, 1.}}], 
      LineBox[{{1.6581043098135704`, 0.1964993633084894}, {
       1.5523214441800703`, 1.}}], 
      LineBox[{{1.6486992008053412`, 0.25765084221787354`}, {
       1.5178030151821469`, 1.}}], 
      LineBox[{{1.637007048307658, 0.3164667447398778}, {1.4854713738775343`, 
       0.9999999999999999}}]}, {
      LineBox[{{1.6232129950118488`, 0.37286751150393366`}, {
       1.2832378227291714`, 1.6416721277748672`}}], 
      LineBox[{{1.6075046163954672`, 0.42678525463815675`}, {
       1.1968686613992419`, 1.7291561151676385`}}], 
      LineBox[{{1.5900712565842712`, 0.4781638118563995}, {
       1.1052680053869839`, 1.8101497973991343`}}], 
      LineBox[{{1.5711033644173764`, 0.5269587649019729}, {
       1.0088511776998548`, 1.8843556195493432`}}], 
      LineBox[{{1.5507918315571527`, 0.5731374224813253}, {0.9080503271243476,
        1.9515010268362012`}}], 
      LineBox[{{1.5293273344736669`, 0.6166787679136037}, {0.8033129403933343,
        2.011339442865723}}], 
      LineBox[{{1.5068996821171092`, 0.6575733718138602}, {0.6951002943179597,
        2.0636511570352973`}}], 
      LineBox[{{1.4836971710707605`, 0.695823270218479}, {0.583885853749844, 
       2.1082441171442117`}}], 
      LineBox[{{1.4599059499517386`, 0.7314418086509876}, {0.470153621516909, 
       2.1449546236735566`}}], 
      LineBox[{{1.4357093947970156`, 0.7644534527145294}, {
       0.35439644672300097`, 2.1736479226263112`}}], 
      LineBox[{{1.4112874971381686`, 0.7948935658837373}, {
       0.23711429801615025`, 2.1942186942652393`}}], 
      LineBox[{{1.3868162664300732`, 0.8228081552533295}, {
       0.11881250861135206`, 2.2065914355486815`}}], 
      LineBox[{{1.3624671484563433`, 0.8482535860832483}, {0., 
       2.210720734539591}}], 
      LineBox[{{1.338406461287951, 
       0.8712962660603936}, {-0.11881250861135206`, 2.2065914355486815`}}], 
      LineBox[{{1.3147948503211504`, 
       0.8920123002747642}, {-0.23711429801615025`, 2.1942186942652393`}}], 
      LineBox[{{1.2917867638667815`, 
       0.9104871179829186}, {-0.35439644672300097`, 2.1736479226263112`}}], 
      LineBox[{{1.2695299507053424`, 0.9268150723039401}, {-0.470153621516909,
        2.1449546236735566`}}], 
      LineBox[{{1.2481649809610484`, 0.9410990140623575}, {-0.583885853749844,
        2.1082441171442117`}}], 
      LineBox[{{1.227824791583588, 0.9534498410585546}, {-0.6951002943179597, 
       2.0636511570352973`}}], 
      LineBox[{{1.208634257658625, 0.9639860241099645}, {-0.8033129403933343, 
       2.011339442865723}}], 
      LineBox[{{1.1907097906974098`, 
       0.9728331112656285}, {-0.9080503271243476, 1.9515010268362012`}}], 
      LineBox[{{1.1741589649823734`, 
       0.9801232116523391}, {-1.0088511776998548`, 1.8843556195493432`}}], 
      LineBox[{{1.1590801729694251`, 
       0.9859944604625035}, {-1.1052680053869839`, 1.8101497973991343`}}], 
      LineBox[{{1.1455623106690782`, 
       0.9905904666418771}, {-1.1968686613992419`, 1.7291561151676385`}}]}, {
      LineBox[{{-1.1, 1.}, {-1.6707963267948966`, 1.}}], 
      LineBox[{{-1.1038004714565846`, 
       0.9997786446154011}, {-1.6707963267948966`, 0.9501729350071141}}], 
      LineBox[{{-1.1151150774159684`, 
       0.9982332002253711}, {-1.6707963267948966`, 0.9002516032860772}}], 
      LineBox[{{-1.1336844938476687`, 
       0.9940597448793449}, {-1.6707963267948966`, 0.8501410629959352}}], 
      LineBox[{{-1.1590801729694251`, 
       0.9859944604625035}, {-1.6707963267948966`, 0.7997450120768466}}], 
      LineBox[{{-1.1907097906974098`, 
       0.9728331112656285}, {-1.6707963267948964`, 0.7489650829062643}}], 
      LineBox[{{-1.227824791583588, 
       0.9534498410585546}, {-1.6707963267948966`, 0.6977001059609638}}], 
      LineBox[{{-1.2695299507053424`, 
       0.9268150723039401}, {-1.6707963267948966`, 0.645845330935942}}], 
      LineBox[{{-1.3147948503211504`, 
       0.8920123002747642}, {-1.6707963267948964`, 0.5932915926670765}}], 
      LineBox[{{-1.3624671484563433`, 
       0.8482535860832483}, {-1.6707963267948966`, 0.539924407744695}}], 
      LineBox[{{-1.4112874971381686`, 
       0.7948935658837373}, {-1.6707963267948966`, 0.48562298583041286`}}], 
      LineBox[{{-1.4599059499517386`, 
       0.7314418086509876}, {-1.6707963267948966`, 0.43025913732133825`}}], 
      LineBox[{{-1.5068996821171092`, 
       0.6575733718138602}, {-1.6707963267948966`, 0.3736960560418696}}], 
      LineBox[{{-1.5507918315571527`, 
       0.5731374224813253}, {-1.6707963267948966`, 0.3157869519517278}}], 
      LineBox[{{-1.5900712565842712`, 
       0.4781638118563995}, {-1.6707963267948966`, 0.2563735042688169}}], 
      LineBox[{{-1.6232129950118488`, 
       0.37286751150393366`}, {-1.6707963267948966`, 0.19528409969619176`}}], 
      LineBox[{{-1.6486992008053412`, 
       0.25765084221787354`}, {-1.6707963267948964`, 0.13233181332750377`}}], 
      LineBox[{{-1.6650403279196637`, 
       0.1331034491105178}, {-1.6707963267948966`, 0.06731208091196805}}]}, {
      LineBox[{{0.6479189859201686, 0.14901100059535377`}, {0.706984631358755,
        0.}}], LineBox[{{0.6479189859201686, 0.14901100059535377`}, {
       0.73184930696652, 0.}}], 
      LineBox[{{0.6479189859201686, 0.14901100059535377`}, {
       0.7618227461083078, 0.}}], 
      LineBox[{{0.6547072193866512, 0.14179995277984858`}, {
       0.7965071721664966, 0.}}], 
      LineBox[{{0.6818393891246544, 0.11804378585919295`}, {
       0.8356770459626038, 0.}}], 
      LineBox[{{0.7260355716953626, 0.0884574438582213}, {0.8792483587654751, 
       0.}}], LineBox[{{0.7939354168115784, 0.05522476174590629}, {
       0.9272597855973728, 0.}}], 
      LineBox[{{0.8717664343927005, 0.02896429698334657}, {0.9798626623400662,
        0.}}], LineBox[{{0.9742573448536493, 0.00830209863392728}, {
       1.037318044696553, 0.}}]}, {
      LineBox[{{-1.0956493416845563`, 0.}, {-0.687846363193047, 0.}}], 
      LineBox[{{-1.0367390032701858`, 
       0.0020385765228336794`}, {-0.6814779413431806, 
       0.023767273907732825`}}], 
      LineBox[{{-0.981776838507125, 
       0.007312138513854594}, {-0.6758211314991069, 0.04487877565457196}}], 
      LineBox[{{-0.9309242162319471, 
       0.015347564215637988`}, {-0.670816678971693, 0.0635556467509476}}], 
      LineBox[{{-0.8906980593687024, 
       0.024069618728902675`}, {-0.6664130676955, 0.07999014777048227}}], 
      LineBox[{{-0.841978242384414, 
       0.03778103055417503}, {-0.6625654458427803, 0.0943496680131441}}], 
      LineBox[{{-0.8091535490697623, 
       0.049231608566984164`}, {-0.6592347351912065, 0.10678004939012936`}}], 
      LineBox[{{-0.7748774388266213, 
       0.06340909878177925}, {-0.6563868898233587, 0.11740835299503727`}}], 
      LineBox[{{-0.7409444536798304, 
       0.08011187715035817}, {-0.6539922770380417, 0.1263451695742941}}], 
      LineBox[{{-0.7157360220154985, 
       0.09464448704035888}, {-0.6520251589767314, 0.13368655412359076`}}], 
      LineBox[{{-0.697354775490723, 
       0.10668185440422562`}, {-0.6504632578337066, 0.1395156485457587}}], 
      LineBox[{{-0.6795234775797354, 
       0.11985317426150743`}, {-0.6492873909337932, 0.14390404355917397`}}], 
      LineBox[{{-0.6653876546521786, 
       0.13169024902637716`}, {-0.6484811646547534, 0.14691292099494824`}}], 
      LineBox[{{-0.6534479578390062, 0.1430813866404108}, {-0.648030718311849,
        0.14859400963275027`}}], 
      LineBox[{{-0.6479189859201686, 
       0.14901100059535377`}, {-0.6479245108375056, 0.14899038132314435`}}], 
      LineBox[{{-0.6479189859201686, 
       0.14901100059535377`}, {-0.648153144475995, 0.1481371089679826}}], 
      LineBox[{{-0.6479189859201686, 
       0.14901100059535377`}, {-0.6487092208456751, 0.14606180370344624`}}], 
      LineBox[{{-0.6479189859201686, 
       0.14901100059535377`}, {-0.6495872256566682, 0.14278504513953116`}}], 
      LineBox[{{-0.6479189859201686, 
       0.14901100059535377`}, {-0.6507834391546725, 0.13832071558827908`}}], 
      LineBox[{{-0.6479189859201686, 
       0.14901100059535377`}, {-0.6522958700271633, 0.13267624672920864`}}], 
      LineBox[{{-0.6479189859201686, 
       0.14901100059535377`}, {-0.654124211084969, 0.12585278500791386`}}], 
      LineBox[{{-0.6479189859201686, 
       0.14901100059535377`}, {-0.6562698155435207, 
       0.11784528015565243`}}]}, {
      LineBox[{{1.1336844938476687`, 
       0.9940597448793449}, {-1.2832378227291716`, 1.6416721277748674`}}], 
      LineBox[{{1.1235158058069998`, 0.9965551335408576}, {-1.311452223815804,
        1.5363745494144292`}}], 
      LineBox[{{1.1151150774159684`, 0.9982332002253711}, {-1.339666503358513,
        1.4310774246620883`}}], 
      LineBox[{{1.1085306999812923`, 
       0.9992536366520866}, {-1.3680104270385969`, 1.3252964614021594`}}], 
      LineBox[{{1.1038004714565846`, 0.9997786446154011}, {-1.396616594252071,
        1.2185367919516639`}}], 
      LineBox[{{1.1009514763999277`, 
       0.9999723147666572}, {-1.4256225956313604`, 1.1102849210797419`}}]}, 
     {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      Thickness[Medium], 
      LineBox[{{1.1115151599274626`, 1.}, {-1.2832378227291714`, 
       1.6416721277748672`}}], 
      LineBox[{{1.6232129950118488`, 0.37286751150393366`}, {
       1.2832378227291714`, 1.6416721277748672`}}], 
      LineBox[{{-1.1, 1.}, {-1.6707963267948966`, 1.}}]}}, 
    {PointSize[Small], Thickness[Small], {
      {EdgeForm[None], FaceForm[RGBColor[1, 1, 0.87]], 
       PolygonBox[CompressedData["
1:eJw9mndcjf0fxk8ImckKoYzsRGVkXGXLypaHRzyUvSoy4pgpKyvRk1lJkVVG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        "]]}, 
      {GrayLevel[0.5], Dashing[{0, Tiny}], 
       LineBox[{{0.4198971707619244, 1.}, {0.687846363193047, 0.}}], 
       LineBox[{{-0.4198971707619244, 1.}, {-0.6878463631930473, 0.}}], 
       LineBox[{{-1.0956493416845563`, 0.}, {1.0956493416845563`, 0.}}]}, 
      {EdgeForm[RGBColor[
       0.6666666666666666, 0.6666666666666666, 0.6666666666666666]], FaceForm[
       None], PolygonBox[CompressedData["
1:eJw9mndcjf0fxk8ImckKoYzsRGVkXGXLypaHRzyUvSoy4pgpKyvRk1lJkVVG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        "]]}}, {{}, {}}, {{{}, {}, {}}, {{}, {}}, {{}, {}}, {{}, {}, {}}, \
{{}, {}, {}}, {{}, {}}}}, {
     LineBox[{{-1.2832378227291714`, 
      1.6416721277748672`}, {-1.4551733511720075`, 1.}}], 
     LineBox[{{-1.4551733511720075`, 1.}, {-1.6707963267948966`, 
      1.}, {-1.6707963267948966`, 0.}}], 
     LineBox[{{1.6707963267948966`, 0.}, {1.6707963267948966`, 1.}}], 
     LineBox[{{1.6707963267948966`, 1.}, {1.4551733511720075`, 1.}, {
      1.2832378227291714`, 1.6416721277748672`}}], LineBox[CompressedData["
1:eJw9lQlMVFcUhoFqpKKCoLiBQpUloggVqFLwV5q4oQZJSiNCS6mA4q4DFgNV
EAtqZWlJG1RItYqIiqiILaAHUAHBUgVZZthmgZl5KkKjIKJi2/RcJplMXl7e
vHvP/f/vsw3d6R9mZGBgEPfv97/fa5XtPRklQ2TAn/GV/iFNRtqRa8PAwuC8
nWr69Ojt3N58BcJe2c467K2mMWaOy5N2t+LZ5UVfvPtQTcqtby6nu7YhyXOf
bkqjip5L6YrRvW1ojssiebaK/KyPaRUX2hF6OqZ9RYSK3gY6jjcO7cAnvxWu
iXBW0c8vcvISp3SialW2vfdLJSU4ZHqtrOnEhoTB9LrflZShn+lq562ExbyK
CptYJSWGbN1R/pMS+esNhxYtUZKkGa56qVfiVO40k8XDnWTs/nZpiZcKKeYX
D5yO6yS51ejnZqkqPDgRPKtoqINy9KH9f3eq0DJr/sP4qA464+GcGrhAjcH8
16mmz9sp3zR69Io4NdK+nyyL3NRO1mvCC6/fV8PYsj43q6WNnizbPjZrkgZl
7012F65uo+jikOT3wRo02RbZFRe3kpHzmfLmcxq05H3jXuzYSmaf+QR99EwD
ZzyaXZahIM+02RPbXLqw3237keZhOWVmW10ylHXBRddhPi5CTqOcpo1Lu9GF
ApfjB7f82UJdZz1nJ/Z3oc9wTs4b1xY6oX81oFjYjf2O0yLrMpopys3r1/Rd
3ajwcbnX099ExgGHfc9d7Ial9K487PMm8jA1XGzR3Y1is8hYn+uN9LjgQmmL
lRY2+a62aaaN9ET6eskLfy1aT0b0BEY+pok1pp4hSVr01r6cf+VOAxX1F8G6
WIuj1VOQOaOBFGN/fOHwVIvBI5pjdnvqydrdacJ303XwPX/reEjVI5rTtzfI
eqUOdrrW2oAZj+jUQCt9INOhwaNcMWnHQ/o+OMJ5QbYOZVNlN9cd+Iv08jvX
sip1SJEVDLrb1FGyS/C2tT06jJW1PR28/YBW1u1K9TLXI1drMf3qxlrySbYJ
2+KuR7VJh+23A/dpKCHRtz5Ajx88bIsiUqtpNUpvREXrYZQyOSvTvooqHww7
+WfoEdDvccWh9B5tsMnzDS/Qw97Bo8nJ7y7tSVlfVVCjx4CZZFKmrqD4zbXh
Lho9vozx3DC8t5w+LvUe0/VaD9m7qY0Go8roD7e5J2smSEhW1yy/Y3eL+q1i
5mpsJQR9Va6LWlZMqxMO1c9bKKGr2tVo3cabtGqfVWWOj4S7JZdmHtxbSJbR
mWv9/CTsUps2Lz16lYZU8krHIAl9r0pyj+AynTi/9tyCcAlpe+Zlxm8+T4Nv
hnZv2iHB2NzSsCH1NLktPlRbKZOgPKvS1m39hW7L7cMDYiSEVNUtPbMtifrS
qk0sYiWIHofG9558GztyH+I+Pw/xPP8/xP/z+yHez+uDWB+vH2L9vD+I/fH+
IfbP84GYD88PYn48X4j58vwh5s/nA3E+fH4Q58fnC3G+fP4Q58/5gMgH5wci
P5wviHxx/iDyx/mEyCfnFyK/nG+IfHP+IfLP/YDoB/cHoj/cL4h+cf8g+sf9
hOgn9xeiv9xviH5z/yH6z3yA4APzA4IfzBcIvjB/IPjDfILgE/MLgl/MNwi+
Mf8g+Md8hOAj8xOCn8xXCL4yfyH4y3yG4DPzG4LfzHcIvjP/IfjPfoDwA/sD
wh/sFwi/sH8g/MN+gvAT+wvCX+w3CL+x/yD8x36E8CP7E8Kf7FcIv7J/Ifxr
8r+fR3rN/h65/geH7wlW
      "]], LineBox[CompressedData["
1:eJw9lXtQVHUUx+/dWkXNLPD9AJSdHSdRKDRSlPMTrNRm8DFhruIg5OaiiBVk
CqVISVojmKkJlhqoECLgCxleR8FXwCyIiikqrLCQi7Is64OBfUQz53Rndu4f
d8+9v3PO9/v5TozcuFSrkCRpS//vv3t71ZhI1c5nUFb5nmPBvF7Qxi/fNy34
GSwJlkOVKb3gbXEYF9mtEFQaP7ykoReqG02ZPxVa4dyN59t07n0w6MIUL2OM
FUJzLrUO1vZBuqvxYrjaChe8308/ktMHV7f7PnLc74ZiwyiFytwHIwKc1it7
u+Fmwtid+9+xwThd37qiD7tBrUjNsMTZ4KQ6qvJunwXEYd/6GYU20M0euH1q
vgUSh3yUEf7CBu5bzdMuRFhgUNaN7OgZdmjo2BQe72aBQI9NySti7aD8bmhu
/OUuOHupvE1dYAfF9QnnS+K64PfPxifWdtjBxeXJxLmqLqjvcbotVTvA8KdJ
TDhhBt80c0xuuAOcX/9WtUhhhqNhh3T3f3XA0C8Vn0xc1QnFmZaWJr0DhP6u
Lq3wKQwf4ld77lUn5DQHp+LrT2GxVanSzHTC6ITt2kPaJzD66K72qmgneNWd
2ju9pANUT3VvuRxxQlfj5r/2DuuAxQefuAyrc0JlqOFaWaQJJnsOPfnA6YQa
785lZeceg2ls0KSZoyQx6Je1C9OUj6GzOeZH41RJTEhLTdSE/gOr5lz2swZL
4t6qewblsXYIG2BdEKGRRNSt46tPWNrALeqUY1qMJEq8LD1BgW1wfHferpVJ
klif4VbQsssIeYqKyW37JVHxRey+PbdawWSu8tBnS8JUHFC2xL0V8oZVF7mW
SGLkz64Lfda2QEvM4+CzNZJoTNBHvp3/COZZN4/KfyCJpblT/Fe/MIA2y5Gq
7JREanOio3K2AbbV+L9RaJdE5cvYl2uSmkF32kO++Jos5n0VVnsgpQlKQ57f
mDROFhnnPf2dIx9CRZboeTBZFpKmptrt8H1oNd8xd82QRfys6WD0aoTEuNZZ
K4Nk4dJQF/J99l3Ahe0R40NkUTpHVSl7/w1rLpVZ/TSysB3y2BiT1wDvHji+
449PZXF5/k6fRp/b0NQpzq7Z0F+/Jcy0vOAmzByR7v7tJlkk7vZP6fGph+QX
6s9NW2XRM7Dwzeq8OriurVmWmyyLIs0ZY4VGD/Wehh8qdstifsGt6LSPq8H1
oC967+v//4hSfUDIdbi92V5uSpOFZ+wG75oProDc+8pi22FZNJfqC6IDK0DV
kTA3IlMWXevuuG9bVw6nd4yNGpPV3++xuAH6ZUUQJQ3PVOXIYs+JsvTBQWfg
Wuv4+qTc/vq48tru5dmQpF7f5JcnC/HwqvIbzUEw2QqL/fP76+kK3BqwIiX/
/+fIz6keuZ7ej/x++j7y9+l8yOej8yOfn/pD7o/6R+6f5oM8H5of8vxovsjz
pfkjz5/2g7wf2h/y/mi/yPul/SPvn/SBrA/SD7J+SF/I+iL9IeuP9ImsT9Iv
sn5J38j6Jv0j65/8gewP8g+yf8hfyP4i/yH7j/yJ7E/yL7J/yd/I/ib/I/uf
+IDMB+IHMj+IL8h8If4g84f4hMwn4hcyv4hvyHwj/iHzj/iIzEfiJzI/ia/I
fCX+IvOX+IzMZ+I3Mr+J78h8J/4j85/yATkfKD+Q84PyBTlfKH+Q84fyCTmf
KL+Q84vyDTnfKP+Q84/yETkfKT+R85PyFTlfKX+R8/dfC67WUw==
      "]]}, InsetBox[
     GraphicsBox[
      {Thickness[0.09140767824497258], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIXIGYCYoHYgPtG4coOb9pyu42qRRxg/B3BVhH/l4s4
qFx7FMzgo+zQpsCueuaKiEM4p1i7sTyCP2MmEOxUgvOr7/+4Zbxa0eGBa7zj
rIvCDu8XrVc4W6HocAYE1gg53NGUXfNfWdHBGAQuCzjMBuk/qeDQH9HtzzhB
wOE/CPAj+O5rji5nsJCF88HulJaG8AMEHdJA4JmIw1mQ+TnCDiKVk0rOpsg6
HOze12TyWNRhrZAOXzqfMtSdsnB+OlifMpy/xfzHoZRXahD7MhQdpObFaZ4O
0HQIeXv544xEGTjfBOTuYmE4H+yPz4wOU9pboy7vUYHzwbSyApwPCU9piHvT
2B2+7Pu4NV1MAhouAnD+TpA6dlE4H+weCSmH9SB3/pOC88H6eGTg/F5weMg4
qH9SeTnrpCScH6MaIXNujiSqPCeCHwT2nwTEvm/SEP8uFIfE30RpBw2Q+pei
kPCbKQXxh7qIwwFQ+DZLObSC4n2KMJwvs1FsPtMCPjj/Re3j7PM5nA73QeZ9
lIXzIfGsCOe7TGgWSjulDInXDYIO1Z82BGRLaUDTpSScD/aPjDycD06P+tD4
uqAK5zuDzPulBOeD46FZASLOpQDxj6WMgyso/CpkIOmFWdJhDSic90lCwqFR
DOL/lWLw9N0gXsua6cYH50PSAzecf4P3tljqNzY4f6vXBos5P5kh4a4pDOeD
422HEKp8ppADjyOf14xMFjgf7M6bCP6SW8sfGzZzQvwTLARJ9z680HwhBEnP
dcIQ8yMEIPlBRRyijocP4i9GKQdVkHmePPD8BeODo1lTEc6HlQew/IteXgAA
eBG2uw==
        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32631885041954006`],
      ImageSize->{10.942336239103364`, 15.14319302615193},
      PlotRange->{{0., 10.94}, {0., 
       15.139999999999999`}}], {1.0486901291546933, 0.5105789940742013}]},
   ImageSize->282.79999999999995`,
   PlotRange->{{-1.9, 1.9}, {-0.2, 2.4}}],
  StripOnInput->False,
  Magnification->2 Inherited]], "Output",
 CellChangeTimes->{
  3.940483736215843*^9, {3.940483910387034*^9, 3.940483951121458*^9}, 
   3.940484014259676*^9, 3.94048564137564*^9, 3.940485675335534*^9, 
   3.940485734259721*^9, {3.940485770906061*^9, 3.94048577833105*^9}, 
   3.940485821519948*^9, 3.940485865162559*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"8ebb17b8-5d64-4e6a-ba2a-1700f88e63eb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"save", "[", "sofaMamikonSimple", "]"}]], "Input",
 CellChangeTimes->{{3.938405833960271*^9, 3.9384058359995947`*^9}, {
  3.938405952273934*^9, 3.938405955842648*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"4e763be1-f3c2-4586-9d0c-5cc4b4141a16"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"First", "@", 
    RowBox[{"Last", "@", 
     RowBox[{"cline", "[", "0", "]"}]}]}], ",", 
   RowBox[{"Last", "@", 
    RowBox[{"First", "@", 
     RowBox[{"cline", "[", "0", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Last", "@", 
     RowBox[{"First", "@", 
      RowBox[{"cline", "[", "0", "]"}]}]}], "-", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}]}]}], "}"}]], "Input",
 CellLabel->
  "In[121]:=",ExpressionUUID->"b62eb514-81be-4389-bf2a-8076e3310e68"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.1`"}], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.6707963267948966`"}], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.6707963267948966`"}], ",", "0.`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.940485706817759*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"9e1f9f63-17da-4db1-b36e-72e5b5c080fa"]
}, Open  ]]
},
WindowSize->{929, 847},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
CellContext->Notebook,
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"fafc1f4c-caff-40c2-a3c5-44e57b674401"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1736, 50, 115, "Input",ExpressionUUID->"cbbd1ca3-3933-4e14-bfc5-f6525b62818a"],
Cell[2297, 72, 4149, 121, 262, "Input",ExpressionUUID->"27b64161-852f-4c31-92f5-50f0db1514ff"],
Cell[6449, 195, 2943, 87, 178, "Input",ExpressionUUID->"26be6ee2-f00e-45c6-9300-b53ad8b1c3a8"],
Cell[9395, 284, 1865, 57, 157, "Input",ExpressionUUID->"ee69c87d-538d-48e0-8b7d-ccc4902df49e"],
Cell[11263, 343, 1587, 48, 94, "Input",ExpressionUUID->"248b2a65-421f-47d9-975b-068011aa13da"],
Cell[12853, 393, 253, 7, 30, "Input",ExpressionUUID->"f2c6f5b8-ea6b-491e-b4bf-8c710a9d218e"],
Cell[13109, 402, 435, 11, 30, "Input",ExpressionUUID->"aa28ff45-a736-473b-89a8-dcd5d9d3f66e"],
Cell[13547, 415, 2838, 88, 199, "Input",ExpressionUUID->"8d350282-66e5-443b-a615-30dcfe514d7c"],
Cell[16388, 505, 524, 15, 52, "Input",ExpressionUUID->"89a7d898-a01f-43fe-bff4-137764bb13bf"],
Cell[16915, 522, 282, 7, 30, "Input",ExpressionUUID->"0db73e6b-a9ee-402a-8ce4-7470c6f1d0b4"],
Cell[17200, 531, 3868, 119, 388, "Input",ExpressionUUID->"349f1153-ce55-49be-bbc2-548ab1462d50"],
Cell[21071, 652, 12502, 307, 1018, "Input",ExpressionUUID->"95fe3b61-15dc-4a30-af4d-a7767d93a95f"],
Cell[CellGroupData[{
Cell[33598, 963, 7788, 150, 262, "Input",ExpressionUUID->"9767184b-5e6d-4696-a84d-8e09334bcffb"],
Cell[41389, 1115, 101163, 1734, 293, "Output",ExpressionUUID->"94fb66bd-d784-4e84-b922-bdf2084ed6e5"]
}, Open  ]],
Cell[142567, 2852, 215, 3, 30, "Input",ExpressionUUID->"4314ef65-7ea8-4aeb-8050-863333613add"],
Cell[CellGroupData[{
Cell[142807, 2859, 12728, 317, 1102, "Input",ExpressionUUID->"d81589fd-01c7-476a-90ce-521a12f5656a"],
Cell[155538, 3178, 183674, 3129, 570, "Output",ExpressionUUID->"aea87deb-9704-4b80-aa56-61956afa222d"]
}, Open  ]],
Cell[339227, 6310, 316, 5, 30, "Input",ExpressionUUID->"6302bf0b-04c4-495b-9440-708fcbe5b4c2"],
Cell[339546, 6317, 6872, 168, 640, "Input",ExpressionUUID->"5f92becc-c977-4fff-b6bb-c722b4f9a958"],
Cell[CellGroupData[{
Cell[346443, 6489, 250, 5, 30, "Input",ExpressionUUID->"bc407c8c-f693-4885-b7a8-c218b967bf57"],
Cell[346696, 6496, 35055, 602, 404, "Output",ExpressionUUID->"8ebb17b8-5d64-4e6a-ba2a-1700f88e63eb"]
}, Open  ]],
Cell[381766, 7101, 273, 5, 30, "Input",ExpressionUUID->"4e763be1-f3c2-4586-9d0c-5cc4b4141a16"],
Cell[CellGroupData[{
Cell[382064, 7110, 516, 16, 30, "Input",ExpressionUUID->"b62eb514-81be-4389-bf2a-8076e3310e68"],
Cell[382583, 7128, 466, 15, 34, "Output",ExpressionUUID->"9e1f9f63-17da-4db1-b36e-72e5b5c080fa"]
}, Open  ]]
}
]
*)



==> images/SofaMamikonSave.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    243930,       4846]
NotebookOptionsPosition[    241216,       4798]
NotebookOutlinePosition[    241612,       4814]
CellTagsIndexPosition[    241569,       4811]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "180"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"psiR", "=", "25"}], ";", 
  RowBox[{"psiL", "=", 
   RowBox[{"n", "-", "25"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"mu", "[", "i_", "]"}], ":=", 
   RowBox[{"N", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"i", "/", "n"}], ")"}], "*", 
        RowBox[{"Pi", "/", "2"}]}], "]"}], ",", 
      RowBox[{"Sin", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"i", "/", "n"}], ")"}], "*", 
        RowBox[{"Pi", "/", "2"}]}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"nu", "[", "i_", "]"}], ":=", 
    RowBox[{"N", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"i", "/", "n"}], ")"}], "*", 
          RowBox[{"Pi", "/", "2"}]}], "]"}]}], ",", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "/", "n"}], ")"}], "*", 
         RowBox[{"Pi", "/", "2"}]}], "]"}]}], "}"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"p", ",", " ", "q", ",", " ", "r", ",", " ", 
    RowBox[{"s", ":", " ", 
     RowBox[{"supporting", " ", "function", " ", "of", " ", "A"}]}], ",", " ",
     "B", ",", " ", "C", ",", " ", 
    RowBox[{"D", " ", "respectively"}]}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"p", ",", "q", ",", "r", ",", "s"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "0", "]"}], "=", 
   RowBox[{
    RowBox[{"p", "[", "n", "]"}], "=", 
    RowBox[{
     RowBox[{"r", "[", "0", "]"}], "=", "1"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"a", ",", "c"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "0", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"p", "[", "0", "]"}], ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "i_", "]"}], "/;", 
   RowBox[{"1", "<=", "i", "<=", "n"}]}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"p", "[", "i", "]"}], "*", 
      RowBox[{"nu", "[", 
       RowBox[{"i", "-", "1"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"p", "[", 
       RowBox[{"i", "-", "1"}], "]"}], "*", 
      RowBox[{"nu", "[", "i", "]"}]}]}], ")"}], "/", 
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{"Pi", "/", "2"}], "/", "n"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"r", "[", "n", "]"}]}], ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "i_", "]"}], "/;", 
   RowBox[{"0", "<=", "i", "<", "n"}]}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"r", "[", 
        RowBox[{"i", "+", "1"}], "]"}]}], "*", 
      RowBox[{"mu", "[", "i", "]"}]}], "+", 
     RowBox[{
      RowBox[{"r", "[", "i", "]"}], "*", 
      RowBox[{"mu", "[", 
       RowBox[{"i", "+", "1"}], "]"}]}]}], ")"}], "/", 
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{"Pi", "/", "2"}], "/", "n"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"sigmaR", ",", "sigmaM", ",", "sigmaL"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"sigmaR", "[", "i_", "]"}], "/;", 
    RowBox[{"0", "<=", "i", "<", "n"}]}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"i", "+", "1"}], "]"}], "-", 
      RowBox[{"a", "[", "i", "]"}]}], ")"}], ".", 
    RowBox[{"nu", "[", "i", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sigmaM", ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a", "[", "n", "]"}], "-", 
      RowBox[{"c", "[", "0", "]"}]}], ")"}], ".", 
    RowBox[{"mu", "[", "0", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sigmaR", "[", "n", "]"}], "=", 
   RowBox[{
    RowBox[{"sigmaL", "[", "0", "]"}], "=", "sigmaM"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"sigmaL", "[", "i_", "]"}], "/;", 
    RowBox[{"1", "<=", "i", "<=", "n"}]}], ":=", 
   RowBox[{"-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"c", "[", "i", "]"}], "-", 
       RowBox[{"c", "[", 
        RowBox[{"i", "-", "1"}], "]"}]}], ")"}], ".", 
     RowBox[{"mu", "[", "i", "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"x", "[", "i_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"mu", "[", "i", "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"p", "[", "i", "]"}], "-", "1"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"nu", "[", "i", "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"r", "[", "i", "]"}], "-", "1"}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"y", "[", "i_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"mu", "[", "i", "]"}], "*", 
    RowBox[{"p", "[", "i", "]"}]}], "+", 
   RowBox[{
    RowBox[{"nu", "[", "i", "]"}], "*", 
    RowBox[{"r", "[", "i", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{"q", ",", "b", ",", "beta", ",", "s", ",", "d", ",", "delta"}], 
    "]"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"q", "[", 
    RowBox[{
     RowBox[{"psiR", ".."}], "n"}], "]"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", "psiR", "]"}], "=", 
   RowBox[{
    RowBox[{"p", "[", "psiR", "]"}], "-", "1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", "n", "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"b", "[", "i_", "]"}], "/;", 
    RowBox[{
     RowBox[{"psiR", "+", "1"}], "<=", "i", "<=", "n"}]}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"q", "[", "i", "]"}], "*", 
       RowBox[{"nu", "[", 
        RowBox[{"i", "-", "1"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"q", "[", 
        RowBox[{"i", "-", "1"}], "]"}], "*", 
       RowBox[{"nu", "[", "i", "]"}]}]}], ")"}], "/", 
    RowBox[{"Sin", "[", 
     RowBox[{
      RowBox[{"Pi", "/", "2"}], "/", "n"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"beta", "[", "i_", "]"}], "/;", 
     RowBox[{
      RowBox[{"psiR", "+", "1"}], "<=", "i", "<=", 
      RowBox[{"n", "-", "1"}]}]}], ":=", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"i", "+", "1"}], "]"}], "-", 
        RowBox[{"b", "[", "i", "]"}]}], ")"}], ".", 
      RowBox[{"nu", "[", "i", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"s", "[", 
    RowBox[{
     RowBox[{"0", ".."}], "psiL"}], "]"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s", "[", "0", "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s", "[", "psiL", "]"}], "=", 
   RowBox[{
    RowBox[{"r", "[", "psiL", "]"}], "-", "1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "i_", "]"}], "/;", 
   RowBox[{"0", "<=", "i", "<=", 
    RowBox[{"psiL", "-", "1"}]}]}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"s", "[", 
        RowBox[{"i", "+", "1"}], "]"}]}], "*", 
      RowBox[{"mu", "[", "i", "]"}]}], "+", 
     RowBox[{
      RowBox[{"s", "[", "i", "]"}], "*", 
      RowBox[{"mu", "[", 
       RowBox[{"i", "+", "1"}], "]"}]}]}], ")"}], "/", 
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{"Pi", "/", "2"}], "/", "n"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"delta", "[", "i_", "]"}], "/;", 
    RowBox[{"1", "<=", "i", "<=", 
     RowBox[{"psiL", "-", "1"}]}]}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"d", "[", "i", "]"}], "-", 
      RowBox[{"d", "[", 
       RowBox[{"i", "-", "1"}], "]"}]}], ")"}], ".", 
    RowBox[{"mu", "[", "i", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"measurePositiveConds", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"sigmaR", "[", "i", "]"}], ">=", "0.0"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", 
         RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"sigmaM", ">=", "0"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"sigmaL", "[", "i", "]"}], ">=", "0.0"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"beta", "[", "i", "]"}], ">=", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"psiR", "+", "1"}], ",", 
         RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"delta", "[", "i", "]"}], ">=", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"psiL", "-", "1"}]}], "}"}]}], "]"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"vars", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"p", "[", "i", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"r", "[", "i", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"q", "[", "i", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"psiR", "+", "1"}], ",", 
         RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"s", "[", "i", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"psiL", "-", "1"}]}], "}"}]}], "]"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"gapConds", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"p", "[", "i", "]"}], "-", 
         RowBox[{"q", "[", "i", "]"}]}], "<=", "1"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"psiR", "+", "1"}], ",", 
         RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"r", "[", "i", "]"}], "-", 
         RowBox[{"s", "[", "i", "]"}]}], "<=", "1"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"psiL", "-", "1"}]}], "}"}]}], "]"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"area", "[", 
    RowBox[{"{", "}"}], "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"area", "[", "points_List", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"xList", ",", "yList"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"xList", ",", "yList"}], "}"}], "=", 
      RowBox[{"Transpose", "[", "points", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Dot", "[", 
         RowBox[{"xList", ",", 
          RowBox[{"RotateLeft", "[", "yList", "]"}]}], "]"}], "-", 
        RowBox[{"Dot", "[", 
         RowBox[{"xList", ",", 
          RowBox[{"RotateRight", "[", "yList", "]"}]}], "]"}]}], ")"}], "/", 
      "2"}]}]}], "\[IndentingNewLine]", "]"}]}], "\n", 
 RowBox[{
  RowBox[{"cap", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"a", "[", "i", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"c", "[", "i", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"niche", "=", 
   RowBox[{"Join", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"b", "[", "i", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "n", ",", 
         RowBox[{"psiR", "+", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"x", "[", "i", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "psiR", ",", "psiL"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"d", "[", "i", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"psiL", "-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a2", "=", 
   RowBox[{
    RowBox[{"area", "[", "cap", "]"}], "-", 
    RowBox[{"area", "[", "niche", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"ar", ",", "rulez"}], "}"}], "=", 
   RowBox[{"QuadraticOptimization", "[", 
    RowBox[{
     RowBox[{"-", "a2"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"gapConds", ",", "measurePositiveConds", ",", 
       RowBox[{"sigmaM", ">=", "2.2"}]}], "}"}], ",", 
     RowBox[{"Flatten", "@", "vars"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<PrimalMinimumValue\>\"", ",", "\"\<PrimalMinimizerRules\>\""}], 
      "}"}], ",", 
     RowBox[{"Method", "\[Rule]", "\"\<COIN\>\""}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pushq", "=", 
   RowBox[{
    RowBox[{"mu", "[", "psiR", "]"}], "+", 
    RowBox[{"mu", "[", "n", "]"}]}]}], ";", 
  RowBox[{"pushq", "/=", 
   RowBox[{"Norm", "[", "pushq", "]"}]}], ";", 
  RowBox[{"pushq", "*=", 
   RowBox[{"1", "/", 
    RowBox[{"Dot", "[", 
     RowBox[{"pushq", ",", 
      RowBox[{"mu", "[", "n", "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pushs", "=", 
   RowBox[{
    RowBox[{"nu", "[", "0", "]"}], "+", 
    RowBox[{"nu", "[", "psiL", "]"}]}]}], ";", 
  RowBox[{"pushs", "/=", 
   RowBox[{"Norm", "[", "pushs", "]"}]}], ";", 
  RowBox[{"pushs", "*=", 
   RowBox[{"1", "/", 
    RowBox[{"Dot", "[", 
     RowBox[{"pushs", ",", 
      RowBox[{"nu", "[", "0", "]"}]}], "]"}]}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.932449190225751*^9, 3.932449191357121*^9}, {
   3.93245376398864*^9, 3.932453764128474*^9}, {3.932454401336054*^9, 
   3.9324544180133667`*^9}, {3.9324544620983477`*^9, 3.932454462274768*^9}, {
   3.932546643801063*^9, 3.932546647114307*^9}, {3.934786375165835*^9, 
   3.934786385079343*^9}, {3.934786489451171*^9, 3.934786493440476*^9}, {
   3.934788617408202*^9, 3.9347886193932657`*^9}, {3.9347886922717237`*^9, 
   3.934788716923324*^9}, {3.934788766537812*^9, 3.9347888422768908`*^9}, {
   3.934789364948834*^9, 3.934789366298806*^9}, {3.934865470914011*^9, 
   3.934865472728578*^9}, {3.934924581279271*^9, 3.934924581358932*^9}, {
   3.934924637274872*^9, 3.9349246373436832`*^9}, {3.934924743214593*^9, 
   3.934924744444316*^9}, 3.934937027434285*^9, {3.9349393257607183`*^9, 
   3.9349393474678288`*^9}, {3.9358120193290358`*^9, 3.9358120211583*^9}, {
   3.9358120529272346`*^9, 3.935812085210328*^9}, {3.935812142050804*^9, 
   3.935812146034069*^9}, {3.9358121812402077`*^9, 3.935812182305537*^9}, {
   3.9358122465977917`*^9, 3.935812251444557*^9}, {3.935812418027522*^9, 
   3.935812466269821*^9}, {3.935812506018672*^9, 3.935812530079623*^9}, {
   3.936076977606106*^9, 3.936077078353189*^9}, {3.936077176840781*^9, 
   3.93607717806638*^9}, {3.936077246236285*^9, 3.9360772472510242`*^9}, {
   3.936077300491996*^9, 3.936077306085669*^9}, {3.936137121499646*^9, 
   3.936137197287189*^9}, {3.936137386934104*^9, 3.936137518586945*^9}, {
   3.936138197286442*^9, 3.9361381975172977`*^9}, {3.936138323077298*^9, 
   3.936138333938056*^9}, {3.9361383845039377`*^9, 3.936138395507278*^9}, {
   3.93613844038081*^9, 3.936138448222374*^9}, {3.936138521308098*^9, 
   3.9361385392620783`*^9}, {3.936138573245244*^9, 3.936138573440201*^9}, {
   3.936138611316306*^9, 3.936138640690037*^9}, {3.936138779665617*^9, 
   3.936138821032886*^9}, {3.936138864449214*^9, 3.93613890101222*^9}, {
   3.936138941091755*^9, 3.936138950539543*^9}, {3.9361390355895567`*^9, 
   3.936139058237957*^9}, {3.936139103833415*^9, 3.936139301903905*^9}, {
   3.9361393536554813`*^9, 3.936139386289791*^9}, {3.93613941777057*^9, 
   3.9361394179242287`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"187940f3-760a-475a-bb7b-a9f4b2cb2aff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<Setup.m\>\""}], 
    ")"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.936135238382682*^9, 3.936135247800681*^9}, 
   3.9361374176584873`*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"9ffc3c7e-764e-47e6-83da-bc47f439eef9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cap", "=", 
   RowBox[{"cap", "/.", "rulez"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"core", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"x", "[", "i", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "psiR", ",", "psiL"}], "}"}]}], "]"}], "/.", 
    "rulez"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rtail", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"b", "[", "i", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "n", ",", 
        RowBox[{"psiR", "+", "1"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "/.", "rulez"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ltail", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"d", "[", "i", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"psiL", "-", "1"}], ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "/.", "rulez"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ys", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"y", "[", "i", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "psiR", ",", "psiL"}], "}"}]}], "]"}], "/.", 
    "rulez"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.934938502644224*^9, 3.934938552566814*^9}, {
  3.9349385901970987`*^9, 3.934938592467883*^9}, {3.934938738912624*^9, 
  3.934938740507896*^9}, {3.934939472464004*^9, 3.9349394808889*^9}, {
  3.93613724219532*^9, 3.936137257197975*^9}, {3.936137350796382*^9, 
  3.936137351134523*^9}, {3.9361373985412817`*^9, 3.9361374016238403`*^9}, {
  3.936138834673613*^9, 3.936138840696764*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"e72aa37f-43d4-427d-8ebf-41c9be060168"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Graphics", "[", 
  RowBox[{"Line", "/@", 
   RowBox[{"{", 
    RowBox[{"cap", ",", "core", ",", "rtail", ",", "ltail", ",", "ys"}], 
    "}"}]}], "]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9361371394786263`*^9, 3.936137140840197*^9}, {
  3.936138354786928*^9, 3.936138356670412*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"a23163c9-67ad-46f3-ae8d-8d7b9522fc13"],

Cell[BoxData[
 GraphicsBox[{
   LineBox[{{1, 0}, {1., 0.00001209332135021773}, {0.9999998941915088, 
     0.000024217773512391948`}, {0.9999996815780512, 
     0.000036398390352214615`}, {0.999999360397431, 0.0000486637833831921}, {
     0.9999989280921492, 0.0000610433869387704}, {0.9999983812704284, 
     0.0000735676634224949}, {0.9999977156566487, 0.00008626833093683701}, {
     0.9999969260338304, 0.0000991785498696222}, {0.9999960061829608, 
     0.00011233303015641747`}, {0.9999949488285359, 
     0.00012576799196837657`}, {0.9999937456085456, 0.0001395208593827694}, {
     0.9999923871037801, 0.0001536294708320667}, {0.9999908627656305, 
     0.000168132579526043}, {0.9999891615738121, 0.0001830637485031347}, {
     0.9999872729095474, 0.00019844568454030384`}, {0.9999851884852693, 
     0.00021427845884471234`}, {0.999982906469954, 0.00023051584153091067`}, {
     0.9999804403077907, 0.000247017317853498}, {0.9999778382428338, 
     0.00026344610942413184`}, {0.9999752290177246, 
     0.00027903822383864045`}, {0.9999729375598014, 
     0.00029203372752700666`}, {0.9999718106869563, 
     0.00029811378928465204`}, {0.9999716869184287, 
     0.00029875052316742136`}, {0.9999714929231066, 0.0002997040406404696}, {
     0.9999710190321791, 0.0003019335221881655}, {0.9446086474244829, 
     0.25002545391588654`}, {0.9416499612233328, 0.26284093181576845`}, {
     0.9386038588136013, 0.27552886148268685`}, {0.9354708564965697, 
     0.2880946474405828}, {0.9322556172595771, 0.3005270551014292}, {
     0.9289586370674152, 0.31283155269018836`}, {0.9255825063366362, 
     0.3250054868156934}, {0.9221294457702532, 0.3370477401103869}, {
     0.9186016809567275, 0.3489572745290473}, {0.9150014559824348, 
     0.36073307981334}, {0.9113310341272935, 0.3723741706916089}, {
     0.9075926953817185, 0.38387959430520935`}, {0.9037887360261465, 
     0.3952484304301195}, {0.8999214699967837, 0.40647978649944894`}, {
     0.8959932277025451, 0.4175728005319016}, {0.8920063554152136, 
     0.42852664211561015`}, {0.8879632103494605, 0.439340524811528}, {
     0.8838661691952936, 0.45001368191986485`}, {0.8797176170774684, 
     0.4605453950238154}, {0.8755199569055463, 0.47093496853047356`}, {
     0.8712756039345046, 0.48118174303663425`}, {0.8669869870865987, 
     0.4912850911839184}, {0.8626565483926518, 0.5012444183404252}, {
     0.8582867414716928, 0.5110591653797707}, {0.853870878598758, 
     0.5207488920947407}, {0.8493986063316712, 0.5303397109218644}, {
     0.8448683144320965, 0.5398376654059404}, {0.8402814256098686, 
     0.549242181179046}, {0.835639371347285, 0.5585527016387015}, {
     0.830943591876206, 0.5677686877601635}, {0.8261955355414516, 
     0.5768896191170784}, {0.8213966570759529, 0.5859149968511398}, {
     0.8165484182319656, 0.5948443420025443}, {0.8116522875185957, 
     0.6036771956254589}, {0.8067097432365063, 0.6124131130691202}, {
     0.8017222692187829, 0.6210516714691927}, {0.7966913523651771, 
     0.6295924734679952}, {0.7916184867652394, 0.6380351396026888}, {
     0.7865051723439197, 0.646379310367943}, {0.7813529184100684, 
     0.6546246402406798}, {0.7761632438891414, 0.6627707974860567}, {
     0.7709376643550614, 0.6708174843262817}, {0.765677701983102, 
     0.6787644205949124}, {0.7603848690002714, 0.6866113681880992}, {
     0.7550606464872951, 0.6943581600151262}, {0.7497066169675102, 
     0.7020045066018825}, {0.7443243468809255, 0.7095501709701572}, {
     0.7389151764387073, 0.7169952553715899}, {0.733481231386672, 
     0.7243388106414793}, {0.7280233432310662, 0.7315816728553401}, {
     0.7225448630899642, 0.7387213671798482}, {0.717050828309071, 
     0.7457534110246159}, {0.7115429569675267, 0.7526777543012383}, {
     0.7060227621068389, 0.7594946272381946}, {0.700491714114751, 
     0.7662043249868943}, {0.6949512668300396, 0.7728071729430375}, {
     0.6894028640425566, 0.7793035179393696}, {0.6838479394524791, 
     0.785693727692296}, {0.6782879200733308, 0.7919781863845825}, {
     0.6727242172855904, 0.7981573043294405}, {0.667158237748614, 
     0.8042315051149697}, {0.6615913923888063, 0.8102012158923242}, {
     0.6560250810569251, 0.8160668841450198}, {0.6504606886002006, 
     0.8218289812117727}, {0.6448995953357788, 0.8274879908306709}, {
     0.6393431710781124, 0.8330444150883373}, {0.6337927763902955, 
     0.8384987727572414}, {0.6282497640209034, 0.843851597581003}, {
     0.6227154758019714, 0.8491034410027188}, {0.6171912429606551, 
     0.8542548714666315}, {0.6116783850288963, 0.8593064750473904}, {
     0.6061782080124059, 0.8642588566774065}, {0.6006920011223097, 
     0.8691126425196766}, {0.5952210304782447, 0.8738684847435239}, {
     0.5897665258448828, 0.8785270717996629}, {0.5843296500136657, 
     0.883089152304382}, {0.5789114193611843, 0.8875555969779545}, {
     0.5735124647220174, 0.8919275842407449}, {0.5681321524779676, 
     0.8962072778425204}, {0.562764278864394, 0.9004011203417058}, {
     0.5573635684309598, 0.9045452312115486}, {0.5509709546267274, 
     0.9093624112344718}, {0.5449646418690932, 0.9138068488795631}, {
     0.5387696585891232, 0.9183077676927314}, {0.5325943109913314, 
     0.9227126003261067}, {0.5264474162084315, 0.9270167023896707}, {
     0.5202488655564881, 0.9312768482237014}, {0.514068558910183, 
     0.9354455176932992}, {0.5078863655427054, 0.9395374222197728}, {
     0.5016978533604742, 0.9435562890214721}, {0.4955096733987751, 
     0.9474985944436267}, {0.4893178034265863, 0.9513677042202644}, {
     0.4831232680441181, 0.9551637203847982}, {0.4769292862423482, 
     0.9588854401244606}, {0.47073591105657964`, 0.9625336169124229}, {
     0.4645434867154265, 0.9661088147727653}, {0.4583528459804526, 
     0.9696113107801252}, {0.4521661310563797, 0.9730406628613191}, {
     0.4459831984467054, 0.9763977213621993}, {0.43980481880411454`, 
     0.9796828240905666}, {0.43363155495638933`, 0.9828964218440466}, {
     0.42746436570925095`, 0.9860387617173245}, {0.42130417923894686`, 
     0.9891101173935819}, {0.4151516856795533, 0.9921108890034505}, {
     0.4090077778620646, 0.9950413827075303}, {0.4028732420144757, 
     0.9979019637525138}, {0.39826997459901653`, 0.9999997935749536}, {
     0.3982696089600486, 0.9999999563679098}, {0.39826954934817843`, 
     0.9999999822878957}, {0.39826952741870075`, 0.999999991596397}, {
     0.3982695187241625, 0.9999999951978038}, {0.39826951411769396`, 
     0.9999999970589354}, {0.398269511766738, 0.9999999979850037}, {
     0.39826951042368725`, 0.9999999985005464}, {0.39826950963665536`, 
     0.999999998794815}, {0.39826950906885555`, 0.9999999990014711}, {
     0.39826950862909377`, 0.9999999991572057}, {0.3982695082694575, 
     0.9999999992810327}, {0.3982695079626192, 0.9999999993836959}, {
     0.3982695076966196, 0.9999999994701317}, {0.39826950746560663`, 
     0.9999999995429737}, {0.3982695072640587, 0.9999999996045882}, {
     0.39826950708757386`, 0.9999999996568708}, {0.39826950693220814`, 
     0.9999999997014118}, {0.39826950679478096`, 0.9999999997395281}, {
     0.39826950667254435`, 0.9999999997722692}, {0.3982695065632082, 
     0.9999999998005638}, {0.3982695064648897, 0.9999999998250703}, {
     0.3982695063759857, 0.9999999998464184}, {0.39826950629499497`, 
     0.9999999998651076}, {0.39826950622095075`, 0.9999999998815321}, {
     0.39826950615280965`, 0.9999999998960102}, {0.3982695060898339, 
     0.9999999999088248}, {0.39826950603126005`, 0.9999999999202018}, {
     0.39826950597670646`, 0.9999999999303225}, {0.3982695059256134, 
     0.9999999999393235}, {0.39826950587767546`, 0.9999999999473513}, {
     0.3982695058324093, 0.9999999999545173}, {0.39826950578978926`, 
     0.9999999999608912}, {0.39826950574943387`, 0.9999999999665622}, {
     0.3982695057111141, 0.9999999999716066}, {0.39826950567460084`, 
     0.9999999999760897}, {0.39826950563981783`, 0.9999999999800526}, {
     0.3982695056066379, 0.9999999999835402}, {0.39826950557483193`, 
     0.9999999999866015}, {0.39826950554434914`, 0.9999999999892685}, {
     0.39826950551503676`, 0.9999999999915744}, {0.3982695054867931, 
     0.9999999999935512}, {0.3982695054594654, 0.9999999999952233}, {
     0.39826950543290107`, 0.9999999999966148}, {0.3982695054069474, 
     0.9999999999977479}, {0.3982695053814263, 0.9999999999986389}, {
     0.398269505356007, 0.9999999999993044}, {0.39826950533012967`, 
     0.9999999999997564}, {0.3982695053022295, 1.}, {-1.801730494725964, 
     1.}, {-1.801730494753737, 0.9999999999997576}, {-1.8017304947798687`, 
     0.9999999999993017}, {-1.8017304948053645`, 
     0.9999999999986336}, {-1.8017304948308093`, 
     0.9999999999977455}, {-1.8017304948566102`, 
     0.9999999999966188}, {-1.8017304948829709`, 
     0.9999999999952376}, {-1.8017304949100696`, 
     0.9999999999935781}, {-1.8017304949381097`, 
     0.9999999999916189}, {-1.8017304949670914`, 
     0.9999999999893384}, {-1.8017304949973707`, 
     0.999999999986689}, {-1.8017304950288457`, 
     0.9999999999836595}, {-1.8017304950617967`, 
     0.9999999999801942}, {-1.8017304950962745`, 
     0.9999999999762693}, {-1.8017304951325332`, 
     0.9999999999718133}, {-1.8017304951705986`, 
     0.9999999999668039}, {-1.801730495210674, 
     0.9999999999611711}, {-1.8017304952530395`, 
     0.9999999999548385}, {-1.801730495298026, 
     0.9999999999477172}, {-1.8017304953457094`, 
     0.9999999999397339}, {-1.8017304953965225`, 
     0.9999999999307773}, {-1.8017304954507198`, 
     0.9999999999207266}, {-1.8017304955088103`, 
     0.9999999999094419}, {-1.8017304955712516`, 
     0.9999999998967322}, {-1.8017304956386804`, 
     0.9999999998824068}, {-1.8017304957117832`, 
     0.9999999998661985}, {-1.8017304957915015`, 
     0.9999999998477892}, {-1.801730495878828, 
     0.9999999998268291}, {-1.8017304959751363`, 
     0.999999999802822}, {-1.8017304960820553`, 
     0.9999999997751572}, {-1.801730496201544, 
     0.9999999997431477}, {-1.8017304963357141`, 
     0.999999999705941}, {-1.8017304964875684`, 
     0.9999999996623923}, {-1.8017304966603893`, 
     0.9999999996111975}, {-1.8017304968582986`, 
     0.9999999995506962}, {-1.8017304970860546`, 
     0.9999999994788974}, {-1.8017304973492807`, 
     0.9999999993933522}, {-1.8017304976538544`, 
     0.9999999992914459}, {-1.80173049800601, 
     0.9999999991701889}, {-1.801730498413686, 
     0.9999999990258153}, {-1.8017304988930398`, 
     0.999999998851366}, {-1.8017304994955972`, 
     0.9999999986260654}, {-1.8017305003829578`, 
     0.9999999982854492}, {-1.8017305021253132`, 
     0.9999999975991022}, {-1.801730505732057, 
     0.9999999961419062}, {-1.8017305138658055`, 
     0.9999999927727654}, {-1.8017305325234558`, 
     0.9999999848530837}, {-1.8017305856764918`, 
     0.9999999617414806}, {-1.8017309183773953`, 
     0.9999998136134975}, {-1.8063342132376876`, 
     0.997901971283705}, {-1.8124685827976224`, 
     0.9950414677799494}, {-1.8186126096563997`, 
     0.9921109172960902}, {-1.8247651120846156`, 
     0.9891101413605933}, {-1.8309253427399115`, 
     0.9860387636545105}, {-1.8370923377051211`, 
     0.9828965227728261}, {-1.8432654039211787`, 
     0.9796830278998724}, {-1.8494440990656562`, 
     0.9763977574161907}, {-1.855627376013866, 
     0.97304051195473}, {-1.861814785719806, 
     0.9696107747496323}, {-1.8680039722611508`, 
     0.9661091014854706}, {-1.8741961351431162`, 
     0.9625340545786502}, {-1.8803897496587898`, 
     0.9588857368146035}, {-1.8865842512305657`, 
     0.9551637047655958}, {-1.8927784562575012`, 
     0.9513678910432143}, {-1.898970614238984, 
     0.9474986012984197}, {-1.9051591772387653`, 
     0.9435560518540664}, {-1.911347005803527, 
     0.9395376289987555}, {-1.9175290580186262`, 
     0.9354458178990174}, {-1.9237136751756738`, 
     0.9312742409531982}, {-1.9299023814579035`, 
     0.9270208609669881}, {-1.9360593285423637`, 
     0.9227097202061071}, {-1.942225626670851, 
     0.9183113424965086}, {-1.9484321497329098`, 
     0.9138020395408447}, {-1.9544011947187196`, 
     0.9093851785962733}, {-1.960809452894645, 
     0.9045562096936982}, {-1.9662199874369697`, 
     0.9004045605199911}, {-1.9715907995898683`, 
     0.8962084221822108}, {-1.976972253155758, 
     0.8919278207320706}, {-1.98237173592627, 
     0.8875554057969534}, {-1.9877902373055951`, 
     0.883088737953405}, {-1.9932272590897009`, 
     0.87852653497967}, {-1.998681843024712, 
     0.8738678801934971}, {-2.004152854959822, 
     0.869112002075935}, {-2.009639080536079, 
     0.8642581997015171}, {-2.0151392624445665`, 
     0.8593058136667077}, {-2.0206521167148117`, 
     0.8542542134411584}, {-2.026176340590705, 
     0.8491027913376054}, {-2.0317106166454, 
     0.8438509594593375}, {-2.037253615017553, 
     0.8384981481525451}, {-2.0428039947528713`, 
     0.8330438051774304}, {-2.0483604047157984`, 
     0.8274873952145032}, {-2.053921484148512, 
     0.8218283996708449}, {-2.059485863176535, 
     0.8160663165099334}, {-2.0650521630593173`, 
     0.8102006603220491}, {-2.070618996618723, 
     0.8042309621990609}, {-2.0761849684744225`, 
     0.7981567697961555}, {-2.0817486755456103`, 
     0.7919776470940559}, {-2.0873087062570277`, 
     0.785693175593017}, {-2.092863640532857, 
     0.7793029546979063}, {-2.09841205219191, 
     0.7728065993142852}, {-2.1039525078676546`, 
     0.7662037413580712}, {-2.1094835645675247`, 
     0.7594940330459793}, {-2.1150037697585433`, 
     0.7526771473521778}, {-2.1205116563198714`, 
     0.7457527849416046}, {-2.126005719362858, 
     0.7387207049230132}, {-2.1314842690800746`, 
     0.7315809199251727}, {-2.1369423095077753`, 
     0.7243378556394318}, {-2.1423763325422125`, 
     0.71699419498237}, {-2.147785494488565, 
     0.7095491222744841}, {-2.1531677628436974`, 
     0.7020034603336268}, {-2.158521793922661, 
     0.694357111520085}, {-2.163846019263555, 
     0.686610315578513}, {-2.169138839019792, 
     0.6787633875945089}, {-2.1743988007082162`, 
     0.6708164523585921}, {-2.179624377669869, 
     0.6627697694795055}, {-2.1848140491038888`, 
     0.6546236170796508}, {-2.189966301729358, 
     0.6463782893007632}, {-2.195079614880806, 
     0.6380341206077303}, {-2.2001524800282595`, 
     0.6295914552261254}, {-2.2051833983802944`, 
     0.6210506506834574}, {-2.2101708737995533`, 
     0.6124120898559421}, {-2.215113415315212, 
     0.603676177301835}, {-2.220009541573955, 
     0.59484333171533}, {-2.22485777842939, 
     0.5859139902263679}, {-2.229656656344442, 
     0.5768886135276283}, {-2.2344047119243777`, 
     0.5677676836206068}, {-2.2391004899140627`, 
     0.5585517004065776}, {-2.2437425431467823`, 
     0.5492411820124896}, {-2.2483294323546636`, 
     0.539836665448688}, {-2.252859724845689, 
     0.5303387097245489}, {-2.25733199657995, 
     0.5207478920401621}, {-2.261747858210843, 
     0.5110581680505041}, {-2.2661176658222524`, 
     0.5012434194604022}, {-2.270448104331362, 
     0.4912840927290265}, {-2.2747367201582076`, 
     0.4811807469872264}, {-2.2789810737029272`, 
     0.4709339710960692}, {-2.2831787247302504`, 
     0.4605444202231234}, {-2.2873272677671843`, 
     0.4500127301722912}, {-2.291424284634346, 
     0.4393396363338396}, {-2.2954674218639273`, 
     0.42852577459670727`}, {-2.2994543271316568`, 
     0.4175718424000976}, {-2.303382598546781, 
     0.40647874613278734`}, {-2.3072498731280007`, 
     0.395247365227069}, {-2.311053824466024, 
     0.3838785530640241}, {-2.3147921516686982`, 
     0.37237316497588924`}, {-2.3184625660978626`, 
     0.3607320976498631}, {-2.3220627817473756`, 
     0.34895632286546674`}, {-2.325590543870646, 
     0.3370467975289955}, {-2.3290436050250127`, 
     0.32500454218373426`}, {-2.332419738195747, 
     0.31283059926004175`}, {-2.335716018671746, 
     0.30052871304753953`}, {-2.3389291064413196`, 
     0.28810462449393326`}, {-2.3420681778414614`, 
     0.2755144967732355}, {-2.3451111016121793`, 
     0.26283980709069327`}, {-2.348069762833709, 
     0.2500244373893624}, {-2.4034392737049934`, 
     0.00026871385873231243`}, {-2.4034398584969536`, 
     0.0002659626287975157}, {-2.40344008795849, 
     0.00026483478933454226`}, {-2.403440226346168, 
     0.0002641228464650858}, {-2.403440326170785, 
     0.0002635842410387178}, {-2.4034407452844166`, 
     0.00026120732948313956`}, {-2.4034423222998087`, 
     0.0002517834571319797}, {-2.403444324012361, 
     0.00023914514153228282`}, {-2.40344642659496, 
     0.00022507643279797842`}, {-2.4034484816400354`, 
     0.0002104540272990201}, {-2.403450421141459, 
     0.0001957220513183566}, {-2.403452215737491, 
     0.00018110623962549926`}, {-2.4034538551633555`, 
     0.00016671718339327215`}, {-2.4034553386401893`, 
     0.00015260284416301664`}, {-2.4034566699715345`, 
     0.00013877643952086243`}, {-2.403457854977604, 
     0.0001252317580954574}, {-2.4034589001989315`, 
     0.00011195096193929849`}, {-2.4034598121253343`, 
     0.00009890980682666571}, {-2.403460596675798, 
     0.00008608252016686067}, {-2.403461259135369, 
     0.00007344203855648956}, {-2.4034618040730273`, 
     0.00006096091417271841}, {-2.4034622353138086`, 
     0.00004861179394900095}, {-2.4034625559382743`, 
     0.00003636763957047716}, {-2.4034627682939584`, 
     0.000024201790526089502`}, {-2.4034628740100077`, 
     0.000012087931233952499`}, {-2.4034628740100077`, 0}}], 
   LineBox[CompressedData["
1:eJwVlnk8VOsfx0XX0nW1uZZutFhCZrpu9u0JUV2pkKKGuiWlLElIqVTIlKTs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    "]], LineBox[CompressedData["
1:eJwt1Hk41dkfB/CrRN0ojC1aUZpKpeyNPtP2q0yWRtmmGktGRYqEQXZZiim5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    "]], LineBox[CompressedData["
1:eJwt1Hk0F9gXAPAviRCSb0gxMi1kyVKi4vaVCalEkqVpSqNSaFQkaWy/UNLw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    "]], LineBox[CompressedData["
1:eJwVlns8lNkfx58JUSj5iUI1sYQubIW05TwSShfSxi+5M/PrphJRU4su1C4h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    "]]}]], "Output",
 InitializationCell->True,
 CellChangeTimes->{
  3.936138962399468*^9, 3.936139066720276*^9, 3.936139131350729*^9, 
   3.936139161686344*^9, {3.936139238851095*^9, 3.936139309034542*^9}, 
   3.936139424334962*^9, 3.937272461310835*^9, 3.937372175045727*^9, 
   3.937564082952333*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"046181fe-737f-4386-95ba-0f2dfc8d91bd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"intersection", " ", "of", " ", "mu"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"v", "[", 
    RowBox[{"i1_", ",", "h1_", ",", "i2_", ",", "h2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"h1", "*", 
     RowBox[{
      RowBox[{"nu", "[", "i2", "]"}], "/", 
      RowBox[{"Dot", "[", 
       RowBox[{
        RowBox[{"mu", "[", "i1", "]"}], ",", 
        RowBox[{"nu", "[", "i2", "]"}]}], "]"}]}]}], "+", 
    RowBox[{"h2", "*", 
     RowBox[{
      RowBox[{"nu", "[", "i1", "]"}], "/", 
      RowBox[{"Dot", "[", 
       RowBox[{
        RowBox[{"mu", "[", "i2", "]"}], ",", 
        RowBox[{"nu", "[", "i1", "]"}]}], "]"}]}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.934937305053021*^9, 3.9349373668237553`*^9}, {
  3.934937408141986*^9, 3.934937508887796*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"6c52257a-ff86-4e52-8b71-1dbeb404e6aa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"aline", ",", "fline"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aline", "[", "i_", "]"}], ":=", 
   RowBox[{"Line", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"a", "[", "i", "]"}], "/.", "rulez"}], ",", 
      RowBox[{"v", "[", 
       RowBox[{"i", ",", 
        RowBox[{
         RowBox[{"p", "[", "i", "]"}], "/.", "rulez"}], ",", "n", ",", "1"}], 
       "]"}]}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fline", "[", "i_", "]"}], ":=", 
   RowBox[{"Line", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "i", "]"}], ",", 
       RowBox[{"y", "[", "i", "]"}]}], "}"}], "/.", "rulez"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aline2", "[", "i_", "]"}], ":=", 
   RowBox[{"Line", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"a", "[", "i", "]"}], "/.", "rulez"}], ",", 
      RowBox[{"v", "[", 
       RowBox[{"i", ",", 
        RowBox[{
         RowBox[{"p", "[", "i", "]"}], "/.", "rulez"}], ",", 
        RowBox[{"psiL", "+", "n"}], ",", 
        RowBox[{
         RowBox[{"r", "[", "psiL", "]"}], "/.", "rulez"}]}], "]"}]}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "cline", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cline", "[", "i_", "]"}], ":=", 
   RowBox[{"Line", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"c", "[", "i", "]"}], "/.", "rulez"}], ",", 
      RowBox[{"v", "[", 
       RowBox[{
        RowBox[{"n", "+", "i"}], ",", 
        RowBox[{
         RowBox[{"r", "[", "i", "]"}], "/.", "rulez"}], ",", 
        RowBox[{"2", "*", "n"}], ",", 
        RowBox[{
         RowBox[{"r", "[", "n", "]"}], "/.", "rulez"}]}], "]"}]}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"bline", ",", "dline"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bline", "[", "i_", "]"}], ":=", 
   RowBox[{"Line", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"b", "[", "i", "]"}], "/.", "rulez"}], ",", 
      RowBox[{"v", "[", 
       RowBox[{"i", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"p", "[", "i", "]"}], "/.", "rulez"}], ")"}], "-", "1"}], 
        ",", "n", ",", "0"}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dline", "[", "i_", "]"}], ":=", 
   RowBox[{"Line", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"d", "[", "i", "]"}], "/.", "rulez"}], ",", 
      RowBox[{"v", "[", 
       RowBox[{
        RowBox[{"i", "+", "n"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"r", "[", "i", "]"}], "/.", "rulez"}], ")"}], "-", "1"}], 
        ",", 
        RowBox[{"psiL", "+", "n"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"r", "[", "psiL", "]"}], "/.", "rulez"}], ")"}], "-", 
         "1"}]}], "]"}]}], "}"}], "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.934938455270034*^9, 3.934938490326605*^9}, {
  3.934938663879657*^9, 3.934938759955744*^9}, {3.934938813833336*^9, 
  3.934938873764838*^9}, {3.934939505601918*^9, 3.934939551454607*^9}, {
  3.934939587541391*^9, 3.934939591559886*^9}, {3.93493967232381*^9, 
  3.9349396751554813`*^9}, {3.9349398996601973`*^9, 3.934939901470722*^9}, {
  3.935812880966283*^9, 3.935812881052194*^9}, {3.935975651182062*^9, 
  3.935975716167843*^9}, {3.936137305062127*^9, 3.936137308953092*^9}, {
  3.936139790493444*^9, 3.936139813668853*^9}, {3.936139901111795*^9, 
  3.936139907531851*^9}, {3.936139977752267*^9, 3.936139980139884*^9}, {
  3.936157505549963*^9, 3.93615751219446*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"c78df855-df98-4c84-8585-e10241d05feb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sofaVertices", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"cap", ",", 
     RowBox[{"Reverse", "@", "ltail"}], ",", 
     RowBox[{"Reverse", "@", "core"}], ",", 
     RowBox[{"Reverse", "@", "rtail"}]}], "]"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.934938929795259*^9, 3.934938978659897*^9}, {
  3.93607728563297*^9, 3.936077286337695*^9}, {3.936142005561289*^9, 
  3.936142014914021*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"0da718bd-0f40-4a83-9671-a49ede2773af"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"zK", "=", 
   RowBox[{"v", "[", 
    RowBox[{"n", ",", "0", ",", 
     RowBox[{"n", "+", "psiL"}], ",", 
     RowBox[{
      RowBox[{"s", "[", "psiL", "]"}], "/.", "rulez"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wK", "=", 
   RowBox[{"v", "[", 
    RowBox[{"n", ",", "0", ",", "psiR", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"p", "[", "psiR", "]"}], "/.", "rulez"}], ")"}], "-", "1"}]}],
     "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.93614254102842*^9, 3.936142566676976*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"0a497030-d72a-4dfa-bf67-a374f2cdebd0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"plotRange", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2.4034628740100077`"}], ",", "0.9999999999999999`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.`", ",", "2.1939614990759115`"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eps", "=", "0.2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plotRange", "+=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "eps"}], ",", "eps"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "eps"}], ",", "eps"}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lInter", "=", 
   RowBox[{"v", "[", 
    RowBox[{
     RowBox[{"n", "+", "psiL"}], ",", 
     RowBox[{
      RowBox[{"r", "[", "psiL", "]"}], "/.", "rulez"}], ",", "n", ",", "1"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rInter", "=", 
    RowBox[{"v", "[", 
     RowBox[{"psiR", ",", 
      RowBox[{
       RowBox[{"p", "[", "psiR", "]"}], "/.", "rulez"}], ",", "n", ",", "1"}],
      "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bR", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"v", "[", 
      RowBox[{"n", ",", "1", ",", "psiR", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p", "[", "psiR", "]"}], "/.", "rulez"}], ")"}], "-", 
        "1"}]}], "]"}], ",", "wK"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bRegion", "=", 
   RowBox[{"Polygon", "[", 
    RowBox[{"Join", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"cap", "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", "n"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"v", "[", 
         RowBox[{"n", ",", "1", ",", "psiR", ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"p", "[", "psiR", "]"}], "/.", "rulez"}], ")"}], "-", 
           "1"}]}], "]"}], ",", "wK"}], "}"}], ",", 
      RowBox[{"Reverse", "@", "rtail"}]}], "\[IndentingNewLine]", "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dL", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"v", "[", 
      RowBox[{"n", ",", "1", ",", 
       RowBox[{"n", "+", "psiL"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", "[", "psiL", "]"}], "/.", "rulez"}], ")"}], "-", 
        "1"}]}], "]"}], ",", "zK"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dRegion", "=", 
    RowBox[{"Polygon", "[", 
     RowBox[{"Join", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Reverse", "@", 
        RowBox[{"cap", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"-", "n"}], ";;", 
           RowBox[{"-", "1"}]}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"v", "[", 
          RowBox[{"n", ",", "1", ",", 
           RowBox[{"n", "+", "psiL"}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"r", "[", "psiL", "]"}], "/.", "rulez"}], ")"}], "-", 
            "1"}]}], "]"}], ",", "zK"}], "}"}], ",", "ltail"}], 
      "\[IndentingNewLine]", "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rPointer", "=", 
   RowBox[{"rtail", "[", 
    RowBox[{"[", 
     RowBox[{"Floor", "[", 
      RowBox[{
       RowBox[{"Length", "[", "rtail", "]"}], "/", "4"}], "]"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lPointer", "=", 
   RowBox[{"ltail", "[", 
    RowBox[{"[", 
     RowBox[{"-", 
      RowBox[{"Floor", "[", 
       RowBox[{
        RowBox[{"Length", "[", "ltail", "]"}], "/", "4"}], "]"}]}], "]"}], 
    "]"}]}], ";"}]}], "Input",
 CellLabel->
  "In[164]:=",ExpressionUUID->"349f1153-ce55-49be-bbc2-548ab1462d50"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sofaBase", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", " ", 
      RowBox[{"(*", " ", 
       RowBox[{"Draw", " ", "sofa", " ", "polygon"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
         RowBox[{"FaceForm", "[", "MS`SofaDefaultFillingColor", "]"}], ",", 
         RowBox[{"Polygon", "[", "sofaVertices", "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"Gray", ",", 
         RowBox[{"Dashing", "[", 
          RowBox[{"{", 
           RowBox[{"0", ",", "Tiny"}], "}"}], "]"}], ",", 
         RowBox[{"Line", "[", "bR", "]"}], ",", 
         RowBox[{"Line", "[", "dL", "]"}], ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Last", "@", "ltail"}], ",", 
            RowBox[{"First", "@", "rtail"}]}], "}"}], "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", "\"\<B\>\"", "]"}], ",", 
           RowBox[{
            RowBox[{"RegionCentroid", "[", "bRegion", "]"}], "+", 
            RowBox[{"{", 
             RowBox[{"0.2", ",", 
              RowBox[{"-", "0.1"}]}], "}"}]}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", "\"\<D\>\"", "]"}], ",", 
           RowBox[{
            RowBox[{"RegionCentroid", "[", "dRegion", "]"}], "+", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.2"}], ",", 
              RowBox[{"-", "0.1"}]}], "}"}]}]}], "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"EdgeForm", "[", "Black", "]"}], ",", 
         RowBox[{"FaceForm", "[", "None", "]"}], ",", 
         RowBox[{"Polygon", "[", "sofaVertices", "]"}]}], "}"}]}], 
      "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Dashing", "[", 
        RowBox[{"{", 
         RowBox[{"0", ",", "Small"}], "}"}], "]"}], ",", "Gray", ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{"n", ",", "0", ",", "psiL", ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"p", "[", "psiL", "]"}], "/.", "rulez"}], ")"}], "-", 
             "1"}]}], "]"}], ",", 
          RowBox[{"Last", "@", "core"}]}], "}"}], "]"}]}], 
      "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", " ", 
      RowBox[{"(*", " ", 
       RowBox[{"Label", " ", "a", " ", "lot", " ", "of", " ", "points"}], " ",
        "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{
           "MaTeX", "[", "\"\<\\\\mathbf{x}_K^\\\\mathrm{R}\>\"", "]"}], ",", 
           
           RowBox[{"First", "@", "core"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "5"}], ",", "Center"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Point", "[", 
          RowBox[{"First", "@", "core"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{
           "MaTeX", "[", "\"\<\\\\mathbf{x}_K^\\\\mathrm{L}\>\"", "]"}], ",", 
           
           RowBox[{"Last", "@", "core"}], ",", 
           RowBox[{"{", 
            RowBox[{"20", ",", "Center"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Point", "[", 
          RowBox[{"Last", "@", "core"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", "\"\<\\\\mathbf{x}_K\>\"", "]"}], ",", 
           RowBox[{
            RowBox[{"core", "[", 
             RowBox[{"[", 
              RowBox[{"Floor", "[", 
               RowBox[{
                RowBox[{"Length", "[", "core", "]"}], "/", "2"}], "]"}], 
              "]"}], "]"}], "+", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0.02"}], "}"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"Center", ",", "Bottom"}], "}"}]}], "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", " ", 
        RowBox[{
         RowBox[{"Point", "[", "zK", "]"}], ",", 
         RowBox[{"Point", "[", "wK", "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", "\"\<Z_K^\\\\mathrm{L}\>\"", "]"}], ",", 
           "zK", ",", 
           RowBox[{"{", 
            RowBox[{"Left", ",", "18"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", "\"\<W_K^\\\\mathrm{R}\>\"", "]"}], ",", 
           "wK", ",", 
           RowBox[{"{", 
            RowBox[{"Right", ",", "18"}], "}"}]}], "]"}]}], "}"}], " ", ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", " ", 
        RowBox[{
         RowBox[{"Point", "[", 
          RowBox[{"First", "@", "rtail"}], "]"}], ",", "\[IndentingNewLine]", 
         
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", "\"\<W_B\>\"", "]"}], ",", 
           RowBox[{"First", "@", "rtail"}], ",", 
           RowBox[{"{", 
            RowBox[{"Center", ",", "18"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Point", "[", 
          RowBox[{"Last", "@", "rtail"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", "\"\<X_B\>\"", "]"}], ",", 
           RowBox[{"Last", "@", "rtail"}], ",", 
           RowBox[{"{", 
            RowBox[{"21", ",", "Center"}], "}"}]}], "]"}]}], "}"}], " ", ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", " ", 
        RowBox[{
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", "\"\<\\\\mathbf{b}_B\>\"", "]"}], ",", 
           "rPointer", ",", 
           RowBox[{"{", 
            RowBox[{"Left", ",", "Bottom"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Point", "[", 
          RowBox[{"First", "@", "ltail"}], "]"}], ",", "\[IndentingNewLine]", 
         
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", "\"\<Y_D\>\"", "]"}], ",", 
           RowBox[{"First", "@", "ltail"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "3"}], ",", "Center"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Point", "[", 
          RowBox[{"Last", "@", "ltail"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", "\"\<Z_D\>\"", "]"}], ",", 
           RowBox[{"Last", "@", "ltail"}], ",", 
           RowBox[{"{", 
            RowBox[{"Center", ",", "18"}], "}"}]}], "]"}]}], "}"}], " ", ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", " ", 
        RowBox[{
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", "\"\<\\\\mathbf{d}_D\>\"", "]"}], ",", 
           "lPointer", ",", 
           RowBox[{"{", 
            RowBox[{"Right", ",", "Bottom"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Point", "[", 
          RowBox[{"Last", "@", "cap"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", "\"\<C_K(\\\\pi/2)\>\"", "]"}], ",", 
           RowBox[{"Last", "@", "cap"}], ",", 
           RowBox[{"{", 
            RowBox[{"Center", ",", "18"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Point", "[", 
          RowBox[{"First", "@", "cap"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", "\"\<A_K(0)\>\"", "]"}], ",", 
           RowBox[{"First", "@", "cap"}], ",", 
           RowBox[{"{", 
            RowBox[{"Center", ",", "18"}], "}"}]}], "]"}]}], "}"}], " ", ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", " ", 
        RowBox[{"(*", " ", 
         RowBox[{"Points", " ", "on", " ", "upper", " ", "edge"}], " ", 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", "\"\<C_K(0)\>\"", "]"}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"c", "[", "0", "]"}], "/.", "rulez"}], ")"}], "+", 
            RowBox[{"{", 
             RowBox[{"0.04", ",", 
              RowBox[{"-", "0.04"}]}], "}"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"Left", ",", "Top"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"Thin", ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"c", "[", "0", "]"}], "/.", "rulez"}], ")"}], "+", 
               RowBox[{"{", 
                RowBox[{"0.04", ",", 
                 RowBox[{"-", "0.04"}]}], "}"}]}], ",", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"c", "[", "0", "]"}], "/.", "rulez"}], ")"}]}], "}"}],
             "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Point", "[", 
          RowBox[{
           RowBox[{"c", "[", "0", "]"}], "/.", "rulez"}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", "\"\<A_K(\\\\pi/2)\>\"", "]"}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", "[", "n", "]"}], "/.", "rulez"}], ")"}], "+", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.04"}], ",", 
              RowBox[{"-", "0.04"}]}], "}"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"Right", ",", "Top"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"Thin", ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"a", "[", "n", "]"}], "/.", "rulez"}], ")"}], "+", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "0.04"}], ",", 
                 RowBox[{"-", "0.04"}]}], "}"}]}], ",", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"a", "[", "n", "]"}], "/.", "rulez"}], ")"}]}], "}"}],
             "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Point", "[", 
          RowBox[{
           RowBox[{"a", "[", "n", "]"}], "/.", "rulez"}], "]"}]}], 
        "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", "}"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.937614544183762*^9, 3.937614546857697*^9}, {
  3.937614594065463*^9, 3.937614594249028*^9}, {3.937614737231824*^9, 
  3.937614936874097*^9}},
 CellLabel->
  "In[314]:=",ExpressionUUID->"95fe3b61-15dc-4a30-af4d-a7767d93a95f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"plotRange", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2.4034628740100077`"}], ",", "0.9999999999999999`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.`", ",", "1.`"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eps", "=", "0.2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plotRange", "+=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "eps"}], ",", "eps"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "eps"}], ",", "eps"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sofaUpperBound", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{
     RowBox[{
     "{", "\[IndentingNewLine]", "sofaBase", "\[IndentingNewLine]", "}"}], 
     ",", 
     RowBox[{"PlotRange", "->", "plotRange"}], ",", 
     RowBox[{"ImageSize", "->", "width"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Magnify", "[", 
  RowBox[{"sofaUpperBound", ",", "2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.934938766736114*^9, 3.9349387950563307`*^9}, {
   3.934938878571835*^9, 3.9349388789044952`*^9}, {3.934938913849998*^9, 
   3.934938915828109*^9}, {3.9349389714107122`*^9, 3.934939171598856*^9}, {
   3.9349392234466057`*^9, 3.934939279877038*^9}, {3.934939388398197*^9, 
   3.934939428293421*^9}, {3.9349394867289553`*^9, 3.934939503680049*^9}, {
   3.93493961103528*^9, 3.9349396217179823`*^9}, {3.934939909488894*^9, 
   3.934939923477704*^9}, {3.934940011619042*^9, 3.934940069734561*^9}, {
   3.93494010947582*^9, 3.934940164472283*^9}, {3.934940196413846*^9, 
   3.9349403055792427`*^9}, {3.934940337666992*^9, 3.934940424224143*^9}, {
   3.934940454959601*^9, 3.934940497523758*^9}, {3.934940537941864*^9, 
   3.934940583454989*^9}, {3.934940676599124*^9, 3.9349408156248198`*^9}, {
   3.9358123171586103`*^9, 3.935812364750511*^9}, {3.935812576907263*^9, 
   3.935812606836461*^9}, {3.93581264249791*^9, 3.935812796028945*^9}, {
   3.935812866143443*^9, 3.935812873046061*^9}, {3.9359757360716953`*^9, 
   3.93597579926383*^9}, {3.9360010452872467`*^9, 3.936001073295642*^9}, {
   3.936077341778468*^9, 3.936077362045603*^9}, {3.9360774039226437`*^9, 
   3.936077413680889*^9}, {3.9361352885138474`*^9, 3.936135343668208*^9}, {
   3.936136861830152*^9, 3.936137044478388*^9}, {3.936139928331882*^9, 
   3.936139959602119*^9}, {3.936140008617302*^9, 3.936140059911583*^9}, {
   3.9361403797840443`*^9, 3.9361405317904243`*^9}, {3.936140620122562*^9, 
   3.936140725969082*^9}, {3.9361407873303213`*^9, 3.9361407907993183`*^9}, {
   3.93614082957405*^9, 3.936140849462657*^9}, {3.93614089848312*^9, 
   3.936140990407385*^9}, {3.936141562359805*^9, 3.93614165419353*^9}, {
   3.9361417047289133`*^9, 3.936141820493535*^9}, {3.936141926007917*^9, 
   3.936141971978291*^9}, {3.9361420172997828`*^9, 3.936142019326973*^9}, {
   3.936142073100462*^9, 3.93614216360056*^9}, {3.936142197047462*^9, 
   3.93614248598724*^9}, {3.936142517453661*^9, 3.936142517784233*^9}, {
   3.936142558468272*^9, 3.93614258075843*^9}, {3.936142621764925*^9, 
   3.93614269273402*^9}, {3.936157527293724*^9, 3.93615755524791*^9}, {
   3.936160199352619*^9, 3.936160224508779*^9}, {3.937272413772201*^9, 
   3.937272416051927*^9}, 3.937272446534499*^9, {3.937272495310554*^9, 
   3.937272618727194*^9}, 3.937272660606864*^9, {3.937272702212948*^9, 
   3.93727270447965*^9}, {3.9372727531357327`*^9, 3.9372727829907923`*^9}, {
   3.9372728166672153`*^9, 3.9372728847328167`*^9}, {3.937272925368208*^9, 
   3.9372730077081347`*^9}, {3.93727640857297*^9, 3.937276415686447*^9}, {
   3.937276457422139*^9, 3.937276491993846*^9}, {3.937276523149209*^9, 
   3.937276523201837*^9}, {3.9372766737372932`*^9, 3.937276711069166*^9}, {
   3.937276803868045*^9, 3.9372769537256327`*^9}, {3.937276987662554*^9, 
   3.937277060383247*^9}, {3.937277158070299*^9, 3.937277218181348*^9}, {
   3.937277254013525*^9, 3.937277695875361*^9}, {3.9372779218248158`*^9, 
   3.93727802258514*^9}, 3.937372170401413*^9, {3.937372201453841*^9, 
   3.937372204974329*^9}, {3.937372263543253*^9, 3.9373722870427837`*^9}, {
   3.937372376824123*^9, 3.9373726049764957`*^9}, {3.937372635790577*^9, 
   3.937372640120714*^9}, {3.9373726773061237`*^9, 3.9373727903286943`*^9}, {
   3.9373728473046618`*^9, 3.937372867562357*^9}, {3.937372903540834*^9, 
   3.937372917209515*^9}, {3.937375411793071*^9, 3.9373755403841953`*^9}, {
   3.937375586813352*^9, 3.937375624440243*^9}, {3.937425696671915*^9, 
   3.93742571517977*^9}, {3.937425788914692*^9, 3.937425843123342*^9}, {
   3.93744037042097*^9, 3.9374404200211563`*^9}, {3.937440572631961*^9, 
   3.937440623290271*^9}, {3.937440701380946*^9, 3.937440729627364*^9}, {
   3.9375579684423513`*^9, 3.937557971441654*^9}, {3.93755845357878*^9, 
   3.937558514854477*^9}, {3.937558560318821*^9, 3.93755860011445*^9}, {
   3.937613659281157*^9, 3.937613661936235*^9}, 3.937613822356412*^9, {
   3.9376138553277903`*^9, 3.937613924546842*^9}, {3.937613963537127*^9, 
   3.937614027324711*^9}, {3.937614058866557*^9, 3.9376140654757233`*^9}, {
   3.937614105595899*^9, 3.937614105717209*^9}, {3.9376142035693703`*^9, 
   3.937614324475377*^9}, {3.937614393469956*^9, 3.9376145506098757`*^9}, {
   3.937615058342716*^9, 3.9376150624497967`*^9}},
 CellLabel->
  "In[320]:=",ExpressionUUID->"9767184b-5e6d-4696-a84d-8e09334bcffb"],

Cell[BoxData[
 StyleBox[
  GraphicsBox[{{
     {EdgeForm[None], FaceForm[RGBColor[1, 1, 0.87]], 
      PolygonBox[{{1, 0}, {1., 0.00001209332135021773}, {0.9999998941915088, 
        0.000024217773512391948`}, {0.9999996815780512, 
        0.000036398390352214615`}, {0.999999360397431, 
        0.0000486637833831921}, {0.9999989280921492, 0.0000610433869387704}, {
        0.9999983812704284, 0.0000735676634224949}, {0.9999977156566487, 
        0.00008626833093683701}, {0.9999969260338304, 
        0.0000991785498696222}, {0.9999960061829608, 
        0.00011233303015641747`}, {0.9999949488285359, 
        0.00012576799196837657`}, {0.9999937456085456, 
        0.0001395208593827694}, {0.9999923871037801, 0.0001536294708320667}, {
        0.9999908627656305, 0.000168132579526043}, {0.9999891615738121, 
        0.0001830637485031347}, {0.9999872729095474, 
        0.00019844568454030384`}, {0.9999851884852693, 
        0.00021427845884471234`}, {0.999982906469954, 
        0.00023051584153091067`}, {0.9999804403077907, 
        0.000247017317853498}, {0.9999778382428338, 
        0.00026344610942413184`}, {0.9999752290177246, 
        0.00027903822383864045`}, {0.9999729375598014, 
        0.00029203372752700666`}, {0.9999718106869563, 
        0.00029811378928465204`}, {0.9999716869184287, 
        0.00029875052316742136`}, {0.9999714929231066, 
        0.0002997040406404696}, {0.9999710190321791, 0.0003019335221881655}, {
        0.9446086474244829, 0.25002545391588654`}, {0.9416499612233328, 
        0.26284093181576845`}, {0.9386038588136013, 0.27552886148268685`}, {
        0.9354708564965697, 0.2880946474405828}, {0.9322556172595771, 
        0.3005270551014292}, {0.9289586370674152, 0.31283155269018836`}, {
        0.9255825063366362, 0.3250054868156934}, {0.9221294457702532, 
        0.3370477401103869}, {0.9186016809567275, 0.3489572745290473}, {
        0.9150014559824348, 0.36073307981334}, {0.9113310341272935, 
        0.3723741706916089}, {0.9075926953817185, 0.38387959430520935`}, {
        0.9037887360261465, 0.3952484304301195}, {0.8999214699967837, 
        0.40647978649944894`}, {0.8959932277025451, 0.4175728005319016}, {
        0.8920063554152136, 0.42852664211561015`}, {0.8879632103494605, 
        0.439340524811528}, {0.8838661691952936, 0.45001368191986485`}, {
        0.8797176170774684, 0.4605453950238154}, {0.8755199569055463, 
        0.47093496853047356`}, {0.8712756039345046, 0.48118174303663425`}, {
        0.8669869870865987, 0.4912850911839184}, {0.8626565483926518, 
        0.5012444183404252}, {0.8582867414716928, 0.5110591653797707}, {
        0.853870878598758, 0.5207488920947407}, {0.8493986063316712, 
        0.5303397109218644}, {0.8448683144320965, 0.5398376654059404}, {
        0.8402814256098686, 0.549242181179046}, {0.835639371347285, 
        0.5585527016387015}, {0.830943591876206, 0.5677686877601635}, {
        0.8261955355414516, 0.5768896191170784}, {0.8213966570759529, 
        0.5859149968511398}, {0.8165484182319656, 0.5948443420025443}, {
        0.8116522875185957, 0.6036771956254589}, {0.8067097432365063, 
        0.6124131130691202}, {0.8017222692187829, 0.6210516714691927}, {
        0.7966913523651771, 0.6295924734679952}, {0.7916184867652394, 
        0.6380351396026888}, {0.7865051723439197, 0.646379310367943}, {
        0.7813529184100684, 0.6546246402406798}, {0.7761632438891414, 
        0.6627707974860567}, {0.7709376643550614, 0.6708174843262817}, {
        0.765677701983102, 0.6787644205949124}, {0.7603848690002714, 
        0.6866113681880992}, {0.7550606464872951, 0.6943581600151262}, {
        0.7497066169675102, 0.7020045066018825}, {0.7443243468809255, 
        0.7095501709701572}, {0.7389151764387073, 0.7169952553715899}, {
        0.733481231386672, 0.7243388106414793}, {0.7280233432310662, 
        0.7315816728553401}, {0.7225448630899642, 0.7387213671798482}, {
        0.717050828309071, 0.7457534110246159}, {0.7115429569675267, 
        0.7526777543012383}, {0.7060227621068389, 0.7594946272381946}, {
        0.700491714114751, 0.7662043249868943}, {0.6949512668300396, 
        0.7728071729430375}, {0.6894028640425566, 0.7793035179393696}, {
        0.6838479394524791, 0.785693727692296}, {0.6782879200733308, 
        0.7919781863845825}, {0.6727242172855904, 0.7981573043294405}, {
        0.667158237748614, 0.8042315051149697}, {0.6615913923888063, 
        0.8102012158923242}, {0.6560250810569251, 0.8160668841450198}, {
        0.6504606886002006, 0.8218289812117727}, {0.6448995953357788, 
        0.8274879908306709}, {0.6393431710781124, 0.8330444150883373}, {
        0.6337927763902955, 0.8384987727572414}, {0.6282497640209034, 
        0.843851597581003}, {0.6227154758019714, 0.8491034410027188}, {
        0.6171912429606551, 0.8542548714666315}, {0.6116783850288963, 
        0.8593064750473904}, {0.6061782080124059, 0.8642588566774065}, {
        0.6006920011223097, 0.8691126425196766}, {0.5952210304782447, 
        0.8738684847435239}, {0.5897665258448828, 0.8785270717996629}, {
        0.5843296500136657, 0.883089152304382}, {0.5789114193611843, 
        0.8875555969779545}, {0.5735124647220174, 0.8919275842407449}, {
        0.5681321524779676, 0.8962072778425204}, {0.562764278864394, 
        0.9004011203417058}, {0.5573635684309598, 0.9045452312115486}, {
        0.5509709546267274, 0.9093624112344718}, {0.5449646418690932, 
        0.9138068488795631}, {0.5387696585891232, 0.9183077676927314}, {
        0.5325943109913314, 0.9227126003261067}, {0.5264474162084315, 
        0.9270167023896707}, {0.5202488655564881, 0.9312768482237014}, {
        0.514068558910183, 0.9354455176932992}, {0.5078863655427054, 
        0.9395374222197728}, {0.5016978533604742, 0.9435562890214721}, {
        0.4955096733987751, 0.9474985944436267}, {0.4893178034265863, 
        0.9513677042202644}, {0.4831232680441181, 0.9551637203847982}, {
        0.4769292862423482, 0.9588854401244606}, {0.47073591105657964`, 
        0.9625336169124229}, {0.4645434867154265, 0.9661088147727653}, {
        0.4583528459804526, 0.9696113107801252}, {0.4521661310563797, 
        0.9730406628613191}, {0.4459831984467054, 0.9763977213621993}, {
        0.43980481880411454`, 0.9796828240905666}, {0.43363155495638933`, 
        0.9828964218440466}, {0.42746436570925095`, 0.9860387617173245}, {
        0.42130417923894686`, 0.9891101173935819}, {0.4151516856795533, 
        0.9921108890034505}, {0.4090077778620646, 0.9950413827075303}, {
        0.4028732420144757, 0.9979019637525138}, {0.39826997459901653`, 
        0.9999997935749536}, {0.3982696089600486, 0.9999999563679098}, {
        0.39826954934817843`, 0.9999999822878957}, {0.39826952741870075`, 
        0.999999991596397}, {0.3982695187241625, 0.9999999951978038}, {
        0.39826951411769396`, 0.9999999970589354}, {0.398269511766738, 
        0.9999999979850037}, {0.39826951042368725`, 0.9999999985005464}, {
        0.39826950963665536`, 0.999999998794815}, {0.39826950906885555`, 
        0.9999999990014711}, {0.39826950862909377`, 0.9999999991572057}, {
        0.3982695082694575, 0.9999999992810327}, {0.3982695079626192, 
        0.9999999993836959}, {0.3982695076966196, 0.9999999994701317}, {
        0.39826950746560663`, 0.9999999995429737}, {0.3982695072640587, 
        0.9999999996045882}, {0.39826950708757386`, 0.9999999996568708}, {
        0.39826950693220814`, 0.9999999997014118}, {0.39826950679478096`, 
        0.9999999997395281}, {0.39826950667254435`, 0.9999999997722692}, {
        0.3982695065632082, 0.9999999998005638}, {0.3982695064648897, 
        0.9999999998250703}, {0.3982695063759857, 0.9999999998464184}, {
        0.39826950629499497`, 0.9999999998651076}, {0.39826950622095075`, 
        0.9999999998815321}, {0.39826950615280965`, 0.9999999998960102}, {
        0.3982695060898339, 0.9999999999088248}, {0.39826950603126005`, 
        0.9999999999202018}, {0.39826950597670646`, 0.9999999999303225}, {
        0.3982695059256134, 0.9999999999393235}, {0.39826950587767546`, 
        0.9999999999473513}, {0.3982695058324093, 0.9999999999545173}, {
        0.39826950578978926`, 0.9999999999608912}, {0.39826950574943387`, 
        0.9999999999665622}, {0.3982695057111141, 0.9999999999716066}, {
        0.39826950567460084`, 0.9999999999760897}, {0.39826950563981783`, 
        0.9999999999800526}, {0.3982695056066379, 0.9999999999835402}, {
        0.39826950557483193`, 0.9999999999866015}, {0.39826950554434914`, 
        0.9999999999892685}, {0.39826950551503676`, 0.9999999999915744}, {
        0.3982695054867931, 0.9999999999935512}, {0.3982695054594654, 
        0.9999999999952233}, {0.39826950543290107`, 0.9999999999966148}, {
        0.3982695054069474, 0.9999999999977479}, {0.3982695053814263, 
        0.9999999999986389}, {0.398269505356007, 0.9999999999993044}, {
        0.39826950533012967`, 0.9999999999997564}, {0.3982695053022295, 
        1.}, {-1.801730494725964, 1.}, {-1.801730494753737, 
        0.9999999999997576}, {-1.8017304947798687`, 
        0.9999999999993017}, {-1.8017304948053645`, 
        0.9999999999986336}, {-1.8017304948308093`, 
        0.9999999999977455}, {-1.8017304948566102`, 
        0.9999999999966188}, {-1.8017304948829709`, 
        0.9999999999952376}, {-1.8017304949100696`, 
        0.9999999999935781}, {-1.8017304949381097`, 
        0.9999999999916189}, {-1.8017304949670914`, 
        0.9999999999893384}, {-1.8017304949973707`, 
        0.999999999986689}, {-1.8017304950288457`, 
        0.9999999999836595}, {-1.8017304950617967`, 
        0.9999999999801942}, {-1.8017304950962745`, 
        0.9999999999762693}, {-1.8017304951325332`, 
        0.9999999999718133}, {-1.8017304951705986`, 
        0.9999999999668039}, {-1.801730495210674, 
        0.9999999999611711}, {-1.8017304952530395`, 
        0.9999999999548385}, {-1.801730495298026, 
        0.9999999999477172}, {-1.8017304953457094`, 
        0.9999999999397339}, {-1.8017304953965225`, 
        0.9999999999307773}, {-1.8017304954507198`, 
        0.9999999999207266}, {-1.8017304955088103`, 
        0.9999999999094419}, {-1.8017304955712516`, 
        0.9999999998967322}, {-1.8017304956386804`, 
        0.9999999998824068}, {-1.8017304957117832`, 
        0.9999999998661985}, {-1.8017304957915015`, 
        0.9999999998477892}, {-1.801730495878828, 
        0.9999999998268291}, {-1.8017304959751363`, 
        0.999999999802822}, {-1.8017304960820553`, 
        0.9999999997751572}, {-1.801730496201544, 
        0.9999999997431477}, {-1.8017304963357141`, 
        0.999999999705941}, {-1.8017304964875684`, 
        0.9999999996623923}, {-1.8017304966603893`, 
        0.9999999996111975}, {-1.8017304968582986`, 
        0.9999999995506962}, {-1.8017304970860546`, 
        0.9999999994788974}, {-1.8017304973492807`, 
        0.9999999993933522}, {-1.8017304976538544`, 
        0.9999999992914459}, {-1.80173049800601, 
        0.9999999991701889}, {-1.801730498413686, 
        0.9999999990258153}, {-1.8017304988930398`, 
        0.999999998851366}, {-1.8017304994955972`, 
        0.9999999986260654}, {-1.8017305003829578`, 
        0.9999999982854492}, {-1.8017305021253132`, 
        0.9999999975991022}, {-1.801730505732057, 
        0.9999999961419062}, {-1.8017305138658055`, 
        0.9999999927727654}, {-1.8017305325234558`, 
        0.9999999848530837}, {-1.8017305856764918`, 
        0.9999999617414806}, {-1.8017309183773953`, 
        0.9999998136134975}, {-1.8063342132376876`, 
        0.997901971283705}, {-1.8124685827976224`, 
        0.9950414677799494}, {-1.8186126096563997`, 
        0.9921109172960902}, {-1.8247651120846156`, 
        0.9891101413605933}, {-1.8309253427399115`, 
        0.9860387636545105}, {-1.8370923377051211`, 
        0.9828965227728261}, {-1.8432654039211787`, 
        0.9796830278998724}, {-1.8494440990656562`, 
        0.9763977574161907}, {-1.855627376013866, 
        0.97304051195473}, {-1.861814785719806, 
        0.9696107747496323}, {-1.8680039722611508`, 
        0.9661091014854706}, {-1.8741961351431162`, 
        0.9625340545786502}, {-1.8803897496587898`, 
        0.9588857368146035}, {-1.8865842512305657`, 
        0.9551637047655958}, {-1.8927784562575012`, 
        0.9513678910432143}, {-1.898970614238984, 
        0.9474986012984197}, {-1.9051591772387653`, 
        0.9435560518540664}, {-1.911347005803527, 
        0.9395376289987555}, {-1.9175290580186262`, 
        0.9354458178990174}, {-1.9237136751756738`, 
        0.9312742409531982}, {-1.9299023814579035`, 
        0.9270208609669881}, {-1.9360593285423637`, 
        0.9227097202061071}, {-1.942225626670851, 
        0.9183113424965086}, {-1.9484321497329098`, 
        0.9138020395408447}, {-1.9544011947187196`, 
        0.9093851785962733}, {-1.960809452894645, 
        0.9045562096936982}, {-1.9662199874369697`, 
        0.9004045605199911}, {-1.9715907995898683`, 
        0.8962084221822108}, {-1.976972253155758, 
        0.8919278207320706}, {-1.98237173592627, 
        0.8875554057969534}, {-1.9877902373055951`, 
        0.883088737953405}, {-1.9932272590897009`, 
        0.87852653497967}, {-1.998681843024712, 
        0.8738678801934971}, {-2.004152854959822, 
        0.869112002075935}, {-2.009639080536079, 
        0.8642581997015171}, {-2.0151392624445665`, 
        0.8593058136667077}, {-2.0206521167148117`, 
        0.8542542134411584}, {-2.026176340590705, 
        0.8491027913376054}, {-2.0317106166454, 
        0.8438509594593375}, {-2.037253615017553, 
        0.8384981481525451}, {-2.0428039947528713`, 
        0.8330438051774304}, {-2.0483604047157984`, 
        0.8274873952145032}, {-2.053921484148512, 
        0.8218283996708449}, {-2.059485863176535, 
        0.8160663165099334}, {-2.0650521630593173`, 
        0.8102006603220491}, {-2.070618996618723, 
        0.8042309621990609}, {-2.0761849684744225`, 
        0.7981567697961555}, {-2.0817486755456103`, 
        0.7919776470940559}, {-2.0873087062570277`, 
        0.785693175593017}, {-2.092863640532857, 
        0.7793029546979063}, {-2.09841205219191, 
        0.7728065993142852}, {-2.1039525078676546`, 
        0.7662037413580712}, {-2.1094835645675247`, 
        0.7594940330459793}, {-2.1150037697585433`, 
        0.7526771473521778}, {-2.1205116563198714`, 
        0.7457527849416046}, {-2.126005719362858, 
        0.7387207049230132}, {-2.1314842690800746`, 
        0.7315809199251727}, {-2.1369423095077753`, 
        0.7243378556394318}, {-2.1423763325422125`, 
        0.71699419498237}, {-2.147785494488565, 
        0.7095491222744841}, {-2.1531677628436974`, 
        0.7020034603336268}, {-2.158521793922661, 
        0.694357111520085}, {-2.163846019263555, 
        0.686610315578513}, {-2.169138839019792, 
        0.6787633875945089}, {-2.1743988007082162`, 
        0.6708164523585921}, {-2.179624377669869, 
        0.6627697694795055}, {-2.1848140491038888`, 
        0.6546236170796508}, {-2.189966301729358, 
        0.6463782893007632}, {-2.195079614880806, 
        0.6380341206077303}, {-2.2001524800282595`, 
        0.6295914552261254}, {-2.2051833983802944`, 
        0.6210506506834574}, {-2.2101708737995533`, 
        0.6124120898559421}, {-2.215113415315212, 
        0.603676177301835}, {-2.220009541573955, 
        0.59484333171533}, {-2.22485777842939, 
        0.5859139902263679}, {-2.229656656344442, 
        0.5768886135276283}, {-2.2344047119243777`, 
        0.5677676836206068}, {-2.2391004899140627`, 
        0.5585517004065776}, {-2.2437425431467823`, 
        0.5492411820124896}, {-2.2483294323546636`, 
        0.539836665448688}, {-2.252859724845689, 
        0.5303387097245489}, {-2.25733199657995, 
        0.5207478920401621}, {-2.261747858210843, 
        0.5110581680505041}, {-2.2661176658222524`, 
        0.5012434194604022}, {-2.270448104331362, 
        0.4912840927290265}, {-2.2747367201582076`, 
        0.4811807469872264}, {-2.2789810737029272`, 
        0.4709339710960692}, {-2.2831787247302504`, 
        0.4605444202231234}, {-2.2873272677671843`, 
        0.4500127301722912}, {-2.291424284634346, 
        0.4393396363338396}, {-2.2954674218639273`, 
        0.42852577459670727`}, {-2.2994543271316568`, 
        0.4175718424000976}, {-2.303382598546781, 
        0.40647874613278734`}, {-2.3072498731280007`, 
        0.395247365227069}, {-2.311053824466024, 
        0.3838785530640241}, {-2.3147921516686982`, 
        0.37237316497588924`}, {-2.3184625660978626`, 
        0.3607320976498631}, {-2.3220627817473756`, 
        0.34895632286546674`}, {-2.325590543870646, 
        0.3370467975289955}, {-2.3290436050250127`, 
        0.32500454218373426`}, {-2.332419738195747, 
        0.31283059926004175`}, {-2.335716018671746, 
        0.30052871304753953`}, {-2.3389291064413196`, 
        0.28810462449393326`}, {-2.3420681778414614`, 
        0.2755144967732355}, {-2.3451111016121793`, 
        0.26283980709069327`}, {-2.348069762833709, 
        0.2500244373893624}, {-2.4034392737049934`, 
        0.00026871385873231243`}, {-2.4034398584969536`, 
        0.0002659626287975157}, {-2.40344008795849, 
        0.00026483478933454226`}, {-2.403440226346168, 
        0.0002641228464650858}, {-2.403440326170785, 
        0.0002635842410387178}, {-2.4034407452844166`, 
        0.00026120732948313956`}, {-2.4034423222998087`, 
        0.0002517834571319797}, {-2.403444324012361, 
        0.00023914514153228282`}, {-2.40344642659496, 
        0.00022507643279797842`}, {-2.4034484816400354`, 
        0.0002104540272990201}, {-2.403450421141459, 
        0.0001957220513183566}, {-2.403452215737491, 
        0.00018110623962549926`}, {-2.4034538551633555`, 
        0.00016671718339327215`}, {-2.4034553386401893`, 
        0.00015260284416301664`}, {-2.4034566699715345`, 
        0.00013877643952086243`}, {-2.403457854977604, 
        0.0001252317580954574}, {-2.4034589001989315`, 
        0.00011195096193929849`}, {-2.4034598121253343`, 
        0.00009890980682666571}, {-2.403460596675798, 
        0.00008608252016686067}, {-2.403461259135369, 
        0.00007344203855648956}, {-2.4034618040730273`, 
        0.00006096091417271841}, {-2.4034622353138086`, 
        0.00004861179394900095}, {-2.4034625559382743`, 
        0.00003636763957047716}, {-2.4034627682939584`, 
        0.000024201790526089502`}, {-2.4034628740100077`, 
        0.000012087931233952499`}, {-2.4034628740100077`, 
         0}, {-1.7973677031949595`, 0.}, {-1.7886405227013866`, 
        0.00007616095035350653}, {-1.779915286423662, 
        0.00022846051609521847`}, {-1.7711916621814807`, 
        0.0004568966563000588}, {-1.7624702964664505`, 
        0.0007614534580878547}, {-1.753751883303849, 
        0.0011421075974330048`}, {-1.7450371386393515`, 
        0.0015988280123179852`}, {-1.7363267233546626`, 
        0.002131579833728475}, {-1.7276212881544817`, 
        0.0027403231638576365`}, {-1.7189214953442793`, 
        0.0034250117070413386`}, {-1.7102280062352742`, 
        0.004185593450565422}, {-1.7015414811807357`, 
        0.005022010680211058}, {-1.692862585984365, 
        0.005934199322776448}, {-1.6841919805731853`, 
        0.0069220900246430486`}, {-1.6755303263793704`, 
        0.007985607431522664}, {-1.6668782834906783`, 
        0.0091246704870529}, {-1.6582365082374046`, 
        0.010339192794458258`}, {-1.6496056628934797`, 
        0.011629081273597944`}, {-1.6409864003893146`, 
        0.012994238341330169`}, {-1.6323793806685327`, 
        0.01443455947781981}, {-1.6237852566637743`, 
        0.01594993541541439}, {-1.6152046832606675`, 
        0.017540250694910747`}, {-1.6066383143070753`, 
        0.019205384140298615`}, {-1.5980868042149776`, 
        0.020945208532080904`}, {-1.5895508001178045`, 
        0.022759592213377984`}, {-1.581030956611654, 
        0.02464839604524265}, {-1.5725279191618868`, 
        0.026611476920343782`}, {-1.5640423372240213`, 
        0.02864868490206085}, {-1.5555748563566159`, 
        0.030759864995843177`}, {-1.547126123518912, 
        0.032944855873191785`}, {-1.5386967789447574`, 
        0.035203491944569267`}, {-1.5302874639930144`, 
        0.0375356013794126}, {-1.5218988228306163`, 
        0.03994100552551709}, {-1.5135314870181253`, 
        0.042419523310052776`}, {-1.5051860966641122`, 
        0.04497096519002813}, {-1.4968632797937993`, 
        0.0475951392693011}, {-1.488563698252122, 
        0.05029183678267725}, {-1.480288000368554, 
        0.053060846560136495`}, {-1.4720367684397, 
        0.055901973556897175`}, {-1.4638105841152202`, 
        0.05881501820725437}, {-1.4556101548887768`, 
        0.06179973035388961}, {-1.4474361240063427`, 
        0.0648558752704689}, {-1.4392890531027736`, 
        0.06798324278123254}, {-1.4311695861085445`, 
        0.07118158588666496}, {-1.4230783134520186`, 
        0.07445067224029016}, {-1.4150158230414585`, 
        0.07779026511483636}, {-1.406982840871119, 
        0.08120006374521412}, {-1.3989799597475447`, 
        0.08467981549307542}, {-1.3910081955072617`, 
        0.08822907360536975}, {-1.3876706089979758`, 
        0.08975009940777633}, {-1.3858957985900335`, 
        0.09057770709275716}, {-1.3841633152320116`, 
        0.09140405926534752}, {-1.3824723426329688`, 
        0.09222880170826811}, {-1.3808227539803413`, 
        0.09305125627133322}, {-1.379214488899743, 
        0.09387070825942818}, {-1.3776471303546172`, 
        0.09468662347441993}, {-1.376120188309552, 
        0.09549851296137667}, {-1.3746339484731769`, 
        0.09630547535157552}, {-1.3731879259357616`, 
        0.09710701873264657}, {-1.3717829013444005`, 
        0.09790194339914274}, {-1.3704176264605075`, 
        0.0986901852208596}, {-1.3690923209359893`, 
        0.09947084983532725}, {-1.3678060720247214`, 
        0.1002437061523793}, {-1.366560102350202, 
        0.10100723735092428`}, {-1.3653515459082939`, 
        0.10176242723152318`}, {-1.3641801222738321`, 
        0.10250870639182383`}, {-1.3630503513403802`, 
        0.10324238821461168`}, {-1.3619633592014204`, 
        0.1039618526165086}, {-1.3609034092395809`, 
        0.10467679789320337`}, {-1.359892098369071, 
        0.10537185259771423`}, {-1.3589078204072236`, 
        0.10606105144629947`}, {-1.3579802705333395`, 
        0.10672266634146935`}, {-1.3571307028639252`, 
        0.10733991338373094`}, {-1.3561369157724772`, 
        0.10807527714825323`}, {-1.3556791890842048`, 
        0.10842019894805796`}, {-1.355597660904057, 
        0.10848275772095918`}, {-1.355550974958172, 
        0.10851923277942788`}, {-1.355517613114026, 
        0.10854576998853518`}, {-1.3554912260416512`, 
        0.10856713781838873`}, {-1.3554691575735263`, 
        0.10858532965966013`}, {-1.3554500468054196`, 
        0.10860136549813953`}, {-1.3554331002639661`, 
        0.10861583921187583`}, {-1.3554178124515328`, 
        0.10862912870447859`}, {-1.3554038399894877`, 
        0.10864149049464086`}, {-1.3553909380462723`, 
        0.1086531074564892}, {-1.3553789253312896`, 
        0.10866411508174433`}, {-1.355367663479138, 
        0.10867461692874904`}, {-1.3553570442380367`, 
        0.10868469421230588`}, {-1.3553469811505952`, 
        0.10869441202287275`}, {-1.3553374039512858`, 
        0.10870382351043206`}, {-1.3553282546751884`, 
        0.10871297278652937`}, {-1.3553194848831256`, 
        0.1087218969917364}, {-1.3553110536383073`, 
        0.10873062780137027`}, {-1.355302925999925, 
        0.10873919254511379`}, {-1.3552950718866354`, 
        0.10874761505049656`}, {-1.3552874651998885`, 
        0.10875591629235977`}, {-1.3552800831381886`, 
        0.10876411490247653`}, {-1.3552729056286732`, 
        0.10877222760122233`}, {-1.3552659149091566`, 
        0.10878026950408252`}, {-1.3552590952678176`, 
        0.10878825427820125`}, {-1.3552524327236124`, 
        0.1087961943891575}, {-1.35524591470557, 
        0.10880410137730782`}, {-1.3552395299027309`, 
        0.10881198595225011`}, {-1.355233268131288, 
        0.10881985807780903`}, {-1.3552271201321981`, 
        0.10882772715780824`}, {-1.3552210774565034`, 
        0.1088356021260685}, {-1.355215132404479, 
        0.1088434914765852}, {-1.355209277935471, 
        0.10885140333736898`}, {-1.3552035075601492`, 
        0.10885934557764455`}, {-1.355197815314402, 
        0.10886732581185825`}, {-1.3551921957094255`, 
        0.10887535143948633`}, {-1.355186643664537, 
        0.10888342971495724`}, {-1.3551811544637413`, 
        0.10889156778980075`}, {-1.3551757237181985`, 
        0.10889977275129867`}, {-1.3551703473338217`, 
        0.10890805165716595`}, {-1.3551650214845328`, 
        0.10891641156604633`}, {-1.3551597425891473`, 
        0.10892485956461088`}, {-1.3551545072537032`, 
        0.10893340285555884`}, {-1.3551493120191633`, 
        0.10894204917781232`}, {-1.3551441533517592`, 
        0.10895080685717679`}, {-1.355139027738142, 
        0.10895968468046592`}, {-1.3551339317303053`, 
        0.10896869184372147`}, {-1.355128861822597, 
        0.10897783819943457`}, {-1.3551238144084512`, 
        0.108987134379851}, {-1.3551187859570766`, 
        0.1089965915214045}, {-1.3551137730266114`, 
        0.1090062212712306}, {-1.3551087721432609`, 
        0.10901603605744083`}, {-1.3551037795770264`, 
        0.10902604959613507`}, {-1.3550987912976487`, 
        0.10903627708455271`}, {-1.3550938029220898`, 
        0.10904673543132226`}, {-1.355088809653491, 
        0.10905744353045055`}, {-1.3550838062092523`, 
        0.10906842258676125`}, {-1.3550787867379825`, 
        0.10907969650382561`}, {-1.3550737447212176`, 
        0.10909129234853294`}, {-1.3550686728581174`, 
        0.1091032409091706}, {-1.3550635629266914`, 
        0.10911557737495163`}, {-1.3550584056158685`, 
        0.10912834216714251`}, {-1.3550531903164111`, 
        0.10914158197614071`}, {-1.3550479048538346`, 
        0.10915535107691784`}, {-1.355042535136443, 
        0.10916971303847507`}, {-1.355037064681343, 
        0.10918474299030964`}, {-1.3550314739674352`, 
        0.10920053067937387`}, {-1.3550257394814136`, 
        0.10921718483603982`}, {-1.3550198324402036`, 
        0.10923483912127765`}, {-1.3550137170678551`, 
        0.10925366030213356`}, {-1.3550073473854949`, 
        0.10927386235357213`}, {-1.35500066373946, 
        0.10929572357468324`}, {-1.3549935880949897`, 
        0.10931961055011478`}, {-1.3549860148037973`, 
        0.109346021755191}, {-1.354977794917834, 
        0.10937566170644814`}, {-1.3549687075537116`, 
        0.10940957621099374`}, {-1.354958402017149, 
        0.10944942476424421`}, {-1.354946260494905, 
        0.10949812175012631`}, {-1.354930969116223, 
        0.10956181492625908`}, {-1.354908145459511, 
        0.10966067504468484`}, {-1.301081383534727, 
        0.35245750778338175`}, {-1.2952939862401, 
        0.364685832149588}, {-1.2893493889523322`, 
        0.37674625637178305`}, {-1.2832501153346694`, 
        0.3886362995200754}, {-1.276999224980812, 
        0.40035364010174085`}, {-1.270599112395429, 
        0.41189581811510234`}, {-1.2640526005824941`, 
        0.4232605062387014}, {-1.257362506929712, 
        0.4344454043292804}, {-1.2505316600642216`, 
        0.4454482431306521}, {-1.2435629227729208`, 
        0.4562667907935725}, {-1.2364591914739176`, 
        0.4668988533235047}, {-1.2292233960432768`, 
        0.47734227513623956`}, {-1.2218584989485297`, 
        0.4875949393948367}, {-1.2143674951590344`, 
        0.4976547685874937}, {-1.2067534117523009`, 
        0.5075197250167158}, {-1.1990193071686972`, 
        0.5171878111623281}, {-1.1911682702161321`, 
        0.5266570699323033}, {-1.1832034190624405`, 
        0.5359255848753472}, {-1.1751279022750731`, 
        0.5449914811670808}, {-1.1669448985611588`, 
        0.5538529261587815}, {-1.1586576150947612`, 
        0.5625081293598773}, {-1.150269287576327, 
        0.5709553430795641}, {-1.1417831792206683`, 
        0.5791928627040108}, {-1.133202580451352, 
        0.5872190273400936}, {-1.1245308073544664`, 
        0.5950322223097764}, {-1.1157527227092081`, 
        0.6026709620136824}, {-1.106864632020227, 
        0.6101468888311241}, {-1.0978688552728109`, 
        0.6174583735202733}, {-1.0887677351476104`, 
        0.6246038159725233}, {-1.079563637124074, 
        0.6315816446272949}, {-1.0702589482678022`, 
        0.6383903185939057}, {-1.0608560779107479`, 
        0.6450283259103865}, {-1.051357457468601, 
        0.6514941836144511}, {-1.0417655382118858`, 
        0.657786441515331}, {-1.032082791810493, 
        0.663903680698429}, {-1.0223117053796784`, 
        0.6698445217955971}, {-1.0124547923318816`, 
        0.6756076053589374}, {-1.0025145857047784`, 
        0.6811916036237968}, {-0.9924936351843943, 
        0.6865952250618184}, {-0.9823945049466871, 
        0.6918172171883433}, {-0.9722197903331294, 
        0.6968563392639896}, {-0.9619721061038055, 
        0.7017113817967486}, {-0.9516540573064323, 
        0.7063812107499646}, {-0.9412682989622532, 
        0.7108646746990601}, {-0.9308174723370883, 
        0.7151607018320628}, {-0.9203041076086123, 
        0.7192684365212945}, {-0.9097311682918245, 
        0.7231864551777702}, {-0.8991011401515584, 
        0.7269140752550969}, {-0.8884165639228291, 
        0.7304505774898037}, {-0.8776813338902484, 
        0.7337934712788345}, {-0.8668956062584379, 
        0.7369453198170961}, {-0.8560687013178603, 
        0.7398967190992182}, {-0.8452036844807199, 
        0.742646707387849}, {-0.8343033197902052, 
        0.74519476232545}, {-0.8233703263673884, 
        0.7475404585609985}, {-0.8124074149229027, 
        0.7496834190120156}, {-0.8014172957795556, 
        0.7516233038875527}, {-0.7904026810450507, 
        0.753359807425613}, {-0.7793662851995247, 
        0.7548926567416236}, {-0.7683108251279842, 
        0.7562216113536689}, {-0.7572390199371389, 
        0.7573464629635629}, {-0.7461535907061794, 
        0.7582670353701771}, {-0.7350572601935624, 
        0.7589831844323066}, {-0.7239527525131514, 
        0.7594947980471246}, {-0.7128427928019582, 
        0.7598017961426417}, {-0.7017301068819195, 
        0.7599041306752583}, {-0.6906174209289464, 
        0.7598017856218787}, {-0.6795074611174766, 
        0.7594947769946553}, {-0.6684029532813544, 
        0.7589831528409353}, {-0.6573066225910232, 
        0.7582669932307529}, {-0.6462211931828703, 
        0.7573464102977293}, {-0.6351493878958375, 
        0.7562215481941197}, {-0.6240939279911679, 
        0.7548925830942865}, {-0.6130575327509994, 
        0.7533597233614041}, {-0.6020429192115972, 
        0.7516232096979992}, {-0.591052802116186, 
        0.7496833153400533}, {-0.5800898940302925, 
        0.7475403466542933}, {-0.5691569061289231, 
        0.7451946445481026}, {-0.5582565508653151, 
        0.7426465883890927}, {-0.5473915514782427, 
        0.7398966089409482}, {-0.5365646839587771, 
        0.736945244375771}, {-0.5257790589656588, 
        0.7337935169032556}, {-0.5150440328989684, 
        0.7304508820531737}, {-0.5043594192096639, 
        0.7269143142990255}, {-0.4937294269382607, 
        0.7231867294686624}, {-0.48315646721057737`, 
        0.7192686672356373}, {-0.4726431435099761, 
        0.7151609768612774}, {-0.4621922988786659, 
        0.7108649083088632}, {-0.4518065481248036, 
        0.7063814405821427}, {-0.44148850616894425`, 
        0.7017116067513931}, {-0.43124082500854816`, 
        0.6968565534841973}, {-0.42106611570849223`, 
        0.6918174241169288}, {-0.4109669924408697, 
        0.6865954273308157}, {-0.40094604721125615`, 
        0.6811917984683177}, {-0.39100584868277943`, 
        0.6756077974357423}, {-0.3811489450149515, 
        0.6698447133327431}, {-0.3713778666960452, 
        0.6639038695546151}, {-0.36169512134055176`, 
        0.6577866151040622}, {-0.3521032066333241, 
        0.6514943480867025}, {-0.3426045924721998, 
        0.6450284843830252}, {-0.3332017299306833, 
        0.6383904739480977}, {-0.3238970480477677, 
        0.6315817952739825}, {-0.31469295620417304`, 
        0.6246039603439487}, {-0.30559184253826055`, 
        0.6174585121213213}, {-0.29659607239385555`, 
        0.6101470218498197}, {-0.2877079889015782, 
        0.6026710906041495}, {-0.27892991085522106`, 
        0.5950323451458871}, {-0.2702581445398345, 
        0.5872191447889635}, {-0.26167755253312797`, 
        0.5791929745903659}, {-0.25319145100839024`, 
        0.5709554494672812}, {-0.2448031303828626, 
        0.56250823034908}, {-0.23651585391268415`, 
        0.5538530218607783}, {-0.2283328570845466, 
        0.5449915717740969}, {-0.22025734706692335`, 
        0.5359256705804893}, {-0.21229250221204746`, 
        0.5266571510575915}, {-0.20444147145319316`, 
        0.5171878878835586}, {-0.19670737393216237`, 
        0.5075197971609867}, {-0.1890932983865236, 
        0.497654836030628}, {-0.18160230275632863`, 
        0.4875950022019461}, {-0.17423741369083598`, 
        0.47734233351854755`}, {-0.16700162605456115`, 
        0.46689890751981167`}, {-0.15989790241569712`, 
        0.45626684100352455`}, {-0.15292917258607205`, 
        0.44544828956755944`}, {-0.1460983331675026, 
        0.4344454471466942}, {-0.13940824704160576`, 
        0.4232605455621342}, {-0.13286174289234073`, 
        0.41189585405579876`}, {-0.12646161518780702`, 
        0.4003536787009442}, {-0.12021063691263861`, 
        0.3886363586541158}, {-0.114111487902013, 
        0.3767462833967085}, {-0.10816689998582778`, 
        0.3646858559741608}, {-0.10237951117114219`, 
        0.35245752878137254`}, {-0.04855858775975166, 
        0.10968703187466947`}, {-0.04853593884342346, 
        0.10958892864001435`}, {-0.04852062329885991, 
        0.10952513480576516`}, {-0.04850836136361056, 
        0.10947595486965868`}, {-0.04849787180404862, 
        0.10943539475234165`}, {-0.0484885540258983, 
        0.10940062033087036`}, {-0.04848006915609051, 
        0.1093700248787565}, {-0.04847220513476103, 
        0.10934259977718568`}, {-0.04846481969573383, 
        0.10931766695287862`}, {-0.04845781222340046, 
        0.10929474654364767`}, {-0.04845110839157381, 
        0.10927348470547049`}, {-0.04844465212228539, 
        0.10925361435177053`}, {-0.04843840053263943, 
        0.10923493031980207`}, {-0.048432320017197085`, 
        0.10921727122071255`}, {-0.04842638365098867, 
        0.10920050743968303`}, {-0.048420569452802806`, 
        0.10918453306145515`}, {-0.048414859146863165`, 
        0.10916926015445208`}, {-0.048409237304738326`, 
        0.10915461475500918`}, {-0.048403690721090534`, 
        0.10914053393210361`}, {-0.04839820795362987, 
        0.10912696360644132`}, {-0.04839277897775839, 
        0.1091138568992627}, {-0.048387394922945796`, 
        0.10910117286099463`}, {-0.04838204786791188, 
        0.10908887547632523`}, {-0.048376730678723646`, 
        0.10907693287387467`}, {-0.04837143687863671, 
        0.1090653166897671}, {-0.048366160541846406`, 
        0.10905400154900524`}, {-0.04836089620578692, 
        0.10904296463893631`}, {-0.04835563879828259, 
        0.10903218535613346`}, {-0.048350383444303174`, 
        0.10902164474674371`}, {-0.04834512527051269, 
        0.10901132499962266`}, {-0.04833985943081837, 
        0.10900120941568649`}, {-0.04833458122651373, 
        0.10899128255716115`}, {-0.048329286088345184`, 
        0.10898153012584508`}, {-0.04832396955000721, 
        0.10897193883678995`}, {-0.04831862720868108, 
        0.10896249628046413`}, {-0.0483132547365534, 
        0.10895319088577597`}, {-0.048307847898046895`, 
        0.10894401189545166`}, {-0.0483024025624355, 
        0.1089349493351191}, {-0.04829691469366816, 
        0.10892599394721288`}, {-0.04829138024656388, 
        0.1089171369804126}, {-0.04828579526478486, 
        0.10890837031506499`}, {-0.048280155762888265`, 
        0.10889968624368142`}, {-0.04827445748287671, 
        0.10889107708169672`}, {-0.04826869586980174, 
        0.1088825351390368}, {-0.04826286604060054, 
        0.10887405268491232`}, {-0.048256962746658326`, 
        0.10886562190743634`}, {-0.048250980329984164`, 
        0.10885723486858273`}, {-0.04824491265723067, 
        0.10884888343350572`}, {-0.04823875350302828, 
        0.10884055981431795`}, {-0.04823249688676498, 
        0.10883225700410532`}, {-0.04822613688134426, 
        0.10882396848366893`}, {-0.04821966691481664, 
        0.10881568730415049`}, {-0.048213079738512195`, 0.10880740608857403`},
         {-0.04820636723963345, 0.10879911684279381`}, {-0.04819952032118398, 
        0.10879081086653655`}, {-0.04819252873678498, 
        0.10878247862071147`}, {-0.048185380910780444`, 
        0.10877410959173481`}, {-0.04817806375989322, 
        0.10876569217252388`}, {-0.04817056232460079, 
        0.10875721334232209`}, {-0.0481628594840077, 
        0.10874865847115953`}, {-0.04815493509809628, 
        0.10874001052145003`}, {-0.04814676543534158, 
        0.10873124963073932`}, {-0.048138323182188025`, 
        0.10872235335215436`}, {-0.048129576992564545`, 
        0.10871329640766826`}, {-0.048120490490057226`, 
        0.1087040499155414}, {-0.048111021184255934`, 
        0.10869458060974012`}, {-0.048101118937482416`, 
        0.10868484969893676`}, {-0.048090723901576926`, 
        0.10867481132944908`}, {-0.04807976373770981, 
        0.10866441052229263`}, {-0.048068149674514254`, 
        0.10865358023315333`}, {-0.04805577083806493, 
        0.1086422371194153}, {-0.048042485845189935`, 
        0.10863027525810165`}, {-0.048028109883857945`, 
        0.10861755648191074`}, {-0.048012393982003215`, 
        0.10860389485685473`}, {-0.04799498993728106, 
        0.10858903039840898`}, {-0.04797538694082826, 
        0.10857258153131519`}, {-0.047952786916568214`, 
        0.1085539515089959}, {-0.047925830060332755`, 
        0.10853212227723395`}, {-0.04789188789640385, 
        0.10850512346095376`}, {-0.047844765925764955`, 
        0.1084683077426027}, {-0.04776383869119787, 
        0.10840621009145592`}, {-0.047353124415188214`, 
        0.10809671468533352`}, {-0.04633148310180388, 
        0.10734073988078831`}, {-0.045484539582875336`, 
        0.10672539939546752`}, {-0.04455914118128236, 
        0.10606531913056973`}, {-0.043568045640309534`, 
        0.1053713465616933}, {-0.042553183517170995`, 
        0.10467385114885455`}, {-0.041497866421351025`, 
        0.10396203077975485`}, {-0.04041096589996834, 
        0.10324262701819659`}, {-0.0392812470673631, 
        0.10250897903012167`}, {-0.03810918036004002, 
        0.10176229018720534`}, {-0.03690027915353733, 
        0.10100688487377556`}, {-0.03565451123015343, 
        0.10024347730848669`}, {-0.03436898033617872, 
        0.09947105241975401}, {-0.03304371379366814, 
        0.09869041076745795}, {-0.031678223203940974`, 
        0.09790204440790466}, {-0.03027209767019337, 
        0.0971064968581934}, {-0.02882650421223371, 
        0.09630519131972703}, {-0.02734044313221104, 
        0.09549832598631727}, {-0.025813913720490078`, 
        0.09468665590039722}, {-0.024246613690856227`, 
        0.09387077114664096}, {-0.022638199055076715`, 
        0.09305124295637238}, {-0.02098854743859287, 
        0.09222875700069735}, {-0.019297682535333403`, 
        0.09140406708451602}, {-0.017565249331957408`, 
        0.09057773883447078}, {-0.01579014558696681, 
        0.0897499943641636}, {-0.012452646742976721`, 
        0.08822900851314584}, {-0.004480943870486065, 0.0846797777235573}, {
        0.003521896481223023, 0.08120004370379846}, {0.011554859398555517`, 
        0.07779025324584321}, {0.01961727807164832, 0.07445069008591959}, {
        0.027708562334428023`, 0.07118159904306877}, {0.035828049312245015`, 
        0.06798324806588743}, {0.043975134340957636`, 0.06485587513298967}, {
        0.052149180927091573`, 0.06179972434503907}, {0.06034959041380159, 
        0.0588150193830818}, {0.06857574790546951, 0.05590198423471972}, {
        0.07682699358113981, 0.05306085250455017}, {0.08510272324119356, 
        0.0502918320948312}, {0.0934022935457093, 0.047595138232624706`}, {
        0.10172510361691336`, 0.04497096629710421}, {0.11007049014160143`, 
        0.04241952558787528}, {0.118437833976011, 0.03994100542713492}, {
        0.12682647994411325`, 0.037535599903017754`}, {0.13523579283303847`, 
        0.03520349104024061}, {0.14366513429200542`, 0.032944855803583264`}, {
        0.15211387108833674`, 0.030759863902457968`}, {0.16058134727993342`, 
        0.02864868497448479}, {0.16906692840525148`, 0.026611477187845144`}, {
        0.17756996464319377`, 0.024648396592515713`}, {0.18608980952635581`, 
        0.022759592455373158`}, {0.19462581152874373`, 
        0.020945209219336923`}, {0.20317732338260952`, 
        0.019205384469119065`}, {0.21174369136969443`, 0.01754025121160179}, {
        0.2203242647268258, 0.015949935940626447`}, {0.22891838964003447`, 
        0.014434559842848952`}, {0.23752541008043723`, 
        0.012994238585934825`}, {0.24614467422335534`, 
        0.011629081258649346`}, {0.25477551914419516`, 
        0.010339192842740685`}, {0.2634172955201991, 0.009124670377545807}, {
        0.2720693389393563, 0.007985607252179045}, {0.2807309928093882, 
        0.006922089885054385}, {0.2894015980512527, 0.0059341992024790876`}, {
        0.2980804925851819, 0.005022010629539011}, {0.30676701684767266`, 
        0.004185593476158925}, {0.315460502334739, 0.0034250120495134513`}, {
        0.3241602948294383, 0.002740323531160605}, {0.33286572687094185`, 
        0.0021315804219073945`}, {0.34157614645861595`, 
        0.001598828337315163}, {0.3502908990224337, 0.0011421075084442666`}, {
        0.359009306983406, 0.0007614535962071453}, {0.36773062772548526`, 
        0.00045689836490938994`}, {0.37645424602195043`, 
        0.00022846238039862817`}, {0.3851795218364428, 
        0.00007616212454005639}, {0.3939068368784683, 0.}}]}, 
     {GrayLevel[0.5], Dashing[{0, Tiny}], 
      LineBox[{{-0.24593622087493142`, 
       0.9999999999999999}, {-0.02424155823199153, 0.}}], 
      LineBox[{{-1.157524669175795, 0.9999999999999999}, {-1.379219331818735, 
       0.}}], LineBox[{{-1.7973677031949595`, 0.}, {0.3939068368784683, 
       0.}}]}, {InsetBox[
       GraphicsBox[
        {Thickness[0.09345794392523366], 
         FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3,
            3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}}}, {{{
           8.273439999999999, 10.9406}, {8.273439999999999, 
           10.049999999999999`}, {7.381249999999999, 8.915629999999998}, {
           5.929690000000001, 8.915629999999998}, {4.3453100000000004`, 
           8.915629999999998}, {5.02656, 11.667199999999998`}, {
           5.126560000000001, 12.075}, {5.170310000000001, 12.0969}, {5.6, 
           12.0969}, {7.0296899999999996`, 12.0969}, {8.273439999999999, 
           12.0969}, {8.273439999999999, 11.0406}, {8.273439999999999, 
           10.9406}}, CompressedData["
1:eJxTTMoPSmViYGBQBWIQfUdTds1/ZUWHlDQgUJN1gPEfuMY7zkpUcIhRjZA5
JyPvUH3/xy3jakWHMyDQI+3gvubocoYVig7K1x4FM+goOHxYtF7hrISSw0wQ
iFRyEKmcVHL2iDKcP2MCf5XZaVU4X2LqFc6MJnUHYZC6KwoOGfkfWk9e0YDY
u1EGzpfZKDafSYEXzjcxBoJibjifx5HPa8ZKLgx+QkiQ+oJMBP/vt9IHcwwR
+mH8FvFa1sxjPHA+SNpYWBCD73txYsw/ZgQ/FRRex9Th/BQ0/g6HpkfHZ0D9
90TAwUBrpfAFF3WIe16yOrxpy+02ui3mYFfiWHtahtXhIcjfgaIOEyK6/Rk/
sDgwgMADEQcW/V9cl3r+2sP4YPcb/4Lzs6cmFFoU/8Dgtymwq54RQfDB4T5T
2OE/CNT/hPM9tvofT2b7C+eD3RUt5gDjf9n3cWu6mCycD0sfYPO3SDigpx8A
lhrq0A==
           "], CompressedData["
1:eJxTTMoPSmViYGAQBmIQ/WXfx63p0+Qc3NccXc4wQ9YBxl8rpMOXHifpEPL2
8scZB6UcGEDggYjDGRDwEYXzr/PeFkvdxgfnb/HaYDGnkhfOPwtWj+C3iNey
Zh7jcai5/+OW8WsRh5LlJRv+neeG2PsNZh43RB+PKJy/I9gq4n86gg9Wv03U
IT0NCJ5xO8wEgZ+iDv5PPC+ZCvNA7EsQc1gP8oecoINw5aSSsymKUFoSzof5
F51/3zXecdZHRHjAwgcAJqaAVA==
           "]}]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.32631885041954006`],
        ImageSize->{10.697434620174347`, 15.14319302615193},
        PlotRange->{{0., 10.7}, {0., 
         15.139999999999999`}}], {0.5547685638391762, 0.380621846196037}], 
      InsetBox[
       GraphicsBox[
        {Thickness[0.08928571428571429], 
         FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
            3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}}}, {CompressedData["
1:eJxTTMoPSmViYGCQB2IQfQYEYpQd1grp8KX7KTvA+DNmAkGlmsP7ResVzlYo
OmTkf2g9eUXDISUNCJbJwPkan1RezuLkhfPtSxxrT8dww/n+TzwvmU7mwuAn
hASpL8hE8P9+K30wxxChH8bviej2Z9zAA+fvDLaK+M8uiMH3vTgx5h8zgp8K
cucxdYcdUH4KlA+T3+HQ9Oj4DHWH2SB/3hRwMNBaKXzBRd0hAOSey6wOb9py
u41uizk0ideyZrKxOjx0jXecFSgKCZebLA4MIPBAxEFmo9h8poS/9jC++1b/
48lsv+B8sH63Hxj8NgV21TMiCP5MMBB2EGuSmWIQ/BPOv/L72PV5N//A+eDw
1hR1gPHldy3Yl8onB+fD4g9Mn5FxQI9fAKii1iA=
           "], CompressedData["
1:eJxTTMoPSmViYGCQBGIQ/R8E5is61P62KjjHoeIA44dzirUbv1eC0PqKDq0K
7KpnTOQcZswEAkk5h7VCOnzpcZIOa0D0PRkHjU8qL2e9FHdIA4E2SQcGEHgg
4vBl38et6WUicP6B7n1NJo/54Px0kPplvHD+Fq8NFnMqEXwTYyD4zONQc//H
LePXIg4RqhEy5/5wQ8z9BtX/jNvh7Bkg4BGF83cEW0X8T0fwweq3iTr4P/G8
ZCrM4wDyxsyfohD/2vNA7EsQg9hnLOLgdYLddnaouoPbmqPLGWaIQPylpuEg
Ujmp5OwREYe/30ofzDHUcIgBuadGDM4H6w+WhvMh/peH82HhC+YLqjughz8A
Vkupog==
           "]}]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.32631885041954006`],
        ImageSize->{11.199940224159402`, 15.14319302615193},
        PlotRange->{{0., 11.2}, {0., 
         15.139999999999999`}}], {-1.9582293663542256, 0.38062179844678223}]}, 
     {EdgeForm[GrayLevel[0]], FaceForm[None], 
      PolygonBox[{{1, 0}, {1., 0.00001209332135021773}, {0.9999998941915088, 
        0.000024217773512391948`}, {0.9999996815780512, 
        0.000036398390352214615`}, {0.999999360397431, 
        0.0000486637833831921}, {0.9999989280921492, 0.0000610433869387704}, {
        0.9999983812704284, 0.0000735676634224949}, {0.9999977156566487, 
        0.00008626833093683701}, {0.9999969260338304, 
        0.0000991785498696222}, {0.9999960061829608, 
        0.00011233303015641747`}, {0.9999949488285359, 
        0.00012576799196837657`}, {0.9999937456085456, 
        0.0001395208593827694}, {0.9999923871037801, 0.0001536294708320667}, {
        0.9999908627656305, 0.000168132579526043}, {0.9999891615738121, 
        0.0001830637485031347}, {0.9999872729095474, 
        0.00019844568454030384`}, {0.9999851884852693, 
        0.00021427845884471234`}, {0.999982906469954, 
        0.00023051584153091067`}, {0.9999804403077907, 
        0.000247017317853498}, {0.9999778382428338, 
        0.00026344610942413184`}, {0.9999752290177246, 
        0.00027903822383864045`}, {0.9999729375598014, 
        0.00029203372752700666`}, {0.9999718106869563, 
        0.00029811378928465204`}, {0.9999716869184287, 
        0.00029875052316742136`}, {0.9999714929231066, 
        0.0002997040406404696}, {0.9999710190321791, 0.0003019335221881655}, {
        0.9446086474244829, 0.25002545391588654`}, {0.9416499612233328, 
        0.26284093181576845`}, {0.9386038588136013, 0.27552886148268685`}, {
        0.9354708564965697, 0.2880946474405828}, {0.9322556172595771, 
        0.3005270551014292}, {0.9289586370674152, 0.31283155269018836`}, {
        0.9255825063366362, 0.3250054868156934}, {0.9221294457702532, 
        0.3370477401103869}, {0.9186016809567275, 0.3489572745290473}, {
        0.9150014559824348, 0.36073307981334}, {0.9113310341272935, 
        0.3723741706916089}, {0.9075926953817185, 0.38387959430520935`}, {
        0.9037887360261465, 0.3952484304301195}, {0.8999214699967837, 
        0.40647978649944894`}, {0.8959932277025451, 0.4175728005319016}, {
        0.8920063554152136, 0.42852664211561015`}, {0.8879632103494605, 
        0.439340524811528}, {0.8838661691952936, 0.45001368191986485`}, {
        0.8797176170774684, 0.4605453950238154}, {0.8755199569055463, 
        0.47093496853047356`}, {0.8712756039345046, 0.48118174303663425`}, {
        0.8669869870865987, 0.4912850911839184}, {0.8626565483926518, 
        0.5012444183404252}, {0.8582867414716928, 0.5110591653797707}, {
        0.853870878598758, 0.5207488920947407}, {0.8493986063316712, 
        0.5303397109218644}, {0.8448683144320965, 0.5398376654059404}, {
        0.8402814256098686, 0.549242181179046}, {0.835639371347285, 
        0.5585527016387015}, {0.830943591876206, 0.5677686877601635}, {
        0.8261955355414516, 0.5768896191170784}, {0.8213966570759529, 
        0.5859149968511398}, {0.8165484182319656, 0.5948443420025443}, {
        0.8116522875185957, 0.6036771956254589}, {0.8067097432365063, 
        0.6124131130691202}, {0.8017222692187829, 0.6210516714691927}, {
        0.7966913523651771, 0.6295924734679952}, {0.7916184867652394, 
        0.6380351396026888}, {0.7865051723439197, 0.646379310367943}, {
        0.7813529184100684, 0.6546246402406798}, {0.7761632438891414, 
        0.6627707974860567}, {0.7709376643550614, 0.6708174843262817}, {
        0.765677701983102, 0.6787644205949124}, {0.7603848690002714, 
        0.6866113681880992}, {0.7550606464872951, 0.6943581600151262}, {
        0.7497066169675102, 0.7020045066018825}, {0.7443243468809255, 
        0.7095501709701572}, {0.7389151764387073, 0.7169952553715899}, {
        0.733481231386672, 0.7243388106414793}, {0.7280233432310662, 
        0.7315816728553401}, {0.7225448630899642, 0.7387213671798482}, {
        0.717050828309071, 0.7457534110246159}, {0.7115429569675267, 
        0.7526777543012383}, {0.7060227621068389, 0.7594946272381946}, {
        0.700491714114751, 0.7662043249868943}, {0.6949512668300396, 
        0.7728071729430375}, {0.6894028640425566, 0.7793035179393696}, {
        0.6838479394524791, 0.785693727692296}, {0.6782879200733308, 
        0.7919781863845825}, {0.6727242172855904, 0.7981573043294405}, {
        0.667158237748614, 0.8042315051149697}, {0.6615913923888063, 
        0.8102012158923242}, {0.6560250810569251, 0.8160668841450198}, {
        0.6504606886002006, 0.8218289812117727}, {0.6448995953357788, 
        0.8274879908306709}, {0.6393431710781124, 0.8330444150883373}, {
        0.6337927763902955, 0.8384987727572414}, {0.6282497640209034, 
        0.843851597581003}, {0.6227154758019714, 0.8491034410027188}, {
        0.6171912429606551, 0.8542548714666315}, {0.6116783850288963, 
        0.8593064750473904}, {0.6061782080124059, 0.8642588566774065}, {
        0.6006920011223097, 0.8691126425196766}, {0.5952210304782447, 
        0.8738684847435239}, {0.5897665258448828, 0.8785270717996629}, {
        0.5843296500136657, 0.883089152304382}, {0.5789114193611843, 
        0.8875555969779545}, {0.5735124647220174, 0.8919275842407449}, {
        0.5681321524779676, 0.8962072778425204}, {0.562764278864394, 
        0.9004011203417058}, {0.5573635684309598, 0.9045452312115486}, {
        0.5509709546267274, 0.9093624112344718}, {0.5449646418690932, 
        0.9138068488795631}, {0.5387696585891232, 0.9183077676927314}, {
        0.5325943109913314, 0.9227126003261067}, {0.5264474162084315, 
        0.9270167023896707}, {0.5202488655564881, 0.9312768482237014}, {
        0.514068558910183, 0.9354455176932992}, {0.5078863655427054, 
        0.9395374222197728}, {0.5016978533604742, 0.9435562890214721}, {
        0.4955096733987751, 0.9474985944436267}, {0.4893178034265863, 
        0.9513677042202644}, {0.4831232680441181, 0.9551637203847982}, {
        0.4769292862423482, 0.9588854401244606}, {0.47073591105657964`, 
        0.9625336169124229}, {0.4645434867154265, 0.9661088147727653}, {
        0.4583528459804526, 0.9696113107801252}, {0.4521661310563797, 
        0.9730406628613191}, {0.4459831984467054, 0.9763977213621993}, {
        0.43980481880411454`, 0.9796828240905666}, {0.43363155495638933`, 
        0.9828964218440466}, {0.42746436570925095`, 0.9860387617173245}, {
        0.42130417923894686`, 0.9891101173935819}, {0.4151516856795533, 
        0.9921108890034505}, {0.4090077778620646, 0.9950413827075303}, {
        0.4028732420144757, 0.9979019637525138}, {0.39826997459901653`, 
        0.9999997935749536}, {0.3982696089600486, 0.9999999563679098}, {
        0.39826954934817843`, 0.9999999822878957}, {0.39826952741870075`, 
        0.999999991596397}, {0.3982695187241625, 0.9999999951978038}, {
        0.39826951411769396`, 0.9999999970589354}, {0.398269511766738, 
        0.9999999979850037}, {0.39826951042368725`, 0.9999999985005464}, {
        0.39826950963665536`, 0.999999998794815}, {0.39826950906885555`, 
        0.9999999990014711}, {0.39826950862909377`, 0.9999999991572057}, {
        0.3982695082694575, 0.9999999992810327}, {0.3982695079626192, 
        0.9999999993836959}, {0.3982695076966196, 0.9999999994701317}, {
        0.39826950746560663`, 0.9999999995429737}, {0.3982695072640587, 
        0.9999999996045882}, {0.39826950708757386`, 0.9999999996568708}, {
        0.39826950693220814`, 0.9999999997014118}, {0.39826950679478096`, 
        0.9999999997395281}, {0.39826950667254435`, 0.9999999997722692}, {
        0.3982695065632082, 0.9999999998005638}, {0.3982695064648897, 
        0.9999999998250703}, {0.3982695063759857, 0.9999999998464184}, {
        0.39826950629499497`, 0.9999999998651076}, {0.39826950622095075`, 
        0.9999999998815321}, {0.39826950615280965`, 0.9999999998960102}, {
        0.3982695060898339, 0.9999999999088248}, {0.39826950603126005`, 
        0.9999999999202018}, {0.39826950597670646`, 0.9999999999303225}, {
        0.3982695059256134, 0.9999999999393235}, {0.39826950587767546`, 
        0.9999999999473513}, {0.3982695058324093, 0.9999999999545173}, {
        0.39826950578978926`, 0.9999999999608912}, {0.39826950574943387`, 
        0.9999999999665622}, {0.3982695057111141, 0.9999999999716066}, {
        0.39826950567460084`, 0.9999999999760897}, {0.39826950563981783`, 
        0.9999999999800526}, {0.3982695056066379, 0.9999999999835402}, {
        0.39826950557483193`, 0.9999999999866015}, {0.39826950554434914`, 
        0.9999999999892685}, {0.39826950551503676`, 0.9999999999915744}, {
        0.3982695054867931, 0.9999999999935512}, {0.3982695054594654, 
        0.9999999999952233}, {0.39826950543290107`, 0.9999999999966148}, {
        0.3982695054069474, 0.9999999999977479}, {0.3982695053814263, 
        0.9999999999986389}, {0.398269505356007, 0.9999999999993044}, {
        0.39826950533012967`, 0.9999999999997564}, {0.3982695053022295, 
        1.}, {-1.801730494725964, 1.}, {-1.801730494753737, 
        0.9999999999997576}, {-1.8017304947798687`, 
        0.9999999999993017}, {-1.8017304948053645`, 
        0.9999999999986336}, {-1.8017304948308093`, 
        0.9999999999977455}, {-1.8017304948566102`, 
        0.9999999999966188}, {-1.8017304948829709`, 
        0.9999999999952376}, {-1.8017304949100696`, 
        0.9999999999935781}, {-1.8017304949381097`, 
        0.9999999999916189}, {-1.8017304949670914`, 
        0.9999999999893384}, {-1.8017304949973707`, 
        0.999999999986689}, {-1.8017304950288457`, 
        0.9999999999836595}, {-1.8017304950617967`, 
        0.9999999999801942}, {-1.8017304950962745`, 
        0.9999999999762693}, {-1.8017304951325332`, 
        0.9999999999718133}, {-1.8017304951705986`, 
        0.9999999999668039}, {-1.801730495210674, 
        0.9999999999611711}, {-1.8017304952530395`, 
        0.9999999999548385}, {-1.801730495298026, 
        0.9999999999477172}, {-1.8017304953457094`, 
        0.9999999999397339}, {-1.8017304953965225`, 
        0.9999999999307773}, {-1.8017304954507198`, 
        0.9999999999207266}, {-1.8017304955088103`, 
        0.9999999999094419}, {-1.8017304955712516`, 
        0.9999999998967322}, {-1.8017304956386804`, 
        0.9999999998824068}, {-1.8017304957117832`, 
        0.9999999998661985}, {-1.8017304957915015`, 
        0.9999999998477892}, {-1.801730495878828, 
        0.9999999998268291}, {-1.8017304959751363`, 
        0.999999999802822}, {-1.8017304960820553`, 
        0.9999999997751572}, {-1.801730496201544, 
        0.9999999997431477}, {-1.8017304963357141`, 
        0.999999999705941}, {-1.8017304964875684`, 
        0.9999999996623923}, {-1.8017304966603893`, 
        0.9999999996111975}, {-1.8017304968582986`, 
        0.9999999995506962}, {-1.8017304970860546`, 
        0.9999999994788974}, {-1.8017304973492807`, 
        0.9999999993933522}, {-1.8017304976538544`, 
        0.9999999992914459}, {-1.80173049800601, 
        0.9999999991701889}, {-1.801730498413686, 
        0.9999999990258153}, {-1.8017304988930398`, 
        0.999999998851366}, {-1.8017304994955972`, 
        0.9999999986260654}, {-1.8017305003829578`, 
        0.9999999982854492}, {-1.8017305021253132`, 
        0.9999999975991022}, {-1.801730505732057, 
        0.9999999961419062}, {-1.8017305138658055`, 
        0.9999999927727654}, {-1.8017305325234558`, 
        0.9999999848530837}, {-1.8017305856764918`, 
        0.9999999617414806}, {-1.8017309183773953`, 
        0.9999998136134975}, {-1.8063342132376876`, 
        0.997901971283705}, {-1.8124685827976224`, 
        0.9950414677799494}, {-1.8186126096563997`, 
        0.9921109172960902}, {-1.8247651120846156`, 
        0.9891101413605933}, {-1.8309253427399115`, 
        0.9860387636545105}, {-1.8370923377051211`, 
        0.9828965227728261}, {-1.8432654039211787`, 
        0.9796830278998724}, {-1.8494440990656562`, 
        0.9763977574161907}, {-1.855627376013866, 
        0.97304051195473}, {-1.861814785719806, 
        0.9696107747496323}, {-1.8680039722611508`, 
        0.9661091014854706}, {-1.8741961351431162`, 
        0.9625340545786502}, {-1.8803897496587898`, 
        0.9588857368146035}, {-1.8865842512305657`, 
        0.9551637047655958}, {-1.8927784562575012`, 
        0.9513678910432143}, {-1.898970614238984, 
        0.9474986012984197}, {-1.9051591772387653`, 
        0.9435560518540664}, {-1.911347005803527, 
        0.9395376289987555}, {-1.9175290580186262`, 
        0.9354458178990174}, {-1.9237136751756738`, 
        0.9312742409531982}, {-1.9299023814579035`, 
        0.9270208609669881}, {-1.9360593285423637`, 
        0.9227097202061071}, {-1.942225626670851, 
        0.9183113424965086}, {-1.9484321497329098`, 
        0.9138020395408447}, {-1.9544011947187196`, 
        0.9093851785962733}, {-1.960809452894645, 
        0.9045562096936982}, {-1.9662199874369697`, 
        0.9004045605199911}, {-1.9715907995898683`, 
        0.8962084221822108}, {-1.976972253155758, 
        0.8919278207320706}, {-1.98237173592627, 
        0.8875554057969534}, {-1.9877902373055951`, 
        0.883088737953405}, {-1.9932272590897009`, 
        0.87852653497967}, {-1.998681843024712, 
        0.8738678801934971}, {-2.004152854959822, 
        0.869112002075935}, {-2.009639080536079, 
        0.8642581997015171}, {-2.0151392624445665`, 
        0.8593058136667077}, {-2.0206521167148117`, 
        0.8542542134411584}, {-2.026176340590705, 
        0.8491027913376054}, {-2.0317106166454, 
        0.8438509594593375}, {-2.037253615017553, 
        0.8384981481525451}, {-2.0428039947528713`, 
        0.8330438051774304}, {-2.0483604047157984`, 
        0.8274873952145032}, {-2.053921484148512, 
        0.8218283996708449}, {-2.059485863176535, 
        0.8160663165099334}, {-2.0650521630593173`, 
        0.8102006603220491}, {-2.070618996618723, 
        0.8042309621990609}, {-2.0761849684744225`, 
        0.7981567697961555}, {-2.0817486755456103`, 
        0.7919776470940559}, {-2.0873087062570277`, 
        0.785693175593017}, {-2.092863640532857, 
        0.7793029546979063}, {-2.09841205219191, 
        0.7728065993142852}, {-2.1039525078676546`, 
        0.7662037413580712}, {-2.1094835645675247`, 
        0.7594940330459793}, {-2.1150037697585433`, 
        0.7526771473521778}, {-2.1205116563198714`, 
        0.7457527849416046}, {-2.126005719362858, 
        0.7387207049230132}, {-2.1314842690800746`, 
        0.7315809199251727}, {-2.1369423095077753`, 
        0.7243378556394318}, {-2.1423763325422125`, 
        0.71699419498237}, {-2.147785494488565, 
        0.7095491222744841}, {-2.1531677628436974`, 
        0.7020034603336268}, {-2.158521793922661, 
        0.694357111520085}, {-2.163846019263555, 
        0.686610315578513}, {-2.169138839019792, 
        0.6787633875945089}, {-2.1743988007082162`, 
        0.6708164523585921}, {-2.179624377669869, 
        0.6627697694795055}, {-2.1848140491038888`, 
        0.6546236170796508}, {-2.189966301729358, 
        0.6463782893007632}, {-2.195079614880806, 
        0.6380341206077303}, {-2.2001524800282595`, 
        0.6295914552261254}, {-2.2051833983802944`, 
        0.6210506506834574}, {-2.2101708737995533`, 
        0.6124120898559421}, {-2.215113415315212, 
        0.603676177301835}, {-2.220009541573955, 
        0.59484333171533}, {-2.22485777842939, 
        0.5859139902263679}, {-2.229656656344442, 
        0.5768886135276283}, {-2.2344047119243777`, 
        0.5677676836206068}, {-2.2391004899140627`, 
        0.5585517004065776}, {-2.2437425431467823`, 
        0.5492411820124896}, {-2.2483294323546636`, 
        0.539836665448688}, {-2.252859724845689, 
        0.5303387097245489}, {-2.25733199657995, 
        0.5207478920401621}, {-2.261747858210843, 
        0.5110581680505041}, {-2.2661176658222524`, 
        0.5012434194604022}, {-2.270448104331362, 
        0.4912840927290265}, {-2.2747367201582076`, 
        0.4811807469872264}, {-2.2789810737029272`, 
        0.4709339710960692}, {-2.2831787247302504`, 
        0.4605444202231234}, {-2.2873272677671843`, 
        0.4500127301722912}, {-2.291424284634346, 
        0.4393396363338396}, {-2.2954674218639273`, 
        0.42852577459670727`}, {-2.2994543271316568`, 
        0.4175718424000976}, {-2.303382598546781, 
        0.40647874613278734`}, {-2.3072498731280007`, 
        0.395247365227069}, {-2.311053824466024, 
        0.3838785530640241}, {-2.3147921516686982`, 
        0.37237316497588924`}, {-2.3184625660978626`, 
        0.3607320976498631}, {-2.3220627817473756`, 
        0.34895632286546674`}, {-2.325590543870646, 
        0.3370467975289955}, {-2.3290436050250127`, 
        0.32500454218373426`}, {-2.332419738195747, 
        0.31283059926004175`}, {-2.335716018671746, 
        0.30052871304753953`}, {-2.3389291064413196`, 
        0.28810462449393326`}, {-2.3420681778414614`, 
        0.2755144967732355}, {-2.3451111016121793`, 
        0.26283980709069327`}, {-2.348069762833709, 
        0.2500244373893624}, {-2.4034392737049934`, 
        0.00026871385873231243`}, {-2.4034398584969536`, 
        0.0002659626287975157}, {-2.40344008795849, 
        0.00026483478933454226`}, {-2.403440226346168, 
        0.0002641228464650858}, {-2.403440326170785, 
        0.0002635842410387178}, {-2.4034407452844166`, 
        0.00026120732948313956`}, {-2.4034423222998087`, 
        0.0002517834571319797}, {-2.403444324012361, 
        0.00023914514153228282`}, {-2.40344642659496, 
        0.00022507643279797842`}, {-2.4034484816400354`, 
        0.0002104540272990201}, {-2.403450421141459, 
        0.0001957220513183566}, {-2.403452215737491, 
        0.00018110623962549926`}, {-2.4034538551633555`, 
        0.00016671718339327215`}, {-2.4034553386401893`, 
        0.00015260284416301664`}, {-2.4034566699715345`, 
        0.00013877643952086243`}, {-2.403457854977604, 
        0.0001252317580954574}, {-2.4034589001989315`, 
        0.00011195096193929849`}, {-2.4034598121253343`, 
        0.00009890980682666571}, {-2.403460596675798, 
        0.00008608252016686067}, {-2.403461259135369, 
        0.00007344203855648956}, {-2.4034618040730273`, 
        0.00006096091417271841}, {-2.4034622353138086`, 
        0.00004861179394900095}, {-2.4034625559382743`, 
        0.00003636763957047716}, {-2.4034627682939584`, 
        0.000024201790526089502`}, {-2.4034628740100077`, 
        0.000012087931233952499`}, {-2.4034628740100077`, 
         0}, {-1.7973677031949595`, 0.}, {-1.7886405227013866`, 
        0.00007616095035350653}, {-1.779915286423662, 
        0.00022846051609521847`}, {-1.7711916621814807`, 
        0.0004568966563000588}, {-1.7624702964664505`, 
        0.0007614534580878547}, {-1.753751883303849, 
        0.0011421075974330048`}, {-1.7450371386393515`, 
        0.0015988280123179852`}, {-1.7363267233546626`, 
        0.002131579833728475}, {-1.7276212881544817`, 
        0.0027403231638576365`}, {-1.7189214953442793`, 
        0.0034250117070413386`}, {-1.7102280062352742`, 
        0.004185593450565422}, {-1.7015414811807357`, 
        0.005022010680211058}, {-1.692862585984365, 
        0.005934199322776448}, {-1.6841919805731853`, 
        0.0069220900246430486`}, {-1.6755303263793704`, 
        0.007985607431522664}, {-1.6668782834906783`, 
        0.0091246704870529}, {-1.6582365082374046`, 
        0.010339192794458258`}, {-1.6496056628934797`, 
        0.011629081273597944`}, {-1.6409864003893146`, 
        0.012994238341330169`}, {-1.6323793806685327`, 
        0.01443455947781981}, {-1.6237852566637743`, 
        0.01594993541541439}, {-1.6152046832606675`, 
        0.017540250694910747`}, {-1.6066383143070753`, 
        0.019205384140298615`}, {-1.5980868042149776`, 
        0.020945208532080904`}, {-1.5895508001178045`, 
        0.022759592213377984`}, {-1.581030956611654, 
        0.02464839604524265}, {-1.5725279191618868`, 
        0.026611476920343782`}, {-1.5640423372240213`, 
        0.02864868490206085}, {-1.5555748563566159`, 
        0.030759864995843177`}, {-1.547126123518912, 
        0.032944855873191785`}, {-1.5386967789447574`, 
        0.035203491944569267`}, {-1.5302874639930144`, 
        0.0375356013794126}, {-1.5218988228306163`, 
        0.03994100552551709}, {-1.5135314870181253`, 
        0.042419523310052776`}, {-1.5051860966641122`, 
        0.04497096519002813}, {-1.4968632797937993`, 
        0.0475951392693011}, {-1.488563698252122, 
        0.05029183678267725}, {-1.480288000368554, 
        0.053060846560136495`}, {-1.4720367684397, 
        0.055901973556897175`}, {-1.4638105841152202`, 
        0.05881501820725437}, {-1.4556101548887768`, 
        0.06179973035388961}, {-1.4474361240063427`, 
        0.0648558752704689}, {-1.4392890531027736`, 
        0.06798324278123254}, {-1.4311695861085445`, 
        0.07118158588666496}, {-1.4230783134520186`, 
        0.07445067224029016}, {-1.4150158230414585`, 
        0.07779026511483636}, {-1.406982840871119, 
        0.08120006374521412}, {-1.3989799597475447`, 
        0.08467981549307542}, {-1.3910081955072617`, 
        0.08822907360536975}, {-1.3876706089979758`, 
        0.08975009940777633}, {-1.3858957985900335`, 
        0.09057770709275716}, {-1.3841633152320116`, 
        0.09140405926534752}, {-1.3824723426329688`, 
        0.09222880170826811}, {-1.3808227539803413`, 
        0.09305125627133322}, {-1.379214488899743, 
        0.09387070825942818}, {-1.3776471303546172`, 
        0.09468662347441993}, {-1.376120188309552, 
        0.09549851296137667}, {-1.3746339484731769`, 
        0.09630547535157552}, {-1.3731879259357616`, 
        0.09710701873264657}, {-1.3717829013444005`, 
        0.09790194339914274}, {-1.3704176264605075`, 
        0.0986901852208596}, {-1.3690923209359893`, 
        0.09947084983532725}, {-1.3678060720247214`, 
        0.1002437061523793}, {-1.366560102350202, 
        0.10100723735092428`}, {-1.3653515459082939`, 
        0.10176242723152318`}, {-1.3641801222738321`, 
        0.10250870639182383`}, {-1.3630503513403802`, 
        0.10324238821461168`}, {-1.3619633592014204`, 
        0.1039618526165086}, {-1.3609034092395809`, 
        0.10467679789320337`}, {-1.359892098369071, 
        0.10537185259771423`}, {-1.3589078204072236`, 
        0.10606105144629947`}, {-1.3579802705333395`, 
        0.10672266634146935`}, {-1.3571307028639252`, 
        0.10733991338373094`}, {-1.3561369157724772`, 
        0.10807527714825323`}, {-1.3556791890842048`, 
        0.10842019894805796`}, {-1.355597660904057, 
        0.10848275772095918`}, {-1.355550974958172, 
        0.10851923277942788`}, {-1.355517613114026, 
        0.10854576998853518`}, {-1.3554912260416512`, 
        0.10856713781838873`}, {-1.3554691575735263`, 
        0.10858532965966013`}, {-1.3554500468054196`, 
        0.10860136549813953`}, {-1.3554331002639661`, 
        0.10861583921187583`}, {-1.3554178124515328`, 
        0.10862912870447859`}, {-1.3554038399894877`, 
        0.10864149049464086`}, {-1.3553909380462723`, 
        0.1086531074564892}, {-1.3553789253312896`, 
        0.10866411508174433`}, {-1.355367663479138, 
        0.10867461692874904`}, {-1.3553570442380367`, 
        0.10868469421230588`}, {-1.3553469811505952`, 
        0.10869441202287275`}, {-1.3553374039512858`, 
        0.10870382351043206`}, {-1.3553282546751884`, 
        0.10871297278652937`}, {-1.3553194848831256`, 
        0.1087218969917364}, {-1.3553110536383073`, 
        0.10873062780137027`}, {-1.355302925999925, 
        0.10873919254511379`}, {-1.3552950718866354`, 
        0.10874761505049656`}, {-1.3552874651998885`, 
        0.10875591629235977`}, {-1.3552800831381886`, 
        0.10876411490247653`}, {-1.3552729056286732`, 
        0.10877222760122233`}, {-1.3552659149091566`, 
        0.10878026950408252`}, {-1.3552590952678176`, 
        0.10878825427820125`}, {-1.3552524327236124`, 
        0.1087961943891575}, {-1.35524591470557, 
        0.10880410137730782`}, {-1.3552395299027309`, 
        0.10881198595225011`}, {-1.355233268131288, 
        0.10881985807780903`}, {-1.3552271201321981`, 
        0.10882772715780824`}, {-1.3552210774565034`, 
        0.1088356021260685}, {-1.355215132404479, 
        0.1088434914765852}, {-1.355209277935471, 
        0.10885140333736898`}, {-1.3552035075601492`, 
        0.10885934557764455`}, {-1.355197815314402, 
        0.10886732581185825`}, {-1.3551921957094255`, 
        0.10887535143948633`}, {-1.355186643664537, 
        0.10888342971495724`}, {-1.3551811544637413`, 
        0.10889156778980075`}, {-1.3551757237181985`, 
        0.10889977275129867`}, {-1.3551703473338217`, 
        0.10890805165716595`}, {-1.3551650214845328`, 
        0.10891641156604633`}, {-1.3551597425891473`, 
        0.10892485956461088`}, {-1.3551545072537032`, 
        0.10893340285555884`}, {-1.3551493120191633`, 
        0.10894204917781232`}, {-1.3551441533517592`, 
        0.10895080685717679`}, {-1.355139027738142, 
        0.10895968468046592`}, {-1.3551339317303053`, 
        0.10896869184372147`}, {-1.355128861822597, 
        0.10897783819943457`}, {-1.3551238144084512`, 
        0.108987134379851}, {-1.3551187859570766`, 
        0.1089965915214045}, {-1.3551137730266114`, 
        0.1090062212712306}, {-1.3551087721432609`, 
        0.10901603605744083`}, {-1.3551037795770264`, 
        0.10902604959613507`}, {-1.3550987912976487`, 
        0.10903627708455271`}, {-1.3550938029220898`, 
        0.10904673543132226`}, {-1.355088809653491, 
        0.10905744353045055`}, {-1.3550838062092523`, 
        0.10906842258676125`}, {-1.3550787867379825`, 
        0.10907969650382561`}, {-1.3550737447212176`, 
        0.10909129234853294`}, {-1.3550686728581174`, 
        0.1091032409091706}, {-1.3550635629266914`, 
        0.10911557737495163`}, {-1.3550584056158685`, 
        0.10912834216714251`}, {-1.3550531903164111`, 
        0.10914158197614071`}, {-1.3550479048538346`, 
        0.10915535107691784`}, {-1.355042535136443, 
        0.10916971303847507`}, {-1.355037064681343, 
        0.10918474299030964`}, {-1.3550314739674352`, 
        0.10920053067937387`}, {-1.3550257394814136`, 
        0.10921718483603982`}, {-1.3550198324402036`, 
        0.10923483912127765`}, {-1.3550137170678551`, 
        0.10925366030213356`}, {-1.3550073473854949`, 
        0.10927386235357213`}, {-1.35500066373946, 
        0.10929572357468324`}, {-1.3549935880949897`, 
        0.10931961055011478`}, {-1.3549860148037973`, 
        0.109346021755191}, {-1.354977794917834, 
        0.10937566170644814`}, {-1.3549687075537116`, 
        0.10940957621099374`}, {-1.354958402017149, 
        0.10944942476424421`}, {-1.354946260494905, 
        0.10949812175012631`}, {-1.354930969116223, 
        0.10956181492625908`}, {-1.354908145459511, 
        0.10966067504468484`}, {-1.301081383534727, 
        0.35245750778338175`}, {-1.2952939862401, 
        0.364685832149588}, {-1.2893493889523322`, 
        0.37674625637178305`}, {-1.2832501153346694`, 
        0.3886362995200754}, {-1.276999224980812, 
        0.40035364010174085`}, {-1.270599112395429, 
        0.41189581811510234`}, {-1.2640526005824941`, 
        0.4232605062387014}, {-1.257362506929712, 
        0.4344454043292804}, {-1.2505316600642216`, 
        0.4454482431306521}, {-1.2435629227729208`, 
        0.4562667907935725}, {-1.2364591914739176`, 
        0.4668988533235047}, {-1.2292233960432768`, 
        0.47734227513623956`}, {-1.2218584989485297`, 
        0.4875949393948367}, {-1.2143674951590344`, 
        0.4976547685874937}, {-1.2067534117523009`, 
        0.5075197250167158}, {-1.1990193071686972`, 
        0.5171878111623281}, {-1.1911682702161321`, 
        0.5266570699323033}, {-1.1832034190624405`, 
        0.5359255848753472}, {-1.1751279022750731`, 
        0.5449914811670808}, {-1.1669448985611588`, 
        0.5538529261587815}, {-1.1586576150947612`, 
        0.5625081293598773}, {-1.150269287576327, 
        0.5709553430795641}, {-1.1417831792206683`, 
        0.5791928627040108}, {-1.133202580451352, 
        0.5872190273400936}, {-1.1245308073544664`, 
        0.5950322223097764}, {-1.1157527227092081`, 
        0.6026709620136824}, {-1.106864632020227, 
        0.6101468888311241}, {-1.0978688552728109`, 
        0.6174583735202733}, {-1.0887677351476104`, 
        0.6246038159725233}, {-1.079563637124074, 
        0.6315816446272949}, {-1.0702589482678022`, 
        0.6383903185939057}, {-1.0608560779107479`, 
        0.6450283259103865}, {-1.051357457468601, 
        0.6514941836144511}, {-1.0417655382118858`, 
        0.657786441515331}, {-1.032082791810493, 
        0.663903680698429}, {-1.0223117053796784`, 
        0.6698445217955971}, {-1.0124547923318816`, 
        0.6756076053589374}, {-1.0025145857047784`, 
        0.6811916036237968}, {-0.9924936351843943, 
        0.6865952250618184}, {-0.9823945049466871, 
        0.6918172171883433}, {-0.9722197903331294, 
        0.6968563392639896}, {-0.9619721061038055, 
        0.7017113817967486}, {-0.9516540573064323, 
        0.7063812107499646}, {-0.9412682989622532, 
        0.7108646746990601}, {-0.9308174723370883, 
        0.7151607018320628}, {-0.9203041076086123, 
        0.7192684365212945}, {-0.9097311682918245, 
        0.7231864551777702}, {-0.8991011401515584, 
        0.7269140752550969}, {-0.8884165639228291, 
        0.7304505774898037}, {-0.8776813338902484, 
        0.7337934712788345}, {-0.8668956062584379, 
        0.7369453198170961}, {-0.8560687013178603, 
        0.7398967190992182}, {-0.8452036844807199, 
        0.742646707387849}, {-0.8343033197902052, 
        0.74519476232545}, {-0.8233703263673884, 
        0.7475404585609985}, {-0.8124074149229027, 
        0.7496834190120156}, {-0.8014172957795556, 
        0.7516233038875527}, {-0.7904026810450507, 
        0.753359807425613}, {-0.7793662851995247, 
        0.7548926567416236}, {-0.7683108251279842, 
        0.7562216113536689}, {-0.7572390199371389, 
        0.7573464629635629}, {-0.7461535907061794, 
        0.7582670353701771}, {-0.7350572601935624, 
        0.7589831844323066}, {-0.7239527525131514, 
        0.7594947980471246}, {-0.7128427928019582, 
        0.7598017961426417}, {-0.7017301068819195, 
        0.7599041306752583}, {-0.6906174209289464, 
        0.7598017856218787}, {-0.6795074611174766, 
        0.7594947769946553}, {-0.6684029532813544, 
        0.7589831528409353}, {-0.6573066225910232, 
        0.7582669932307529}, {-0.6462211931828703, 
        0.7573464102977293}, {-0.6351493878958375, 
        0.7562215481941197}, {-0.6240939279911679, 
        0.7548925830942865}, {-0.6130575327509994, 
        0.7533597233614041}, {-0.6020429192115972, 
        0.7516232096979992}, {-0.591052802116186, 
        0.7496833153400533}, {-0.5800898940302925, 
        0.7475403466542933}, {-0.5691569061289231, 
        0.7451946445481026}, {-0.5582565508653151, 
        0.7426465883890927}, {-0.5473915514782427, 
        0.7398966089409482}, {-0.5365646839587771, 
        0.736945244375771}, {-0.5257790589656588, 
        0.7337935169032556}, {-0.5150440328989684, 
        0.7304508820531737}, {-0.5043594192096639, 
        0.7269143142990255}, {-0.4937294269382607, 
        0.7231867294686624}, {-0.48315646721057737`, 
        0.7192686672356373}, {-0.4726431435099761, 
        0.7151609768612774}, {-0.4621922988786659, 
        0.7108649083088632}, {-0.4518065481248036, 
        0.7063814405821427}, {-0.44148850616894425`, 
        0.7017116067513931}, {-0.43124082500854816`, 
        0.6968565534841973}, {-0.42106611570849223`, 
        0.6918174241169288}, {-0.4109669924408697, 
        0.6865954273308157}, {-0.40094604721125615`, 
        0.6811917984683177}, {-0.39100584868277943`, 
        0.6756077974357423}, {-0.3811489450149515, 
        0.6698447133327431}, {-0.3713778666960452, 
        0.6639038695546151}, {-0.36169512134055176`, 
        0.6577866151040622}, {-0.3521032066333241, 
        0.6514943480867025}, {-0.3426045924721998, 
        0.6450284843830252}, {-0.3332017299306833, 
        0.6383904739480977}, {-0.3238970480477677, 
        0.6315817952739825}, {-0.31469295620417304`, 
        0.6246039603439487}, {-0.30559184253826055`, 
        0.6174585121213213}, {-0.29659607239385555`, 
        0.6101470218498197}, {-0.2877079889015782, 
        0.6026710906041495}, {-0.27892991085522106`, 
        0.5950323451458871}, {-0.2702581445398345, 
        0.5872191447889635}, {-0.26167755253312797`, 
        0.5791929745903659}, {-0.25319145100839024`, 
        0.5709554494672812}, {-0.2448031303828626, 
        0.56250823034908}, {-0.23651585391268415`, 
        0.5538530218607783}, {-0.2283328570845466, 
        0.5449915717740969}, {-0.22025734706692335`, 
        0.5359256705804893}, {-0.21229250221204746`, 
        0.5266571510575915}, {-0.20444147145319316`, 
        0.5171878878835586}, {-0.19670737393216237`, 
        0.5075197971609867}, {-0.1890932983865236, 
        0.497654836030628}, {-0.18160230275632863`, 
        0.4875950022019461}, {-0.17423741369083598`, 
        0.47734233351854755`}, {-0.16700162605456115`, 
        0.46689890751981167`}, {-0.15989790241569712`, 
        0.45626684100352455`}, {-0.15292917258607205`, 
        0.44544828956755944`}, {-0.1460983331675026, 
        0.4344454471466942}, {-0.13940824704160576`, 
        0.4232605455621342}, {-0.13286174289234073`, 
        0.41189585405579876`}, {-0.12646161518780702`, 
        0.4003536787009442}, {-0.12021063691263861`, 
        0.3886363586541158}, {-0.114111487902013, 
        0.3767462833967085}, {-0.10816689998582778`, 
        0.3646858559741608}, {-0.10237951117114219`, 
        0.35245752878137254`}, {-0.04855858775975166, 
        0.10968703187466947`}, {-0.04853593884342346, 
        0.10958892864001435`}, {-0.04852062329885991, 
        0.10952513480576516`}, {-0.04850836136361056, 
        0.10947595486965868`}, {-0.04849787180404862, 
        0.10943539475234165`}, {-0.0484885540258983, 
        0.10940062033087036`}, {-0.04848006915609051, 
        0.1093700248787565}, {-0.04847220513476103, 
        0.10934259977718568`}, {-0.04846481969573383, 
        0.10931766695287862`}, {-0.04845781222340046, 
        0.10929474654364767`}, {-0.04845110839157381, 
        0.10927348470547049`}, {-0.04844465212228539, 
        0.10925361435177053`}, {-0.04843840053263943, 
        0.10923493031980207`}, {-0.048432320017197085`, 
        0.10921727122071255`}, {-0.04842638365098867, 
        0.10920050743968303`}, {-0.048420569452802806`, 
        0.10918453306145515`}, {-0.048414859146863165`, 
        0.10916926015445208`}, {-0.048409237304738326`, 
        0.10915461475500918`}, {-0.048403690721090534`, 
        0.10914053393210361`}, {-0.04839820795362987, 
        0.10912696360644132`}, {-0.04839277897775839, 
        0.1091138568992627}, {-0.048387394922945796`, 
        0.10910117286099463`}, {-0.04838204786791188, 
        0.10908887547632523`}, {-0.048376730678723646`, 
        0.10907693287387467`}, {-0.04837143687863671, 
        0.1090653166897671}, {-0.048366160541846406`, 
        0.10905400154900524`}, {-0.04836089620578692, 
        0.10904296463893631`}, {-0.04835563879828259, 
        0.10903218535613346`}, {-0.048350383444303174`, 
        0.10902164474674371`}, {-0.04834512527051269, 
        0.10901132499962266`}, {-0.04833985943081837, 
        0.10900120941568649`}, {-0.04833458122651373, 
        0.10899128255716115`}, {-0.048329286088345184`, 
        0.10898153012584508`}, {-0.04832396955000721, 
        0.10897193883678995`}, {-0.04831862720868108, 
        0.10896249628046413`}, {-0.0483132547365534, 
        0.10895319088577597`}, {-0.048307847898046895`, 
        0.10894401189545166`}, {-0.0483024025624355, 
        0.1089349493351191}, {-0.04829691469366816, 
        0.10892599394721288`}, {-0.04829138024656388, 
        0.1089171369804126}, {-0.04828579526478486, 
        0.10890837031506499`}, {-0.048280155762888265`, 
        0.10889968624368142`}, {-0.04827445748287671, 
        0.10889107708169672`}, {-0.04826869586980174, 
        0.1088825351390368}, {-0.04826286604060054, 
        0.10887405268491232`}, {-0.048256962746658326`, 
        0.10886562190743634`}, {-0.048250980329984164`, 
        0.10885723486858273`}, {-0.04824491265723067, 
        0.10884888343350572`}, {-0.04823875350302828, 
        0.10884055981431795`}, {-0.04823249688676498, 
        0.10883225700410532`}, {-0.04822613688134426, 
        0.10882396848366893`}, {-0.04821966691481664, 
        0.10881568730415049`}, {-0.048213079738512195`, 
        0.10880740608857403`}, {-0.04820636723963345, 
        0.10879911684279381`}, {-0.04819952032118398, 
        0.10879081086653655`}, {-0.04819252873678498, 
        0.10878247862071147`}, {-0.048185380910780444`, 
        0.10877410959173481`}, {-0.04817806375989322, 
        0.10876569217252388`}, {-0.04817056232460079, 
        0.10875721334232209`}, {-0.0481628594840077, 
        0.10874865847115953`}, {-0.04815493509809628, 
        0.10874001052145003`}, {-0.04814676543534158, 
        0.10873124963073932`}, {-0.048138323182188025`, 
        0.10872235335215436`}, {-0.048129576992564545`, 
        0.10871329640766826`}, {-0.048120490490057226`, 
        0.1087040499155414}, {-0.048111021184255934`, 
        0.10869458060974012`}, {-0.048101118937482416`, 
        0.10868484969893676`}, {-0.048090723901576926`, 
        0.10867481132944908`}, {-0.04807976373770981, 
        0.10866441052229263`}, {-0.048068149674514254`, 
        0.10865358023315333`}, {-0.04805577083806493, 
        0.1086422371194153}, {-0.048042485845189935`, 
        0.10863027525810165`}, {-0.048028109883857945`, 
        0.10861755648191074`}, {-0.048012393982003215`, 
        0.10860389485685473`}, {-0.04799498993728106, 
        0.10858903039840898`}, {-0.04797538694082826, 
        0.10857258153131519`}, {-0.047952786916568214`, 
        0.1085539515089959}, {-0.047925830060332755`, 
        0.10853212227723395`}, {-0.04789188789640385, 
        0.10850512346095376`}, {-0.047844765925764955`, 
        0.1084683077426027}, {-0.04776383869119787, 
        0.10840621009145592`}, {-0.047353124415188214`, 
        0.10809671468533352`}, {-0.04633148310180388, 
        0.10734073988078831`}, {-0.045484539582875336`, 
        0.10672539939546752`}, {-0.04455914118128236, 
        0.10606531913056973`}, {-0.043568045640309534`, 
        0.1053713465616933}, {-0.042553183517170995`, 
        0.10467385114885455`}, {-0.041497866421351025`, 
        0.10396203077975485`}, {-0.04041096589996834, 
        0.10324262701819659`}, {-0.0392812470673631, 
        0.10250897903012167`}, {-0.03810918036004002, 
        0.10176229018720534`}, {-0.03690027915353733, 
        0.10100688487377556`}, {-0.03565451123015343, 
        0.10024347730848669`}, {-0.03436898033617872, 
        0.09947105241975401}, {-0.03304371379366814, 
        0.09869041076745795}, {-0.031678223203940974`, 
        0.09790204440790466}, {-0.03027209767019337, 
        0.0971064968581934}, {-0.02882650421223371, 
        0.09630519131972703}, {-0.02734044313221104, 
        0.09549832598631727}, {-0.025813913720490078`, 
        0.09468665590039722}, {-0.024246613690856227`, 
        0.09387077114664096}, {-0.022638199055076715`, 
        0.09305124295637238}, {-0.02098854743859287, 
        0.09222875700069735}, {-0.019297682535333403`, 
        0.09140406708451602}, {-0.017565249331957408`, 
        0.09057773883447078}, {-0.01579014558696681, 
        0.0897499943641636}, {-0.012452646742976721`, 
        0.08822900851314584}, {-0.004480943870486065, 0.0846797777235573}, {
        0.003521896481223023, 0.08120004370379846}, {0.011554859398555517`, 
        0.07779025324584321}, {0.01961727807164832, 0.07445069008591959}, {
        0.027708562334428023`, 0.07118159904306877}, {0.035828049312245015`, 
        0.06798324806588743}, {0.043975134340957636`, 0.06485587513298967}, {
        0.052149180927091573`, 0.06179972434503907}, {0.06034959041380159, 
        0.0588150193830818}, {0.06857574790546951, 0.05590198423471972}, {
        0.07682699358113981, 0.05306085250455017}, {0.08510272324119356, 
        0.0502918320948312}, {0.0934022935457093, 0.047595138232624706`}, {
        0.10172510361691336`, 0.04497096629710421}, {0.11007049014160143`, 
        0.04241952558787528}, {0.118437833976011, 0.03994100542713492}, {
        0.12682647994411325`, 0.037535599903017754`}, {0.13523579283303847`, 
        0.03520349104024061}, {0.14366513429200542`, 0.032944855803583264`}, {
        0.15211387108833674`, 0.030759863902457968`}, {0.16058134727993342`, 
        0.02864868497448479}, {0.16906692840525148`, 0.026611477187845144`}, {
        0.17756996464319377`, 0.024648396592515713`}, {0.18608980952635581`, 
        0.022759592455373158`}, {0.19462581152874373`, 
        0.020945209219336923`}, {0.20317732338260952`, 
        0.019205384469119065`}, {0.21174369136969443`, 0.01754025121160179}, {
        0.2203242647268258, 0.015949935940626447`}, {0.22891838964003447`, 
        0.014434559842848952`}, {0.23752541008043723`, 
        0.012994238585934825`}, {0.24614467422335534`, 
        0.011629081258649346`}, {0.25477551914419516`, 
        0.010339192842740685`}, {0.2634172955201991, 0.009124670377545807}, {
        0.2720693389393563, 0.007985607252179045}, {0.2807309928093882, 
        0.006922089885054385}, {0.2894015980512527, 0.0059341992024790876`}, {
        0.2980804925851819, 0.005022010629539011}, {0.30676701684767266`, 
        0.004185593476158925}, {0.315460502334739, 0.0034250120495134513`}, {
        0.3241602948294383, 0.002740323531160605}, {0.33286572687094185`, 
        0.0021315804219073945`}, {0.34157614645861595`, 
        0.001598828337315163}, {0.3502908990224337, 0.0011421075084442666`}, {
        0.359009306983406, 0.0007614535962071453}, {0.36773062772548526`, 
        0.00045689836490938994`}, {0.37645424602195043`, 
        0.00022846238039862817`}, {0.3851795218364428, 
        0.00007616212454005639}, {0.3939068368784683, 0.}}]}}, 
    {GrayLevel[0.5], Dashing[{0, Small}], 
     LineBox[{{0.2887516940033089, 0.}, {-1.301081383534727, 
      0.35245750778338175`}}]}, {{InsetBox[
       GraphicsBox[
        {Thickness[0.06093845216331505], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYCJAQEYCbAZofqYyVCDLE6MOcSYTy1zBptf
AGcWAkc=
          "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4ukzgSBS1mEmGAg7wPhrhXT40utEHUQqJ5Wc
dZGC89sV2FXPXBFycF1zdDlDhZxDb0S3P+MHcYh+TSWHs2eAIEfCwRgEipUc
HrjGO866KOHwHwTmK0H1yWDwO208d6VNUobrF4gNuG/UrgyxX0Uczg96e/nj
DEdRVHkWEbh+GB9m/pu23G6j2wj+jmCriP/HRR1ua8qu+d+M4CtfexTMEIPJ
7wP5b4Io3H9gulIUEh5ySg7CIPuWCDqAnH3mjbyD/xPPS6aTueD2NYjXsma6
8WHwYe4Fi9vzwP2z5Nbyx4bObHD+we59TSaPmeH8aNUImXM2jHD+Nq8NFnN+
/rCH8Vn0f3Fd4vliDzMfxofZ3wy2nwHuHrB9zHwOB8D2yDgULi/Z8K+fyaHq
/o9bxtliEPlmRoj/zohC3cMATw8vax9nn9f5bI/Oh6UnsH3HGB36QeG4Qdgh
ABQ+wSxwPliejQPOjwH5r4YLnh5hfJj5YPed54Dzb/DeFkv9xubwZd/Hrenb
EHxIOhDDyQenC2kxiHsms0P0l4k53AelV0MBiHsKpB1MQOlYWBRuH1iftTAG
H+ZejU8qL2d5isD9A5EXh/PdweldAs5XB6k/KQnnQ9KVDJyPnj8BEtyT/A==

          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
           3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
           0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {0, 1,
            0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGCwAmIQ3cBytN9QXNvB7+LEmH/JKg4w/oWrYW/0qxF8Fs4u
+eR1Kg7bHZoeHb+hBeeb2+wNmrYQk//r7esDls0qDs+ztL9Nn6vlMGeR8s4/
6SoOW8x/HErp0nJ44BrvOKtQGaKeUcuh+v6PW8bSyg6iPV6vWKZowvmPIsS3
XzygAefX/7YqOLdCwyGCU6zd+Lyyg/jUK5wZSRoODCBwQNXBY3+trIW7hoPs
8hceevPVHP6DgLyGwxkQWKPu8Pdb6YM5hWoOgbekaxKNNBx+gty5WB1iTwPQ
nk8bArKlNCH64zXh/OO7dvSybdCC802MQUDHISEkSH2BpjpEvkDXQQLknkcq
cL78rgX7Us/JY/CfJC68ZvJex6H88DbXmbYKcL7zhGahtCxFOL/bxnNXWpGi
gz8ofg4j+DD7Yfwp7a1Rl21U4HyVa4+CGdYow81b+e1lxZkGZbh9MD7MPeh8
cLj9V3JYK6TDly6n5KAMMo9H2WEmCESqwOVhfJh+cLwzI/jpaUBwTQnOB5t3
TgnuPhgf5n4YH2KOBiQd7laB88Hq7qjC+acOO63NjIPGZ5G6wwyQeyrVHIxA
wRMM5E/grzJ7reagoyj/JeeaGpz/pnir6O9uBN8MlA4bVeF8MN2tAueDw/ux
ssNTULz0qzt0gsI5SBmSP8w1IOn5oJJDAMgdQpqQcF6r5OALirdmBB+cfk9o
wfmw/LUG5O93yg7o+REAN2GTVg==
           "], {{11.7563, 13.3438}, {11.7563, 12.495299999999999`}, {
           11.145299999999999`, 12.2203}, {10.343800000000002`, 12.2203}, {
           9.403129999999999, 12.2203}, {9.403129999999999, 
           14.153100000000002`}, {9.403129999999999, 14.351599999999998`}, {
           9.410939999999998, 14.435899999999998`}, {9.59375, 
           14.459399999999997`}, {9.6625, 14.467199999999998`}, {
           9.907809999999998, 14.467199999999998`}, {10.060899999999998`, 
           14.467199999999998`}, {10.7484, 14.467199999999998`}, {11.7563, 
           14.467199999999998`}, {11.7563, 13.3438}}}], 
         FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
          "], CompressedData["
1:eJx1ln1QlEUcx++tI0vRlBfn7rm44+G4u+cAEVCoAflhQyDWQODkZVrG8KL5
wjRiUR3qyBDjHJbmGxiZRnHDcI43qUGExEQOOOJbZi/EjARMcggTOEaUl3S7
+zy7M3fTzjx/fG53f7v73e/+fmcoLMsvVspkMrnvq/V9Ct937daL40seCPBZ
v3N4abcCJE4vz6i83KCEJULzouvfMe5DzcV4U9lk9aUQATyVw1uuuZSQnHoh
/+hvFliB+jkVeCfudj3VaIH3bY5cebwaNqPxSSa43zl1vjQsFEZft04f05lg
vdHGXbUHsgy1jSYw34vyHPeEQvY3lbqUGhP5XR8G7rjtjfIOM5Sg9ns4LD7y
w5xNhQK0FTxtm83SQO6Ng+sfDgtk3+MaOHZg/jvLW6yk/46WzE+NgYrbM/2J
Dg5Gd5wPfXBX5BYODqPxj8dCUqKvneUgHMVfGQvj721zJHzNmKyng57ulac3
r4iF0wtjgkt36SAL7dcUK+qmo/H+j+vqUYsh+hzVQS+Kt4sxPt+QlfIsap8w
voP0S2Nsv+fO26KxEj0bdBDhHM2OmxUol2LhBLo+1mc14572tv3qeMatsHeo
Z8YSwFmui07ZYsaZIh+uqV5302uh+hVtGHhWmSJQfXerLn6wdK0AXY7OvUmN
HDzXG5T20RGBjD/EuFofZOxLYozXa9MSP2SJ4xO1wKHzpQtgR/GtWqJPhAA1
aP59DfWrDZ1/QEP8rRLAhe6rUwPe6Z2DDVMWKEKyNGkg5O0Py6+c4wFfS/0T
cC555tuisSgSf7XPP8aRqhPzjGRcEUf8HWKk53uhX2t/LSGa8pAtvPXGHsa9
SF93IP+L9p2uo+wVeQz5syWa6o/X38b4b/TeeMbx+P0a6X1fR+/7XSP1x/Po
fVRFUcbz5vKU52/Iu53gjKTx+B+HCmS1jPE9VDB+q/vLzPq0QJb8IbF0Xhxv
K+O1c8JqEs8wxu88nqc8mPlqxvFTgRzRfrKzOM6PgznYidb7mIdidJ9qsf8g
D3kTN6fqTmmho8w+UV9tIPlrqxocqavaSwoNNH89c6BqYck6A813f3x6Rn8l
RU+Z+CiCMvbb7kDG9tyhoPzTvF/DipcrRJ0jRH/JyT15GU+i9bL1lPF7bdJD
a447peErOTRPeyr6JvVgQvnxkpyM80RSxrqbeToe9zfzNN6AReeaHWa8AN33
X4yJf6MCGJ/nrIKydN5/kP+UjPH+unjKF5DenzPG7247Y+yHGJ7o0KEk6/4S
SfoHlCSvXo2El7FOjMn+VJR/RvpOq6gepJ6oyfp/iv1vBon5gYe5GcE5dZbH
iD8nRP/2qcn8faIeLy0gfpRFk/c+sghyUD66ZSL1zf2oGM8MbzjL3Q9z1bAH
5bdks5j/HqGcN7Lq+2WH/LiAsVRPcXpuMlF9yPtlHFqbM6Zaw1iqn/4s+c+f
l6F6bTDR+5XqrcRSvZX4C1QvOTP105M435qp30g8C+WNa/JNJ/cJlEk9E2g8
7sQrlstuxoMoP3Yxlv6P+LP0f+U/UBXgdQ==
          "]]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.313804238347581],
        ImageSize->{16.413070983810712`, 15.747108343711083`},
        PlotRange->{{0., 16.41}, {0., 
         15.75}}], {-0.10237951117114219, 0.35245752878137254}, {-5, Center}],
       PointBox[{-0.10237951117114219`, 0.35245752878137254`}], InsetBox[
       GraphicsBox[
        {Thickness[0.06093845216331505], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYCJAQEYCbAZofqYyVCDLE6MOcSYTy1zBptf
AGcWAkc=
          "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4ukzgSBS1mEmGAg7wPhrhXT40utEHUQqJ5Wc
dZGC89sV2FXPXBFycF1zdDlDhZxDb0S3P+MHcYh+TSWHs2eAIEfCwRgEipUc
HrjGO866KOHwHwTmK0H1yWDwO208d6VNUobrF4gNuG/UrgyxX0Uczg96e/nj
DEdRVHkWEbh+GB9m/pu23G6j2wj+jmCriP/HRR1ua8qu+d+M4CtfexTMEIPJ
7wP5b4Io3H9gulIUEh5ySg7CIPuWCDqAnH3mjbyD/xPPS6aTueD2NYjXsma6
8WHwYe4Fi9vzwP2z5Nbyx4bObHD+we59TSaPmeH8aNUImXM2jHD+Nq8NFnN+
/rCH8Vn0f3Fd4vliDzMfxofZ3wy2nwHuHrB9zHwOB8D2yDgULi/Z8K+fyaHq
/o9bxtliEPlmRoj/zohC3cMATw8vax9nn9f5bI/Oh6UnsH3HGB36QeG4Qdgh
ABQ+wSxwPliejQPOjwH5r4YLnh5hfJj5YPed54Dzb/DeFkv9xubwZd/Hrenb
EHxIOhDDyQenC2kxiHsms0P0l4k53AelV0MBiHsKpB1MQOlYWBRuH1iftTAG
H+ZejU8qL2d5isD9A5EXh/PdweldAs5XB6k/KQnnQ9KVDJyPnj8BEtyT/A==

          "]], 
         FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
          0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
          0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
          0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIFIGYC4vrfVgXnVmg4zJgJBD/VHI7v2tHLZoDgP4oQ
336RQcNBYuoVzowkVYfUNCA4pu6w8tvLijMNyg41nzYEZP9SgfPXCunwpfcp
w/nOE5qF0m4pwfmdNp670i4pOZwBgTkIvqnN3qBpiipw/tPEhddM9HXg/JTY
O27MOxD8JyD59zoQdzmpwPlyy1946O3H5IP9VaALMZdfxUFfa6XwhRRdhweu
8Y6zPirB+WB/WyL4a0D+2ScP1w/jw8zfm1/zdqapApzfDXJfkiKcD/Z/lqKD
/8WJMf8OI/gmxiCA4E9pb426bKMC56tcexTMsEYZbh4s/GD2wfgw96Dz/4OB
kkMDy9F+Q3MNOB89vgEKC+eJ
          "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
          "], CompressedData["
1:eJx1ln1QlEUcx++tI0vRlBfn7rm44+G4u+cAEVCoAflhQyDWQODkZVrG8KL5
wjRiUR3qyBDjHJbmGxiZRnHDcI43qUGExEQOOOJbZi/EjARMcggTOEaUl3S7
+zy7M3fTzjx/fG53f7v73e/+fmcoLMsvVspkMrnvq/V9Ct937daL40seCPBZ
v3N4abcCJE4vz6i83KCEJULzouvfMe5DzcV4U9lk9aUQATyVw1uuuZSQnHoh
/+hvFliB+jkVeCfudj3VaIH3bY5cebwaNqPxSSa43zl1vjQsFEZft04f05lg
vdHGXbUHsgy1jSYw34vyHPeEQvY3lbqUGhP5XR8G7rjtjfIOM5Sg9ns4LD7y
w5xNhQK0FTxtm83SQO6Ng+sfDgtk3+MaOHZg/jvLW6yk/46WzE+NgYrbM/2J
Dg5Gd5wPfXBX5BYODqPxj8dCUqKvneUgHMVfGQvj721zJHzNmKyng57ulac3
r4iF0wtjgkt36SAL7dcUK+qmo/H+j+vqUYsh+hzVQS+Kt4sxPt+QlfIsap8w
voP0S2Nsv+fO26KxEj0bdBDhHM2OmxUol2LhBLo+1mc14572tv3qeMatsHeo
Z8YSwFmui07ZYsaZIh+uqV5302uh+hVtGHhWmSJQfXerLn6wdK0AXY7OvUmN
HDzXG5T20RGBjD/EuFofZOxLYozXa9MSP2SJ4xO1wKHzpQtgR/GtWqJPhAA1
aP59DfWrDZ1/QEP8rRLAhe6rUwPe6Z2DDVMWKEKyNGkg5O0Py6+c4wFfS/0T
cC555tuisSgSf7XPP8aRqhPzjGRcEUf8HWKk53uhX2t/LSGa8pAtvPXGHsa9
SF93IP+L9p2uo+wVeQz5syWa6o/X38b4b/TeeMbx+P0a6X1fR+/7XSP1x/Po
fVRFUcbz5vKU52/Iu53gjKTx+B+HCmS1jPE9VDB+q/vLzPq0QJb8IbF0Xhxv
K+O1c8JqEs8wxu88nqc8mPlqxvFTgRzRfrKzOM6PgznYidb7mIdidJ9qsf8g
D3kTN6fqTmmho8w+UV9tIPlrqxocqavaSwoNNH89c6BqYck6A813f3x6Rn8l
RU+Z+CiCMvbb7kDG9tyhoPzTvF/DipcrRJ0jRH/JyT15GU+i9bL1lPF7bdJD
a447peErOTRPeyr6JvVgQvnxkpyM80RSxrqbeToe9zfzNN6AReeaHWa8AN33
X4yJf6MCGJ/nrIKydN5/kP+UjPH+unjKF5DenzPG7247Y+yHGJ7o0KEk6/4S
SfoHlCSvXo2El7FOjMn+VJR/RvpOq6gepJ6oyfp/iv1vBon5gYe5GcE5dZbH
iD8nRP/2qcn8faIeLy0gfpRFk/c+sghyUD66ZSL1zf2oGM8MbzjL3Q9z1bAH
5bdks5j/HqGcN7Lq+2WH/LiAsVRPcXpuMlF9yPtlHFqbM6Zaw1iqn/4s+c+f
l6F6bTDR+5XqrcRSvZX4C1QvOTP105M435qp30g8C+WNa/JNJ/cJlEk9E2g8
7sQrlstuxoMoP3Yxlv6P+LP0f+U/UBXgdQ==
          "]]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.313804238347581],
        ImageSize->{16.413070983810712`, 15.747108343711083`},
        PlotRange->{{0., 16.41}, {0., 
         15.75}}], {-1.301081383534727, 0.35245750778338175}, {20, Center}], 
      PointBox[{-1.301081383534727, 0.35245750778338175`}], InsetBox[
       GraphicsBox[
        {Thickness[0.06093845216331505], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYCJAQEYCbAZofqYyVCDLE6MOcSYTy1zBptf
AGcWAkc=
          "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4ukzgSBS1mEmGAg7wPhrhXT40utEHUQqJ5Wc
dZGC89sV2FXPXBFycF1zdDlDhZxDb0S3P+MHcYh+TSWHs2eAIEfCwRgEipUc
HrjGO866KOHwHwTmK0H1yWDwO208d6VNUobrF4gNuG/UrgyxX0Uczg96e/nj
DEdRVHkWEbh+GB9m/pu23G6j2wj+jmCriP/HRR1ua8qu+d+M4CtfexTMEIPJ
7wP5b4Io3H9gulIUEh5ySg7CIPuWCDqAnH3mjbyD/xPPS6aTueD2NYjXsma6
8WHwYe4Fi9vzwP2z5Nbyx4bObHD+we59TSaPmeH8aNUImXM2jHD+Nq8NFnN+
/rCH8Vn0f3Fd4vliDzMfxofZ3wy2nwHuHrB9zHwOB8D2yDgULi/Z8K+fyaHq
/o9bxtliEPlmRoj/zohC3cMATw8vax9nn9f5bI/Oh6UnsH3HGB36QeG4Qdgh
ABQ+wSxwPliejQPOjwH5r4YLnh5hfJj5YPed54Dzb/DeFkv9xubwZd/Hrenb
EHxIOhDDyQenC2kxiHsms0P0l4k53AelV0MBiHsKpB1MQOlYWBRuH1iftTAG
H+ZejU8qL2d5isD9A5EXh/PdweldAs5XB6k/KQnnQ9KVDJyPnj8BEtyT/A==

          "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
          "], CompressedData["
1:eJxllg1MFEcUxw+hNXAHZxXB0sOdu+XYuwUUgQo2UB8aC54aKZhK/GgpEZC2
SpNiinpUIgIlYIDGD7B+tUavRKxnI7UhCpdSA0axGmqbUhIpNCmgpEBaSiuB
3szszqR3k2wuv5vZN++9+b83a8wtyszz1Wg0Pu6n1v3Mcz/fP3rj6fJnMrzv
KHbO1mlBZV1qkK2xUAfL5eZFD77jfA+PFs67i8Yr7gTL0GpzJp3er4PE5FuZ
J3610vkRHcyMPXGtumCFHeZsw/2ZICjE6xMk2I7Z/iIMvxM1dTJcAldN++GE
Ic4dCmvwyJGgLrtms09GGKR3lIYnVUlQkO8elWHgXLb3gs9NC/VrowGWHP/B
f3euDELb+fa8L5fC5ocNO2aHZEiId48sAU7W6w+svBwF+p0Zj+MkRN9PjoY/
Pr+KekoQDH/QuvjZE4U/RnAMr9fGUPu1CEKx/TUx8MXUSMm9es7E3k8IujrX
XCl8NQZqkte35U8iSMP+SjHQhIe/kdnz5EaFyW9TNFxZGB1UMIugG9v7iDOJ
bzCK8Rwe5zj/jvOXwtk+6cx4NywKBta9lXrKxwiCYzh92ZzMmOQxX2b+kPxs
4NzV9s3R52M534DDg13TVi/e6h9SFd+BvPhYVcW23hkry9+unf2v+SbJLL+H
/G7Xrdgqw6L9nxT3HEGwsXt+yqfHZejB6+2cP+z8el3TJs7Evh5RPaTJSt4E
MOD4VivxNQg0P4IMTyv31MRtF5heib7WClTffjIE4/0jBJiZ2jdwekLxVyfQ
/6+LVIeaELieOP3trtEIav+aAE7zb+VnA81wq8g+1pSHqL6DzSy+1/tesr8d
F8l4MDv0xsMyzt04v05vxnKN7/XmUazPy5Es/2T/PZz/wfUmco4l9Wtm5/0A
1/dBM9PHJlwf5RGMadwiY6Jrh4nZE38czNLUck5rue3QlHAm55TizaoeVFbj
Jfbe40zWXeVM0h4rMiZxfObNa+vLF+bbPPgVBPvwfmdEqvOVynyDCL9Yw1vm
fBHcxOdWYaT9a5We1m2ukfUvYmebkfU7sm8SYpyN+1i/wJjo7ZA3kzhAy9jR
5xha4auFP9snWgtOCEodBih9kvM43i8dMSa/lxAcCS19rrAyAJpxHxpHip0A
mvcRE2NyPhaRrSfzzSKz14/zMMR5AT7vvzlT/UZ4MY1Dy1iN91+sP1/OxD+X
yJjUyUXOLVhnezkTPUSLIE1GjJyq1lF/fzbR+WYd1eV9E5jx/B3OecS/QMYX
cX47A1k+iL31err/XybIGuudaDQuUPqDSPvDwReoPsdMSj/R0/erlfp3BSt9
IBIOPJ7ui9+wBGy4Hz2SaBztqj0LpBSnlt416KEM97dEC32vLIix4VrIuXk5
How4q/cpCeuSxPJD65fz4lrbqN8Wzur96cmq/lQmfq7Wwsv4vjZK7HzV+1bl
/923bv4K35cGC9PTUtJvLUxv1J6Vcc6WTOl8tcyY3mcys2c4+6b1rpPzAO6P
Ls7q94gnq98r/wEShJG+
          "]]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.32631885041954006`],
        ImageSize->{16.413070983810712`, 15.14319302615193},
        PlotRange->{{0., 16.41}, {0., 
         15.139999999999999`}}], {-0.6906174209289464, 0.7798017856218787}, {
       Center, Bottom}]}, {PointBox[{-1.379219331818735, 0.}], 
      PointBox[{-0.02424155823199153, 0.}], InsetBox[
       GraphicsBox[
        {Thickness[0.057971014492753624`], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
          0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
          0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
          0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
          0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJjIGYC4gPd+5pMDss5qH9SeTlLU85BfteCfann5Bxq
7v+4Zewt5yBSOank7BM5hzdtud1GsxH8HcFWEf+PI/j/wUDOwX3N0eUMO6C0
hbyDgTEQFCP4M2YCgSSCD7aPT87h7Bkg0JF3aFVgVz2zRdbBBKRPGGrvbWmH
NDCQgLjrtaTDl30ft6Z/E3E4CHK/sxCcrwHyhycrnA+2J0MRol9NwwFk/cxO
RYf1qk+a5/lqOOzNr3k7c6miw+PEhddM8hH8OYuUd/5ZjuA/Bcmf14D4c76i
Q0b+h9aTVzQc1grp8KXLIfj9Ed3+jAICcP4csH/54Pwlt5Y/NmTmg5u3xWuD
xZxKXoeEkCD1BZkaEP8s5oD4v1jFQXqj2HymBA6HC1fD3uhbI/gGWiuFL6jg
5rNwdskn86nAzVO59iiY4Y0yxP32nHD+dd7bYqnfEHxwelDmcvj19vUBS2YV
hxjVCJlzNVwOb4q3iv72hvL38DqAouvMGjWHnaB0wC7o8Pdb6YM5hhqQ+Pot
DueD/WEsD+eLNslMMQj+Y+8BihcJUQeLJF071gO/7MHmzgHG11b/48lsv+z7
QOFYgOCDzfksDOeD43GmsMN66W26p94g+OYg8xz+wflg90RLOcDVg+IrThrO
B6f7TGlIOl4iDEmP66QdYPaj5w8AIkRkbQ==
          "]], 
         FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
          0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
          0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
          0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIFIGYC4vrfVgXnVmg7zJgJBD/VHI7v2tHLZoDgP4gQ
336RQdtBYuoVzowkVYf0NCA4puWw8tvLijMNyg41nzYEZP9Sh/NZOLvkk/vU
UOVvqcL5AbekaxIvqTqcAYE5CL6pzd6gaYoqcP7TxIXXTPR14PyU2DtuzDsQ
/Ccg+fc6EHc5qcP5cstfeOjtx+SD/VWgCzGXX91BX2ul8IUUXYe/30ofzPmo
CueD/W2J4IdzirUb31eC64fxYebvza95O9NUGdU9SSpw/hbzH4dSslQc/C9O
jPl3GME3MQYBBH9Ke2vUZRsVOF/l2qNghjXKcPNg4QezD8aHuQed/x8MlBwa
WI72G5prw/no8Q0AAcjuLg==
          "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
          "], CompressedData["
1:eJxllnts01UUx/uiFSMT2IOlD/for2u7X9cJnePhdAcR2OZjzeajICDoHiLo
NJtGpQXDHFNKYMAyizYLCKExFmnCljHAOSWLzM2xQWDLbMKyVWG6JYDLAlKY
vff+fvfG9ia/Pz6593fu75zzPef80t6oKimXSyQSaeTZE3lkkeetqpt13Y0W
ODbsG1t4XgYi59csd/V45XDh/DMnNm9gXF4RWasYK2bvTnnzex7GXWNbLvrl
cPHKKxPZ23h4Gu1rFdBYX7f2ch4Pex3uYunjSpCj830mmOq41VqZlAifKrr2
LWwzwTqDQ9vnTIQdUew5FFl3TWC6zY1/NZ4Io44FbQOpZpCglZoEz19QPfX1
y5mAPqvizwXQYn33qDTMw+nSZY6Z1Wq4/jY//aXLAr1oTaghO/Pb+P5ns8j+
dQ15/0oWfHTtzrDNrYXP5hSfbKyzEv5OC1no/DEr5Ngi65QWAsh+0AoTu95x
LzrLmNyng43rg6vkQ1Y4Md8SV7ldByPoezut5H6/jtoT2RLF+B6blcSnSQdl
yF4yY+yfM4syjs9Sxjh+gxbKCXuK/lK0WEg8vTpog52jv3gYz+DF0/txfEKM
N75UYjzczdg+rHFuOhDLq/1dPkmyDooFXilwdlrK1NYmnsYvPP3BiHeAp/FN
bt5g7rnJQ6e7Y2fOUS38senI1ZxsCzl/kHFdqsrQm8MY33daAyEU3xHBvk1D
/BviwYns8xoSn3Ye6tH7U2qqVwfyP6gm+m7mwY/y1aGGxoZHP8l181CG9HRc
OP+iAQ7hNQ9eGNi/7kFtBrH/nAYKfnTplvgyIOHjAzW/lWkF+xnUv4nq1sR7
PUbK224H7FvUJso4voWxfB+lJV8HrwscFrgW6XOlicYf369ijOvtnJHyr7h+
jTTfm1F9JxipPm6g+tBlUMZ1dJyjjOsNOGoP14eB8X2Uz3mM5663X1s0qI9h
UR8ii/5ie7M4ytvvLXuvr4D7fzy6Gfej/vKkIYZTzhzuKLdGcZyW9JfFBtK3
lFrwoPzyBrBPXr7lOaKBV2cn1dtS9KR/bVWC/upoqSScTvtX0Kzzz/yTTvvd
F3mFZyoupVHGfn3OGMtkTSxjeVbLKA/O+T2pPFcG8Vg3aYK+pMSeh7Eb3TfK
GJdrfjq0FQWWeNulsKKhdn7F7nQwov7YLYV/J//uXFrLUc7N+6Gk6SeOnsf7
KwzUHs6/i7Ea1WMDY6LfWMb+nJJRFv3F+vMydiK9r2X8mO9GgTWfsfcbfXtY
xRjroYsjej0nJ3VdzZH9oHC+koPX0H6YMfk+BeUhFN9pBY0HmSdK0j/2Cfsf
qoT+wMEjy+OKPOaHST3VC3ruVcJd9L5e8H/NXOEeI6n3UDyMIXtVZjLfAg8J
9szwvq8m8KBYCVoUz36z0P9mUbaHCi89cTCKSxmL85Tk20zjQ+qX8UlDqLZ5
0kRZnKfRLOpvRxTjeX3WRPMrzluRxXkrMp6XrWaqJ9JvzVRvxF4m5TCOn4Uy
mWcWaq9l8Z2fy4oYE70wFv9Holn8X/kPWTDf8w==
          "]]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.313804238347581],
        ImageSize->{17.250789539227895`, 15.747108343711083`},
        PlotRange->{{0., 17.25}, {0., 15.75}}], {-1.379219331818735, 0.}, {
       Left, 18}], InsetBox[
       GraphicsBox[
        {Thickness[0.04928536224741252], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGINIIaxWZDYzFRgM0D5DGhsSsyhlhsGg3uoFW7EqAEA
fNECuQ==
          "], CompressedData["
1:eJxl1HtIU1EYAPBtmY9MzZk63eYDdu+umJpoOkX0SISPf5QpIgn51qzQQgss
pVAs0ERI02WmRYEQRlaKCvkoEhNNLO1lgiKL1BQ0RMwHa/fcne9gO3AZv7t7
Xt93zuedVaTNPSASicTGJ9v4SIyP8+34ZYsGDvl5e25caOQQ8dmitarRaQ6F
RPRrGzOp3VvP+IwlUruZnG/yr3O+m01KDmUka9UPRznUFbr1NucpC15Ide35
KKJOnJGXZWoZGE+f+ehL8HMVuJPRV7bWUuN+cebGvwXUNyyG6wJDTfu6okJ7
m5fnWwI51IsqFkZ01Ph7GwYtF3c77/hyaJFffz+D0vF76snPKSsBaWow7u+o
RrGD5UpNOyPsc5lFEptqz+xCk6tZ1HTP2L57oKtzWzNBtjI0WDNQEXxSiRpu
VZ2eKlODcVyG1GjPYGyDSljPNb6f3AvW61R6p+RDDvU431rM/dK/8LG4hZrE
i/QnjukYbhfFUufmGZulJ/go/l4J+apLrUkQT8rB/Od5N93AaUyqYmJWBp4/
lR7d7CiD8bg/qqXmAtf946uon0mP2ee3upiZ5Jd4335X/nOHKzg4yNheuZmZ
xJcPt2HOTTj30yxKXp1a14ndUflO+MUJaxZ9tfvhkhtiB/nD3rQR8pWhBivb
F2P926jJ+LV8vNYcYP4qLytmvOQIWPjf3OQ+EpN4lPLrqKHuSwpPNcRQd8V3
alpK7cA9vMMOQT5wfA5bgfH/pRJwPp9PVgx+8L7+yXnWEEXGw/G6vgu+cDfj
kqZ4B+xSoWg4nvTXzCR/xGS/miy/yIND21H78hO0B8bn6bUE4pOgj/t0YkqC
fvJ1wsG0HoME7qfihUubZN5SOKedTugbzoelKY5S2L9wTqQosiS6fExhDcbz
7VLbRtvH63xs0H18j6WQ3zf8va10Eu6PzF2oKxoG6fjv+uQwPz7f7+QwP7k/
ZPyNgfXu/BQFuJfP5wi1mr8vSwrh3uqlUC/I/PjczTFoe/X3UFg2azqXLPLg
30ephTozy0K8cH0N4CCepL6Teknqfz3fL4KanMd/9rDOvQ==
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
           3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
           0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {0, 1,
            0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGCwAmIQ7dD06PiMbiMHv4sTY/4lqzjA+Beuhr3Rr0bwWTi7
5JPXqThEKzh+TM5B8KXnxWmeDsDk/3r7+oBls4pD8VbR36f9jBzmLFLe+Sdd
xeGmdE2ikauRwwPXeMdZhcoQ9QxGDtX3f9wyllZ24HZTLWU6ZQjnF6zpvp2R
gODvr5W1SA8xdIjgFGs3Pq/s0OP1isXE0NCBAQQOqDosub+Pb46yoYPs8hce
evPVHP6DAL+hwxkQWKPuUPvbquCchYFD4C2QQzQc/n4rfTDnooHDowjx7Rcb
NBxsKyNWmPZC9cdrwvnHd+3oZdugBeebGIOAjoO+1krhC1MMIPIFug4SU69w
ZjzSg/PdQQ5+ronBf5K48JrJex2H51na36bbasH5W8x/HErJ0obz/UHuLNJ2
8AfFz2EEH2Y/jD+lvTXqso0KnK9y7VEwwxpluHkrv72sONOgDLcPxoe5B50P
Drf/Sg4nDjutzZTTcVAGmcej7DBjJhBE6sHlYXyY/h+geGdG8HUV5b/kXNOB
88Hp5JwO3H0wPsz9MD44/TBrOJwHpcPdenA+WN0dfTgfHE760PgsUofEs42B
gxEoeILVHbxPsNvOLjVw0AG7Qw3OfwNKmN0IvpnN3qBpjapw/owJ/FVm3Spw
Pji8Hys7fN4QkD3ruIFDp43nrrQgZUj+kDaEpOeDSg4ab3n3GXQaOpQf3uY6
c62SAygZ/T+I4IPTb4oRnA/LX2uEdPjS3yk7oOdHAFktlJc=
           "], {{16.756299999999996`, 13.3438}, {16.756299999999996`, 
           12.495299999999999`}, {16.145300000000002`, 12.2203}, {15.3438, 
           12.2203}, {14.403100000000002`, 12.2203}, {14.403100000000002`, 
           14.153100000000002`}, {14.403100000000002`, 14.351599999999998`}, {
           14.410899999999996`, 14.435899999999998`}, {14.5938, 
           14.459399999999997`}, {14.662500000000001`, 14.467199999999998`}, {
           14.907800000000002`, 14.467199999999998`}, {15.060899999999997`, 
           14.467199999999998`}, {15.748399999999998`, 14.467199999999998`}, {
           16.756299999999996`, 14.467199999999998`}, {16.756299999999996`, 
           13.3438}}}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
          "], CompressedData["
1:eJx1lg1MU1cUx9vSFZ2AToW69jWFKLQ8+vFaPmRkjsOSyYbJSmQx3XRbHHSo
uOEmLnMp+3BjJOB0E5GqjZOxjBlxYpQUnIKZI5uCotNN7Mg00ozhIA7sCJkF
1nvve/dmNLvJS/PLvT33nXP+55yX9Er5aleUTCaTh5+d4UcRfj5Qdu+2qW3w
pb950HZeARLnVuRV9nij4ITl9SZ5SKA8g9Y9xo6rn62bbhJguHKwrK8lCk4t
n/yupEaAJ9A+p4SGT+e/k1UmwC5nrUMuqMD7xdKOUKkFgp1jbaUJ8cAdeim1
p9AC65Kd3GV3JGekh1edBYzjy4YPDMeDe7y1sOy0BWRoJSZAYH3jLxn3rPAq
Wr+rwRD48NCliwK0F+U4Z/I1ADvu/OCZZ4NetEY05Hy5jewPaeF+2NwBnw3e
vjXpT6/lYHdRxbKG+XbCRzkYROf1dvIeJzlIRvZz7DDy8Wu19m8Zk/t0UPkg
Z8vlbDscW2iKK31XByu2O7/ONNvJ/S06au//uBT7YSPx2aeD95C9fsbYvxrG
+9HayDjGcXyvK5vxjYXjeX0pNhJPrw6Mo7GdwqOM8b29Ar0fx6eL8dTEttve
E4z/7vDXTNVHcn5Ld7NsiQ6CIj8lcvGLAyujPAKN36ofo1ccbBNofG9q3evt
3QKcq+3ckdHEQVelLrs0IJ6vY1yVGJ3cm8EY39euhVwU37Pi+XQtGJB/HQK4
kf00LYnPEQGq0f+DGqpXJ/J/QEP07RWgBeWrUwPq+utzN+wRoATl4SsN0esQ
T+zsfwSGNqVNNOhMxP4qLdx2qn1XwQSLt++puFTCkfP5JurfR7EoIWbKi3cW
3FWeYhwa/fPcY4ORPIXqLFdHOSSyrvmPpy23zDT++P7DjM1J+uDmNYxLUPwn
TTTfyrk1+uJvTFQf76N696VRxvWdy1PG9eZPpfY4dH8XY1zfRxlrUf1uiWRJ
HxJL/mJ7nzNeguJ/J/W/8SjmKW8o/6vqwvVI1p8+3OmyzOI4jvSTKzy4UD5V
HFj5I4uufM9D4ei1MU+jFnyoQbQbSf/arCL6rDfS/nUcFfgnRtrv7m5ti39Q
ZqCc+fjZ1fuSGGMd3k+JYCzPrQrKN2J/TXBlKeDi+SePbZxOEfUlJ/VmM1DG
+nQzxj83DeAraM32dsjhWaTnpUYwoP54QQ57q6teuMbxlPt+XjNiXcvT83h/
gKf2cP7VaZR9qH/zjIl+Ixn7c1JBWfLXhPSXxRjrPchTxvHuZ7wcxa+RsR7p
4WWe6PVMFNFRjLg/IJ6X87AW7YcYk/dTUu5H8Z1Q0niQeaIi/dQo7r8VTfJR
xENMXlyBJ/VhUk+JvNgXVeT/Z0T7zy8Q+4yZ1HtgEen3c6xkvrXOEe1Z4Y3m
itZph4rMw01Wsf89RLkw8MxPmXWzuIixNE89ON8WGh9Sv4zzUUOsZizNz9ks
6W8243p5zkLzK81biaV5KzGeDw4r1ZPDH27gb1qp3vD78wLlHqTv3xiTeSZQ
eyjdM2OM561M3qb4h7H0PTKbpe+VfwFNxuHN
          "]]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.313804238347581],
        ImageSize->{20.29300124533001, 15.747108343711083`},
        PlotRange->{{0., 20.29}, {0., 15.75}}], {-0.02424155823199153, 0.}, {
       Right, 18}]}, {PointBox[{0.3939068368784683, 0.}], InsetBox[
       GraphicsBox[
        {Thickness[0.05221932114882506], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGINIIaxWZDYzFRgM0D5DGhsSsyhlhsGg3uoFW7EqAEA
fNECuQ==
          "], CompressedData["
1:eJxl1HtIU1EYAPBtmY9MzZk63eYDdu+umJpoOkX0SISPf5QpIgn51qzQQgss
pVAs0ERI02WmRYEQRlaKCvkoEhNNLO1lgiKL1BQ0RMwHa/fcne9gO3AZv7t7
Xt93zuedVaTNPSASicTGJ9v4SIyP8+34ZYsGDvl5e25caOQQ8dmitarRaQ6F
RPRrGzOp3VvP+IwlUruZnG/yr3O+m01KDmUka9UPRznUFbr1NucpC15Ide35
KKJOnJGXZWoZGE+f+ehL8HMVuJPRV7bWUuN+cebGvwXUNyyG6wJDTfu6okJ7
m5fnWwI51IsqFkZ01Ph7GwYtF3c77/hyaJFffz+D0vF76snPKSsBaWow7u+o
RrGD5UpNOyPsc5lFEptqz+xCk6tZ1HTP2L57oKtzWzNBtjI0WDNQEXxSiRpu
VZ2eKlODcVyG1GjPYGyDSljPNb6f3AvW61R6p+RDDvU431rM/dK/8LG4hZrE
i/QnjukYbhfFUufmGZulJ/go/l4J+apLrUkQT8rB/Od5N93AaUyqYmJWBp4/
lR7d7CiD8bg/qqXmAtf946uon0mP2ee3upiZ5Jd4335X/nOHKzg4yNheuZmZ
xJcPt2HOTTj30yxKXp1a14ndUflO+MUJaxZ9tfvhkhtiB/nD3rQR8pWhBivb
F2P926jJ+LV8vNYcYP4qLytmvOQIWPjf3OQ+EpN4lPLrqKHuSwpPNcRQd8V3
alpK7cA9vMMOQT5wfA5bgfH/pRJwPp9PVgx+8L7+yXnWEEXGw/G6vgu+cDfj
kqZ4B+xSoWg4nvTXzCR/xGS/miy/yIND21H78hO0B8bn6bUE4pOgj/t0YkqC
fvJ1wsG0HoME7qfihUubZN5SOKedTugbzoelKY5S2L9wTqQosiS6fExhDcbz
7VLbRtvH63xs0H18j6WQ3zf8va10Eu6PzF2oKxoG6fjv+uQwPz7f7+QwP7k/
ZPyNgfXu/BQFuJfP5wi1mr8vSwrh3uqlUC/I/PjczTFoe/X3UFg2azqXLPLg
30ephTozy0K8cH0N4CCepL6Teknqfz3fL4KanMd/9rDOvQ==
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {0, 1,
            0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 
           3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
           3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBWIQfVO6JtHoqIHDGiEdvvR9wg4w/kwQ+CnqwO2mWsrk
ZeCQBgLHxB3OgACPvkO0aoTMORkJB/W3vPsMMg0cdgRbRfw/LgGR1zF0eNOW
220kLQ3ng+kzsnB+9f0ft4y5FRwixLdfZJgHtY9T0eFJ4sJrJv76cP4MsDs0
4XwTYyDYjOD/B4F6TH44p1i78X4FOP/9ovUKZzsUHJ6DzF+P4P/5VvpgzkcE
H2x+sRac739xYsy/x5h85wnNQmleaHwrqH33tRzSQeFlpuCQkf+h9eQVLYfb
mrJr/jMrOMxZpLzzz3ENh61eGyzmWPI7GGitFL6wRMOBx5HPa8ZLHofnWdrf
ps+F8jN5HDbq5S1mrFGH8/+C3GuI4EtMvcKZwYTJZwABB244H+yeNC4HnxPs
trNNEfyU2DtuzBUI/p+3rw9YKuvC+bW/rQrOrdCH82HpA8w/JuCAnn4AjQn9
Yw==
           "], {{16.456299999999995`, 7.46406}, {16.456299999999995`, 
           6.815629999999998}, {15.7609, 6.12031}, {14.782800000000002`, 
           6.12031}, {13.582800000000004`, 6.12031}, {14.049999999999997`, 
           7.984379999999999}, {14.1188, 8.24375}, {14.126599999999996`, 
           8.267189999999998}, {14.439100000000003`, 8.267189999999998}, {
           15.5391, 8.267189999999998}, {16.2891, 8.267189999999998}, {
           16.456299999999995`, 7.778130000000001}, {16.456299999999995`, 
           7.46406}}, {{16.0281, 4.996880000000001}, {16.0281, 4.24688}, {
           15.295299999999997`, 3.5515600000000003`}, {14.378099999999998`, 
           3.5515600000000003`}, {13.0563, 3.5515600000000003`}, {
           12.987499999999997`, 3.5671899999999996`}, {12.9641, 
           3.5671899999999996`}, {12.9641, 3.62031}, {12.9641, 3.68281}, {
           12.979700000000001`, 3.7437500000000004`}, {12.995299999999999`, 
           3.789059999999999}, {13.529699999999998`, 5.90625}, {
           15.081299999999997`, 5.90625}, {15.792200000000001`, 5.90625}, {
           16.0281, 5.425000000000001}, {16.0281, 4.996880000000001}}}]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.32631885041954006`],
        ImageSize->{19.147118306351185`, 15.14319302615193},
        PlotRange->{{0., 19.150000000000002`}, {0., 
         15.139999999999999`}}], {0.3939068368784683, 0.}, {Center, 18}], 
      PointBox[{-0.04855858775975166, 0.10968703187466947`}], InsetBox[
       GraphicsBox[
        {Thickness[0.05580357142857143], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIjIIaxWZDYzFDMAOUz4GEjqyeGTQu9tHAbqeYMhvCh
ddyR6k4AyFQC6w==
          "], CompressedData["
1:eJx1lWtIVEEUx7eSYn30cO9e1zbbu656N3paRhbRHisrhVI0ZKN36aokabQ9
DIvQHpS96G1ImUUWGO2H3DTKil5YWln2oAJFo7KSLMyMSnNmnDPU0sD98Lv3
zpn5n/OfM+ZlmQkpfTQaTa/uZ13307v7sTxrTNRcMcMee35crywJOGvIaJDg
1bCg0q48wWfbm9dXxws+7z+if2qnCXLqO16O+yhBeeIke9c7E1zPr8yNsOgZ
qyaQsvc7a27JMKP0donGHgg6whHBsJus2zoUIsaREcreJysw5PiiYffHhEGq
o3skmcFLu9O0fJQKM8n8yGBIz2zdWiVZodEecKlWEwK/29c0FIZboRxyG+9G
hsBmr9t7wydYWZwsTx5pNrVlHBacRuLVWeHezann06cILiy2VPxSBbcWX1Bq
XliQqa4tFlgyN0EtqrLC1cycloLxgvMnx1x2jA1GpvnaZEb+TOKVKxhv2r48
f4e3YKr/jgm5lMyf4slNS08+i8gUzPVWk7HLhPlpiF4cdaxWMN3fVAXIMo4w
K+wgXKywPHaoyK7QN3nHd6ssXqEChkN12rRcFQYsjK8fe0SBR0+TPo2erzL/
7FLgR8vH6xMtKqy76Y4umK1AUMn7WaPqw6CC+sPQ47PgHl9IGJ/5Q4/1tX4N
aT52ToYPq8v0P4dbmU/HBOD+tyr9QqudgpmfAlA/Z15vzjx/2cS3+YJpHmYI
pvvdLiOnke9n9Fg/+v9bCbmAjHn+yDZn1Mb7C3xwvm9U/9ij57yRVaKvSuvB
dH66YK4v7k3M4/EHvJGf+72SU9w+yPT/9IHIbZVfylIPD8R6Uj39BrHvq1SW
/+ky0OOXaIb3G5tWPMzQMp+sMsDplyVN4dP6Ml0VMlyKdUUWZveGGuIDXz24
jO6R9z59t/F+QP1R/c22jdSlTmL5cbR5MK2rVjDzhQ7iqb42G12vQAcxZXF3
l29rR3aT9X90IDfMaV7y+8RP215SV5eO5UfXiUz1jOgDnOk+NX3h7/+1wOM5
S5yuzoc+yCwfvsgXqX4/D6Z5TJaQuV5a/9e+2C9pPZIE83rS9+0S5p/2w9V6
ZHY+5b/5rQwLQu1DHuR4g3K5qDJlZQA7L1o/6CLjmoHpzPJn+/MKYvu6KEMK
7SsKWyfRiPW9QPrHIiPcIP37lNzTP4y4/v84oeXJl6M39LCdxD84GPVsIOdr
eCDq5eefM/VRhgHzxZn7gzPP93yi97VgOk8KRN5C4wim+3APxnpTXmtEpv01
TEHm/Ysz7W/fFYzH7yPOvJ9z5vfnv8zv1z/k8y3u
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {0, 1,
            0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 
           3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
           3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBWIQ7XNxYsw/ZX2HNUI6fOn7hB1g/Jkg8FPUYb3qk+Z5
unoOaSBwTNwhFUQv03GIVo2QOScj4fCieKvo72w9hx3BVhH/j0s4mBgDwWd9
hzdtud1G0tJw/hkwkIXzq+//uGXMreDgc4LddvZVPYh9nIoOtb+tCs690IHz
jUDqJ6vD+WBjfBB8MC2JyQ/nFGs33q8A579ftF7hbIeCQx3IfA8Ef8YE/iqz
bgQfbD6PBpz/PEv72/RaTL7zhGahNC80vhXQPJB9lRoO6aBwMlNwYOLskk/O
03C4rSm75j+zgoOZzd6gaYlqDlu9NljMseR3OHXYaW2mnZoDjyOf14yXPA4N
LEf7Dc2h/EweSPiIqsL5YPeeVoHzN+nlLWacg8lnAAEHbjgf7J40LoeniQuv
mZxH8P9+K30wR1AVzp/S3hp1eY8WnC8+9QpnhpMunA9LH2D+MQEH9PQDAJ8c
7FA=
           "], {{15.256299999999996`, 7.46406}, {15.256299999999996`, 
           6.815629999999998}, {14.560899999999997`, 6.12031}, {
           13.582800000000004`, 6.12031}, {12.382799999999998`, 6.12031}, {
           12.850000000000001`, 7.984379999999999}, {12.918800000000003`, 
           8.24375}, {12.9266, 8.267189999999998}, {13.2391, 
           8.267189999999998}, {14.3391, 8.267189999999998}, {15.0891, 
           8.267189999999998}, {15.256299999999996`, 7.778130000000001}, {
           15.256299999999996`, 7.46406}}, {{14.8281, 4.996880000000001}, {
           14.8281, 4.24688}, {14.095300000000002`, 3.5515600000000003`}, {
           13.178099999999999`, 3.5515600000000003`}, {11.8563, 
           3.5515600000000003`}, {11.787499999999998`, 3.5671899999999996`}, {
           11.7641, 3.5671899999999996`}, {11.7641, 3.62031}, {11.7641, 
           3.68281}, {11.7797, 3.7437500000000004`}, {11.7953, 
           3.789059999999999}, {12.3297, 5.90625}, {13.881299999999996`, 
           5.90625}, {14.5922, 5.90625}, {14.8281, 5.425000000000001}, {
           14.8281, 4.996880000000001}}}]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.32631885041954006`],
        ImageSize->{17.92219178082192, 15.14319302615193},
        PlotRange->{{0., 17.919999999999998`}, {0., 
         15.139999999999999`}}], {-0.04855858775975166, 0.10968703187466947}, \
{21, Center}]}, {InsetBox[
       GraphicsBox[
        {Thickness[0.07117437722419928], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
          0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI1IGYC4sr7P24ZnxZz4I8NuG/0XdEBxk9PAwIxZYeQ
t5c/zmgUcbijKbvm/2ZlB+HKSSVnU4TgfP8nnpdML/PC+V/2fdyafo3LIZxT
rN1YX8lhJhhwOnTbeO5Kc1J0WHJr+WPDZkw+TP+CE5OXZKt9sxcAuacdwQfb
O0XJQeOTystZnQwOMD7YnWqMGPz3i9YrnN2hCOevFdLhS68ThZuHzoe4U9jB
xBgEftn3R3T7M24QdrjBe1ssdRuzA4z/svZx9nkdNjh/q9cGizk7OeD8GSBj
bvLD+a/bcruNfgs4wMyH8WH2Fywv2fDPnwuDDwl3WTi/VYFd9cwXOYcXIPvf
cDk4T2gWSvul5BCtGiFzbo4QnL8GZM4/QQfla4+CGfYoQd0B5ccg+LD4hvH/
gwC/IiQcVYQdGEBggwLEXXYicL7bmqPLGSJE4XxYeoHpR09PAH+e/ws=
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {0, 1,
            0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 
           3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
           3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBWIQ3chytN8wXN1hjZAOX/o+YQcYfyYI/BR1eBQhvv1i
gppDGggcE4eI31RxiFaNkDknI+Egu/yFh958NYcdwVYR/49LQNSpaTi8acvt
NpKWhvPPgIEsnF99/8ctY24Fh9rfVgXnOKD2cSo6bNLLW8woowrng7X1yMP5
/8FADs6fAWZg8sM5xdqN9yvA+e8XrVc426Hg4L7m6HKGHwh+DMgfNfJwPth4
ewU4f+W3lxVnNmDynSc0C6V5ofGtFBxOg9y7RsEhHeRPMwWH+67xjrMWKjjc
1pRd859ZwUH9k8rLWZqyDlu9NljMseR3ONC9r8nksYwDjyOf14yXPA4tCuyq
Z65A+Zk8Dg9A+idKwflg9/6RhPPXg+JtHiafAQQcuOF8sHvSuBxEKieVnGWR
gvPB7ulE8MH+f68E5/ucYLedXaoK58PSB5h/TMABPf0AAOrQ9UY=
           "], {{11.3563, 7.46406}, {11.3563, 6.815629999999998}, {
           10.660899999999998`, 6.12031}, {9.682809999999998, 6.12031}, {
           8.482809999999999, 6.12031}, {8.950000000000001, 
           7.984379999999999}, {9.018749999999999, 8.24375}, {
           9.026560000000002, 8.267189999999998}, {9.339060000000002, 
           8.267189999999998}, {10.4391, 8.267189999999998}, {11.1891, 
           8.267189999999998}, {11.3563, 7.778130000000001}, {11.3563, 
           7.46406}}, {{10.9281, 4.996880000000001}, {10.9281, 4.24688}, {
           10.1953, 3.5515600000000003`}, {9.278129999999999, 
           3.5515600000000003`}, {7.956250000000001, 3.5515600000000003`}, {
           7.887499999999999, 3.5671899999999996`}, {7.864059999999999, 
           3.5671899999999996`}, {7.864059999999999, 3.62031}, {
           7.864059999999999, 3.68281}, {7.87969, 3.7437500000000004`}, {
           7.895309999999999, 3.789059999999999}, {8.429689999999999, 
           5.90625}, {9.981250000000001, 5.90625}, {10.6922, 5.90625}, {
           10.9281, 5.425000000000001}, {10.9281, 4.996880000000001}}}]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.32631885041954006`],
        ImageSize->{14.052174346201744`, 15.14319302615193},
        PlotRange->{{0., 14.05}, {0., 
         15.139999999999999`}}], {0.07682699358113981, 0.05306085250455017}, {
       Left, Bottom}], PointBox[{-1.354908145459511, 0.10966067504468484`}], 
      InsetBox[
       GraphicsBox[
        {Thickness[0.06397952655150352], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJ1IIaxWZDYzFDMAOUzoImTykY2hxZm0lMvrc3EZQ6p
YQgAX4UCvQ==
          "], CompressedData["
1:eJx11XtIU1EYAPBtvjXn2nz9Md3mY3eUhq/QwvIzUcl/DPUPKXvgfGdpMElD
QzT1DzF7mKlJRhkiKWmoSJRYJmZqLyXIfzSVcKigYb5Cbefc3e8iwwOX8dvd
Pd93vvPtXFVyTlyqmUAgEBquFMMlMlyta/r80VwPeHXk6jNhowY4Z+Qslw1P
aGBk1DB89nc9GXoVepeMJhVcSohjngxrwPPHTLwgiffbnMKl+jwl2rHgnm6s
WYFOTTOMKHecL39qYzLQzg2d5J0o//xGjt4m8cJMTefL5F1sPljtH6yB6ciL
4Q2dcthey5tu9NdAUKBhjPOm+Xi5A0kjTc2b3v/GoD++7q2y7GD23r/GQCHJ
d8QN5rMOrz10Y4D546Vv0MuN9VVDdWJlrDBXytatXgnzRbOXvyzaQlfwxvuU
GAbSaWBb6IWSmaE63ly8/czl2zzZMutvJsb16Fp0HTsODmgaXyJBF5B8K03t
q1KsZtfy5upL46l5PyfxBhzQxS5FFplRYjTNp/QA7m8Lzc8OfY7sZ6gQ7VQi
r/GL3w3j3BXTEdK4+S+Mm6+HegMdkux70qJ/HT1Kx18Tc/3AmVsvrVvaOjq6
O3ZIa7mFjp07/f1ovBDrI+90bhIpRfBp4FR75g4DduHimDq9CGoqys6OFzLs
78ftYfnpS+WYhttfe4huG2wRuCqhitTfTwxlSivv0S4FmvblXd70M1fBxpu2
Yfvsg7Oxb2ygnDyf4Mzm/9sa+iv7SoI8naCU1N/Smu3DBUf2e60IBGRMO8I7
4lkBmvaDn6k1pG9teLNxZcb9F6Lp+rJ50///rghdRz5+mrPzdMjgFsmv3BJN
66CToGkecBBNt8tHivOt9q10p69J9+YTJUOz+2tqWr8URzS33napjzj9Ju82
4j4pWkaeM5eY+DatixP6Bqn3C940/KYTO/8FCVt3rQubf63REa64vsXyK5UB
j9zxfKDnYLkCTed5rIAKUq8JKTicPzMVYKWEhKXxlbpfbrC1tNB/TKtm1znn
Dn6HWmVf59QQcadUmpalBNcHEzYZMwzr4yp2nxTG83pXhf19faAnsv6EB56X
3PvgPunvUN7c++I/8PjBXw==
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
            3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGCQB2IQLdLj9YolRNuhP6Lbn9FAygHGXyOkw5d+T85BX2ul
8IUjmg4zQYBT0eHUYae1mXXqcL5w5aSSsypKcP5asD5FOF/52qNghjWY/HBO
sXbj/Qpw/vtF6xXOdig4OE9oFkq7heCfAQEZJTgfbP48BP8/CPArY/DB5nih
8a2g9vEoO6SnAYEZVP6/ksNtTdk1/5kVHO6A6M8KDlu9NljMseR3WPHtZcWZ
CwoOPI58XjNe8jh8ANlzAsrP5HGQ37VgX6qfPJw/A+TPnXJw/pu23G6jaEw+
Awg4cMP5YPekcTmEvL38ccZBBD8VRLnJw/kGoPh4ogLng+NDTgPOh8Uf2PwE
YQf0+AUAQSXHoA==
           "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQLdLj9Yrli6aD+ieVl7M8pR1g/B3BVhH/3aUcnmdp
f5u+V9PhDAj4iDrU/7YqOJeh4fAfBO4LOkxpb426vEcdol9TwOFV8VbR39lq
DjyOfF4zMnkcTh12Wps5TwXOd19zdDlDhBKcL1w5qeSsiRJEfyePw4dF6xXO
amDyb/DeFkv9hsYv43VY+e1lxRkDJQcTYyD4zOvwHiRvoeRQsLxkwz9/PgdR
kH9CVBx6I7r9GT/IO6TE3nFjrlBxOAvyT42Cw4WrYW/0q1Ug+joUHDbp5S1m
lFGF831OsNvO/qoG58stf+Ght18DzoeFlwjIHyzyDujhCQBLx5qX
           "]}]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.32631885041954006`],
        ImageSize->{15.629708592777085`, 15.14319302615193},
        PlotRange->{{0., 15.629999999999999`}, {0., 
         15.139999999999999`}}], {-1.354908145459511, 0.10966067504468484}, \
{-3, Center}], PointBox[{-1.7973677031949595`, 0.}], InsetBox[
       GraphicsBox[
        {Thickness[0.05970149253731343], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
          0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
          0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
          0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
          0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJjIGYC4gPd+5pMDss5qH9SeTlLU85BfteCfann5Bxq
7v+4Zewt5yBSOank7BM5hzdtud1GsxH8HcFWEf+PI/j/wUDOwX3N0eUMO6C0
hbyDgTEQFCP4M2YCgSSCD7aPT87h7Bkg0JF3aFVgVz2zRdbBBKRPGGrvbWmH
NDCQgLjrtaTDl30ft6Z/E3E4CHK/sxCcrwHyhycrnA+2J0MRol9NwwFk/cxO
RYf1qk+a5/lqOOzNr3k7c6miw+PEhddM8hH8OYuUd/5ZjuA/Bcmf14D4c76i
Q0b+h9aTVzQc1grp8KXLIfj9Ed3+jAICcP4csH/54Pwlt5Y/NmTmg5u3xWuD
xZxKXoeEkCD1BZkaEP8s5oD4v1jFQXqj2HymBA6HC1fD3uhbI/gGWiuFL6jg
5rNwdskn86nAzVO59iiY4Y0yxP32nHD+dd7bYqnfEHxwelDmcvj19vUBS2YV
hxjVCJlzNVwOb4q3iv72hvL38DqAouvMGjWHnaB0wC7o8Pdb6YM5hhqQ+Pot
DueD/WEsD+eLNslMMQj+Y+8BihcJUQeLJF071gO/7MHmzgHG11b/48lsv+z7
QOFYgOCDzfksDOeD43GmsMN66W26p94g+OYg8xz+wflg90RLOcDVg+IrThrO
B6f7TGlIOl4iDEmP66QdYPaj5w8AIkRkbQ==
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
            3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGCQB2IQ7b6/VtaiXdehP6Lbn9FAygHGXyOkw5d+T84hJfaO
G/MPbYeZIMCp6PDnW+mDORs14XywfIQKnP8XJC+I4IdzirUb31fG4IPp/Qpw
/vtF6xXOdig4bFB90jyPVwXOP7FrRy9bAIIPNv8igv/r7esDls6qGHznCc1C
aV5ofCsFB7nlLzz07FUd0tOAwEzBwcQYBFQdbmvKrvnPrODAHxtw30hd2WGr
1waLOZb8UHFlBx5HPq8ZL3kclK89Cmb4owThZ/JAzL2lCOf/B4F+BH/lt5cV
ZxIw+Qwg4MAN54Pdk8blcAdk32QEH0xfQ/DB4S2hDueD4yNQC86HxR/Y/ARh
B/T4BQBj9sRb
           "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQ7b6/VtZCXcdB/ZPKy1me0g4w/o5gq4j/7lIOEvPi
NE9/0HY4AwI+og4b9PIWM87RcvgPAvcFHY7v2tHL9kETol9TwEF2+QsPvfka
DjyOfF4zMnkc/n4rfTDnohqcP2MCf5VZtwqcP2eR8s4/6SoQ/Z08DptA5sdg
8m/w3hZL/YbGL+N18Ls4MeZfsoqDiTEQfOZ1eFW8VfR3topDwfKSDf/8+Rw8
QP5pV3Pojej2Z/wgD7F/tZrDWZB/ahQcWDi75JPXqTm8X7Re4WyHgsPTxIXX
TPzV4fz631YF5zQ04Xz/W9I1iZ+04HxYeIlUTio5yyLvgB6eAME5k+k=
           "]}]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.32631885041954006`],
        ImageSize->{16.748423412204236`, 15.14319302615193},
        PlotRange->{{0., 16.75}, {0., 
         15.139999999999999`}}], {-1.7973677031949595, 0.}, {Center, 18}]}, {
      InsetBox[
       GraphicsBox[
        {Thickness[0.0779423226812159], 
         FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
          0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}}}, {{{4.1468799999999995`, 4.8999999999999995`}, {
          4.1468799999999995`, 5.3734399999999996`}, {3.3874999999999993`, 
          5.3734399999999996`}, {3.3874999999999993`, 12.535899999999998`}, {
          1.4843799999999998`, 12.4484}, {1.4843799999999998`, 
          11.975000000000001`}, {2.1656299999999997`, 11.975000000000001`}, {
          2.24375, 11.975000000000001`}, {2.24375, 11.5469}, {2.24375, 
          5.3734399999999996`}, {1.4843799999999998`, 5.3734399999999996`}, {
          1.4843799999999998`, 4.8999999999999995`}, {1.7374999999999998`, 
          4.921880000000001}, {2.51875, 4.921880000000001}, {
          2.8156300000000005`, 4.921880000000001}, {3.1125, 
          4.921880000000001}, {3.8937499999999994`, 4.921880000000001}, {
          4.1468799999999995`, 4.8999999999999995`}}}], 
         FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
            3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGCQB2IQXfNpQ0D2LlWH/ohuf0YDKQcYf42QDl/6PTmHGRP4
q8y0VRxmggCnooNw5aSSs08U4fwv+z5uTReThPPVP6m8nNUpgapeBZMfzinW
brxfAc5/v2i9wtkOBYfgt5c/zmhE8NPTgIBNEs4Hm88pBeefAYE3mHznCc1C
aV5ofCsFBxGw+6Ug5ppB5c9IOdzWlF3zn1nBoU2BXfXMFjGHrV4bLOZY8jso
7FqwLzVPzIHHkc9rxkseh7WgcImD8jN5HN605XYbSYvA+WBz24Th/B3BVhH/
1TH5DCDgwA3ng/WlcUHs60PwTYyBQFgEzgeH9zQ5OB8cfi1KcD4s/sDmJwg7
oMcvAOBNxEI=
           "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQXfNpQ0B2lIqD+ieVl7M8pR1g/B3BVhH/3aUc/C5O
jPmnrOJwBgR8RB3COcXajc8rOfwHgfuCDsYgoKwE0a8p4NBp47kr7ZKCA48j
n9eMTB6IOKccnB+tGiFzrkYSzv+y7+PWdDNJiLpOHod1Qjp86XKY/Bu8t8VS
v6Hxy3gd5Hct2JeqJ+lgAnLHZ16HtSB5O0mHguUlG/758zm0KrCrnimRdeiN
6PZn/CDvEAOyf4+sw1mQf2oUHA5072syOSzr8H7ReoWzHQoOIpWTSs6yyMP5
ytceBTPEKML5e/Nr3s5UVYbzYeEF04cengDBGY7H
           "]}]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.32631885041954006`],
        ImageSize->{12.82852303860523, 15.14319302615193},
        PlotRange->{{0., 12.83}, {0., 
         15.139999999999999`}}], {-1.480288000368554, 0.053060846560136495}, {
       Right, Bottom}], PointBox[{-2.4034628740100077`, 0}], InsetBox[
       GraphicsBox[
        {Thickness[0.023180343069077423`], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
          0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIzIGYC4h3BVhH/n8s7qH9SeTlLU84Bxu+N6PZnnCDn
cAYEehD8mvs/bhlnI/ipaUDAhuC/acvtNvoNVect5yBSOank7BM5h7VCOnzp
cnIOa0D0PRmHoLeXP85wFIeY/0bMwcQYCD4LO6SDzGsTgvOv894WS93GDefL
bBSbz7SA2eGBa7zjrI9iqHxDWTgf7I7Zcg4MINDA4nAfJK+oDDGnmM/h19vX
ByyZ1RyEQe5bIujwqnir6O9sdYj/j4s6zFmkvPPPcg2HL/s+bk3/Jgnny+9a
sC/1nBycXw3yZ7WCg8f+WlmL5WpwPlg+XQXO35Nf83bmVWUH5wnNQmlZCg4z
QSASwQe7yxnBX/HtZcUZAWWHThvPXWmLEHyQMuPNCD4kHBB8/tiA+0bfFSDh
KKbsUH54m+tMXkUHlWuPghlqlB1WgtQVKDkkx95xY5bQhPOnT+CvMvPWhKi3
JcyfBuUrg8yVQciHc4q1G79XdAi4JV2TKKQJ988MkH8t1SHpzFMeor5bA54e
YPrB/pkoCef3g9KVgACcD04vZ37Y73BoenS8QgXOh8U3jA9LX+Bw3cwGEV8j
BAmXY4JwPpj2EYXzwfoSJSB8HRFIfL+TcmhTYFc9EyLmcKB7X5PJYTmHSlC8
dkui5pcLsg7o+QkAesVyEA==
          "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
          "], CompressedData["
1:eJxlln9MU1cUx8EyTWmhCAITYe+V8lpaXtsgDH8Es8OMEzuUDsgkEQZOWuzc
hossU4FIgMEcKGgmgjA0qEESGbDIdCT8yMgUJzidbEvYMpm6KA4yJIaQSHC9
9/bdG9qbvD8+79537j3nfs85T/1+QZpN5uXl5e18apzPMufzemJfWv1uI+xv
K+xarFWAxMokf0uDQwmn6lSHE2IYx8c5RxDjn399d8pcJEKPpWt98yElNLdq
vl/YKpL5SSXkZqTpzslFyBIyw28v+JP1TXrYhbh4NWy/eyJrsVwPg9X9ZfEP
V0OKiwdcnG93jut6qM2sTvW2hkGn8Ki8ZVpP3leGQeipMfneyBgYQSMlHI68
2Lj/9rAIXO+5fts3r8GVdfM/5FmM5NzpHCzMfTrRvNIEqmzr/bU6nnzfaoL/
Wjv50YM8pI6vKd6dZib8BU/Wf2Im9mt4KEH2L5nh0tzkwZE6xtje7zwYDe1B
dy6YoTpxW699locOdN5jZmhEQ66m9ty5wcUv8TBBR6Don7/IgxnZe8QY+5fM
2IbisJwxjt95I+WJzNCrd0uNMLElJ+mMtxoq/FI7v7Ixxn6NiEvP083YqOae
f1jPOKLtSbIpx5N3ykOq4gZ4CHfjhel/BzfsEWn8hofe7HC0iDS+/3wQM3e6
T4SgQycLRyt4uGL6+Lz3ggijaH0x48+GvtvSuJ0xtq/iiR46RBK/Ro74d1Ek
/p3gSHwqRZiq/Kh67S6O6hXrazNH9L1PhFVo/ygOcrP/fEuW6TqvkoM7aP0a
LXjhEQJhLe/pb1l1xH43B8E1lqc+hTroKyiebrTxZH2Rjvp3Fcoe3GiIppw8
UBKx/jFjHN8QvQcjucbd40F0YyvSZ6Cexh/vPxZNOQfl21HGp3H+RtP7TkD5
/beO6gPnx1MtZZwnBwTKXSi+fgK19w7afzaK8k/oPv9ivAPrz5MlPUgs+Yv9
+YVxyvCKTU3BwtJ41DPG9WWF1oM315UH2i1uvJEn9UWmJfUigYc8dL/zAvyh
j7j8UsZD1G8P0r2mNKR+bVDBDLI7rKH1qx3l+aCG1jvsx9lIyli3GYzxPlpP
xvIBBeW28baHsTIFuZfYSPLe7kvs5THG+3UyJrrUQEVoySuOSl8IQHVnpwae
9z/rya/3heHea8eWWwXKPvIvuT3HBboezwdoqT1SHxk/QfmYzfga1q8n4zJ1
REFZ8hfXewdjrHcd46kDPcEvFIz3Fsx8fnNMoIz1cFIA3WzU5JmjSlfcXPPt
SnCg9fECCGj+JmOc53Y/yhdRfIf8aDywvW0q+BbVjywB0qfvPWtQB7jqg0Dq
Q9FKkk8ZgqueqOA6+n5GIOcYXAV4G3s0HL4/Px739qvQhewlGuAyypf+AFdf
MsCmwqSSW+EqeIzi+bWBfF/qTzm8O+Tsslw35hlL/ZTct4HGZx3OXz3l4tku
675exlI/dWdJf1J/xff3hgKaUL5U6en9Sv1W4iX91sm4X5YZqJ5IvTVQveH8
q4qhfAPHT6RM+plI7ZX6/FgbG2qkvBXrhbH0P+LO0v/K/+CPimQ=
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYtvKiBWmuiYOBctLNvw7z+gA4/s/8bxkKswE
5/8HAXsmB3sQ/6+xAwMIHGB2WHJ/H9+cx0YOR7r3NZks5nHwPsFuO9vVyKFV
gV31zBRROL83otufcYIcnH8GBHqUHbjdVEuZThk5zJgJBJbqDjLz4jRPCwDt
vyVdk3hJE26/vtZK4QssWnD+8V07etkEEPwHEeLbLyog+D/evj5g6azl8CRx
4TUTeRMHFs4u+WQ/LYh7hRF8sPx7Yzg/OfaOGzOHscN2h6ZHx3doOEQCjWWo
M3I4AbJvgprDycNOazPfGTo0shztNwxXcXiepf1t+lpDh7Mg//xRhPNh/oXx
RSonlZxdIuVwG+gto6uGDjuCrSL+p4s6fN4QkD0r3cjhgWu846yNAhD1vMYO
AaDwv8zmYADy9xdjB1DwzJRkhLsfxof5D8aH+b9ZvJY10w3Bh8UvALuQyWU=

          "]], 
         FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIbIGYCYompVzgzHlk5nAEDJQcY/8Oi9QpnPZQdbCoj
VpiuRfC3mP84lFKF4Ds0PTo+47YZnK/6pHne2VlofCsEfyYI7DR1EK6cVHLW
RMmBAQQKTB0euMY7zpqo6PB1562uv6KmDvyxAfeN0hXgfLB6FwTfGASUFRz8
Lk6M+ads6uC+5uhyBgkFh1vSNYlGpgh+3W+rgnMeCD7Yvd6mEPdoKEDcE2nq
4DyhWSjNS8Fhg17eYsY3UHkJJYeSraK/T9eZwfk3QeYfRfB9TrDbzk41h/M/
bQjInqVu7tBt47krrUjBocfrFYvJQzOHnohuf0YBWUj4/TJ1iFGNkDkXI+qw
5P4+vjmPTR12BFtF/F8uAudDwgPBV9i1YF+qH4If/PbyxxmJwg5pICBm5qD+
SeXlLE1hhwnBJSrT9RH8P99KH8xpRPBTYu+4Mc8wg5sHiQ8ziDlqYg43hD45
nn8G5adJwPnRIPfWSDgcbFseforJ3GGNkA5fup0URN0yhP8NtFYKX3hiAeeD
w3+GhcP+7n1NJs7yEH6GBSS98cjA+TtB/m+XgPM1QO59KQ7nw9wfreD4MfkO
gt/IcrTfUNwSzud2Uy1l8rKEuO8fGn+fCJz/Zd/HrenfEPyzYPeIQvxjBpXf
JgqJr1cWDv9BYL8EnA+2r1MGzncFpa8bCP6bttxuI2lZOL/08DbXmbIKDt6g
9KJqCQ8fiXlxmqcTrFDTUyuCj5Ifkfiw/AoAXYKj/Q==
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, {{{31.9859, 
          12.943800000000003`}, {31.9859, 13.075000000000001`}, {
          31.876599999999993`, 13.153100000000002`}, {31.78909999999999, 
          13.153100000000002`}, {31.732799999999994`, 13.153100000000002`}, {
          31.6344, 13.153100000000002`}, {31.546899999999994`, 
          12.910899999999996`}, {27.8609, 2.5562499999999995`}, {
          27.79379999999999, 2.35781}, {27.79379999999999, 
          2.226559999999999}, {27.904700000000005`, 2.1484399999999995`}, {
          27.992199999999993`, 2.1484399999999995`}, {28.0578, 
          2.1484399999999995`}, {28.157799999999995`, 2.15938}, {
          28.234400000000008`, 2.3906299999999994`}, {31.920299999999994`, 
          12.745299999999999`}, {31.9859, 12.943800000000003`}}}], 
         FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
          0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYCYlfVUqZZO5wc1gvp8KX/k3KYCQYIvvAnx/Np
U50c1oD4dlIOy1946P3vdHIwMQaCy+IOG/XyFjPWODmsA8nLiUPkC50g5uwU
c7icH89+ThHB/7whIHvWd0c4/3dM7tF/nxzg/OASlen/JRwdolQjZM7tEXdY
0307gyHf0UF+14J9qX1SDvZNj47PmOzoEAOSnyMN0Zfp5AByjvFjBQeYf9zX
HF3OwKEE5/ucYLedbaoC57/I0v42fa+aA4//+impFk4OjxMXXjPJ13BgXTzJ
inGqI5wPNv+jA5x/EeSfiQ4OZjZ7g6Y5qsH5U9pboy7HqMD55Ye3uc60VXY4
rmk16fR5BB8cXlcQfJj5ML7uhAU/DMUcHTptPHelTULwU9OAwE0Fzve7ODHm
32MVh2zOnwvSfzs4PAW5z18Vbj6Mv/NW19/U4wj+lG9s8TOOIPjm147mmhxw
cEgICVJf4KkKiY9bDg51v60Kzp1Qc3gCUqfu6PCmeKvo79PqDm949xnMbELw
xade4cz4heCD48fZyWEDyB02anA+LPxh/HSQf8KUHObb6FyZ9c/RYW9+zduZ
WxUg4uuA5rXldhvNloOH545gq4j/y0XgfEg6FXaojFhhenayE5yPnp4BIPpA
EA==
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4pvSNYlGvS4OvRHd/owT5Bxg/Duasmv+f1Zw
WNN9O4Oh3sVhrZAOX/o6ZQeLa0dzTQxcHDbo5S1mtFGDqL/r7PAfBO5rOMwE
gUxnBxbOLvlkPy2HB/v45hhHIfhTvrHFzwhB8EU+OZ5P83V2+PH29QFLZwT/
QYT49osKCP7xXTt62QQQfH2tlcIXWLQchEH8VCh/iSbEvk/ODq+Kt4r+zlZ3
6PF6xWLi6OLgMqFZKO2UMpz/pi2322i2HJzfB/K/gBjEv/+dHV7UPs4+n8Pr
4ND06PiMaGcH9U8qL2dxMsPtB/vXngnO93/ieclUGMEvWF6y4d95Rji/WbyW
NdONEe5/cDhJMsLDB8Y/UCtrkZ6D4DOAwANniPsK2B1YFk+yYlR1gbpHwOEM
COS4OKSBQJsIPP7AfDdJB/T4BQCWPMjU
          "]]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.32631885041954006`],
        ImageSize->{43.139825653798255`, 15.14319302615193},
        PlotRange->{{0., 43.14}, {0., 
         15.139999999999999`}}], {-2.4034628740100077, 0}, {Center, 18}], 
      PointBox[{1, 0}], InsetBox[
       GraphicsBox[
        {Thickness[0.03158559696778269], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}}, {{0, 2, 0}, {0, 1, 0}, {0, 1,
            0}}}, {CompressedData["
1:eJxTTMoPSmViYGBwBGIQPRMEOhUd+iK6/RkLRBxgfAYQeCDikJ4GBGEIfreN
5640JgTffc3R5Qwz5OH8MyDQI+8A0pbmJupQc//HLeNseQc3sDoxhxjVCJlz
e2QcPPbXylqwazqkgNQtk3FIjr3jxlyh6eAKUlch4/Dr7esDls2aEPV/pOF8
iPkI/o5gq4j/7tJw/Qe69zWZPJZy+AmSV9Z0uMF7Wyz1G5tDNMicGgmHg2B5
ZigtCqUZHILeXv44g1HUQaxJZopB8E97mH/A/kj7bt+mwK565oqIw1avDRZz
fn7F4Gt8Unk5ixPBB4fbMWEHmY1i85kefLMHh+tMYYdZIEryB5z/ovZx9nkd
Zod+UPhvEIaGDyucD/EvhwNM/fJbyx8bMnPD+eogezsR/BlgmgeDD4tfGB/m
frA7n3HD48++xLH2dAyC/3Xfx63pYZwOX0D0NxGHlyD3rmF3eOga7zgrUBTO
B6tPEIPzIfEm5mAMBlD3V4rDzXsA0l8o4SBcOankLIsAVL0shLaRhvNh8QtJ
Zwg+RJ2sgwnI+GBpSLq5IQNxZ5k0RHyzNDz9rBPS4UuXE4fzwfHlKQbnw/y3
BqRunyTc/+Dw5UTw5Xct2JfaJwHng/0hiMkHh68Igg+LD7A/KhD8N2253Ua7
0fjVkqj8aCl4egDzpaXh/LUg986ThfPvaMqu+a+sCNdfDcp/3gg+LH+j82Hp
AwDruKWR
           "], {{6.77656, 7.815629999999998}, {4.19063, 7.815629999999998}, {
           6.403130000000001, 11.512499999999998`}, {6.77656, 
           7.815629999999998}}}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
          "], CompressedData["
1:eJxllg1MW1UUx4EyDVDaOZBNLL7XlX7Q9kEHdTAD2cFljsHmkC2O7MN9OMpw
2TARIxvFkfElKwYwY8LEfZGJZEy6ZDglrhDRjIUxXXAa0QSEGYGBAlFEV8He
e9+7N2tv8tL88u47957//Z9zq96fn5Uj8/Pz8/c81Z4nwPN8c+/lybiHArze
UuBcqAkBieWpivSGPDnEGVvDvv2K8W002hgfzJ8uvxUuQEe6M6npqByeTb6R
dfoXM3k/Lgf31IPuNc1m2KXNVt1xK8h8qxF2IrY/Bb+9Zpp7P8oI3Q7XCeso
4y6RF9HYY4SabMcW/8xI2NBVHJVUaYRcm2dURIIz9kiz/xcmsq9NKlhR/13Q
wf0CcJ3nXTmfPAOb79btWhgVwJrgGVs5qK9VHlt9ORaUuzOH4vU8+T45Dv64
2M73F/Iw9kbHkw8fiPwODxm9j6d8sMRC4lfz4EifCLSqLfDx3Hjh7VrGON4P
PIzuu/C9lbOAI3ljp22Wh+Yhl6IpzAKNaASpaTxvbhAZ/zbGwZVlZkXuAg+9
Pc9fyXubMc5vJJYy1ucc41+RfimM7bPOzEORsTC8fk/qGX81RLWMpcUuCpRz
kI42ge4H65PB+GbnZ+8+ZmF8HU6M3Jw3+/D2oIjKhC4eOrz4VGX5jgG3mep3
YPfPL8iSBKrv8cCva1ZtFyDs6HsF/WU8bEJ61AvQj+bbGb/V8+n6xs2McXwl
D2nIDxsEUTcOVCi/tWJ+dRzRhxNgsuKwI34nR/2K/bWOI/4OFCAcrR/NgXvu
zeGmGXG/cg7y0PxrOvDDIwKuJc5/eWBCT+Jf5aBde7/0bKgBbuTbpxpzeDI/
3EDze2nwafu++BjKI9nLr98tYYz1dfoysmvCgC9PIn9ejqH64/UPM/4H1ZuG
sQXXr4GeN67vIgP1B66PUj1lkreOMta3RUvj4fUdjPF5FjIew/7zZckPEkv5
TqB4hxjfR/XTzrgX+09HGfeXC768rrZ0mS3di58T1/tQR/rFah7+Q+dbp4Of
YqLaFmU8lIVuaT9VHk361xql2D+iaf/C9bMjmva7abRukoZyG9Lp95WUsd+6
fBnbB0Iotwy2jK6ShUDR0PxgQt9Ksj9bsKg7Y7xemoYy/v1IA2XLi5fkVQRD
K+pD0xr40zXTkXs6GPZuy9KfH9dSbrqo+dyt19H5+H2rjsZ7EfdHxiWoHv9m
TPyr92Gcx/EQylK+/yL/yRhjv3frKGO9LzEOCDrJvXqEMfaDSQf62ejxM1Vy
4qMfteR9qxwC0fw7WtCi97cYkz4WSvkS0rcnlOqB421Ukv7xlxa2Tg3MNKiX
knPhdaQ/FD0BTlRPU1qxnyjJ91Vi/XeHk7wXDXAMnVvGChLvnpH4wLVU7Dcm
SClILe5TKYmeiSbyfYmCsupqxLmAvV7MM5buU3LeRqoPqV/G4dWeC2gbY+n+
9GbJfxLjfa4NgURUL2ojPV/pvpX4kfvWw/i+VJmon0i/NVG/4fpTmx/1Y5VA
mdxnAo2nOvtKTJ+T8TD2C2Pp/4g3S/9X/gezAKAk
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4iX39/HNmWziULC8ZMO/84wOML7/E89LpsJM
cP5/ELCH8pNNHBhA4ACzA4+baimTl7HDke59TSaLeRw26OUtZlxj5NCqwK56
ZooonN8b0e3POEEOzj8DAj3KDoVrum9nGBg7zJgJBJbqDo0sR/sNy4H235Ku
SbykCbdfX2ul8AUWLTj/+K4dvWwCCP6DCPHtFxUQ/B9vXx+wdNZy8DrBbju7
1cSBhbNLPtlPy4EL5N4qBN8HJB+K4J887LQ2M8/YYbtD06PjOzQc9tfKWqQ/
MXI4AbJvghrEHSFGEHeGqzj4X5wY80/YyOEsyD9/FOF8mH9hfJHKSSVnl0g5
OAKNnWFt5LAj2Crif7qoA8jZDOeMHB64xjvO2igAUV9s7BAACv/LbA7TJvBX
mUWbOICCZ6YkI9z9MD7MfzA+zP/N4rWsmW4IPix+AUQAztU=
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKP1hQ0D2LHYrB/c1R5cz3FBwgPGr7/+4ZbxayWHG
TCD4aelgYgwExSoOfhcnxvybbOnAAAIKag4Fa7pvZyhA5T+rO3ifYLedHWrh
8Dhx4TWTfA0Hh6ZHx2ecNofzef3XT0nVQPDB+hPMHN4UbxX9fVrdISX2jhvz
D1Moreqg8ZZ3n8FKUwcfkLlTVRxsKyNWmPaaOniA3GuhDOfD3A/jq39SeTkr
U9ZBZl6c5ukFphD3GUs5pIEAmxmELywO8U8x0P623G6j3cIQeTNzhzMgsEbI
oe63VcG5Ewh+pPj2iwz7LOB8tSfN8856WTp82fdxa/o3EYcYBcePyXMsHUQq
J5WcbRF3WP7CQ+8/o5XDA9d4x1kXpeDhG/D28scZivIO6OH/91vpgzmGlpDw
l1aE8/d372sycZaH82tA8q+lHcSnXuHMELKEuN9aEuKuOxYQ+1NEHOxB4a9t
4aCwa8G+1D5huH9g/BJQsOch+J9A7tlu5gCK9pmRIg4rQO5vNHMQBpmnIgkJ
t2QzSPielIbzYf6B8WHuh/E/LFqvcPaFEpy/xfzHoZQuFUj8TzBz0FGU/5Jz
TRWSrg6YOZzYtaOXLUDdoS+4RGW6v7nDqcNOazP/qcPdD+OD48/YAs5vZDna
b3jdwmFKe2vU5Rp1SHjwWDrsACdEVXj4gdWFq8D5zhOahdJmKWGEPwAejmAd

          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4i3mPw6lzLJ16I3o9mecIOcA49/RlF3z/7OC
Q7j49osMdbYOa4V0+NLXKTvkr+m+nfHAxmGDXt5iRhs1iHorG4f/IHBfw8HE
GAiCrR1YOLvkk/20HPbXylqkmyD4Gm959xloIvjqT5rnnZWydvjx9vUBS2cE
/0EE0GIFBP/4rh29bAIIvr7WSuELLFoOKiC+F5S/RNNhL8i+FBuHV8VbRX9n
qzuIT73CmcFk6+AyoVko7ZQynP+mLbfbaLYcnN8H8r+AGNS/Ng4vah9nn8/h
dWhgOdpvaG7toP5J5eUsTma4/WD/2jPB+f5PPC+ZCiP4BctLNvw7zwjnN4vX
sma6McL9PxMEJBnh4QPj1/+2KjgXgeBD7LGBuK+A3YHDTbWU6ZQN1D0CDjNA
6iJtHdJAoE0EHn9gvpukA3r8AgAj/ct+
          "]]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.32631885041954006`],
        ImageSize->{31.6613698630137, 15.14319302615193},
        PlotRange->{{0., 31.66}, {0., 15.139999999999999`}}], {1, 0}, {
       Center, 18}]}, {InsetBox[
       GraphicsBox[
        {Thickness[0.03195909236177693], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
          0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIzIGYC4h3BVhH/n8s7qH9SeTlLU84Bxu+N6PZnnCDn
cAYEehD8mvs/bhlnI/ipaUDAhuC/acvtNvoNVect5yBSOank7BM5h7VCOnzp
cnIOa0D0PRmHoLeXP85wFIeY/0bMwcQYCD4LO6SDzGsTgvOv894WS93GDefL
bBSbz7SA2eGBa7zjrI9iqHxDWTgf7I7Zcg4MINDA4nAfJK+oDDGnmM/h19vX
ByyZ1RyEQe5bIujwqnir6O9sdYj/j4s6zFmkvPPPcg2HL/s+bk3/Jgnny+9a
sC/1nBycXw3yZ7WCg8f+WlmL5WpwPlg+XQXO35Nf83bmVWUH5wnNQmlZCg4z
QSASwQe7yxnBX/HtZcUZAWWHThvPXWmLEHyQMuPNCD4kHBB8/tiA+0bfFSDh
KKbsUH54m+tMXkUHlWuPghlqlB1WgtQVKDkkx95xY5bQhPOnT+CvMvPWhKi3
JcyfBuUrg8yVQciHc4q1G79XdAi4JV2TKKQJ988MkH8t1SHpzFMeor5bA54e
YPrB/pkoCef3g9KVgACcD04vZ37Y73BoenS8QgXOh8U3jA9LX+Bw3cwGEV8j
BAmXY4JwPpj2EYXzwfoSJSB8HRFIfL+TcmhTYFc9EyLmcKB7X5PJYTmHSlC8
dkui5pcLsg7o+QkAesVyEA==
          "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
          "], CompressedData["
1:eJxlln9MU1cUx8EyTWmhCAITYe+V8lpaXtsgDH8Es8OMEzuUDsgkEQZOWuzc
hossU4FIgMEcKGgmgjA0qEESGbDIdCT8yMgUJzidbEvYMpm6KA4yJIaQSHC9
9/bdG9qbvD8+79537j3nfs85T/1+QZpN5uXl5e18apzPMufzemJfWv1uI+xv
K+xarFWAxMokf0uDQwmn6lSHE2IYx8c5RxDjn399d8pcJEKPpWt98yElNLdq
vl/YKpL5SSXkZqTpzslFyBIyw28v+JP1TXrYhbh4NWy/eyJrsVwPg9X9ZfEP
V0OKiwdcnG93jut6qM2sTvW2hkGn8Ki8ZVpP3leGQeipMfneyBgYQSMlHI68
2Lj/9rAIXO+5fts3r8GVdfM/5FmM5NzpHCzMfTrRvNIEqmzr/bU6nnzfaoL/
Wjv50YM8pI6vKd6dZib8BU/Wf2Im9mt4KEH2L5nh0tzkwZE6xtje7zwYDe1B
dy6YoTpxW699locOdN5jZmhEQ66m9ty5wcUv8TBBR6Don7/IgxnZe8QY+5fM
2IbisJwxjt95I+WJzNCrd0uNMLElJ+mMtxoq/FI7v7Ixxn6NiEvP083YqOae
f1jPOKLtSbIpx5N3ykOq4gZ4CHfjhel/BzfsEWn8hofe7HC0iDS+/3wQM3e6
T4SgQycLRyt4uGL6+Lz3ggijaH0x48+GvtvSuJ0xtq/iiR46RBK/Ro74d1Ek
/p3gSHwqRZiq/Kh67S6O6hXrazNH9L1PhFVo/ygOcrP/fEuW6TqvkoM7aP0a
LXjhEQJhLe/pb1l1xH43B8E1lqc+hTroKyiebrTxZH2Rjvp3Fcoe3GiIppw8
UBKx/jFjHN8QvQcjucbd40F0YyvSZ6Cexh/vPxZNOQfl21HGp3H+RtP7TkD5
/beO6gPnx1MtZZwnBwTKXSi+fgK19w7afzaK8k/oPv9ivAPrz5MlPUgs+Yv9
+YVxyvCKTU3BwtJ41DPG9WWF1oM315UH2i1uvJEn9UWmJfUigYc8dL/zAvyh
j7j8UsZD1G8P0r2mNKR+bVDBDLI7rKH1qx3l+aCG1jvsx9lIyli3GYzxPlpP
xvIBBeW28baHsTIFuZfYSPLe7kvs5THG+3UyJrrUQEVoySuOSl8IQHVnpwae
9z/rya/3heHea8eWWwXKPvIvuT3HBboezwdoqT1SHxk/QfmYzfga1q8n4zJ1
REFZ8hfXewdjrHcd46kDPcEvFIz3Fsx8fnNMoIz1cFIA3WzU5JmjSlfcXPPt
SnCg9fECCGj+JmOc53Y/yhdRfIf8aDywvW0q+BbVjywB0qfvPWtQB7jqg0Dq
Q9FKkk8ZgqueqOA6+n5GIOcYXAV4G3s0HL4/Px739qvQhewlGuAyypf+AFdf
MsCmwqSSW+EqeIzi+bWBfF/qTzm8O+Tsslw35hlL/ZTct4HGZx3OXz3l4tku
675exlI/dWdJf1J/xff3hgKaUL5U6en9Sv1W4iX91sm4X5YZqJ5IvTVQveH8
q4qhfAPHT6RM+plI7ZX6/FgbG2qkvBXrhbH0P+LO0v/K/+CPimQ=
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYtvKiBWmuiYOBctLNvw7z+gA4/s/8bxkKswE
5/8HAXsmB3sQ/6+xAwMIHGB2WHJ/H9+cx0YOR7r3NZks5nHwPsFuO9vVyKFV
gV31zBRROL83otufcYIcnH8GBHqUHbjdVEuZThk5zJgJBJbqDjLz4jRPCwDt
vyVdk3hJE26/vtZK4QssWnD+8V07etkEEPwHEeLbLyog+D/evj5g6azl8CRx
4TUTeRMHFs4u+WQ/LYh7hRF8sPx7Yzg/OfaOGzOHscN2h6ZHx3doOEQCjWWo
M3I4AbJvgprDycNOazPfGTo0shztNwxXcXiepf1t+lpDh7Mg//xRhPNh/oXx
RSonlZxdIuVwG+gto6uGDjuCrSL+p4s6fN4QkD0r3cjhgWu846yNAhD1vMYO
AaDwv8zmYADy9xdjB1DwzJRkhLsfxof5D8aH+b9ZvJY10w3Bh8UvALuQyWU=

          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKK3ypHne2V2WDu5rji5nuKHgAONX3/9xy3i1ksMZ
EFhj6WBiDATFKg6NLEf7Dd0tHRhAQEHNYfH9fXxzLltA5D+rO9T9tio4x2Hh
8Dhx4TWTfA2Hkq2iv0/XmcP5Dk2Pjs+4bQbnLwHpFzZzeFMMUqjuMGMCf5XZ
alOHlNg7bsw/VB1iFBw/JseYOvicYLedPVXFoWBN9+0MB1MHD5B7LZThfJj7
YXz1TyovZ2XKOvhdnBjzL9gU4j5jKYeZILATyhcWh/hHHWh/W2630W5hiPxL
M6i/hRw26uUtZqwxh/N7vF6xmBRawPmR4tsvMvyzcPiy7+PW9G8iDn3BJSrT
/S0dRConlZxtEXe4IV2TaLTV0uGBa7zjrItS8PANeHv54wxFeQf08DfQWil8
4YkFJPylFeH8/d37mkyc5eH8GpD8a2kHL1C4HLWAuN9a0uE/CPRbQOxPEYGE
/z1zB4VdC/al9gnD/QPjr3jhofdfEcFXBbknywwSDpEiDrdA7jc1cxAGmaci
6ZAGAmJmkPA9KQ3nw/wD48PcD+N/WLRe4ewLJTh/i/mPQyldKpD4dzZz0FGU
/5JzTRWazswcTuza0csWoO5wsG15+Ckmc4dTh53WZv5Th7sfxgfH33MEH2Ku
hcOU9taoyzXqkPDYb+GwA5zwVOHhB9YXrgLnO09oFkqbpYQR/gC1LGMF
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYp+LE2P+Gds69EZ0+zNOkHOA8e9oyq75/1nB
4cOGgOxZ4rYOa4V0+NLXKTtwuKmWMlXZOGzQy1vMaKMGUX/Z2uE/CNzXcDgD
Am+sHFg4u+ST/bQcIsS3X2Q4h+AfaVsefuoQgr+/VtYifYuVw4+3rw9YOiP4
D0AaFRD847t29LIJIPj6WiuFL7BA+U+g/CWaDuEg+/5ZO7wq3ir6O1sd4s45
Ng4uE5qF0k4pw/lv2nK7jWbLwfl9IP8LiEH9a+PwovZx9vkcXgeZeXGapy9Y
Oah/Unk5i5MZbj/Yv/ZMcL7/E89LpsIIfsHykg3/zjPC+c3itayZboxw/88E
AUlGePjA+OJTr3BmfELwZ4Dom9YQ9xWwOyy5v49vTrIN1D0CDibGQPDZxiEN
BNpE4PEH5rtJOqDHLwDO7s74
          "]]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.32631885041954006`],
        ImageSize->{31.294435865504358`, 15.14319302615193},
        PlotRange->{{0., 31.29}, {0., 
         15.139999999999999`}}], {-1.761730494725964, 0.96}, {Left, Top}], 
      {Thickness[Tiny], 
       LineBox[{{-1.761730494725964, 0.96}, {-1.801730494725964, 1.}}]}, 
      PointBox[{-1.801730494725964, 1.}], InsetBox[
       GraphicsBox[
        {Thickness[0.022983222247759137`], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}}, {{0, 2, 0}, {0, 1, 0}, {0, 1,
            0}}}, {CompressedData["
1:eJxTTMoPSmViYGBwBGIQPRMEOhUd+iK6/RkLRBxgfAYQeCDikJ4GBGEIfreN
5640JgTffc3R5Qwz5OH8MyDQI+8A0pbmJupQc//HLeNseQc3sDoxhxjVCJlz
e2QcPPbXylqwazqkgNQtk3FIjr3jxlyh6eAKUlch4/Dr7esDls2aEPV/pOF8
iPkI/o5gq4j/7tJw/Qe69zWZPJZy+AmSV9Z0uMF7Wyz1G5tDNMicGgmHg2B5
ZigtCqUZHILeXv44g1HUQaxJZopB8E97mH/A/kj7bt+mwK565oqIw1avDRZz
fn7F4Gt8Unk5ixPBB4fbMWEHmY1i85kefLMHh+tMYYdZIEryB5z/ovZx9nkd
Zod+UPhvEIaGDyucD/EvhwNM/fJbyx8bMnPD+eogezsR/BlgmgeDD4tfGB/m
frA7n3HD48++xLH2dAyC/3Xfx63pYZwOX0D0NxGHlyD3rmF3eOga7zgrUBTO
B6tPEIPzIfEm5mAMBlD3V4rDzXsA0l8o4SBcOankLIsAVL0shLaRhvNh8QtJ
Zwg+RJ2sgwnI+GBpSLq5IQNxZ5k0RHyzNDz9rBPS4UuXE4fzwfHlKQbnw/y3
BqRunyTc/+Dw5UTw5Xct2JfaJwHng/0hiMkHh68Igg+LD7A/KhD8N2253Ua7
0fjVkqj8aCl4egDzpaXh/LUg986ThfPvaMqu+a+sCNdfDcp/3gg+LH+j82Hp
AwDruKWR
           "], {{6.77656, 7.815629999999998}, {4.19063, 7.815629999999998}, {
           6.403130000000001, 11.512499999999998`}, {6.77656, 
           7.815629999999998}}}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJzIIaxWZDYzFDMAOUzoLGR1VDCpqeZ1PILtdw8GNxA
jPnUCjdS3Q8AsosDJQ==
          "], CompressedData["
1:eJxllg1MW1UUx4EyDVDaOZBNLL7XlX7Q9kEHdTAD2cFljsHmkC2O7MN9OMpw
2TARIxvFkfElKwYwY8LEfZGJZEy6ZDglrhDRjIUxXXAa0QSEGYGBAlFEV8He
e9+7N2tv8tL88u47957//Z9zq96fn5Uj8/Pz8/c81Z4nwPN8c+/lybiHArze
UuBcqAkBieWpivSGPDnEGVvDvv2K8W002hgfzJ8uvxUuQEe6M6npqByeTb6R
dfoXM3k/Lgf31IPuNc1m2KXNVt1xK8h8qxF2IrY/Bb+9Zpp7P8oI3Q7XCeso
4y6RF9HYY4SabMcW/8xI2NBVHJVUaYRcm2dURIIz9kiz/xcmsq9NKlhR/13Q
wf0CcJ3nXTmfPAOb79btWhgVwJrgGVs5qK9VHlt9ORaUuzOH4vU8+T45Dv64
2M73F/Iw9kbHkw8fiPwODxm9j6d8sMRC4lfz4EifCLSqLfDx3Hjh7VrGON4P
PIzuu/C9lbOAI3ljp22Wh+Yhl6IpzAKNaASpaTxvbhAZ/zbGwZVlZkXuAg+9
Pc9fyXubMc5vJJYy1ucc41+RfimM7bPOzEORsTC8fk/qGX81RLWMpcUuCpRz
kI42ge4H65PB+GbnZ+8+ZmF8HU6M3Jw3+/D2oIjKhC4eOrz4VGX5jgG3mep3
YPfPL8iSBKrv8cCva1ZtFyDs6HsF/WU8bEJ61AvQj+bbGb/V8+n6xs2McXwl
D2nIDxsEUTcOVCi/tWJ+dRzRhxNgsuKwI34nR/2K/bWOI/4OFCAcrR/NgXvu
zeGmGXG/cg7y0PxrOvDDIwKuJc5/eWBCT+Jf5aBde7/0bKgBbuTbpxpzeDI/
3EDze2nwafu++BjKI9nLr98tYYz1dfoysmvCgC9PIn9ejqH64/UPM/4H1ZuG
sQXXr4GeN67vIgP1B66PUj1lkreOMta3RUvj4fUdjPF5FjIew/7zZckPEkv5
TqB4hxjfR/XTzrgX+09HGfeXC768rrZ0mS3di58T1/tQR/rFah7+Q+dbp4Of
YqLaFmU8lIVuaT9VHk361xql2D+iaf/C9bMjmva7abRukoZyG9Lp95WUsd+6
fBnbB0Iotwy2jK6ShUDR0PxgQt9Ksj9bsKg7Y7xemoYy/v1IA2XLi5fkVQRD
K+pD0xr40zXTkXs6GPZuy9KfH9dSbrqo+dyt19H5+H2rjsZ7EfdHxiWoHv9m
TPyr92Gcx/EQylK+/yL/yRhjv3frKGO9LzEOCDrJvXqEMfaDSQf62ejxM1Vy
4qMfteR9qxwC0fw7WtCi97cYkz4WSvkS0rcnlOqB421Ukv7xlxa2Tg3MNKiX
knPhdaQ/FD0BTlRPU1qxnyjJ91Vi/XeHk7wXDXAMnVvGChLvnpH4wLVU7Dcm
SClILe5TKYmeiSbyfYmCsupqxLmAvV7MM5buU3LeRqoPqV/G4dWeC2gbY+n+
9GbJfxLjfa4NgURUL2ojPV/pvpX4kfvWw/i+VJmon0i/NVG/4fpTmx/1Y5VA
mdxnAo2nOvtKTJ+T8TD2C2Pp/4g3S/9X/gezAKAk
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4iX39/HNmWziULC8ZMO/84wOML7/E89LpsJM
cP5/ELCH8pNNHBhA4ACzA4+baimTl7HDke59TSaLeRw26OUtZlxj5NCqwK56
ZooonN8b0e3POEEOzj8DAj3KDoVrum9nGBg7zJgJBJbqDo0sR/sNy4H235Ku
SbykCbdfX2ul8AUWLTj/+K4dvWwCCP6DCPHtFxUQ/B9vXx+wdNZy8DrBbju7
1cSBhbNLPtlPy4EL5N4qBN8HJB+K4J887LQ2M8/YYbtD06PjOzQc9tfKWqQ/
MXI4AbJvghrEHSFGEHeGqzj4X5wY80/YyOEsyD9/FOF8mH9hfJHKSSVnl0g5
OAKNnWFt5LAj2Crif7qoA8jZDOeMHB64xjvO2igAUV9s7BAACv/LbA7TJvBX
mUWbOICCZ6YkI9z9MD7MfzA+zP/N4rWsmW4IPix+AUQAztU=
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIbIGYC4ueJC6+Z6Fs7nAEDJQcY/8Oi9QpnPZQdONxU
S5l+WcH59SxH+w2PI/i8/uunpGqYw/mfNgRkz3puhspvR/DTQIDNzEG4clLJ
WRMliL17TB0euMY7zpqo6HCobXn4qSRTB/7YgPtG6QpwPli9C4JvDALKCg4y
8+I0TxeYOrivObqcQULBYcULD73/jQi+zwl229lTEXywe2eYQtyjoQBxzzJT
B+cJzUJpXgoOtb+tCs5ZQN0roeTg0PTo+IzTCP4ykPmC5nC+xNQrnBmbEPwD
tbIW6SXmDt02nrvSihQcIsS3X2TQM3foiej2ZxSQdWgEhZ+7mUOMaoTMuRhR
h8I13bczDMwcdgRbRfxfLgLnQ8IDwVfYtWBfqh+CH/z28scZicIOJqBwSDZz
UP+k8nKWprBDjILjx+QaBP/kYae1mecQfAOtlcIXniDMg8SHOYRWE3NYcn8f
3xxjKD9NAs6PBrm3RsKhL7hEZbq/ucMaIR2+dDspiP2fEf7/+630wRxDSzjf
GxT+Ty0c9nfvazJxlofwt1pA4p1HBs7fCfJ/uwScrwFy70txOB/mfvW3vPsM
NC3hfL+LE2P+JSP414U+OZ6fZglx3z80/j4ROP/Lvo9b078h+GfB7hGFpKtm
qPw2UUh8mVs6/AeB/RJwPti+Thk43xWUvm4g+G/acruNpGXh/NLD21xnyio4
iIPSSxEifJ5naX+bvtYKzgfLX0LwUfIjEh+WXwEYGJgk
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, {{{32.3859, 
          12.943800000000003`}, {32.3859, 13.075000000000001`}, {
          32.276599999999995`, 13.153100000000002`}, {32.18909999999999, 
          13.153100000000002`}, {32.132799999999996`, 13.153100000000002`}, {
          32.0344, 13.153100000000002`}, {31.946899999999996`, 
          12.910899999999996`}, {28.260900000000007`, 2.5562499999999995`}, {
          28.193799999999996`, 2.35781}, {28.193799999999996`, 
          2.226559999999999}, {28.304699999999997`, 2.1484399999999995`}, {
          28.392199999999992`, 2.1484399999999995`}, {28.45779999999999, 
          2.1484399999999995`}, {28.5578, 2.15938}, {28.6344, 
          2.3906299999999994`}, {32.320299999999996`, 12.745299999999999`}, {
          32.3859, 12.943800000000003`}}}], 
         FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
          0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4oqIFaZnXzs5rBfS4Uv/J+VwBgwQfHfVUqZZ
J5wc1oD4dlION6VrEo32OjmYGAPBZXGHJ4kLr5msd3JYB5KXE4fIL3VymAkC
O8UcWBdPsmIMRfDVnzTPO6uF4OtOWPDDUM0Rzm9fHn7KyMfRIUo1QubcHnGH
+/v45hgvcnSQ37VgX2qflEPxVtHfp485OsSA5OdIQ9w7x8kB5BzjxwoOMP+4
rzm6nIFDCc73OcFuO9tUBc5/kaX9bfpeNQf7pkfHZ2Q7OTwG+SNfw8Hi2tFc
kxOOcD7YfBUEnwXkn6MODmY2e4OmOarB+VPaW6Mux6jA+eWHt7nOtFV2+B2T
e/QfkyOcDw4vdgQfZj6Mn3D4snaqp6NDp43nrrRJCH5qGhC4qcD5fhcnxvx7
rOIw30bnyiw9R4enIHP9VeHmw/hvePcZzPzlAOcf17SadPo7gp/N+XNB+mcH
h4SQIPUFnqoO+qD44HN0qPttVXDuhJqD+NQrnBlRjg5vwAGv7iDv+DH5zFYE
3xsUrrpOcD6YKnNy2KCXt5jRRg3Oh4U/jJ8O8k+YksPF/Hj2c4ZODnvza97O
3KoASQcPgea35XYbzZaDh+eOYKuI/8tF4HywupnCDmu6b2cwHHeC89HTMwCq
CUFI
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYoemR8dnbHZx6I3o9mecIOcA49/RlF3z/7OC
g9Anx/NpS10c1grp8KWvU3aYZ6NzZVaYi8MGvbzFjDZqEPXMLg7/QeC+hgMD
CExwdmDh7JJP9tNycFctZZrVgOD/ick9+q8Kwa+MWGF6ttjZ4cfb1wcsnRH8
BxHi2y8qIPjHd+3oZRNA8PW1VgpfYNFyqADxu6H8JZoOriD7JFwcXhVvFf2d
re7waUNA9qx0FweXCc1CaaeU4fw3bbndRrPl4Pw+kP8FxCD+VXVxeFH7OPt8
Dq/Dihceev8bnR3UP6m8nMXJDLcf7F97Jjjf/4nnJVNhBL9gecmGf+cZ4fxm
8VrWTDdGuP9ngoAkIzx8YHzVJ83zzk5C8NNAgA3qvgJ2hxzOnwvSvV2g7hFw
MDEGgskuEHVtIvD4A/PdJB3Q4xcAcAjOdA==
          "]]},
        AspectRatio->Automatic,
        BaselinePosition->Scaled[0.32631885041954006`],
        ImageSize->{43.5067696139477, 15.14319302615193},
        PlotRange->{{0., 43.51}, {0., 
         15.139999999999999`}}], {0.3582695053022295, 0.96}, {Right, Top}], 
      {Thickness[Tiny], 
       LineBox[{{0.3582695053022295, 0.96}, {0.3982695053022295, 1.}}]}, 
      PointBox[{0.3982695053022295, 1.}]}}},
   ImageSize->404,
   PlotRange->{{-2.603462874010008, 1.2}, {-0.2, 1.2}}],
  StripOnInput->False,
  Magnification->2 Inherited]], "Output",
 CellChangeTimes->{{3.937614297671421*^9, 3.937614324765032*^9}, 
   3.937614396876307*^9, 3.9376144378118*^9, {3.93761451674201*^9, 
   3.93761451805859*^9}, {3.937614550877391*^9, 3.937614553491967*^9}, 
   3.9376145969461613`*^9, 3.937614786344802*^9, {3.937614822597863*^9, 
   3.937614829282805*^9}, {3.937614875222657*^9, 3.937614940466447*^9}, 
   3.937615065243846*^9},
 CellLabel->
  "Out[324]=",ExpressionUUID->"010d531d-5304-4b3f-adf1-1d2c2176fd63"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"save", "[", "sofaMamikon", "]"}]], "Input",
 CellChangeTimes->{{3.9361370717035503`*^9, 3.936137072685319*^9}, {
  3.9361418370341988`*^9, 3.936141837942675*^9}, {3.9372777163646507`*^9, 
  3.937277717357408*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"6302bf0b-04c4-495b-9440-708fcbe5b4c2"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Lighter", "[", 
      RowBox[{"Black", ",", "0.85"}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"aline", "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"0", ",", 
         RowBox[{"psiR", "-", "1"}], ",", "5"}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"fline", "/@", 
       RowBox[{"Join", "[", 
        RowBox[{"Range", "[", 
         RowBox[{"psiR", ",", 
          RowBox[{"psiL", "-", "1"}], ",", "5"}], "]"}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"cline", "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"0", ",", 
         RowBox[{"n", "-", "1"}], ",", "10"}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"bline", "/@", 
       RowBox[{"Range", "[", 
        RowBox[{
         RowBox[{"psiR", "+", "15"}], ",", 
         RowBox[{"n", "-", "1"}], ",", "15"}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"dline", "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"0", ",", 
         RowBox[{"psiL", "-", "1"}], ",", "7"}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"aline2", "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"psiL", ",", 
         RowBox[{"n", "-", "1"}], ",", "5"}], "]"}]}], "}"}], ","}], 
    "\[IndentingNewLine]", "}"}], ","}]}]], "Input",ExpressionUUID->"0c35b8a4-\
94e0-4243-8f61-cf62135fea81"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Inset", "[", 
   RowBox[{
    RowBox[{
    "MaTeX", "[", 
     "\"\<\\\\mathbf{y}_K\\\\left(\\\\varphi^\\\\mathrm{R}\\\\right)\>\"", 
     "]"}], ",", 
    RowBox[{"First", "@", "ys"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "5"}], ",", "Bottom"}], "}"}]}], "]"}], ",", 
  "\[IndentingNewLine]", 
  RowBox[{"Point", "[", 
   RowBox[{"First", "@", "ys"}], "]"}], ",", "\[IndentingNewLine]", 
  RowBox[{"Inset", "[", 
   RowBox[{
    RowBox[{
    "MaTeX", "[", 
     "\"\<\\\\mathbf{y}_K\\\\left(\\\\varphi^\\\\mathrm{L}\\\\right)\>\"", 
     "]"}], ",", 
    RowBox[{"Last", "@", "ys"}], ",", 
    RowBox[{"{", 
     RowBox[{"45", ",", "Bottom"}], "}"}]}], "]"}], ",", 
  "\[IndentingNewLine]", 
  RowBox[{"Point", "[", 
   RowBox[{"Last", "@", "ys"}], "]"}], ",", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"Inset", "[", 
   RowBox[{
    RowBox[{"MaTeX", "[", "\"\<\\\\mathbf{y}_K\>\"", "]"}], ",", 
    RowBox[{
     RowBox[{"ys", "[", 
      RowBox[{"[", 
       RowBox[{"Floor", "[", 
        RowBox[{
         RowBox[{"Length", "[", "ys", "]"}], "/", "2"}], "]"}], "]"}], "]"}], 
     "+", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0.02"}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"Center", ",", "Bottom"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.937613869614168*^9, 
  3.937613870105242*^9}},ExpressionUUID->"15d6a29e-6d52-426b-ba19-\
e8ca836a8707"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Inset", "[", 
     RowBox[{
      RowBox[{
      "MaTeX", "[", "\"\<\\\\mathbf{l}_K^{\\\\pi/2}\\\\left(0\\\\right)\>\"", 
       "]"}], ",", 
      RowBox[{
       RowBox[{"First", "@", "cap"}], "+", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"Center", ",", 
        RowBox[{"-", "4"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Point", "[", 
     RowBox[{
      RowBox[{"First", "@", "cap"}], "+", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   "}"}], ",", "\[IndentingNewLine]", 
  RowBox[{"{", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Inset", "[", 
     RowBox[{
      RowBox[{
      "MaTeX", "[", 
       "\"\<\\\\mathbf{l}_K^{\\\\pi/2+\\\\varphi^\\\\mathrm{L}}\\\\left(\\\\\
pi/2\\\\right)\>\"", "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"lInter", "+", 
       RowBox[{"{", 
        RowBox[{"0.08", ",", "0.05"}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"Left", ",", "Bottom"}], "}"}]}], "]"}], ",", 
    "\[IndentingNewLine]", "Thin", ",", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{"lInter", ",", 
       RowBox[{"lInter", "+", 
        RowBox[{"{", 
         RowBox[{"0.08", ",", "0.05"}], "}"}]}]}], "}"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Point", "[", "lInter", "]"}]}], "\[IndentingNewLine]", "}"}], 
  ","}]], "Input",ExpressionUUID->"211c6d3a-9423-4c23-8294-365b8ef09d73"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"fline", "[", "psiR", "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Last", "@@", 
        RowBox[{"aline", "[", "psiL", "]"}]}], ",", 
       RowBox[{
        RowBox[{"y", "[", "psiL", "]"}], "/.", "rulez"}]}], "}"}], "]"}], ",",
     "\[IndentingNewLine]", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"y", "[", "psiL", "]"}], "/.", "rulez"}], ",", "lInter"}], 
      "}"}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"cline", "[", "0", "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"First", "@", 
        RowBox[{"Last", "@", 
         RowBox[{"cline", "[", "0", "]"}]}]}], ",", 
       RowBox[{"Last", "@", 
        RowBox[{"First", "@", 
         RowBox[{"cline", "[", "0", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"Last", "@", 
         RowBox[{"First", "@", 
          RowBox[{"cline", "[", "0", "]"}]}]}], "-", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}]}], "}"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"aline", "[", "0", "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Last", "@", 
        RowBox[{"First", "@", 
         RowBox[{"aline", "[", "0", "]"}]}]}], ",", 
       RowBox[{"Last", "@", 
        RowBox[{"First", "@", 
         RowBox[{"aline", "[", "psiR", "]"}]}]}]}], "}"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Last", "@", "ltail"}], ",", "zK", ",", 
       RowBox[{"First", "@", "ltail"}]}], "}"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Last", "@", "rtail"}], ",", "wK", ",", 
       RowBox[{"First", "@", "rtail"}]}], "}"}], "]"}]}], 
   "\[IndentingNewLine]", "}"}], ","}]], "Input",ExpressionUUID->"ba217743-\
56f4-4212-8d1b-f75c7cb61a0a"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{
       "MaTeX", "[", 
        "\"\<\\\\mathbf{l}_K^{\\\\pi/2}\\\\left(\\\\varphi^\\\\mathrm{R}\\\\\
right)\>\"", "]"}], ",", 
       RowBox[{"rInter", "+", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.08"}], ",", "0.05"}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"Right", ",", "Bottom"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"Thin", ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{"psiR", ",", 
            RowBox[{
             RowBox[{"p", "[", "psiR", "]"}], "/.", "rulez"}], ",", "n", ",", 
            "1"}], "]"}], ",", 
          RowBox[{"rInter", "+", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "0.08"}], ",", "0.05"}], "}"}]}]}], "}"}], "]"}]}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Point", "[", "lInter", "]"}]}], "\[IndentingNewLine]", "}"}], 
   ","}]}]], "Input",ExpressionUUID->"3b5abb33-29d2-40e9-817d-59a760786633"],

Cell[BoxData[
 RowBox[{"Line", "@", "ys"}]], "Input",ExpressionUUID->"2955d447-c5bc-49a8-b288-e05275244e15"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.937614272092101*^9},ExpressionUUID->"68dca77d-7b06-41cb-9cf8-\
14b762d5895d"],

Cell[BoxData[
 RowBox[{"{", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Inset", "[", 
    RowBox[{
     RowBox[{
     "MaTeX", "[", 
      "\"\<\\\\mathbf{l}_K^{\\\\pi}\\\\left(\\\\pi/2\\\\right)\>\"", "]"}], 
     ",", 
     RowBox[{
      RowBox[{"Last", "@", "cap"}], "+", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"Center", ",", 
       RowBox[{"-", "4"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Point", "[", 
    RowBox[{
     RowBox[{"Last", "@", "cap"}], "+", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
  "}"}]], "Input",ExpressionUUID->"e88107c8-4a46-4a9f-a7f5-d448c6e8f86e"]
},
WindowSize->{1440, 847},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b39e7219-01c1-4c2c-8cea-fe13e65f501b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 17328, 518, 1391, "Input",ExpressionUUID->"187940f3-760a-475a-bb7b-a9f4b2cb2aff",
 InitializationCell->True],
Cell[17889, 540, 374, 10, 46, "Input",ExpressionUUID->"9ffc3c7e-764e-47e6-83da-bc47f439eef9",
 InitializationCell->True],
Cell[18266, 552, 1802, 51, 131, "Input",ExpressionUUID->"e72aa37f-43d4-427d-8ebf-41c9be060168",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[20093, 607, 409, 9, 46, "Input",ExpressionUUID->"a23163c9-67ad-46f3-ae8d-8d7b9522fc13",
 InitializationCell->True],
Cell[20505, 618, 29747, 508, 252, "Output",ExpressionUUID->"046181fe-737f-4386-95ba-0f2dfc8d91bd",
 InitializationCell->True]
}, Open  ]],
Cell[50267, 1129, 945, 26, 68, "Input",ExpressionUUID->"6c52257a-ff86-4e52-8b71-1dbeb404e6aa",
 InitializationCell->True],
Cell[51215, 1157, 3998, 114, 215, "Input",ExpressionUUID->"c78df855-df98-4c84-8585-e10241d05feb",
 InitializationCell->True],
Cell[55216, 1273, 533, 12, 46, "Input",ExpressionUUID->"0da718bd-0f40-4a83-9671-a49ede2773af",
 InitializationCell->True],
Cell[55752, 1287, 687, 20, 68, "Input",ExpressionUUID->"0a497030-d72a-4dfa-bf67-a374f2cdebd0",
 InitializationCell->True],
Cell[56442, 1309, 3995, 126, 388, "Input",ExpressionUUID->"349f1153-ce55-49be-bbc2-548ab1462d50"],
Cell[60440, 1437, 11435, 292, 934, "Input",ExpressionUUID->"95fe3b61-15dc-4a30-af4d-a7767d93a95f"],
Cell[CellGroupData[{
Cell[71900, 1733, 5435, 96, 157, "Input",ExpressionUUID->"9767184b-5e6d-4696-a84d-8e09334bcffb"],
Cell[77338, 1831, 154665, 2690, 314, "Output",ExpressionUUID->"010d531d-5304-4b3f-adf1-1d2c2176fd63"]
}, Open  ]],
Cell[232018, 4524, 316, 5, 30, "Input",ExpressionUUID->"6302bf0b-04c4-495b-9440-708fcbe5b4c2"],
Cell[232337, 4531, 1606, 45, 220, "Input",ExpressionUUID->"0c35b8a4-94e0-4243-8f61-cf62135fea81"],
Cell[233946, 4578, 1444, 44, 136, "Input",ExpressionUUID->"15d6a29e-6d52-426b-ba19-e8ca836a8707"],
Cell[235393, 4624, 1568, 44, 220, "Input",ExpressionUUID->"211c6d3a-9423-4c23-8294-365b8ef09d73"],
Cell[236964, 4670, 2077, 59, 220, "Input",ExpressionUUID->"ba217743-56f4-4212-8d1b-f75c7cb61a0a"],
Cell[239044, 4731, 1208, 34, 136, "Input",ExpressionUUID->"3b5abb33-29d2-40e9-817d-59a760786633"],
Cell[240255, 4767, 108, 1, 30, "Input",ExpressionUUID->"2955d447-c5bc-49a8-b288-e05275244e15"],
Cell[240366, 4770, 128, 3, 30, "Input",ExpressionUUID->"68dca77d-7b06-41cb-9cf8-14b762d5895d"],
Cell[240497, 4775, 715, 21, 94, "Input",ExpressionUUID->"e88107c8-4a46-4a9f-a7f5-d448c6e8f86e"]
}
]
*)



==> images/SofaPolygon.wl <==
(* ::Package:: *)

BeginPackage["SofaPolygon`"]

(* Package for producing figures and executing numerical experiments *)
(* Not a part of SofaDesigner nor a part of a rigorous proof *)

Sofa::usage = "Expression representing a numerical sofa (rotation angle, angles, x coordinates)";
SofaN::usage = "Number of intervals involved in a sofa";
SofaU::usage = "Vector u";
SofaV::usage = "Vector v";
SofaX::usage = "Coordinate x";
SofaY::usage = "Coordinate y";
SofaLineA::usage = "Tangent line a";
SofaLineB::usage = "Tangent line b";
SofaLineC::usage = "Tangent line c";
SofaLineD::usage = "Tangent line d";

NicheIndices::usage = "Niche of sofa as an integer array of indices of edges in order";
NicheLines::usage = "Lines of the niche of sofa";
NicheVertices::usage = "Vertices of the niche of sofa";

CapVertices::usage = "Vertices of the cap of sofa";

SofaVertices::usage = "All vertices of a sofa";

Monotonize::usage = "Monotonize a sofa";

Begin["`Private`"]

(******** Sofa primitives ********)

isValidSofaParams[angles_,xValues_]:=With[{beta=Last@angles},And[
  VectorQ[angles, NumberQ],
  Chop[First@angles] === 0,
  beta<=Pi/2,
  AllTrue[Differences@angles,Positive],
  ArrayQ[xValues,2,NumberQ],
  Dimensions[xValues] === {Length[angles],2},
  Chop[Last@First@xValues] === 0,
  Chop[(Last@xValues) . {Cos[beta],Sin[beta]}] === 0]]

Protect[w, n, u, x, p];

Sofa[angles_, xValues_] /; isValidSofaParams[angles, xValues] :=
  Module[{nValue, uValue, pValue},
    nValue = Length[angles]-1;
    uValue = Join[{Cos[#],Sin[#]}&/@angles,{-Sin[#],Cos[#]}&/@angles];
    pValue = MapThread[Dot, {uValue, Join[xValues, xValues]}];
    <|w -> Last@angles, n -> nValue, u -> uValue, x -> xValues, p -> pValue|>] 

SofaN[sofa_Association] := sofa[n];
SofaU[sofa_Association,i_] := sofa[u][[i+1]];
SofaV[sofa_Association,i_] := sofa[u][[i+sofa[n]+2]];
SofaX[sofa_Association,i_] := sofa[x][[i+1]];
SofaY[sofa_Association,i_] := SofaX[sofa,i]+SofaU[sofa,i]+SofaV[sofa,i];

SofaLineA[sofa_Association,i_] := InfiniteLine[SofaY[sofa,i],-SofaV[sofa,i]];
SofaLineB[sofa_Association,i_] := HalfLine[SofaX[sofa,i],-SofaV[sofa,i]];
SofaLineC[sofa_Association,i_] := InfiniteLine[SofaY[sofa,i],SofaU[sofa,i]];
SofaLineD[sofa_Association,i_] := HalfLine[SofaX[sofa,i],-SofaU[sofa,i]];

(******** Computing niche ********)

(* i==0 -> horizontal line, i==-1 -> the slanted side of parallelogram *)

(* nicheIntersectionReference is slow and not used, but is a reference implementation *)
nicheLine[sofa_Association,i_]:=With[{n=SofaN[sofa]},
	If[i>=0,
	Replace[SofaLineD[sofa,i],HalfLine[p_,v_]:>InfiniteLine[p,-v]],
	Replace[SofaLineB[sofa,n+1+i],HalfLine[p_,v_]:>InfiniteLine[p,v]]
	]
	]
lineIntersection[
    Through[(HalfLine|InfiniteLine)[{p_,q_},{r_,s_}]],
    Through[(HalfLine|InfiniteLine)[{a_,b_},{c_,d_}]]
] := {(b c r-a d r-c q r+c p s)/(-d r+c s),(d q r-b c s+a d s-d p s)/(d r-c s)}
nicheIntersectionReference[sofa_Association,i_Integer,j_Integer]:=
  lineIntersection[nicheLine[sofa,i],nicheLine[sofa,j]];

nicheIntersectionInternal = Compile[
  {{n, _Integer},{u, _Real, 2},{p, _Real, 1},{i, _Integer},{j, _Integer}},
  Module[{u1x,u1y,p1,u2x,u2y,p2},
    If[i<0,
      u1x=u[[n+2+i,1]]; u1y=u[[n+2+i,2]]; p1=p[[n+2+i]],
      u1x=-u[[i+1,2]]; u1y=u[[i+1,1]]; p1=p[[n+2+i]];
    ];
    (*i->j, 1->2*)
    If[j<0,
      u2x=u[[n+2+j,1]]; u2y=u[[n+2+j,2]]; p2=p[[n+2+j]],
      u2x=-u[[j+1,2]]; u2y=u[[j+1,1]]; p2=p[[n+2+j]];
    ];
    {p2 u1y-p1 u2y,-p2 u1x+p1 u2x}/(u1y u2x-u1x u2y)
  ],
  CompilationTarget->"C",RuntimeOptions -> "Speed"
];
nicheIntersection[sofa_Association,i_Integer,j_Integer]:=
  nicheIntersectionInternal[sofa[n],sofa[u],sofa[p],i,j];

nicheIntersectionXInternal = Compile[
  {{n, _Integer},{u, _Real, 2},{p, _Real, 1},{i, _Integer},{j, _Integer}},
  Module[{u1x,u1y,p1,u2x,u2y,p2},
    If[i<0,
      u1x=u[[n+2+i,1]]; u1y=u[[n+2+i,2]]; p1=p[[n+2+i]],
      u1x=-u[[i+1,2]]; u1y=u[[i+1,1]]; p1=p[[n+2+i]];
    ];
    (*i->j, 1->2*)
    If[j<0,
      u2x=u[[n+2+j,1]]; u2y=u[[n+2+j,2]]; p2=p[[n+2+j]],
      u2x=-u[[j+1,2]]; u2y=u[[j+1,1]]; p2=p[[n+2+j]];
    ];
    (p2 u1y-p1 u2y)/(u1y u2x-u1x u2y)
  ],
  CompilationTarget->"C",RuntimeOptions -> "Speed"
];
nicheIntersectionX[sofa_Association,i_Integer,j_Integer]:=
  nicheIntersectionXInternal[sofa[n],sofa[u],sofa[p],i,j];

nodes[sofa_Association,polyline_] :=
  nicheIntersection[sofa,#1,#2]& @@@ Partition[polyline,2,1];

reportIntervalsLoopInternal = Compile[
  {{n, _Integer},{u, _Real, 2},{p, _Real, 1},{pl1, _Integer, 1},{pl2, _Integer, 1}},
  Module[{
    curX=-$MaxMachineNumber, 
    nxtX1=0.0, nxtX2=0.0, nxtX=0.0, inter=0.0,
    i1=1, i2=1, l1=0, l2=0, a=0, b=0, sz1=Length[pl1], sz2=Length[pl2],
    result=Table[0,{i,1,2*(Length[pl1]+Length[pl2]-1)}], rsize=0},
    (*Iterate thorugh intervals, for each the region is trapezoid*)
    While[i1<=sz1 && i2<=sz2,
      l1=pl1[[i1]];l2=pl2[[i2]];
	  nxtX1=If[i1<sz1,nicheIntersectionXInternal[n,u,p,l1,pl1[[i1+1]]],$MaxMachineNumber];
	  nxtX2=If[i2<sz2,nicheIntersectionXInternal[n,u,p,l2,pl2[[i2+1]]],$MaxMachineNumber];
	  nxtX=Min[nxtX1,nxtX2];
	  inter=nicheIntersectionXInternal[n,u,p,l1,l2];
	  {a,b}={Min[l1,l2],Max[l1,l2]};
	  (*For each interval, determine which edges are on top*)
	  Which[
	    inter<=curX,result[[++rsize]]=b,
		inter<nxtX,result[[++rsize]]=a;result[[++rsize]]=b,
		True,result[[++rsize]]=a
	  ];
	  curX=nxtX;
	  If[nxtX1<nxtX2,i1++,i2++];];
	result[[;;rsize]]],
  CompilationTarget -> "C", RuntimeOptions -> "Speed",
  CompilationOptions -> {"InlineExternalDefinitions" -> True, "InlineCompiledFunctions" -> True}]

polylineUnion[sofa_][{pl1_,pl2_}]:=
  ReplaceRepeated[
    reportIntervalsLoopInternal[sofa[n],sofa[u],sofa[p],pl1,pl2],
    {{a___,x_,x_,b___} :> {a,x,b}, {a___,x_,_,x_,b___} :> {a,x,b}}];

drawPolyline[sofa_,{a_}] := nicheLine[sofa,a];
drawPolyline[sofa_,p:{a_,b___,c_}]:=
  Module[{ad=Last@nicheLine[sofa,a],cd=Last@nicheLine[sofa,c],nds},
    nds=nodes[sofa,p];
    {HalfLine[First@nds,-ad],Line[nds],HalfLine[Last@nds,cd]}];

mergeFold[_,{a_}]:=a
mergeFold[f_,l_]:=If[Mod[Length[l],2]==0,
  mergeFold[f,BlockMap[f,l,2]],
  mergeFold[f,Append[BlockMap[f,l,2],Last@l]]];

isFullAngle[sofa_Association]:=(Chop[sofa[w]-Pi/2]===0);

NicheIndices[sofa_Association]:=
  mergeFold[polylineUnion[sofa],
    Prepend[
      Table[{i,i-sofa[n]-1},{i,1,sofa[n]-1}],
      If[isFullAngle[sofa],{0},{-1,0}]]]

NicheLines[sofa_Association]:=drawPolyline[sofa,NicheIndices[sofa]];

NicheVertices[sofa_Association]:=nodes[sofa,NicheIndices[sofa]];

(******** Computing cap and monotonization ********)

capVertexInternal=Compile[
{{w,_Real},{u,_Real,2},{p,_Real,1},{i1,_Integer},{i2,_Integer}},
Module[{u1x=0.0,u1y=0.0,p1=0.0,u2x=0.0,u2y=0.0,p2=0.0},
If[i1===0,
u1x=0;u1y=-1;p1=0,
u1x=u[[i1,1]];u1y=u[[i1,2]];p1=p[[i1]]+1
];
If[i2===Length[p]+1,
u2x=-Cos[w];u2y=-Sin[w];p2=0,
u2x=u[[i2,1]];u2y=u[[i2,2]];p2=p[[i2]]+1
];
{p2 u1y-p1 u2y,-p2 u1x+p1 u2x}/(u1y u2x-u1x u2y)
]
];

capVertex[sofa_Association][{i_,j_}]:=
capVertexInternal[sofa[w],sofa[u],sofa[p],i,j];

capEdgesInternal=Compile[
{{w,_Real},{u,_Real,2},{p,_Real,1}},
Module[{i=1,j=1,
u1x=u[[1,1]],u1y=u[[1,2]],p1=p[[1]]+1,
u2x=0.0,u2y=0.0,p2=0.0,
e=Table[0,{i,1,Length[p]+2}],
v=Table[0.0,{i,1,Length[p]+1},{j,1,2}],si=1,
inter,np=Table[0.0,{i,1,Length[p]}]},
(* start computing edge indices e *)
e[[1]]=0;e[[2]]=1;v[[1]]={p[[1]]+1,0}; si=1;
While[++i<=Length[p]+1,
If[i===Length[p]+1,
u2x=-Cos[w];u2y=-Sin[w];p2=0,
u2x=u[[i,1]];u2y=u[[i,2]];p2=p[[i]]+1
];
(* Pop all points from vertex stack *)
While[si>=1 && u2x*v[[si,1]]+u2y*v[[si,2]] >= p2, si--];
(* Push the edge and vertex stack *)
si++;e[[si+1]]=i;v[[si]]=capVertexInternal[w,u,p,e[[si]],i];
u1x=u2x; u1y=u2y; p1=p2;
];
(* end computing e *)
e[[;;si+1]]
]];

capEdges[sofa_Association]:=
Module[{n=sofa[n]},
If[isFullAngle[sofa],
If[#>=n+1,#+1,#]&/@
capEdgesInternal[sofa[w],Drop[sofa[u],{n+1}],Drop[sofa[p],{n+1}]],
capEdgesInternal[sofa[w],sofa[u],sofa[p]]]
];

CapVertices[sofa_Association]:=
(capVertex[sofa]/@Partition[capEdges[sofa],2,1])

SofaVertices[sofa_Association]:=Join[CapVertices[sofa],NicheVertices[sofa]]

monotonizePInternal=Compile[
{{w,_Real},{u,_Real,2},{p,_Real,1}},
Module[{e=capEdgesInternal[w,u,p],i=1,j=0,inter={0.0,0.0},
np=Table[0.0,{i,1,Length[p]}]},
(* start computing vertices *)
i=1;j=0;
While[++i<=Length[e],
inter=capVertexInternal[w,u,p,e[[i-1]],e[[i]]];
While[++j<=e[[i]],If[j<=Length[p],np[[j]]=u[[j]] . inter-1]];
j--;
];
np
]];

monotonizeP[sofa_Association]:=
Module[{w=sofa[w],uArr,pArr,np},
If[Chop[w-Pi/2]===0,
uArr=Drop[sofa[u],{SofaN[sofa]+1}];
pArr=Drop[sofa[p],{SofaN[sofa]+1}],
uArr=sofa[u];pArr=sofa[p]
];
np=monotonizePInternal[w,uArr,pArr];
If[Chop[w-Pi/2]===0,
Insert[np,np[[SofaN[sofa]+1]],SofaN[sofa]+1],
np
]
];

Monotonize[sofa_Association]:=
Module[{np=monotonizeP[sofa],n=sofa[n],nx},
nx=Table[SofaU[sofa,i]*np[[i+1]]+SofaV[sofa,i]*np[[i+n+2]],{i,0,n}];
Append[sofa,{x->nx,p->np}]
]

End[]
EndPackage[]



==> images/SofaPolygonTests.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    107460,       2471]
NotebookOptionsPosition[     67481,       1664]
NotebookOutlinePosition[    105766,       2440]
CellTagsIndexPosition[    105723,       2437]
WindowTitle->Automatic
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Needs", "[", "\"\<CCompilerDriver`\>\"", "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Feel", " ", "free", " ", "to", " ", "comment", " ", "out", " ", "or", " ",
     "override", " ", "this"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"$CCompiler", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\"\<Name\>\"", "\[Rule]", "\"\<Clang\>\""}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
      "\"\<Compiler\>\"", "\[Rule]", 
       "CCompilerDriver`ClangCompiler`ClangCompiler"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
      "\"\<CompilerInstallation\>\"", "\[Rule]", 
       "\"\</opt/homebrew/opt/llvm/bin\>\""}], ",", 
      RowBox[{"\"\<CompilerName\>\"", "\[Rule]", "Automatic"}]}], "}"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "SofaPolygon`"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sofa", "=", 
   RowBox[{"Sofa", "[", 
    RowBox[{
     RowBox[{"N", "@", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"Pi", "/", "6"}], ",", 
        RowBox[{"Pi", "/", "3"}], ",", 
        RowBox[{"Pi", "/", "2"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.64", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.20", ",", "0.55"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.32"}], ",", "0.55"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.64"}], ",", "0"}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Environ",
 CellChangeTimes->{
  3.914789252004035*^9, {3.91485201677174*^9, 3.914852024813397*^9}, {
   3.915550253284894*^9, 3.915550267454938*^9}, 3.915559244898116*^9},
 CellLabel->"In[1]:=",
 CellID->1756796039,ExpressionUUID->"75acba38-d7b0-4100-9521-fccc2b71204c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"SofaN", "[", "sofa", "]"}], ",", "\[IndentingNewLine]", 
   RowBox[{"AllTrue", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"SofaU", "[", 
         RowBox[{"sofa", ",", "i"}], "]"}], ".", 
        RowBox[{"SofaV", "[", 
         RowBox[{"sofa", ",", "i"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", 
         RowBox[{"SofaN", "[", "sofa", "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Chop", "[", "#", "]"}], "===", "0"}], "&"}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"AllTrue", "[", 
    RowBox[{
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"SofaPolygon`Private`nicheIntersectionReference", "[", 
         RowBox[{"sofa", ",", "i", ",", "j"}], "]"}], "-", 
        "\[IndentingNewLine]", 
        RowBox[{"SofaPolygon`Private`nicheIntersection", "[", 
         RowBox[{"sofa", ",", "i", ",", "j"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"-", 
          RowBox[{"SofaN", "[", "sofa", "]"}]}], ",", 
         RowBox[{
          RowBox[{"SofaN", "[", "sofa", "]"}], "-", "1"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"i", "+", "1"}], ",", 
         RowBox[{
          RowBox[{"SofaN", "[", "sofa", "]"}], "-", "1"}]}], "}"}]}], "]"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Chop", "[", "#", "]"}], "===", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "&"}], ",", "2"}], "]"}]}], 
  "\[IndentingNewLine]", "}"}]], "VerificationTest",
 CellChangeTimes->{{3.9155502813899097`*^9, 3.915550325938559*^9}, {
  3.915550832207796*^9, 3.91555083963875*^9}, {3.915554715741613*^9, 
  3.9155547972613897`*^9}, {3.915554862594603*^9, 3.915554925694165*^9}},
 CellLabel->"In[7]:=",
 CellID->1744374203,ExpressionUUID->"79df8203-ad98-4818-8445-acf9f58017bb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "True", ",", "True"}], "}"}]], "ExpectedOutput",
 CellChangeTimes->{{3.915550327694743*^9, 3.915550328920823*^9}, {
  3.9155508348994083`*^9, 3.915550837750452*^9}},
 CellID->250480977,ExpressionUUID->"91596aa7-9646-4a16-aa2d-4e003a2d0c0e"],

Cell[BoxData[
 PaneBox[
  TagBox[GridBox[{
     {
      TagBox[GridBox[{
         {
          StyleBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "MUnitStrings", "Success-TestSuccess"],
            ImageSizeCache->{57., {1., 11.}}],
           StripOnInput->False,
           LineColor->GrayLevel[1],
           FrontFaceColor->GrayLevel[1],
           BackFaceColor->GrayLevel[1],
           GraphicsColor->GrayLevel[1],
           FontFamily->"Arial",
           FontSize->14,
           FontWeight->Bold,
           FontColor->GrayLevel[1]], 
          
          DynamicBox[FEPrivate`FrontEndResource[
           "MUnitExpressions", "SuccessCheck"],
           ImageSizeCache->{16., {4., 8.}}]}
        },
        AutoDelete->False,
        GridBoxAlignment->{"Columns" -> {{Automatic}}, "Rows" -> {{Center}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], 
      ItemBox["\<\"\"\>",
       ItemSize->Fit,
       StripOnInput->False], 
      ActionMenuBox[
       TagBox[GridBox[{
          {
           StyleBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitStrings", "Details-Label"],
             ImageSizeCache->{33., {1., 8.}}],
            StripOnInput->False,
            LineColor->GrayLevel[1],
            FrontFaceColor->GrayLevel[1],
            BackFaceColor->GrayLevel[1],
            GraphicsColor->GrayLevel[1],
            FontFamily->"Helvetica",
            FontSize->10,
            FontColor->GrayLevel[1]], 
           StyleBox["\<\"\[RightGuillemet]\"\>",
            StripOnInput->False,
            LineColor->GrayLevel[1],
            FrontFaceColor->GrayLevel[1],
            BackFaceColor->GrayLevel[1],
            GraphicsColor->GrayLevel[1],
            FontSize->12,
            FontColor->GrayLevel[1]]}
         },
         AutoDelete->False,
         GridBoxAlignment->{"Columns" -> {{Automatic}}, "Rows" -> {{Center}}},
         
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
         GridBoxSpacings->{"ColumnsIndexed" -> {2 -> 0.3}}],
        "Grid"], {
       TagBox[GridBox[{
          {
           StyleBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitStrings", "TestID-Detail"]],
            StripOnInput->False,
            LineColor->RGBColor[0.458824, 0.458824, 0.458824],
            FrontFaceColor->RGBColor[0.458824, 0.458824, 0.458824],
            BackFaceColor->RGBColor[0.458824, 0.458824, 0.458824],
            GraphicsColor->RGBColor[0.458824, 0.458824, 0.458824],
            FontColor->RGBColor[0.458824, 0.458824, 0.458824]], 
           
           StyleBox["\<\"\\!\\(\\*TagBox[\\\"None\\\", \
Function[Short[Slot[1], Rational[2, 3]]]]\\)\"\>",
            StripOnInput->False,
            LineColor->RGBColor[0.14902, 0.14902, 0.14902],
            FrontFaceColor->RGBColor[0.14902, 0.14902, 0.14902],
            BackFaceColor->RGBColor[0.14902, 0.14902, 0.14902],
            GraphicsColor->RGBColor[0.14902, 0.14902, 0.14902],
            FontColor->RGBColor[0.14902, 0.14902, 0.14902]]}
         },
         AutoDelete->False,
         BaseStyle->{FontFamily -> "Helvetica", FontWeight -> "Bold"},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
         GridBoxSpacings->{
          "ColumnsIndexed" -> {2 -> 0.5}, "Rows" -> {{Automatic}}}],
        "Grid"]:>Grid[{{
          Style[
           Dynamic[
            RawBoxes[
             FEPrivate`FrontEndResource["MUnitStrings", "TestID-Detail"]]], 
           RGBColor[0.458824, 0.458824, 0.458824]], 
          Style[
          "\!\(\*TagBox[\"None\", Function[Short[Slot[1], Rational[2, \
3]]]]\)", 
           RGBColor[0.14902, 0.14902, 0.14902]]}}, 
        BaseStyle -> {FontFamily -> "Helvetica", FontWeight -> "Bold"}, 
        Spacings -> {{2 -> 0.5}, Automatic}], 
       TagBox[GridBox[{
          {
           StyleBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitStrings", "ActualOutput-Detail"]],
            StripOnInput->False,
            LineColor->RGBColor[0.458824, 0.458824, 0.458824],
            FrontFaceColor->RGBColor[0.458824, 0.458824, 0.458824],
            BackFaceColor->RGBColor[0.458824, 0.458824, 0.458824],
            GraphicsColor->RGBColor[0.458824, 0.458824, 0.458824],
            FontColor->RGBColor[0.458824, 0.458824, 0.458824]], 
           
           StyleBox["\<\"\\!\\(\\*TagBox[RowBox[{\\\"{\\\", \
RowBox[{\\\"3\\\", \\\",\\\", \\\"True\\\", \\\",\\\", \\\"True\\\"}], \
\\\"}\\\"}], Function[Short[Slot[1], Rational[2, 3]]]]\\)\"\>",
            StripOnInput->False,
            LineColor->RGBColor[0.14902, 0.14902, 0.14902],
            FrontFaceColor->RGBColor[0.14902, 0.14902, 0.14902],
            BackFaceColor->RGBColor[0.14902, 0.14902, 0.14902],
            GraphicsColor->RGBColor[0.14902, 0.14902, 0.14902],
            FontColor->RGBColor[0.14902, 0.14902, 0.14902]]}
         },
         AutoDelete->False,
         BaseStyle->{FontFamily -> "Helvetica", FontWeight -> "Bold"},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
         GridBoxSpacings->{
          "ColumnsIndexed" -> {2 -> 0.5}, "Rows" -> {{Automatic}}}],
        "Grid"]:>Grid[{{
          Style[
           Dynamic[
            RawBoxes[
             FEPrivate`FrontEndResource[
             "MUnitStrings", "ActualOutput-Detail"]]], 
           RGBColor[0.458824, 0.458824, 0.458824]], 
          Style[
          "\!\(\*TagBox[RowBox[{\"{\", RowBox[{\"3\", \",\", \"True\", \",\", \
\"True\"}], \"}\"}], Function[Short[Slot[1], Rational[2, 3]]]]\)", 
           RGBColor[0.14902, 0.14902, 0.14902]]}}, 
        BaseStyle -> {FontFamily -> "Helvetica", FontWeight -> "Bold"}, 
        Spacings -> {{2 -> 0.5}, Automatic}], 
       TagBox[GridBox[{
          {
           StyleBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitStrings", "ExpectedOutput-Detail"]],
            StripOnInput->False,
            LineColor->RGBColor[0.458824, 0.458824, 0.458824],
            FrontFaceColor->RGBColor[0.458824, 0.458824, 0.458824],
            BackFaceColor->RGBColor[0.458824, 0.458824, 0.458824],
            GraphicsColor->RGBColor[0.458824, 0.458824, 0.458824],
            FontColor->RGBColor[0.458824, 0.458824, 0.458824]], 
           
           StyleBox["\<\"\\!\\(\\*TagBox[RowBox[{\\\"{\\\", \
RowBox[{\\\"3\\\", \\\",\\\", \\\"True\\\", \\\",\\\", \\\"True\\\"}], \
\\\"}\\\"}], Function[Short[Slot[1], Rational[2, 3]]]]\\)\"\>",
            StripOnInput->False,
            LineColor->RGBColor[0.14902, 0.14902, 0.14902],
            FrontFaceColor->RGBColor[0.14902, 0.14902, 0.14902],
            BackFaceColor->RGBColor[0.14902, 0.14902, 0.14902],
            GraphicsColor->RGBColor[0.14902, 0.14902, 0.14902],
            FontColor->RGBColor[0.14902, 0.14902, 0.14902]]}
         },
         AutoDelete->False,
         BaseStyle->{FontFamily -> "Helvetica", FontWeight -> "Bold"},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
         GridBoxSpacings->{
          "ColumnsIndexed" -> {2 -> 0.5}, "Rows" -> {{Automatic}}}],
        "Grid"]:>Grid[{{
          Style[
           Dynamic[
            RawBoxes[
             FEPrivate`FrontEndResource[
             "MUnitStrings", "ExpectedOutput-Detail"]]], 
           RGBColor[0.458824, 0.458824, 0.458824]], 
          Style[
          "\!\(\*TagBox[RowBox[{\"{\", RowBox[{\"3\", \",\", \"True\", \",\", \
\"True\"}], \"}\"}], Function[Short[Slot[1], Rational[2, 3]]]]\)", 
           RGBColor[0.14902, 0.14902, 0.14902]]}}, 
        BaseStyle -> {FontFamily -> "Helvetica", FontWeight -> "Bold"}, 
        Spacings -> {{2 -> 0.5}, Automatic}], 
       TagBox[GridBox[{
          {
           StyleBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitStrings", "CPUTimeUsed-Detail"]],
            StripOnInput->False,
            LineColor->RGBColor[0.458824, 0.458824, 0.458824],
            FrontFaceColor->RGBColor[0.458824, 0.458824, 0.458824],
            BackFaceColor->RGBColor[0.458824, 0.458824, 0.458824],
            GraphicsColor->RGBColor[0.458824, 0.458824, 0.458824],
            FontColor->RGBColor[0.458824, 0.458824, 0.458824]], 
           
           StyleBox["\<\"\\!\\(\\*TagBox[TemplateBox[List[\\\"0.\
0010119999999993468`\\\", \\\"\\\\\\\"s\\\\\\\"\\\", \\\"s\\\", \
\\\"\\\\\\\"Seconds\\\\\\\"\\\"], \\\"Quantity\\\", Rule[SyntaxForm, Mod]], \
Function[Short[Slot[1], Rational[2, 3]]]]\\)\"\>",
            StripOnInput->False,
            LineColor->RGBColor[0.14902, 0.14902, 0.14902],
            FrontFaceColor->RGBColor[0.14902, 0.14902, 0.14902],
            BackFaceColor->RGBColor[0.14902, 0.14902, 0.14902],
            GraphicsColor->RGBColor[0.14902, 0.14902, 0.14902],
            FontColor->RGBColor[0.14902, 0.14902, 0.14902]]}
         },
         AutoDelete->False,
         BaseStyle->{FontFamily -> "Helvetica", FontWeight -> "Bold"},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
         GridBoxSpacings->{
          "ColumnsIndexed" -> {2 -> 0.5}, "Rows" -> {{Automatic}}}],
        "Grid"]:>Grid[{{
          Style[
           Dynamic[
            RawBoxes[
             FEPrivate`FrontEndResource[
             "MUnitStrings", "CPUTimeUsed-Detail"]]], 
           RGBColor[0.458824, 0.458824, 0.458824]], 
          Style[
          "\!\(\*TagBox[TemplateBox[List[\"0.0010119999999993468`\", \
\"\\\"s\\\"\", \"s\", \"\\\"Seconds\\\"\"], \"Quantity\", Rule[SyntaxForm, \
Mod]], Function[Short[Slot[1], Rational[2, 3]]]]\)", 
           RGBColor[0.14902, 0.14902, 0.14902]]}}, 
        BaseStyle -> {FontFamily -> "Helvetica", FontWeight -> "Bold"}, 
        Spacings -> {{2 -> 0.5}, Automatic}]},
       Appearance->None]}
    },
    AutoDelete->False,
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Right}}},
    GridBoxItemSize->{"Columns" -> {{All}}, "Rows" -> {{All}}}],
   "Grid"],
  ImageSize->Full]], "TestSuccess",
 CellID->1755279560,ExpressionUUID->"390220b4-4be8-4419-94da-5190478cebe5"],

Cell[BoxData[
 PaneBox[
  TagBox[GridBox[{
     {
      PaneBox[
       TagBox[GridBox[{
          {
           DynamicModuleBox[{MUnit`Palette`Private`hover$$ = False}, 
            DynamicWrapperBox[
             TagBox[
              TooltipBox[
               ButtonBox[
                TagBox[GridBox[{
                   {
                    PaneBox[
                    
                    DynamicBox[FEPrivate`FrontEndResource[
                    "MUnitExpressions", "Add"],
                    ImageSizeCache->{12., {3., 9.}}],
                    BaselinePosition->(Center -> Scaled[0.5])], 
                    StyleBox[
                    
                    DynamicBox[FEPrivate`FrontEndResource[
                    "MUnitStrings", "AddMessages-Label"],
                    ImageSizeCache->{81., {2., 9.}}], "ButtonText",
                    StripOnInput->False,
                    FontColor->Dynamic[
                    If[MUnit`Palette`Private`hover$$, 
                    RGBColor[0.9059, 0.3451, 0.102], Inherited]]]}
                  },
                  AutoDelete->False,
                  
                  GridBoxItemSize->{
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
                  
                  GridBoxSpacings->{
                   "Columns" -> {{0.4}}, "Rows" -> {{Automatic}}}],
                 "Grid"],
                
                Appearance->FEPrivate`FrontEndResource[
                 "MUnitExpressions", "ButtonAppearances"],
                
                ButtonFunction:>
                 Block[{$ContextPath}, Needs["MUnit`"]; MUnit`addMessages[]],
                Evaluator->Automatic,
                FrameMargins->{{10, 10}, {0, 0}},
                ImageSize->Automatic,
                Method->"Queued"],
               DynamicBox[
                FEPrivate`FrontEndResource[
                "MUnitStrings", "AddMessages-Tooltip"]],
               TooltipDelay->0.5],
              Annotation[#, 
               Dynamic[
                RawBoxes[
                 FEPrivate`FrontEndResource[
                 "MUnitStrings", "AddMessages-Tooltip"]]], "Tooltip"]& ], 
             MUnit`Palette`Private`hover$$ = CurrentValue["MouseOver"],
             ImageSizeCache->{120., {9., 17.}}],
            DynamicModuleValues:>{}], 
           TagBox[GridBox[{
              {
               DynamicModuleBox[{MUnit`Palette`Private`hover$$ = False}, 
                DynamicWrapperBox[
                 TagBox[
                  TooltipBox[
                   ButtonBox[
                    TagBox[GridBox[{
                    {
                    PaneBox[
                    
                    DynamicBox[FEPrivate`FrontEndResource[
                    "MUnitExpressions", "Add"],
                    ImageSizeCache->{12., {3., 9.}}],
                    BaselinePosition->(Center -> Scaled[0.5])], 
                    StyleBox[
                    
                    DynamicBox[FEPrivate`FrontEndResource[
                    "MUnitStrings", "AddOptions-Label"],
                    ImageSizeCache->{69., {2., 9.}}], "ButtonText",
                    StripOnInput->False,
                    FontColor->Dynamic[
                    If[MUnit`Palette`Private`hover$$, 
                    RGBColor[0.9059, 0.3451, 0.102], Inherited]]]}
                    },
                    AutoDelete->False,
                    
                    GridBoxItemSize->{
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
                    
                    GridBoxSpacings->{
                    "Columns" -> {{0.4}}, "Rows" -> {{Automatic}}}],
                    "Grid"],
                    
                    Appearance->FEPrivate`FrontEndResource[
                    "MUnitExpressions", "ButtonAppearances"],
                    
                    ButtonFunction:>
                    Block[{$ContextPath}, Needs["MUnit`"]; MUnit`addOptions[]],
                    Evaluator->Automatic,
                    FrameMargins->{{10, 10}, {0, 0}},
                    ImageSize->Automatic,
                    Method->"Queued"],
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "MUnitStrings", "AddOptions-Tooltip"]],
                   TooltipDelay->0.5],
                  Annotation[#, 
                   Dynamic[
                    RawBoxes[
                    FEPrivate`FrontEndResource[
                    "MUnitStrings", "AddOptions-Tooltip"]]], "Tooltip"]& ], 
                 MUnit`Palette`Private`hover$$ = CurrentValue["MouseOver"],
                 ImageSizeCache->{108., {9., 17.}}],
                DynamicModuleValues:>{}], 
               ActionMenuBox[
                ButtonBox["\<\"\"\>",
                 
                 Appearance->FEPrivate`FrontEndResource[
                  "MUnitExpressions", "ButtonAppearancesNoLeftBorder"],
                 ButtonFunction:>{},
                 ContentPadding->False,
                 Evaluator->None,
                 Method->"Preemptive"], {
                
                DynamicBox[FEPrivate`FrontEndResource[
                 "MUnitStrings", "MemoryConstraint-Label"]]:>
                Block[{$ContextPath}, Needs["MUnit`"]; 
                 MUnit`InsertOptionRule["MemoryConstraint"]], 
                
                DynamicBox[FEPrivate`FrontEndResource[
                 "MUnitStrings", "SameTest-Label"]]:>
                Block[{$ContextPath}, Needs["MUnit`"]; 
                 MUnit`InsertOptionRule["SameTest"]], 
                
                DynamicBox[FEPrivate`FrontEndResource[
                 "MUnitStrings", "TestID-Label"]]:>
                Block[{$ContextPath}, Needs["MUnit`"]; 
                 MUnit`InsertOptionRule["TestID"]], 
                
                DynamicBox[FEPrivate`FrontEndResource[
                 "MUnitStrings", "TimeConstraint-Label"]]:>
                Block[{$ContextPath}, Needs["MUnit`"]; 
                 MUnit`InsertOptionRule["TimeConstraint"]]},
                Appearance->None,
                Method->"Queued"]}
             },
             AutoDelete->False,
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
             GridBoxSpacings->{"Columns" -> {{0}}, "Rows" -> {{Automatic}}}],
            "Grid"]}
         },
         AutoDelete->False,
         GridBoxAlignment->{"Columns" -> {{Automatic}}, "Rows" -> {{Center}}},
         
         GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{2}}},
         GridBoxSpacings->{
          "ColumnsIndexed" -> {2 -> 0.5, 3 -> 2, 4 -> 0.5}, 
           "Rows" -> {{Automatic}}}],
        "Grid"],
       Alignment->{Left, Center},
       ImageSize->Full], 
      ItemBox["\<\"\"\>",
       ItemSize->Full,
       StripOnInput->False], 
      DynamicModuleBox[{MUnit`Palette`Private`hover$$ = False}, 
       DynamicWrapperBox[
        TagBox[
         TooltipBox[
          ButtonBox[
           TagBox[GridBox[{
              {
               PaneBox[
                
                DynamicBox[FEPrivate`FrontEndResource[
                 "MUnitExpressions", "Rerun"],
                 ImageSizeCache->{15., {4., 11.}}],
                BaselinePosition->(Center -> Scaled[0.5])], 
               StyleBox[
                
                DynamicBox[FEPrivate`FrontEndResource[
                 "MUnitStrings", "Rerun-Label"],
                 ImageSizeCache->{33., {0., 8.}}], "ButtonText",
                StripOnInput->False,
                FontColor->Dynamic[
                  If[MUnit`Palette`Private`hover$$, 
                   RGBColor[0.9059, 0.3451, 0.102], Inherited]]]}
             },
             AutoDelete->False,
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
             GridBoxSpacings->{"Columns" -> {{0.4}}, "Rows" -> {{Automatic}}}],
            "Grid"],
           
           Appearance->FEPrivate`FrontEndResource[
            "MUnitExpressions", "ButtonAppearances"],
           
           ButtonFunction:>
            Block[{$ContextPath}, Needs["MUnit`"]; MUnit`testRerun[]],
           Evaluator->Automatic,
           FrameMargins->{{10, 10}, {0, 0}},
           ImageSize->Automatic,
           Method->"Queued"],
          DynamicBox[
           FEPrivate`FrontEndResource["MUnitStrings", "Rerun-Tooltip"]],
          TooltipDelay->0.5],
         Annotation[#, 
          Dynamic[
           RawBoxes[
            FEPrivate`FrontEndResource["MUnitStrings", "Rerun-Tooltip"]]], 
          "Tooltip"]& ], MUnit`Palette`Private`hover$$ = 
        CurrentValue["MouseOver"],
        ImageSizeCache->{75., {9., 17.}}],
       DynamicModuleValues:>{}]}
    },
    AutoDelete->False,
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"],
  ImageSize->Full]], "BottomCell",
 CellID->1000706081,ExpressionUUID->"3290c865-746d-4375-87b3-9c9df24bfb7d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SofaPolygon`Private`reportIntervalsLoopInternal", "[", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"SofaN", "[", "sofa", "]"}], ",", 
   RowBox[{"sofa", "[", "SofaPolygon`Private`u", "]"}], ",", 
   RowBox[{"sofa", "[", "SofaPolygon`Private`p", "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", 
     RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", 
     RowBox[{"-", "2"}]}], "}"}]}], "\[IndentingNewLine]", 
  "]"}]], "VerificationTest",
 CellChangeTimes->{{3.9148517671295223`*^9, 3.914851770761326*^9}, {
   3.915559127022073*^9, 3.9155591594204473`*^9}, 3.9155591899783382`*^9},
 CellID->179583170,ExpressionUUID->"9ea5a5e6-ba60-4bc0-8471-be1811f0ec51"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "1", ",", "2", ",", 
   RowBox[{"-", "2"}], ",", "1", ",", 
   RowBox[{"-", "3"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", "0"}], "}"}]], "ExpectedOutput",
 CellChangeTimes->{3.914851774155218*^9},
 CellID->1039814155,ExpressionUUID->"9ea1c6d2-6ee8-4521-b8a5-7075ce96b4b5"],

Cell[BoxData[
 PaneBox[
  TagBox[GridBox[{
     {
      TagBox[GridBox[{
         {
          StyleBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "MUnitStrings", "Success-TestSuccess"],
            ImageSizeCache->{57., {1., 11.}}],
           StripOnInput->False,
           LineColor->GrayLevel[1],
           FrontFaceColor->GrayLevel[1],
           BackFaceColor->GrayLevel[1],
           GraphicsColor->GrayLevel[1],
           FontFamily->"Arial",
           FontSize->14,
           FontWeight->Bold,
           FontColor->GrayLevel[1]], 
          
          DynamicBox[FEPrivate`FrontEndResource[
           "MUnitExpressions", "SuccessCheck"],
           ImageSizeCache->{16., {4., 8.}}]}
        },
        AutoDelete->False,
        GridBoxAlignment->{"Columns" -> {{Automatic}}, "Rows" -> {{Center}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], 
      ItemBox["\<\"\"\>",
       ItemSize->Fit,
       StripOnInput->False], 
      ActionMenuBox[
       TagBox[GridBox[{
          {
           StyleBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitStrings", "Details-Label"],
             ImageSizeCache->{33., {1., 8.}}],
            StripOnInput->False,
            LineColor->GrayLevel[1],
            FrontFaceColor->GrayLevel[1],
            BackFaceColor->GrayLevel[1],
            GraphicsColor->GrayLevel[1],
            FontFamily->"Helvetica",
            FontSize->10,
            FontColor->GrayLevel[1]], 
           StyleBox["\<\"\[RightGuillemet]\"\>",
            StripOnInput->False,
            LineColor->GrayLevel[1],
            FrontFaceColor->GrayLevel[1],
            BackFaceColor->GrayLevel[1],
            GraphicsColor->GrayLevel[1],
            FontSize->12,
            FontColor->GrayLevel[1]]}
         },
         AutoDelete->False,
         GridBoxAlignment->{"Columns" -> {{Automatic}}, "Rows" -> {{Center}}},
         
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
         GridBoxSpacings->{"ColumnsIndexed" -> {2 -> 0.3}}],
        "Grid"], {
       TagBox[GridBox[{
          {
           StyleBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitStrings", "TestID-Detail"]],
            StripOnInput->False,
            LineColor->RGBColor[0.458824, 0.458824, 0.458824],
            FrontFaceColor->RGBColor[0.458824, 0.458824, 0.458824],
            BackFaceColor->RGBColor[0.458824, 0.458824, 0.458824],
            GraphicsColor->RGBColor[0.458824, 0.458824, 0.458824],
            FontColor->RGBColor[0.458824, 0.458824, 0.458824]], 
           
           StyleBox["\<\"\\!\\(\\*TagBox[\\\"None\\\", \
Function[Short[Slot[1], Rational[2, 3]]]]\\)\"\>",
            StripOnInput->False,
            LineColor->RGBColor[0.14902, 0.14902, 0.14902],
            FrontFaceColor->RGBColor[0.14902, 0.14902, 0.14902],
            BackFaceColor->RGBColor[0.14902, 0.14902, 0.14902],
            GraphicsColor->RGBColor[0.14902, 0.14902, 0.14902],
            FontColor->RGBColor[0.14902, 0.14902, 0.14902]]}
         },
         AutoDelete->False,
         BaseStyle->{FontFamily -> "Helvetica", FontWeight -> "Bold"},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
         GridBoxSpacings->{
          "ColumnsIndexed" -> {2 -> 0.5}, "Rows" -> {{Automatic}}}],
        "Grid"]:>Grid[{{
          Style[
           Dynamic[
            RawBoxes[
             FEPrivate`FrontEndResource["MUnitStrings", "TestID-Detail"]]], 
           RGBColor[0.458824, 0.458824, 0.458824]], 
          Style[
          "\!\(\*TagBox[\"None\", Function[Short[Slot[1], Rational[2, \
3]]]]\)", 
           RGBColor[0.14902, 0.14902, 0.14902]]}}, 
        BaseStyle -> {FontFamily -> "Helvetica", FontWeight -> "Bold"}, 
        Spacings -> {{2 -> 0.5}, Automatic}], 
       TagBox[GridBox[{
          {
           StyleBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitStrings", "ActualOutput-Detail"]],
            StripOnInput->False,
            LineColor->RGBColor[0.458824, 0.458824, 0.458824],
            FrontFaceColor->RGBColor[0.458824, 0.458824, 0.458824],
            BackFaceColor->RGBColor[0.458824, 0.458824, 0.458824],
            GraphicsColor->RGBColor[0.458824, 0.458824, 0.458824],
            FontColor->RGBColor[0.458824, 0.458824, 0.458824]], 
           
           StyleBox["\<\"\\!\\(\\*TagBox[RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"2\\\", \\\",\\\", \
RowBox[{\\\"-\\\", \\\"2\\\"}], \\\",\\\", \\\"1\\\", \\\",\\\", \
RowBox[{\\\"-\\\", \\\"3\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \\\"2\\\"}], \\\
\",\\\", RowBox[{\\\"-\\\", \\\"2\\\"}], \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \
Function[Short[Slot[1], Rational[2, 3]]]]\\)\"\>",
            StripOnInput->False,
            LineColor->RGBColor[0.14902, 0.14902, 0.14902],
            FrontFaceColor->RGBColor[0.14902, 0.14902, 0.14902],
            BackFaceColor->RGBColor[0.14902, 0.14902, 0.14902],
            GraphicsColor->RGBColor[0.14902, 0.14902, 0.14902],
            FontColor->RGBColor[0.14902, 0.14902, 0.14902]]}
         },
         AutoDelete->False,
         BaseStyle->{FontFamily -> "Helvetica", FontWeight -> "Bold"},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
         GridBoxSpacings->{
          "ColumnsIndexed" -> {2 -> 0.5}, "Rows" -> {{Automatic}}}],
        "Grid"]:>Grid[{{
          Style[
           Dynamic[
            RawBoxes[
             FEPrivate`FrontEndResource[
             "MUnitStrings", "ActualOutput-Detail"]]], 
           RGBColor[0.458824, 0.458824, 0.458824]], 
          Style[
          "\!\(\*TagBox[RowBox[{\"{\", RowBox[{\"0\", \",\", \"1\", \",\", \
\"2\", \",\", RowBox[{\"-\", \"2\"}], \",\", \"1\", \",\", RowBox[{\"-\", \"3\
\"}], \",\", RowBox[{\"-\", \"2\"}], \",\", RowBox[{\"-\", \"2\"}], \",\", \
\"0\"}], \"}\"}], Function[Short[Slot[1], Rational[2, 3]]]]\)", 
           RGBColor[0.14902, 0.14902, 0.14902]]}}, 
        BaseStyle -> {FontFamily -> "Helvetica", FontWeight -> "Bold"}, 
        Spacings -> {{2 -> 0.5}, Automatic}], 
       TagBox[GridBox[{
          {
           StyleBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitStrings", "ExpectedOutput-Detail"]],
            StripOnInput->False,
            LineColor->RGBColor[0.458824, 0.458824, 0.458824],
            FrontFaceColor->RGBColor[0.458824, 0.458824, 0.458824],
            BackFaceColor->RGBColor[0.458824, 0.458824, 0.458824],
            GraphicsColor->RGBColor[0.458824, 0.458824, 0.458824],
            FontColor->RGBColor[0.458824, 0.458824, 0.458824]], 
           
           StyleBox["\<\"\\!\\(\\*TagBox[RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"2\\\", \\\",\\\", \
RowBox[{\\\"-\\\", \\\"2\\\"}], \\\",\\\", \\\"1\\\", \\\",\\\", \
RowBox[{\\\"-\\\", \\\"3\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \\\"2\\\"}], \\\
\",\\\", RowBox[{\\\"-\\\", \\\"2\\\"}], \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \
Function[Short[Slot[1], Rational[2, 3]]]]\\)\"\>",
            StripOnInput->False,
            LineColor->RGBColor[0.14902, 0.14902, 0.14902],
            FrontFaceColor->RGBColor[0.14902, 0.14902, 0.14902],
            BackFaceColor->RGBColor[0.14902, 0.14902, 0.14902],
            GraphicsColor->RGBColor[0.14902, 0.14902, 0.14902],
            FontColor->RGBColor[0.14902, 0.14902, 0.14902]]}
         },
         AutoDelete->False,
         BaseStyle->{FontFamily -> "Helvetica", FontWeight -> "Bold"},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
         GridBoxSpacings->{
          "ColumnsIndexed" -> {2 -> 0.5}, "Rows" -> {{Automatic}}}],
        "Grid"]:>Grid[{{
          Style[
           Dynamic[
            RawBoxes[
             FEPrivate`FrontEndResource[
             "MUnitStrings", "ExpectedOutput-Detail"]]], 
           RGBColor[0.458824, 0.458824, 0.458824]], 
          Style[
          "\!\(\*TagBox[RowBox[{\"{\", RowBox[{\"0\", \",\", \"1\", \",\", \
\"2\", \",\", RowBox[{\"-\", \"2\"}], \",\", \"1\", \",\", RowBox[{\"-\", \"3\
\"}], \",\", RowBox[{\"-\", \"2\"}], \",\", RowBox[{\"-\", \"2\"}], \",\", \
\"0\"}], \"}\"}], Function[Short[Slot[1], Rational[2, 3]]]]\)", 
           RGBColor[0.14902, 0.14902, 0.14902]]}}, 
        BaseStyle -> {FontFamily -> "Helvetica", FontWeight -> "Bold"}, 
        Spacings -> {{2 -> 0.5}, Automatic}], 
       TagBox[GridBox[{
          {
           StyleBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitStrings", "CPUTimeUsed-Detail"]],
            StripOnInput->False,
            LineColor->RGBColor[0.458824, 0.458824, 0.458824],
            FrontFaceColor->RGBColor[0.458824, 0.458824, 0.458824],
            BackFaceColor->RGBColor[0.458824, 0.458824, 0.458824],
            GraphicsColor->RGBColor[0.458824, 0.458824, 0.458824],
            FontColor->RGBColor[0.458824, 0.458824, 0.458824]], 
           
           StyleBox["\<\"\\!\\(\\*TagBox[TemplateBox[List[\\\"0.\
00019599999999542206`\\\", \\\"\\\\\\\"s\\\\\\\"\\\", \\\"s\\\", \
\\\"\\\\\\\"Seconds\\\\\\\"\\\"], \\\"Quantity\\\", Rule[SyntaxForm, Mod]], \
Function[Short[Slot[1], Rational[2, 3]]]]\\)\"\>",
            StripOnInput->False,
            LineColor->RGBColor[0.14902, 0.14902, 0.14902],
            FrontFaceColor->RGBColor[0.14902, 0.14902, 0.14902],
            BackFaceColor->RGBColor[0.14902, 0.14902, 0.14902],
            GraphicsColor->RGBColor[0.14902, 0.14902, 0.14902],
            FontColor->RGBColor[0.14902, 0.14902, 0.14902]]}
         },
         AutoDelete->False,
         BaseStyle->{FontFamily -> "Helvetica", FontWeight -> "Bold"},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
         GridBoxSpacings->{
          "ColumnsIndexed" -> {2 -> 0.5}, "Rows" -> {{Automatic}}}],
        "Grid"]:>Grid[{{
          Style[
           Dynamic[
            RawBoxes[
             FEPrivate`FrontEndResource[
             "MUnitStrings", "CPUTimeUsed-Detail"]]], 
           RGBColor[0.458824, 0.458824, 0.458824]], 
          Style[
          "\!\(\*TagBox[TemplateBox[List[\"0.00019599999999542206`\", \"\\\"s\
\\\"\", \"s\", \"\\\"Seconds\\\"\"], \"Quantity\", Rule[SyntaxForm, Mod]], \
Function[Short[Slot[1], Rational[2, 3]]]]\)", 
           RGBColor[0.14902, 0.14902, 0.14902]]}}, 
        BaseStyle -> {FontFamily -> "Helvetica", FontWeight -> "Bold"}, 
        Spacings -> {{2 -> 0.5}, Automatic}]},
       Appearance->None]}
    },
    AutoDelete->False,
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Right}}},
    GridBoxItemSize->{"Columns" -> {{All}}, "Rows" -> {{All}}}],
   "Grid"],
  ImageSize->Full]], "TestSuccess",
 CellID->1922663710,ExpressionUUID->"ef762275-7774-4be6-95ed-0f5bd6c7ed28"],

Cell[BoxData[
 PaneBox[
  TagBox[GridBox[{
     {
      PaneBox[
       TagBox[GridBox[{
          {
           DynamicModuleBox[{MUnit`Palette`Private`hover$$ = False}, 
            DynamicWrapperBox[
             TagBox[
              TooltipBox[
               ButtonBox[
                TagBox[GridBox[{
                   {
                    PaneBox[
                    
                    DynamicBox[FEPrivate`FrontEndResource[
                    "MUnitExpressions", "Add"],
                    ImageSizeCache->{12., {3., 9.}}],
                    BaselinePosition->(Center -> Scaled[0.5])], 
                    StyleBox[
                    
                    DynamicBox[FEPrivate`FrontEndResource[
                    "MUnitStrings", "AddMessages-Label"],
                    ImageSizeCache->{81., {2., 9.}}], "ButtonText",
                    StripOnInput->False,
                    FontColor->Dynamic[
                    If[MUnit`Palette`Private`hover$$, 
                    RGBColor[0.9059, 0.3451, 0.102], Inherited]]]}
                  },
                  AutoDelete->False,
                  
                  GridBoxItemSize->{
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
                  
                  GridBoxSpacings->{
                   "Columns" -> {{0.4}}, "Rows" -> {{Automatic}}}],
                 "Grid"],
                
                Appearance->FEPrivate`FrontEndResource[
                 "MUnitExpressions", "ButtonAppearances"],
                
                ButtonFunction:>
                 Block[{$ContextPath}, Needs["MUnit`"]; MUnit`addMessages[]],
                Evaluator->Automatic,
                FrameMargins->{{10, 10}, {0, 0}},
                ImageSize->Automatic,
                Method->"Queued"],
               DynamicBox[
                FEPrivate`FrontEndResource[
                "MUnitStrings", "AddMessages-Tooltip"]],
               TooltipDelay->0.5],
              Annotation[#, 
               Dynamic[
                RawBoxes[
                 FEPrivate`FrontEndResource[
                 "MUnitStrings", "AddMessages-Tooltip"]]], "Tooltip"]& ], 
             MUnit`Palette`Private`hover$$ = CurrentValue["MouseOver"],
             ImageSizeCache->{120., {9., 17.}}],
            DynamicModuleValues:>{}], 
           TagBox[GridBox[{
              {
               DynamicModuleBox[{MUnit`Palette`Private`hover$$ = False}, 
                DynamicWrapperBox[
                 TagBox[
                  TooltipBox[
                   ButtonBox[
                    TagBox[GridBox[{
                    {
                    PaneBox[
                    
                    DynamicBox[FEPrivate`FrontEndResource[
                    "MUnitExpressions", "Add"],
                    ImageSizeCache->{12., {3., 9.}}],
                    BaselinePosition->(Center -> Scaled[0.5])], 
                    StyleBox[
                    
                    DynamicBox[FEPrivate`FrontEndResource[
                    "MUnitStrings", "AddOptions-Label"],
                    ImageSizeCache->{69., {2., 9.}}], "ButtonText",
                    StripOnInput->False,
                    FontColor->Dynamic[
                    If[MUnit`Palette`Private`hover$$, 
                    RGBColor[0.9059, 0.3451, 0.102], Inherited]]]}
                    },
                    AutoDelete->False,
                    
                    GridBoxItemSize->{
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
                    
                    GridBoxSpacings->{
                    "Columns" -> {{0.4}}, "Rows" -> {{Automatic}}}],
                    "Grid"],
                    
                    Appearance->FEPrivate`FrontEndResource[
                    "MUnitExpressions", "ButtonAppearances"],
                    
                    ButtonFunction:>
                    Block[{$ContextPath}, Needs["MUnit`"]; MUnit`addOptions[]],
                    Evaluator->Automatic,
                    FrameMargins->{{10, 10}, {0, 0}},
                    ImageSize->Automatic,
                    Method->"Queued"],
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "MUnitStrings", "AddOptions-Tooltip"]],
                   TooltipDelay->0.5],
                  Annotation[#, 
                   Dynamic[
                    RawBoxes[
                    FEPrivate`FrontEndResource[
                    "MUnitStrings", "AddOptions-Tooltip"]]], "Tooltip"]& ], 
                 MUnit`Palette`Private`hover$$ = CurrentValue["MouseOver"],
                 ImageSizeCache->{108., {9., 17.}}],
                DynamicModuleValues:>{}], 
               ActionMenuBox[
                ButtonBox["\<\"\"\>",
                 
                 Appearance->FEPrivate`FrontEndResource[
                  "MUnitExpressions", "ButtonAppearancesNoLeftBorder"],
                 ButtonFunction:>{},
                 ContentPadding->False,
                 Evaluator->None,
                 Method->"Preemptive"], {
                
                DynamicBox[FEPrivate`FrontEndResource[
                 "MUnitStrings", "MemoryConstraint-Label"]]:>
                Block[{$ContextPath}, Needs["MUnit`"]; 
                 MUnit`InsertOptionRule["MemoryConstraint"]], 
                
                DynamicBox[FEPrivate`FrontEndResource[
                 "MUnitStrings", "SameTest-Label"]]:>
                Block[{$ContextPath}, Needs["MUnit`"]; 
                 MUnit`InsertOptionRule["SameTest"]], 
                
                DynamicBox[FEPrivate`FrontEndResource[
                 "MUnitStrings", "TestID-Label"]]:>
                Block[{$ContextPath}, Needs["MUnit`"]; 
                 MUnit`InsertOptionRule["TestID"]], 
                
                DynamicBox[FEPrivate`FrontEndResource[
                 "MUnitStrings", "TimeConstraint-Label"]]:>
                Block[{$ContextPath}, Needs["MUnit`"]; 
                 MUnit`InsertOptionRule["TimeConstraint"]]},
                Appearance->None,
                Method->"Queued"]}
             },
             AutoDelete->False,
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
             GridBoxSpacings->{"Columns" -> {{0}}, "Rows" -> {{Automatic}}}],
            "Grid"]}
         },
         AutoDelete->False,
         GridBoxAlignment->{"Columns" -> {{Automatic}}, "Rows" -> {{Center}}},
         
         GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{2}}},
         GridBoxSpacings->{
          "ColumnsIndexed" -> {2 -> 0.5, 3 -> 2, 4 -> 0.5}, 
           "Rows" -> {{Automatic}}}],
        "Grid"],
       Alignment->{Left, Center},
       ImageSize->Full], 
      ItemBox["\<\"\"\>",
       ItemSize->Full,
       StripOnInput->False], 
      DynamicModuleBox[{MUnit`Palette`Private`hover$$ = False}, 
       DynamicWrapperBox[
        TagBox[
         TooltipBox[
          ButtonBox[
           TagBox[GridBox[{
              {
               PaneBox[
                
                DynamicBox[FEPrivate`FrontEndResource[
                 "MUnitExpressions", "Rerun"],
                 ImageSizeCache->{15., {4., 11.}}],
                BaselinePosition->(Center -> Scaled[0.5])], 
               StyleBox[
                
                DynamicBox[FEPrivate`FrontEndResource[
                 "MUnitStrings", "Rerun-Label"],
                 ImageSizeCache->{33., {0., 8.}}], "ButtonText",
                StripOnInput->False,
                FontColor->Dynamic[
                  If[MUnit`Palette`Private`hover$$, 
                   RGBColor[0.9059, 0.3451, 0.102], Inherited]]]}
             },
             AutoDelete->False,
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
             GridBoxSpacings->{"Columns" -> {{0.4}}, "Rows" -> {{Automatic}}}],
            "Grid"],
           
           Appearance->FEPrivate`FrontEndResource[
            "MUnitExpressions", "ButtonAppearances"],
           
           ButtonFunction:>
            Block[{$ContextPath}, Needs["MUnit`"]; MUnit`testRerun[]],
           Evaluator->Automatic,
           FrameMargins->{{10, 10}, {0, 0}},
           ImageSize->Automatic,
           Method->"Queued"],
          DynamicBox[
           FEPrivate`FrontEndResource["MUnitStrings", "Rerun-Tooltip"]],
          TooltipDelay->0.5],
         Annotation[#, 
          Dynamic[
           RawBoxes[
            FEPrivate`FrontEndResource["MUnitStrings", "Rerun-Tooltip"]]], 
          "Tooltip"]& ], MUnit`Palette`Private`hover$$ = 
        CurrentValue["MouseOver"],
        ImageSizeCache->{75., {9., 17.}}],
       DynamicModuleValues:>{}]}
    },
    AutoDelete->False,
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"],
  ImageSize->Full]], "BottomCell",
 CellID->1022537561,ExpressionUUID->"531a23f1-bbb9-42f2-a4d9-abb6422938fd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"pts", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.6366197723675814`", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.27`", ",", "0.28`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.3969259357328153`", ",", "0.4977293803986058`"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"0.135`", ",", "0.65`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.135`"}], ",", "0.65`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.3969259357328153`"}], ",", "0.2977293803986058`"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.57`"}], ",", "0.28`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.6366197723675814`"}], ",", "0"}], "}"}]}], "}"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"sofaFromCurve", "[", 
     RowBox[{"curveFtn_", ",", "n_", ",", "rotAngle_"}], "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"Monotonize", "@", 
     RowBox[{"Sofa", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"i", "/", "n"}], "*", "rotAngle"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"curveFtn", "[", 
          RowBox[{"i", "/", "n"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}], "]"}]}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"prettySofa", "=", 
    RowBox[{"sofaFromCurve", "[", 
     RowBox[{
      RowBox[{"BSplineFunction", "[", "pts", "]"}], ",", "250", ",", 
      RowBox[{"Pi", "/", "2"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "@", 
  RowBox[{"SofaVertices", "[", "prettySofa", "]"}]}]}], "VerificationTest",
 CellChangeTimes->{{3.9148518254450607`*^9, 3.9148518509884233`*^9}, {
   3.914851888462998*^9, 3.914851923266342*^9}, {3.915573737833396*^9, 
   3.915573739264593*^9}, 3.9155775069903193`*^9},
 CellLabel->"In[21]:=",
 CellID->1555952187,ExpressionUUID->"2a46b02c-15f5-47ef-867b-9932b2c22e57"],

Cell[BoxData["710"], "ExpectedOutput",
 CellChangeTimes->{{3.914851855128263*^9, 3.914851855467702*^9}, {
  3.9155775227605257`*^9, 3.915577522932763*^9}, {3.915578850619441*^9, 
  3.91557885106739*^9}, {3.9155807512061577`*^9, 3.915580751365363*^9}},
 CellID->980037390,ExpressionUUID->"025ace12-a01f-4c17-a567-5489cfc2b17b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"TimeConstraint", "\[Rule]", "0.5"}], "}"}]], "TestOptions",
 CellChangeTimes->{{3.914851817814529*^9, 3.914851821444474*^9}},
 CellID->1241678460,ExpressionUUID->"48b9bc04-a377-4dff-a6fd-ba66af49dc97"],

Cell[BoxData[
 PaneBox[
  TagBox[GridBox[{
     {
      TagBox[GridBox[{
         {
          StyleBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "MUnitStrings", "Success-TestSuccess"],
            ImageSizeCache->{57., {1., 11.}}],
           StripOnInput->False,
           LineColor->GrayLevel[1],
           FrontFaceColor->GrayLevel[1],
           BackFaceColor->GrayLevel[1],
           GraphicsColor->GrayLevel[1],
           FontFamily->"Arial",
           FontSize->14,
           FontWeight->Bold,
           FontColor->GrayLevel[1]], 
          
          DynamicBox[FEPrivate`FrontEndResource[
           "MUnitExpressions", "SuccessCheck"],
           ImageSizeCache->{16., {4., 8.}}]}
        },
        AutoDelete->False,
        GridBoxAlignment->{"Columns" -> {{Automatic}}, "Rows" -> {{Center}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], 
      ItemBox["\<\"\"\>",
       ItemSize->Fit,
       StripOnInput->False], 
      ActionMenuBox[
       TagBox[GridBox[{
          {
           StyleBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitStrings", "Details-Label"],
             ImageSizeCache->{33., {1., 8.}}],
            StripOnInput->False,
            LineColor->GrayLevel[1],
            FrontFaceColor->GrayLevel[1],
            BackFaceColor->GrayLevel[1],
            GraphicsColor->GrayLevel[1],
            FontFamily->"Helvetica",
            FontSize->10,
            FontColor->GrayLevel[1]], 
           StyleBox["\<\"\[RightGuillemet]\"\>",
            StripOnInput->False,
            LineColor->GrayLevel[1],
            FrontFaceColor->GrayLevel[1],
            BackFaceColor->GrayLevel[1],
            GraphicsColor->GrayLevel[1],
            FontSize->12,
            FontColor->GrayLevel[1]]}
         },
         AutoDelete->False,
         GridBoxAlignment->{"Columns" -> {{Automatic}}, "Rows" -> {{Center}}},
         
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
         GridBoxSpacings->{"ColumnsIndexed" -> {2 -> 0.3}}],
        "Grid"], {
       TagBox[GridBox[{
          {
           StyleBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitStrings", "TestID-Detail"]],
            StripOnInput->False,
            LineColor->RGBColor[0.458824, 0.458824, 0.458824],
            FrontFaceColor->RGBColor[0.458824, 0.458824, 0.458824],
            BackFaceColor->RGBColor[0.458824, 0.458824, 0.458824],
            GraphicsColor->RGBColor[0.458824, 0.458824, 0.458824],
            FontColor->RGBColor[0.458824, 0.458824, 0.458824]], 
           
           StyleBox["\<\"\\!\\(\\*TagBox[\\\"None\\\", \
Function[Short[Slot[1], Rational[2, 3]]]]\\)\"\>",
            StripOnInput->False,
            LineColor->RGBColor[0.14902, 0.14902, 0.14902],
            FrontFaceColor->RGBColor[0.14902, 0.14902, 0.14902],
            BackFaceColor->RGBColor[0.14902, 0.14902, 0.14902],
            GraphicsColor->RGBColor[0.14902, 0.14902, 0.14902],
            FontColor->RGBColor[0.14902, 0.14902, 0.14902]]}
         },
         AutoDelete->False,
         BaseStyle->{FontFamily -> "Helvetica", FontWeight -> "Bold"},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
         GridBoxSpacings->{
          "ColumnsIndexed" -> {2 -> 0.5}, "Rows" -> {{Automatic}}}],
        "Grid"]:>Grid[{{
          Style[
           Dynamic[
            RawBoxes[
             FEPrivate`FrontEndResource["MUnitStrings", "TestID-Detail"]]], 
           RGBColor[0.458824, 0.458824, 0.458824]], 
          Style[
          "\!\(\*TagBox[\"None\", Function[Short[Slot[1], Rational[2, \
3]]]]\)", 
           RGBColor[0.14902, 0.14902, 0.14902]]}}, 
        BaseStyle -> {FontFamily -> "Helvetica", FontWeight -> "Bold"}, 
        Spacings -> {{2 -> 0.5}, Automatic}], 
       TagBox[GridBox[{
          {
           StyleBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitStrings", "ActualOutput-Detail"]],
            StripOnInput->False,
            LineColor->RGBColor[0.458824, 0.458824, 0.458824],
            FrontFaceColor->RGBColor[0.458824, 0.458824, 0.458824],
            BackFaceColor->RGBColor[0.458824, 0.458824, 0.458824],
            GraphicsColor->RGBColor[0.458824, 0.458824, 0.458824],
            FontColor->RGBColor[0.458824, 0.458824, 0.458824]], 
           
           StyleBox["\<\"\\!\\(\\*TagBox[\\\"710\\\", Function[Short[Slot[1], \
Rational[2, 3]]]]\\)\"\>",
            StripOnInput->False,
            LineColor->RGBColor[0.14902, 0.14902, 0.14902],
            FrontFaceColor->RGBColor[0.14902, 0.14902, 0.14902],
            BackFaceColor->RGBColor[0.14902, 0.14902, 0.14902],
            GraphicsColor->RGBColor[0.14902, 0.14902, 0.14902],
            FontColor->RGBColor[0.14902, 0.14902, 0.14902]]}
         },
         AutoDelete->False,
         BaseStyle->{FontFamily -> "Helvetica", FontWeight -> "Bold"},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
         GridBoxSpacings->{
          "ColumnsIndexed" -> {2 -> 0.5}, "Rows" -> {{Automatic}}}],
        "Grid"]:>Grid[{{
          Style[
           Dynamic[
            RawBoxes[
             FEPrivate`FrontEndResource[
             "MUnitStrings", "ActualOutput-Detail"]]], 
           RGBColor[0.458824, 0.458824, 0.458824]], 
          Style[
          "\!\(\*TagBox[\"710\", Function[Short[Slot[1], Rational[2, 3]]]]\)", 
           RGBColor[0.14902, 0.14902, 0.14902]]}}, 
        BaseStyle -> {FontFamily -> "Helvetica", FontWeight -> "Bold"}, 
        Spacings -> {{2 -> 0.5}, Automatic}], 
       TagBox[GridBox[{
          {
           StyleBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitStrings", "ExpectedOutput-Detail"]],
            StripOnInput->False,
            LineColor->RGBColor[0.458824, 0.458824, 0.458824],
            FrontFaceColor->RGBColor[0.458824, 0.458824, 0.458824],
            BackFaceColor->RGBColor[0.458824, 0.458824, 0.458824],
            GraphicsColor->RGBColor[0.458824, 0.458824, 0.458824],
            FontColor->RGBColor[0.458824, 0.458824, 0.458824]], 
           
           StyleBox["\<\"\\!\\(\\*TagBox[\\\"710\\\", Function[Short[Slot[1], \
Rational[2, 3]]]]\\)\"\>",
            StripOnInput->False,
            LineColor->RGBColor[0.14902, 0.14902, 0.14902],
            FrontFaceColor->RGBColor[0.14902, 0.14902, 0.14902],
            BackFaceColor->RGBColor[0.14902, 0.14902, 0.14902],
            GraphicsColor->RGBColor[0.14902, 0.14902, 0.14902],
            FontColor->RGBColor[0.14902, 0.14902, 0.14902]]}
         },
         AutoDelete->False,
         BaseStyle->{FontFamily -> "Helvetica", FontWeight -> "Bold"},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
         GridBoxSpacings->{
          "ColumnsIndexed" -> {2 -> 0.5}, "Rows" -> {{Automatic}}}],
        "Grid"]:>Grid[{{
          Style[
           Dynamic[
            RawBoxes[
             FEPrivate`FrontEndResource[
             "MUnitStrings", "ExpectedOutput-Detail"]]], 
           RGBColor[0.458824, 0.458824, 0.458824]], 
          Style[
          "\!\(\*TagBox[\"710\", Function[Short[Slot[1], Rational[2, 3]]]]\)", 
           RGBColor[0.14902, 0.14902, 0.14902]]}}, 
        BaseStyle -> {FontFamily -> "Helvetica", FontWeight -> "Bold"}, 
        Spacings -> {{2 -> 0.5}, Automatic}], 
       TagBox[GridBox[{
          {
           StyleBox[
            
            DynamicBox[FEPrivate`FrontEndResource[
             "MUnitStrings", "CPUTimeUsed-Detail"]],
            StripOnInput->False,
            LineColor->RGBColor[0.458824, 0.458824, 0.458824],
            FrontFaceColor->RGBColor[0.458824, 0.458824, 0.458824],
            BackFaceColor->RGBColor[0.458824, 0.458824, 0.458824],
            GraphicsColor->RGBColor[0.458824, 0.458824, 0.458824],
            FontColor->RGBColor[0.458824, 0.458824, 0.458824]], 
           
           StyleBox["\<\"\\!\\(\\*TagBox[TemplateBox[List[\\\"0.\
0395859999999999`\\\", \\\"\\\\\\\"s\\\\\\\"\\\", \\\"s\\\", \
\\\"\\\\\\\"Seconds\\\\\\\"\\\"], \\\"Quantity\\\", Rule[SyntaxForm, Mod]], \
Function[Short[Slot[1], Rational[2, 3]]]]\\)\"\>",
            StripOnInput->False,
            LineColor->RGBColor[0.14902, 0.14902, 0.14902],
            FrontFaceColor->RGBColor[0.14902, 0.14902, 0.14902],
            BackFaceColor->RGBColor[0.14902, 0.14902, 0.14902],
            GraphicsColor->RGBColor[0.14902, 0.14902, 0.14902],
            FontColor->RGBColor[0.14902, 0.14902, 0.14902]]}
         },
         AutoDelete->False,
         BaseStyle->{FontFamily -> "Helvetica", FontWeight -> "Bold"},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
         GridBoxSpacings->{
          "ColumnsIndexed" -> {2 -> 0.5}, "Rows" -> {{Automatic}}}],
        "Grid"]:>Grid[{{
          Style[
           Dynamic[
            RawBoxes[
             FEPrivate`FrontEndResource[
             "MUnitStrings", "CPUTimeUsed-Detail"]]], 
           RGBColor[0.458824, 0.458824, 0.458824]], 
          Style[
          "\!\(\*TagBox[TemplateBox[List[\"0.0395859999999999`\", \"\\\"s\\\"\
\", \"s\", \"\\\"Seconds\\\"\"], \"Quantity\", Rule[SyntaxForm, Mod]], \
Function[Short[Slot[1], Rational[2, 3]]]]\)", 
           RGBColor[0.14902, 0.14902, 0.14902]]}}, 
        BaseStyle -> {FontFamily -> "Helvetica", FontWeight -> "Bold"}, 
        Spacings -> {{2 -> 0.5}, Automatic}]},
       Appearance->None]}
    },
    AutoDelete->False,
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Right}}},
    GridBoxItemSize->{"Columns" -> {{All}}, "Rows" -> {{All}}}],
   "Grid"],
  ImageSize->Full]], "TestSuccess",
 CellID->1624644433,ExpressionUUID->"1ae5b0d4-9c20-495f-9a73-ec90a7879dd0"],

Cell[BoxData[
 PaneBox[
  TagBox[GridBox[{
     {
      PaneBox[
       TagBox[GridBox[{
          {
           DynamicModuleBox[{MUnit`Palette`Private`hover$$ = False}, 
            DynamicWrapperBox[
             TagBox[
              TooltipBox[
               ButtonBox[
                TagBox[GridBox[{
                   {
                    PaneBox[
                    
                    DynamicBox[FEPrivate`FrontEndResource[
                    "MUnitExpressions", "Add"],
                    ImageSizeCache->{12., {3., 9.}}],
                    BaselinePosition->(Center -> Scaled[0.5])], 
                    StyleBox[
                    
                    DynamicBox[FEPrivate`FrontEndResource[
                    "MUnitStrings", "AddMessages-Label"],
                    ImageSizeCache->{81., {2., 9.}}], "ButtonText",
                    StripOnInput->False,
                    FontColor->Dynamic[
                    If[MUnit`Palette`Private`hover$$, 
                    RGBColor[0.9059, 0.3451, 0.102], Inherited]]]}
                  },
                  AutoDelete->False,
                  
                  GridBoxItemSize->{
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
                  
                  GridBoxSpacings->{
                   "Columns" -> {{0.4}}, "Rows" -> {{Automatic}}}],
                 "Grid"],
                
                Appearance->FEPrivate`FrontEndResource[
                 "MUnitExpressions", "ButtonAppearances"],
                
                ButtonFunction:>
                 Block[{$ContextPath}, Needs["MUnit`"]; MUnit`addMessages[]],
                Evaluator->Automatic,
                FrameMargins->{{10, 10}, {0, 0}},
                ImageSize->Automatic,
                Method->"Queued"],
               DynamicBox[
                FEPrivate`FrontEndResource[
                "MUnitStrings", "AddMessages-Tooltip"]],
               TooltipDelay->0.5],
              Annotation[#, 
               Dynamic[
                RawBoxes[
                 FEPrivate`FrontEndResource[
                 "MUnitStrings", "AddMessages-Tooltip"]]], "Tooltip"]& ], 
             MUnit`Palette`Private`hover$$ = CurrentValue["MouseOver"],
             ImageSizeCache->{120., {9., 17.}}],
            DynamicModuleValues:>{}], 
           TagBox[GridBox[{
              {
               DynamicModuleBox[{MUnit`Palette`Private`hover$$ = False}, 
                DynamicWrapperBox[
                 TagBox[
                  TooltipBox[
                   ButtonBox[
                    TagBox[GridBox[{
                    {
                    PaneBox[
                    
                    DynamicBox[FEPrivate`FrontEndResource[
                    "MUnitExpressions", "Add"],
                    ImageSizeCache->{12., {3., 9.}}],
                    BaselinePosition->(Center -> Scaled[0.5])], 
                    StyleBox[
                    
                    DynamicBox[FEPrivate`FrontEndResource[
                    "MUnitStrings", "AddOptions-Label"],
                    ImageSizeCache->{69., {2., 9.}}], "ButtonText",
                    StripOnInput->False,
                    FontColor->Dynamic[
                    If[MUnit`Palette`Private`hover$$, 
                    RGBColor[0.9059, 0.3451, 0.102], Inherited]]]}
                    },
                    AutoDelete->False,
                    
                    GridBoxItemSize->{
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
                    
                    GridBoxSpacings->{
                    "Columns" -> {{0.4}}, "Rows" -> {{Automatic}}}],
                    "Grid"],
                    
                    Appearance->FEPrivate`FrontEndResource[
                    "MUnitExpressions", "ButtonAppearances"],
                    
                    ButtonFunction:>
                    Block[{$ContextPath}, Needs["MUnit`"]; MUnit`addOptions[]],
                    Evaluator->Automatic,
                    FrameMargins->{{10, 10}, {0, 0}},
                    ImageSize->Automatic,
                    Method->"Queued"],
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "MUnitStrings", "AddOptions-Tooltip"]],
                   TooltipDelay->0.5],
                  Annotation[#, 
                   Dynamic[
                    RawBoxes[
                    FEPrivate`FrontEndResource[
                    "MUnitStrings", "AddOptions-Tooltip"]]], "Tooltip"]& ], 
                 MUnit`Palette`Private`hover$$ = CurrentValue["MouseOver"],
                 ImageSizeCache->{108., {9., 17.}}],
                DynamicModuleValues:>{}], 
               ActionMenuBox[
                ButtonBox["\<\"\"\>",
                 
                 Appearance->FEPrivate`FrontEndResource[
                  "MUnitExpressions", "ButtonAppearancesNoLeftBorder"],
                 ButtonFunction:>{},
                 ContentPadding->False,
                 Evaluator->None,
                 Method->"Preemptive"], {
                
                DynamicBox[FEPrivate`FrontEndResource[
                 "MUnitStrings", "MemoryConstraint-Label"]]:>
                Block[{$ContextPath}, Needs["MUnit`"]; 
                 MUnit`InsertOptionRule["MemoryConstraint"]], 
                
                DynamicBox[FEPrivate`FrontEndResource[
                 "MUnitStrings", "SameTest-Label"]]:>
                Block[{$ContextPath}, Needs["MUnit`"]; 
                 MUnit`InsertOptionRule["SameTest"]], 
                
                DynamicBox[FEPrivate`FrontEndResource[
                 "MUnitStrings", "TestID-Label"]]:>
                Block[{$ContextPath}, Needs["MUnit`"]; 
                 MUnit`InsertOptionRule["TestID"]], 
                
                DynamicBox[FEPrivate`FrontEndResource[
                 "MUnitStrings", "TimeConstraint-Label"]]:>
                Block[{$ContextPath}, Needs["MUnit`"]; 
                 MUnit`InsertOptionRule["TimeConstraint"]]},
                Appearance->None,
                Method->"Queued"]}
             },
             AutoDelete->False,
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
             GridBoxSpacings->{"Columns" -> {{0}}, "Rows" -> {{Automatic}}}],
            "Grid"]}
         },
         AutoDelete->False,
         GridBoxAlignment->{"Columns" -> {{Automatic}}, "Rows" -> {{Center}}},
         
         GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{2}}},
         GridBoxSpacings->{
          "ColumnsIndexed" -> {2 -> 0.5, 3 -> 2, 4 -> 0.5}, 
           "Rows" -> {{Automatic}}}],
        "Grid"],
       Alignment->{Left, Center},
       ImageSize->Full], 
      ItemBox["\<\"\"\>",
       ItemSize->Full,
       StripOnInput->False], 
      DynamicModuleBox[{MUnit`Palette`Private`hover$$ = False}, 
       DynamicWrapperBox[
        TagBox[
         TooltipBox[
          ButtonBox[
           TagBox[GridBox[{
              {
               PaneBox[
                
                DynamicBox[FEPrivate`FrontEndResource[
                 "MUnitExpressions", "Rerun"],
                 ImageSizeCache->{15., {4., 11.}}],
                BaselinePosition->(Center -> Scaled[0.5])], 
               StyleBox[
                
                DynamicBox[FEPrivate`FrontEndResource[
                 "MUnitStrings", "Rerun-Label"],
                 ImageSizeCache->{33., {0., 8.}}], "ButtonText",
                StripOnInput->False,
                FontColor->Dynamic[
                  If[MUnit`Palette`Private`hover$$, 
                   RGBColor[0.9059, 0.3451, 0.102], Inherited]]]}
             },
             AutoDelete->False,
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
             GridBoxSpacings->{"Columns" -> {{0.4}}, "Rows" -> {{Automatic}}}],
            "Grid"],
           
           Appearance->FEPrivate`FrontEndResource[
            "MUnitExpressions", "ButtonAppearances"],
           
           ButtonFunction:>
            Block[{$ContextPath}, Needs["MUnit`"]; MUnit`testRerun[]],
           Evaluator->Automatic,
           FrameMargins->{{10, 10}, {0, 0}},
           ImageSize->Automatic,
           Method->"Queued"],
          DynamicBox[
           FEPrivate`FrontEndResource["MUnitStrings", "Rerun-Tooltip"]],
          TooltipDelay->0.5],
         Annotation[#, 
          Dynamic[
           RawBoxes[
            FEPrivate`FrontEndResource["MUnitStrings", "Rerun-Tooltip"]]], 
          "Tooltip"]& ], MUnit`Palette`Private`hover$$ = 
        CurrentValue["MouseOver"],
        ImageSizeCache->{75., {9., 17.}}],
       DynamicModuleValues:>{}]}
    },
    AutoDelete->False,
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"],
  ImageSize->Full]], "BottomCell",
 CellID->144413826,ExpressionUUID->"a8b525cb-5d21-46aa-ac7a-2aa48442f849"]
}, Open  ]]
},
WindowSize->{808, 657},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
WindowTitle->Automatic,
DockedCells->{
  Cell[
   BoxData[
    PanelBox[
     PaneBox[
      TagBox[
       GridBox[{{
          StyleBox[
           DynamicBox[
            FEPrivate`FrontEndResource[
            "MUnitStrings", "TestingNotebook-Title"], 
            ImageSizeCache -> {100., {3., 9.}}], StripOnInput -> False, 
           FontSize -> 12, FontColor -> GrayLevel[0.4]], "\[SpanFromLeft]", 
          "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]", 
          "\[SpanFromLeft]"}, {
          DynamicModuleBox[{$CellContext`hover$$ = False}, 
           DynamicWrapperBox[
            TagBox[
             TooltipBox[
              ButtonBox[
               PaneBox[
                TagBox[
                 GridBox[{{
                    PaneBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource["MUnitExpressions", "New"], 
                    ImageSizeCache -> {15., {5., 10.}}], 
                    BaselinePosition -> (Center -> Scaled[0.5])], 
                    StyleBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource["MUnitStrings", "New-Label"], 
                    ImageSizeCache -> {26., {0., 9.}}], "ButtonText", 
                    StripOnInput -> False, FontColor -> Dynamic[
                    If[$CellContext`hover$$, 
                    RGBColor[0.9059, 0.3451, 0.102], Inherited]]]}}, 
                  AutoDelete -> False, 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.4}}, "Rows" -> {{Automatic}}}], "Grid"], 
                ImageMargins -> {{0, 0}, {2, 0}}], Appearance -> 
               FEPrivate`FrontEndResource[
                "MUnitExpressions", "ButtonAppearances"], ButtonFunction :> 
               Block[{$ContextPath}, Needs["MUnit`"]; 
                 MUnit`PaletteInsertTest[
                   InputNotebook[], "Test"]], Evaluator -> Automatic, 
               FrameMargins -> {{10, 10}, {0, 0}}, 
               ImageSize -> {Automatic, 28}, Method -> "Queued"], 
              DynamicBox[
               FEPrivate`FrontEndResource["MUnitStrings", "New-Tooltip"]], 
              TooltipDelay -> 0.5], Annotation[#, 
              Dynamic[
               RawBoxes[
                FEPrivate`FrontEndResource["MUnitStrings", "New-Tooltip"]]], 
              "Tooltip"]& ], $CellContext`hover$$ = CurrentValue["MouseOver"],
             ImageSizeCache -> {68., {11., 17.}}], DynamicModuleValues :> {}], 
          DynamicModuleBox[{$CellContext`hover$$ = False}, 
           DynamicWrapperBox[
            TagBox[
             TooltipBox[
              ButtonBox[
               PaneBox[
                TagBox[
                 GridBox[{{
                    PaneBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "MUnitExpressions", "ConvertSelection"], 
                    ImageSizeCache -> {15., {5., 10.}}], 
                    BaselinePosition -> (Center -> Scaled[0.5])], 
                    StyleBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "MUnitStrings", "ConvertSelectiontoTest-Label"], 
                    ImageSizeCache -> {99., {1., 9.}}], "ButtonText", 
                    StripOnInput -> False, FontColor -> Dynamic[
                    If[$CellContext`hover$$, 
                    RGBColor[0.9059, 0.3451, 0.102], Inherited]]]}}, 
                  AutoDelete -> False, 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.4}}, "Rows" -> {{Automatic}}}], "Grid"], 
                ImageMargins -> {{0, 0}, {2, 0}}], Appearance -> 
               FEPrivate`FrontEndResource[
                "MUnitExpressions", "ButtonAppearances"], ButtonFunction :> 
               Block[{$ContextPath}, Needs["MUnit`"]; 
                 MUnit`buttonConvertCellGroup[
                   InputNotebook[]]], Evaluator -> Automatic, 
               FrameMargins -> {{10, 10}, {0, 0}}, 
               ImageSize -> {Automatic, 28}, Method -> "Queued"], 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "MUnitStrings", "ConvertSelectiontoTest-Tooltip"]], 
              TooltipDelay -> 0.5], Annotation[#, 
              Dynamic[
               RawBoxes[
                FEPrivate`FrontEndResource[
                "MUnitStrings", "ConvertSelectiontoTest-Tooltip"]]], 
              "Tooltip"]& ], $CellContext`hover$$ = CurrentValue["MouseOver"],
             ImageSizeCache -> {141., {11., 17.}}], 
           DynamicModuleValues :> {}], 
          DynamicModuleBox[{$CellContext`hover$$ = False}, 
           DynamicWrapperBox[
            TagBox[
             TooltipBox[
              ButtonBox[
               PaneBox[
                TagBox[
                 GridBox[{{
                    PaneBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource["MUnitExpressions", "Run"], 
                    ImageSizeCache -> {15., {5., 10.}}], 
                    BaselinePosition -> (Center -> Scaled[0.5])], 
                    StyleBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource["MUnitStrings", "Run-Label"], 
                    ImageSizeCache -> {22., {0., 9.}}], "ButtonText", 
                    StripOnInput -> False, FontColor -> Dynamic[
                    If[$CellContext`hover$$, 
                    RGBColor[0.9059, 0.3451, 0.102], Inherited]]]}}, 
                  AutoDelete -> False, 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.3}}, "Rows" -> {{Automatic}}}], "Grid"], 
                ImageMargins -> {{0, 0}, {2, 0}}], Appearance -> 
               FEPrivate`FrontEndResource[
                "MUnitExpressions", "ButtonAppearances"], ButtonFunction :> 
               Block[{$ContextPath}, Needs["MUnit`"]; MUnit`PaletteRun[
                   InputNotebook[]]], Evaluator -> Automatic, 
               FrameMargins -> {{10, 10}, {0, 0}}, 
               ImageSize -> {Automatic, 28}, Method -> "Queued"], 
              DynamicBox[
               FEPrivate`FrontEndResource["MUnitStrings", "Run-Tooltip"]], 
              TooltipDelay -> 0.5], Annotation[#, 
              Dynamic[
               RawBoxes[
                FEPrivate`FrontEndResource["MUnitStrings", "Run-Tooltip"]]], 
              "Tooltip"]& ], $CellContext`hover$$ = CurrentValue["MouseOver"],
             ImageSizeCache -> {63., {11., 17.}}], DynamicModuleValues :> {}], 
          DynamicModuleBox[{$CellContext`hover$$ = False}, 
           DynamicWrapperBox[
            ActionMenuBox[
             ButtonBox[
              PaneBox[
               TagBox[
                GridBox[{{
                   StyleBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource["MUnitStrings", "More-Label"], 
                    ImageSizeCache -> {30., {0., 9.}}], "ButtonText", 
                    StripOnInput -> False, FontColor -> Dynamic[
                    If[$CellContext`hover$$, 
                    RGBColor[0.9059, 0.3451, 0.102], Inherited]]], 
                   PaneSelectorBox[{True -> DynamicBox[
                    FEPrivate`FrontEndResource[
                    "MUnitExpressions", "Arrow-Hover"], 
                    ImageSizeCache -> {9., {2., 7.}}], False -> DynamicBox[
                    FEPrivate`FrontEndResource[
                    "MUnitExpressions", "Arrow-Off"], 
                    ImageSizeCache -> {9., {2., 7.}}]}, 
                    Dynamic[$CellContext`hover$$], 
                    BaselinePosition -> (Center -> Scaled[0.5])]}}, 
                 AutoDelete -> False, 
                 GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{Automatic}}}], "Grid"], 
               ImageMargins -> {{0, 0}, {0, 0}}], Appearance -> 
              FEPrivate`FrontEndResource[
               "MUnitExpressions", "ButtonAppearances"], ButtonFunction :> {},
               ContentPadding -> True, Evaluator -> None, 
              FrameMargins -> {{10, 10}, {0, 0}}, 
              ImageSize -> {Automatic, 28}, Method -> "Preemptive"], {TagBox[
                GridBox[{{
                   PaneBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "MUnitExpressions", "AssignTestIDs"]], 
                    BaselinePosition -> (Center -> Scaled[0.55])], 
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "MUnitStrings", "AssignTestIDs-Label"]]}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
                "Grid"] :> 
              Block[{$ContextPath}, Needs["MUnit`"]; MUnit`PaletteAddTestIDs[
                  InputNotebook[]]], TagBox[
                GridBox[{{
                   PaneBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "MUnitExpressions", "SaveAsDotwlt"]], 
                    BaselinePosition -> (Center -> Scaled[0.55])], 
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "MUnitStrings", "SaveAsDotwlt-Label"]]}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
                "Grid"] :> 
              Block[{$ContextPath}, Needs["MUnit`"]; MUnit`PaletteSaveAs[
                  InputNotebook[]]], TagBox[
                GridBox[{{
                   PaneBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "MUnitExpressions", "NewEnvironCell"]], 
                    BaselinePosition -> (Center -> Scaled[0.55])], 
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "MUnitStrings", "NewEnvironCell-Label"]]}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
                "Grid"] :> 
              Block[{$ContextPath}, Needs["MUnit`"]; MUnit`PaletteInsertTest[
                  InputNotebook[], "Environ"]], TagBox[
                GridBox[{{
                   PaneBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource["MUnitExpressions", "Help"]], 
                    BaselinePosition -> (Center -> Scaled[0.55])], 
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "MUnitStrings", "Help-Label"]]}}, AutoDelete -> False, 
                 GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
                "Grid"] :> 
              SystemOpen["paclet:tutorial/UsingTheTestingFramework"]}, 
             Appearance -> None, Method -> "Queued"], $CellContext`hover$$ = 
            CurrentValue["MouseOver"], ImageSizeCache -> {67., {10., 18.}}], 
           DynamicModuleValues :> {}], 
          ItemBox["\"\"", ItemSize -> Fit, StripOnInput -> False], 
          DynamicModuleBox[{$CellContext`hover$$ = False}, 
           DynamicWrapperBox[
            TagBox[
             TooltipBox[
              PaneSelectorBox[{True -> ButtonBox[
                  TagBox[
                   GridBox[{{
                    PaneBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "MUnitExpressions", "ClearTestResults-on"], 
                    ImageSizeCache -> {15., {5., 10.}}], 
                    BaselinePosition -> (Center -> Scaled[0.5])], 
                    StyleBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "MUnitStrings", "ClearTestResults-Label"], 
                    ImageSizeCache -> {96., {1., 9.}}], "ButtonText", 
                    StripOnInput -> False, FontColor -> Dynamic[
                    If[$CellContext`hover$$, 
                    RGBColor[0.9059, 0.3451, 0.102], Inherited]]]}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.4}}, "Rows" -> {{Automatic}}}], "Grid"], 
                  Appearance -> 
                  FEPrivate`FrontEndResource[
                   "MUnitExpressions", "ButtonAppearances"], ButtonFunction :> 
                  Block[{$ContextPath}, Needs["MUnit`"]; 
                    MUnit`clearTestResults[]], Evaluator -> Automatic, 
                  FrameMargins -> {{10, 10}, {0, 0}}, 
                  ImageSize -> {Automatic, 28}, Method -> "Queued"], False -> 
                ButtonBox[
                  TagBox[
                   GridBox[{{
                    PaneBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "MUnitExpressions", "ClearTestResults-off"], 
                    ImageSizeCache -> {15., {5., 10.}}], 
                    BaselinePosition -> (Center -> Scaled[0.5])], 
                    StyleBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "MUnitStrings", "ClearTestResults-Label"], 
                    ImageSizeCache -> {96., {1., 9.}}], "ButtonText", 
                    StripOnInput -> False, LineColor -> GrayLevel[0.7], 
                    FrontFaceColor -> GrayLevel[0.7], BackFaceColor -> 
                    GrayLevel[0.7], GraphicsColor -> GrayLevel[0.7], 
                    FontColor -> GrayLevel[0.7]]}}, AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.4}}, "Rows" -> {{Automatic}}}], "Grid"], 
                  Appearance -> 
                  FEPrivate`FrontEndResource[
                   "MUnitExpressions", "ButtonAppearances"], ButtonFunction :> 
                  Null, Enabled -> False, Evaluator -> Automatic, 
                  FrameMargins -> {{10, 10}, {0, 0}}, 
                  ImageSize -> {Automatic, 28}, Method -> "Queued"]}, 
               Dynamic[CurrentValue[
                  ButtonNotebook[], {TaggingRules, "$testsRun"}, False] === 
                True]], 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "MUnitStrings", "ClearTestResults-Tooltip"]], TooltipDelay -> 
              0.5], Annotation[#, 
              Dynamic[
               RawBoxes[
                FEPrivate`FrontEndResource[
                "MUnitStrings", "ClearTestResults-Tooltip"]]], 
              "Tooltip"]& ], $CellContext`hover$$ = CurrentValue["MouseOver"],
             ImageSizeCache -> {138., {10., 18.}}], 
           DynamicModuleValues :> {}]}}, AutoDelete -> False, 
        BaseStyle -> {
         "DialogStyle", Bold, FontColor -> 
          RGBColor[
           0.33333333333333337`, 0.33333333333333337`, 0.33333333333333337`]},
         GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Bottom}}}, 
        GridBoxDividers -> {"Columns" -> {{False}}}, 
        GridBoxItemSize -> {
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
        GridBoxSpacings -> {"Columns" -> {{Automatic}}, "Rows" -> {{1}}}], 
       "Grid"], ImageMargins -> {{5, 5}, {Automatic, Automatic}}], Appearance -> 
     FEPrivate`FrontEndResource["MUnitExpressions", "StaticToolbarNinePatch"],
      FrameMargins -> {{26, 12}, {8, 12}}, ImageMargins -> -1]], "DockedCell",
    CellFrameMargins -> 0, ShowCellTags -> False, CellTags -> 
   "MUnitStaticToolbar"], 
  Cell[
   BoxData[
    PaneBox[
     TagBox[
      GridBox[{{
         TagBox[
          GridBox[{{
             StyleBox[
              DynamicBox[
               FEPrivate`FrontEndResource[
               "MUnitStrings", "TotalTestsRun-Label"]], 11, 
              RGBColor[0.34902, 0.34902, 0.34902], StripOnInput -> False], 
             FrameBox[
              StyleBox["\"3\"", 11, Bold, 
               GrayLevel[1], StripOnInput -> False], Background -> 
              GrayLevel[0.55], FrameStyle -> GrayLevel[0.55], 
              FrameMargins -> {{8, 8}, {0, 0}}, StripOnInput -> False], 
             StyleBox[
              DynamicBox[
               FEPrivate`FrontEndResource["MUnitStrings", "Successes-Label"]],
               11, 
              RGBColor[0.34902, 0.34902, 0.34902], StripOnInput -> False], 
             FrameBox[
              StyleBox["\"3\"", 11, Bold, 
               GrayLevel[1], StripOnInput -> False], Background -> 
              RGBColor[0., 0.6, 0.], FrameStyle -> RGBColor[0., 0.6, 0.], 
              FrameMargins -> {{8, 8}, {0, 0}}, StripOnInput -> False], 
             TagBox[
              GridBox[{{
                 StyleBox[
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "MUnitStrings", "Failures-Label"]], 11, 
                  RGBColor[0.34902, 0.34902, 0.34902], StripOnInput -> False], 
                 PaneBox[
                  StyleBox[
                   TagBox[
                    GridBox[{{
                    StyleBox["\"(\"", 8, StripOnInput -> False], 
                    StyleBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "MUnitStrings", "WrongResults-Label"]], 10, StripOnInput -> 
                    False], 
                    StyleBox["\")\"", 8, StripOnInput -> False]}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {"Columns" -> {{0}}}], "Grid"], 
                   RGBColor[0.521569, 0.521569, 0.521569], StripOnInput -> 
                   False], 
                  ImageMargins -> {{
                    Automatic, Automatic}, {-0.3, Automatic}}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Center}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "ColumnsIndexed" -> {2 -> 0.3}, "Rows" -> {{Automatic}}}], 
              "Grid"], 
             FrameBox[
              StyleBox["\"0\"", 11, Bold, 
               GrayLevel[1], StripOnInput -> False], Background -> 
              RGBColor[0.7, 0., 0], FrameStyle -> RGBColor[0.7, 0., 0], 
              FrameMargins -> {{8, 8}, {0, 0}}, StripOnInput -> False]}, {
            "\"\"", "\"\"", 
             StyleBox[
              DynamicBox[
               FEPrivate`FrontEndResource["MUnitStrings", "Errors-Label"]], 
              11, 
              RGBColor[0.34902, 0.34902, 0.34902], StripOnInput -> False], 
             FrameBox[
              StyleBox["\"0\"", 11, Bold, 
               GrayLevel[1], StripOnInput -> False], Background -> 
              RGBColor[0.945, 0.81, 0.314], FrameStyle -> 
              RGBColor[0.945, 0.81, 0.314], FrameMargins -> {{8, 8}, {0, 0}}, 
              StripOnInput -> False], 
             TagBox[
              GridBox[{{
                 StyleBox[
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "MUnitStrings", "Failures-Label"]], 11, 
                  RGBColor[0.34902, 0.34902, 0.34902], StripOnInput -> False], 
                 PaneBox[
                  StyleBox[
                   TagBox[
                    GridBox[{{
                    StyleBox["\"(\"", 8, StripOnInput -> False], 
                    StyleBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "MUnitStrings", "Messages-Label"]], 10, StripOnInput -> 
                    False], 
                    StyleBox["\")\"", 8, StripOnInput -> False]}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {"Columns" -> {{0}}}], "Grid"], 
                   RGBColor[0.521569, 0.521569, 0.521569], StripOnInput -> 
                   False], 
                  ImageMargins -> {{
                    Automatic, Automatic}, {-0.3, Automatic}}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Center}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "ColumnsIndexed" -> {2 -> 0.3}, "Rows" -> {{Automatic}}}], 
              "Grid"], 
             FrameBox[
              StyleBox["\"0\"", 11, Bold, 
               GrayLevel[1], StripOnInput -> False], Background -> 
              RGBColor[0.921569, 0.678431, 0.337255], FrameStyle -> 
              RGBColor[0.921569, 0.678431, 0.337255], 
              FrameMargins -> {{8, 8}, {0, 0}}, StripOnInput -> False]}}, 
           GridBoxAlignment -> {"Columns" -> {{Left}}}, AutoDelete -> False, 
           GridBoxItemSize -> {
            "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
           GridBoxSpacings -> {
            "ColumnsIndexed" -> {
              2 -> 0.7, 3 -> 1.5, 4 -> 0.7, 5 -> 1.5, 6 -> 0.7}, 
             "Rows" -> {{0.5}}}, 
           BaseStyle -> {FontFamily -> "Helvetica", FontSize -> 12}], "Grid"], 
         ItemBox["", ItemSize -> Fit, StripOnInput -> False], 
         DynamicModuleBox[{
          MUnit`Palette`Private`$barDisplayType$$ = "InSequence", 
           MUnit`Palette`Private`resultColorBar$$}, 
          TagBox[
           GridBox[{{
              DynamicBox[
               ToBoxes[
                
                MUnit`Palette`Private`resultColorBar$$[{1755279560, 
                 1922663710, 1624644433}, {1, 2, 3}, {}, {}, {}, 250, 12], 
                StandardForm]], 
              ActionMenuBox[
               PaneSelectorBox[{False -> DynamicBox[
                   FEPrivate`FrontEndResource[
                   "MUnitExpressions", "Arrow-Off"]], True -> DynamicBox[
                   FEPrivate`FrontEndResource[
                   "MUnitExpressions", "Arrow-Hover"]]}, 
                Dynamic[
                 CurrentValue["MouseOver"]], ImageSize -> Automatic, 
                FrameMargins -> 0], {DynamicBox[
                  ToBoxes[
                   (If[MUnit`Palette`Private`$barDisplayType$$ === "ByStatus", 
                    Grid[{{"\[Checkmark]", #}}], 
                    Grid[{{
                    Spacer[10], #}}]]& )[
                    Dynamic[
                    RawBoxes[
                    FEPrivate`FrontEndResource[
                    "MUnitStrings", "ByStatus-Label"]]]], StandardForm]] :> (
                 MUnit`Palette`Private`$barDisplayType$$ = "ByStatus"), 
                DynamicBox[
                  ToBoxes[
                   (If[
                   MUnit`Palette`Private`$barDisplayType$$ === "InSequence", 
                    Grid[{{"\[Checkmark]", #}}], 
                    Grid[{{
                    Spacer[10], #}}]]& )[
                    Dynamic[
                    RawBoxes[
                    FEPrivate`FrontEndResource[
                    "MUnitStrings", "BySequence-Label"]]]], 
                   StandardForm]] :> (MUnit`Palette`Private`$barDisplayType$$ = 
                 "InSequence")}, Method -> "Queued", Appearance -> None, 
               ContentPadding -> False]}, {
              PaneSelectorBox[{True -> TagBox[
                  GridBox[{{
                    ButtonBox[
                    TagBox[
                    TooltipBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "MUnitExpressions", "PreviousFailure"]], 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "MUnitStrings", "PreviousFailure-Tooltip"]], TooltipDelay -> 
                    0.35], Annotation[#, 
                    Dynamic[
                    RawBoxes[
                    FEPrivate`FrontEndResource[
                    "MUnitStrings", "PreviousFailure-Tooltip"]]], 
                    "Tooltip"]& ], ButtonFunction :> 
                    Block[{$ContextPath}, Needs["MUnit`"]; 
                    MUnit`findFailedTest[
                    ButtonNotebook[], "Previous"]], Appearance -> 
                    FEPrivate`FrontEndResource[
                    "MUnitExpressions", "ButtonAppearances"], 
                    ImageSize -> {Automatic, 28}, 
                    FrameMargins -> {{7, 7}, {0, 0}}, Enabled -> 
                    FEPrivate`SameQ[
                    FrontEnd`CurrentValue[
                    FrontEnd`ButtonNotebook[], {
                    TaggingRules, "$someTestsFailed"}, False], True], Method -> 
                    "Queued", Evaluator -> Automatic], 
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "MUnitStrings", "Failure-Label"]], ButtonFunction :> {}, 
                    Evaluator -> None, ImageSize -> {Automatic, 28}, Enabled -> 
                    False, Appearance -> 
                    FEPrivate`FrontEndResource[
                    "MUnitExpressions", "DefaultButtonAppearance"], 
                    FrameMargins -> {{7, 7}, {0, 0}}, Method -> "Preemptive"], 
                    ButtonBox[
                    TagBox[
                    TooltipBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "MUnitExpressions", "NextFailure"]], 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "MUnitStrings", "NextFailure-Tooltip"]], TooltipDelay -> 
                    0.35], Annotation[#, 
                    Dynamic[
                    RawBoxes[
                    FEPrivate`FrontEndResource[
                    "MUnitStrings", "NextFailure-Tooltip"]]], "Tooltip"]& ], 
                    ButtonFunction :> 
                    Block[{$ContextPath}, Needs["MUnit`"]; 
                    MUnit`findFailedTest[
                    ButtonNotebook[], "Next"]], Appearance -> 
                    FEPrivate`FrontEndResource[
                    "MUnitExpressions", "ButtonAppearances"], 
                    ImageSize -> {Automatic, 28}, 
                    FrameMargins -> {{7, 7}, {0, 0}}, Enabled -> 
                    FEPrivate`SameQ[
                    FrontEnd`CurrentValue[
                    FrontEnd`ButtonNotebook[], {
                    TaggingRules, "$someTestsFailed"}, False], True], Method -> 
                    "Queued", Evaluator -> Automatic]}}, AutoDelete -> False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   GridBoxSpacings -> {
                    "ColumnsIndexed" -> {1 -> 0, 2 -> -0.1, 3 -> -0.1}, 
                    "Rows" -> {{Automatic}}}, 
                   BaseStyle -> {
                    "DialogStyle", Bold, FontColor -> 
                    RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`]}], "Grid"], False -> TagBox[
                  GridBox[{{
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "MUnitExpressions", "PreviousFailureDeactivated"]], 
                    ButtonFunction :> {}, Evaluator -> None, Appearance -> 
                    FEPrivate`FrontEndResource[
                    "MUnitExpressions", "ButtonAppearances"], 
                    ImageSize -> {Automatic, 28}, 
                    FrameMargins -> {{7, 7}, {0, 0}}, Enabled -> 
                    FEPrivate`SameQ[
                    FrontEnd`CurrentValue[
                    FrontEnd`ButtonNotebook[], {
                    TaggingRules, "$someTestsFailed"}, False], True], Method -> 
                    "Preemptive"], 
                    ButtonBox[
                    StyleBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "MUnitStrings", "Failure-Label"]], 
                    GrayLevel[0.7], StripOnInput -> False], 
                    ButtonFunction :> {}, Evaluator -> None, 
                    ImageSize -> {Automatic, 28}, Enabled -> False, 
                    Appearance -> 
                    FEPrivate`FrontEndResource[
                    "MUnitExpressions", "DefaultButtonAppearance"], 
                    FrameMargins -> {{7, 7}, {0, 0}}, Method -> "Preemptive"], 
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "MUnitExpressions", "NextFailureDeactivated"]], 
                    ButtonFunction :> {}, Evaluator -> None, Appearance -> 
                    FEPrivate`FrontEndResource[
                    "MUnitExpressions", "ButtonAppearances"], 
                    ImageSize -> {Automatic, 28}, 
                    FrameMargins -> {{7, 7}, {0, 0}}, Enabled -> 
                    FEPrivate`SameQ[
                    FrontEnd`CurrentValue[
                    FrontEnd`ButtonNotebook[], {
                    TaggingRules, "$someTestsFailed"}, False], True], Method -> 
                    "Preemptive"]}}, AutoDelete -> False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   GridBoxSpacings -> {
                    "ColumnsIndexed" -> {1 -> 0, 2 -> -0.1, 3 -> -0.1}, 
                    "Rows" -> {{Automatic}}}, 
                   BaseStyle -> {
                    "DialogStyle", Bold, FontColor -> 
                    RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`]}], "Grid"]}, 
               FrontEnd`CurrentValue[
                FrontEnd`ButtonNotebook[], {TaggingRules, "$someTestsFailed"},
                 False], ImageSize -> All], "\"\""}}, 
            GridBoxAlignment -> {
             "Columns" -> {Right, Left}, "Rows" -> {{Automatic}}}, AutoDelete -> 
            False, GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            GridBoxSpacings -> {
             "ColumnsIndexed" -> {2 -> 0.5}, "RowsIndexed" -> {2 -> 0.75}}], 
           "Grid"], 
          Initialization :> (MUnit`Palette`Private`resultColorBar$$[
             Pattern[MUnit`Palette`Private`cellids1$, 
              Blank[]], 
             Pattern[MUnit`Palette`Private`successPositions1$, 
              Blank[]], 
             Pattern[MUnit`Palette`Private`errorPositions1$, 
              Blank[]], 
             Pattern[MUnit`Palette`Private`failurePositions1$, 
              Blank[]], 
             Pattern[MUnit`Palette`Private`messagePositions1$, 
              Blank[]], 
             Pattern[MUnit`Palette`Private`barlength1$, 
              Blank[]], 
             Pattern[MUnit`Palette`Private`barheight1$, 
              Blank[]]] := 
           Module[{MUnit`Palette`Private`successPositions2$ = Map[{#, 
                 Extract[MUnit`Palette`Private`cellids1$, {#}]}& , 
                MUnit`Palette`Private`successPositions1$], 
              MUnit`Palette`Private`errorPositions2$ = Map[{#, 
                 Extract[MUnit`Palette`Private`cellids1$, {#}]}& , 
                MUnit`Palette`Private`errorPositions1$], 
              MUnit`Palette`Private`failurePositions2$ = Map[{#, 
                 Extract[MUnit`Palette`Private`cellids1$, {#}]}& , 
                MUnit`Palette`Private`failurePositions1$], 
              MUnit`Palette`Private`messagePositions2$ = Map[{#, 
                 Extract[MUnit`Palette`Private`cellids1$, {#}]}& , 
                MUnit`Palette`Private`messagePositions1$], 
              MUnit`Palette`Private`sp$, MUnit`Palette`Private`testnumber$, 
              MUnit`Palette`Private`buttonlength$}, 
             MUnit`Palette`Private`sp$ = Cases[
                ReplaceAll[
                 (If[MUnit`Palette`Private`$barDisplayType$$ === "ByStatus", 
                  SplitBy[#, Last], 
                  SplitBy[
                   SortBy[#, Part[#, 1, 1]& ], Last]]& )[
                  Join[
                   Map[{#, "s"}& , MUnit`Palette`Private`successPositions2$], 
                   
                   Map[{#, "e"}& , MUnit`Palette`Private`errorPositions2$], 
                   Map[{#, "f"}& , MUnit`Palette`Private`failurePositions2$], 
                   
                   
                   Map[{#, "m"}& , 
                    MUnit`Palette`Private`messagePositions2$]]], {{
                    Pattern[MUnit`Palette`Private`a, 
                    Blank[]], 
                    Pattern[MUnit`Palette`Private`n, 
                    Blank[]]}, 
                   Pattern[MUnit`Palette`Private`s, 
                    Blank[String]]} :> {{
                   MUnit`Palette`Private`a, MUnit`Palette`Private`s}, 
                   MUnit`Palette`Private`n}], {{
                  Blank[], 
                  Blank[String]}, 
                 Blank[]}, {1, Infinity}]; 
             MUnit`Palette`Private`testnumber$ = 
              Length[MUnit`Palette`Private`successPositions1$] + 
               Length[MUnit`Palette`Private`errorPositions1$] + 
               Length[MUnit`Palette`Private`failurePositions1$] + 
               Length[MUnit`Palette`Private`messagePositions1$]; 
             If[MUnit`Palette`Private`testnumber$ > 0, 
               MUnit`Palette`Private`buttonlength$ = 
               MUnit`Palette`Private`barlength1$/N[
                MUnit`Palette`Private`testnumber$]]; 
             If[MUnit`Palette`Private`testnumber$ > 50, 
               Graphics[
                Raster[{
                  ReplaceAll[MUnit`Palette`Private`sp$, {{
                    Pattern[MUnit`Palette`Private`n, 
                    Blank[]], 
                    Pattern[MUnit`Palette`Private`a, 
                    Blank[String]]}, 
                    Pattern[MUnit`Palette`Private`b, 
                    Blank[]]} :> 
                   Switch[MUnit`Palette`Private`a, "s", {0.380392, 0.603922, 
                    0.384314}, "e", {0.945, 0.81, 0.314}, "m", {0.921569, 
                    0.678431, 0.337255}, "f", {0.74902, 0.403922, 0.4}]]}, {{
                  0, 0}, {
                  MUnit`Palette`Private`barlength1$ + 50, 
                   MUnit`Palette`Private`barheight1$}}], 
                ImageSize -> {
                 MUnit`Palette`Private`barlength1$ + 50, 
                  MUnit`Palette`Private`barheight1$}, 
                PlotRange -> {{0, MUnit`Palette`Private`barlength1$ + 50}, {
                  0, MUnit`Palette`Private`barheight1$}}], 
               Grid[
                If[MUnit`Palette`Private`testnumber$ === 0, {{}}, {
                  Riffle[
                   ReplaceAll[MUnit`Palette`Private`sp$, {{
                    Pattern[MUnit`Palette`Private`n$, 
                    Blank[]], 
                    Pattern[MUnit`Palette`Private`a$, 
                    Blank[String]]}, 
                    Pattern[MUnit`Palette`Private`b$, 
                    Blank[]]} :> Button[
                    Tooltip[
                    Graphics[{
                    Switch[MUnit`Palette`Private`a$, "s", 
                    RGBColor[0., 0.6, 0.], "e", 
                    RGBColor[0.945, 0.81, 0.314], "m", 
                    RGBColor[0.921569, 0.678431, 0.337255], "f", 
                    RGBColor[0.7, 0., 0]], 
                    
                    Rectangle[{0, 0}, {
                    MUnit`Palette`Private`buttonlength$, 
                    MUnit`Palette`Private`barheight1$}]}, ImagePadding -> 0, 
                    PlotRangePadding -> 0, 
                    ImageSize -> {
                    MUnit`Palette`Private`buttonlength$, 
                    MUnit`Palette`Private`barheight1$}], "Test " <> 
                    ToString[MUnit`Palette`Private`n$], TooltipDelay -> 0.35],
                     NotebookFind[
                    ButtonNotebook[], MUnit`Palette`Private`b$, All, CellID]; 
                    SelectionMove[
                    ButtonNotebook[], All, CellGroup], Appearance -> None, 
                    Method -> "Queued"]], 
                   Graphics[{White, 
                    
                    Rectangle[{0, 0}, {
                    1, MUnit`Palette`Private`barheight1$}]}, ImagePadding -> 
                    0, PlotRangePadding -> 0, 
                    ImageSize -> {1, MUnit`Palette`Private`barheight1$}]]}], 
                Alignment -> {Automatic, Center}, Spacings -> {0, 0}]]]), 
          DynamicModuleValues :> {}]}}, 
       GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Right}}}, 
       GridBoxItemSize -> {
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
     FrameMargins -> {{26, 12}, {Automatic, Automatic}}, ImageSize -> Full, 
     BaseStyle -> {Background -> RGBColor[0.827, 0.827, 0.827]}]], Background -> 
   RGBColor[0.827, 0.827, 0.827], "DockedCell", CellTags -> 
   "MUnitResultsCell"]},
TaggingRules-><|"$testsRun" -> True, "$someTestsFailed" -> False|>,
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->FrontEnd`FileName[{"MUnit"}, "MUnit.nb", CharacterEncoding -> 
  "UTF-8"],
ExpressionUUID->"7b8295d9-05df-40ee-88f9-1c1e24a751ca"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[581, 21, 2020, 56, 236, "Environ",ExpressionUUID->"75acba38-d7b0-4100-9521-fccc2b71204c",
 CellID->1756796039],
Cell[CellGroupData[{
Cell[2626, 81, 2076, 54, 218, "VerificationTest",ExpressionUUID->"79df8203-ad98-4818-8445-acf9f58017bb",
 CellID->1744374203],
Cell[4705, 137, 289, 5, 41, "ExpectedOutput",ExpressionUUID->"91596aa7-9646-4a16-aa2d-4e003a2d0c0e",
 CellID->250480977],
Cell[4997, 144, 10289, 240, 26, "TestSuccess",ExpressionUUID->"390220b4-4be8-4419-94da-5190478cebe5",
 CellID->1755279560],
Cell[15289, 386, 9015, 222, 43, "BottomCell",ExpressionUUID->"3290c865-746d-4375-87b3-9c9df24bfb7d",
 CellID->1000706081]
}, Open  ]],
Cell[CellGroupData[{
Cell[24341, 613, 762, 17, 113, "VerificationTest",ExpressionUUID->"9ea5a5e6-ba60-4bc0-8471-be1811f0ec51",
 CellID->179583170],
Cell[25106, 632, 345, 8, 41, "ExpectedOutput",ExpressionUUID->"9ea1c6d2-6ee8-4521-b8a5-7075ce96b4b5",
 CellID->1039814155],
Cell[25454, 642, 11023, 250, 26, "TestSuccess",ExpressionUUID->"ef762275-7774-4be6-95ed-0f5bd6c7ed28",
 CellID->1922663710],
Cell[36480, 894, 9015, 222, 43, "BottomCell",ExpressionUUID->"531a23f1-bbb9-42f2-a4d9-abb6422938fd",
 CellID->1022537561]
}, Open  ]],
Cell[CellGroupData[{
Cell[45532, 1121, 2377, 66, 281, "VerificationTest",ExpressionUUID->"2a46b02c-15f5-47ef-867b-9932b2c22e57",
 CellID->1555952187],
Cell[47912, 1189, 326, 4, 41, "ExpectedOutput",ExpressionUUID->"025ace12-a01f-4c17-a567-5489cfc2b17b",
 CellID->980037390],
Cell[48241, 1195, 241, 4, 41, "TestOptions",ExpressionUUID->"48b9bc04-a377-4dff-a6fd-ba66af49dc97",
 CellID->1241678460],
Cell[48485, 1201, 9963, 236, 26, "TestSuccess",ExpressionUUID->"1ae5b0d4-9c20-495f-9a73-ec90a7879dd0",
 CellID->1624644433],
Cell[58451, 1439, 9014, 222, 43, "BottomCell",ExpressionUUID->"a8b525cb-5d21-46aa-ac7a-2aa48442f849",
 CellID->144413826]
}, Open  ]]
}
]
*)



==> images/SofaUpperBoundSimplest.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    124976,       2617]
NotebookOptionsPosition[    122410,       2575]
NotebookOutlinePosition[    122805,       2591]
CellTagsIndexPosition[    122762,       2588]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", 
   RowBox[{"90", "*", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"psi", "=", "55"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"psiR", "=", "psi"}], ";", 
  RowBox[{"psiL", "=", 
   RowBox[{"n", "-", "psi"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mu", "[", "i_", "]"}], ":=", 
   RowBox[{"N", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"i", "/", "n"}], ")"}], "*", 
        RowBox[{"Pi", "/", "2"}]}], "]"}], ",", 
      RowBox[{"Sin", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"i", "/", "n"}], ")"}], "*", 
        RowBox[{"Pi", "/", "2"}]}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nu", "[", "i_", "]"}], ":=", 
   RowBox[{"N", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "/", "n"}], ")"}], "*", 
         RowBox[{"Pi", "/", "2"}]}], "]"}]}], ",", 
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"i", "/", "n"}], ")"}], "*", 
        RowBox[{"Pi", "/", "2"}]}], "]"}]}], "}"}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.9376212801699333`*^9, 3.9376212900935907`*^9}, {
  3.937621321732749*^9, 3.937621321958839*^9}, {3.9376225767645197`*^9, 
  3.937622576926056*^9}, {3.937622650739046*^9, 3.937622677436339*^9}, {
  3.937624091704421*^9, 3.937624092328595*^9}, {3.937624505679791*^9, 
  3.937624505748027*^9}, {3.937624588028501*^9, 3.9376246002785378`*^9}, {
  3.9401337468373013`*^9, 3.940133747144929*^9}, {3.940133799979046*^9, 
  3.940133828495816*^9}, {3.940134006116831*^9, 3.9401340062448*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"f1dfdf6b-9745-491d-b4e3-b605279edb0d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"v", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i1_", ",", "h1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i2_", ",", "h2_"}], "}"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"h1", "*", 
     RowBox[{
      RowBox[{"nu", "[", "i2", "]"}], "/", 
      RowBox[{"Dot", "[", 
       RowBox[{
        RowBox[{"mu", "[", "i1", "]"}], ",", 
        RowBox[{"nu", "[", "i2", "]"}]}], "]"}]}]}], "+", 
    RowBox[{"h2", "*", 
     RowBox[{
      RowBox[{"nu", "[", "i1", "]"}], "/", 
      RowBox[{"Dot", "[", 
       RowBox[{
        RowBox[{"mu", "[", "i2", "]"}], ",", 
        RowBox[{"nu", "[", "i1", "]"}]}], "]"}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"containedQ", "[", 
    RowBox[{"p_", ",", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "h_"}], "}"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"p", ".", 
     RowBox[{"mu", "[", "i", "]"}]}], "<=", "h"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", "hullAppend", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hullAppend", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "h_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"i", ",", "h"}], "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hullAppend", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"i1_", ",", "h1_"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "h_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i1", ",", "h1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "h"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hullAppend", "[", 
    RowBox[{
     RowBox[{"all", ":", 
      RowBox[{"{", 
       RowBox[{"___", ",", 
        RowBox[{"{", 
         RowBox[{"i1_", ",", "h1_"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i2_", ",", "h2_"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "h_"}], "}"}]}], "]"}], ":=", "\[IndentingNewLine]", 
   
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"containedQ", "[", 
      RowBox[{
       RowBox[{"v", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"i1", ",", "h1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i2", ",", "h2"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "h"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Append", "[", 
      RowBox[{"all", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "h"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"hullAppend", "[", 
      RowBox[{
       RowBox[{"Most", "[", "all", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "h"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hull", "[", "l_", "]"}], ":=", 
   RowBox[{"Fold", "[", 
    RowBox[{"hullAppend", ",", 
     RowBox[{"{", "}"}], ",", "l"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hullPoints", "[", "l_", "]"}], ":=", 
   RowBox[{"v", "@@@", 
    RowBox[{"Partition", "[", 
     RowBox[{
      RowBox[{"hull", "[", "l", "]"}], ",", "2", ",", "1"}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.937622626002996*^9, 3.937622678887355*^9}, {
   3.937622826922892*^9, 3.9376228303358803`*^9}, {3.937622866495246*^9, 
   3.937622879970319*^9}, {3.937622910823213*^9, 3.9376229419926243`*^9}, {
   3.937622977585215*^9, 3.9376231664538937`*^9}, 3.937623204655455*^9, {
   3.937623263211635*^9, 3.937623267106057*^9}, {3.9376233234327717`*^9, 
   3.937623343107635*^9}, {3.937624010609737*^9, 3.93762401589725*^9}, {
   3.9376241226511497`*^9, 3.937624143479846*^9}, {3.937624243443308*^9, 
   3.937624245639282*^9}, {3.9376243421048717`*^9, 3.9376243551952868`*^9}, {
   3.9376243887339687`*^9, 3.9376243888837633`*^9}, {3.9384042704713306`*^9, 
   3.938404270940571*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"098c3636-eb63-4b24-97f2-7a0b4898f97c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sep", "=", "1.1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aRaw", "[", "i_", "]"}], ":=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"sep", ",", "1"}], "}"}], "-", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sin", "[", "t", "]"}]}], ",", 
          RowBox[{"Cos", "[", "t", "]"}]}], "}"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Pi", "/", "2"}], "-", "t"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Pi", "/", "2"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"i", "/", "n"}], ")"}]}], ",", 
         RowBox[{"Pi", "/", "2"}]}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "i_", "]"}], ":=", 
   RowBox[{"N", "[", 
    RowBox[{"aRaw", "[", "i", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"n", "-", "i"}], "]"}], "*", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "1"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"a", "[", "i", "]"}], ".", 
    RowBox[{"mu", "[", "i", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"c", "[", "i", "]"}], ".", 
    RowBox[{"nu", "[", "i", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"x", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"p", "[", "i", "]"}], "-", "1"}], ")"}], 
     RowBox[{"mu", "[", "i", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"r", "[", "i", "]"}], "-", "1"}], ")"}], 
     RowBox[{"nu", "[", "i", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"y", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"p", "[", "i", "]"}], 
     RowBox[{"mu", "[", "i", "]"}]}], "+", 
    RowBox[{
     RowBox[{"r", "[", "i", "]"}], 
     RowBox[{"nu", "[", "i", "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.93762367389194*^9, 3.937623678721181*^9}, {
   3.937623728598782*^9, 3.9376237400265217`*^9}, 3.9376237958749113`*^9, 
   3.937623833513824*^9, {3.937623868899221*^9, 3.9376239000734253`*^9}, {
   3.937623953353579*^9, 3.937623975193078*^9}, {3.937624017173195*^9, 
   3.937624069979322*^9}, {3.937624490850708*^9, 3.93762449431618*^9}, {
   3.937624672098666*^9, 3.937624680485725*^9}, {3.9376248459733458`*^9, 
   3.9376248874429007`*^9}, {3.93762532149898*^9, 3.937625328570858*^9}, 
   3.940133750330029*^9, {3.940133785697214*^9, 3.940133785827221*^9}, {
   3.940133861058669*^9, 3.940133888975305*^9}, 3.940134003570417*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"fd1b8c6c-9999-4474-88b0-ea67756aa516"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"capLeft", "=", 
   RowBox[{"a", "/@", 
    RowBox[{"Range", "[", 
     RowBox[{"0", ",", "n"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"capRight", "=", 
   RowBox[{"c", "/@", 
    RowBox[{"Range", "[", 
     RowBox[{"0", ",", "n"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cap", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"capLeft", ",", "capRight"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"core", "=", 
   RowBox[{"x", "/@", 
    RowBox[{"Range", "[", 
     RowBox[{"psiR", ",", "psiL"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rtail", "=", 
   RowBox[{"hullPoints", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "n"}], "+", "i"}], ",", 
        RowBox[{"1", "-", 
         RowBox[{"p", "[", "i", "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "psiR", ",", "n"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ltail", "=", 
   RowBox[{"hullPoints", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"3", " ", "n"}], "+", "i"}], ",", 
        RowBox[{"1", "-", 
         RowBox[{"r", "[", "i", "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "psiL"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ys", "=", 
   RowBox[{"y", "/@", 
    RowBox[{"Range", "[", 
     RowBox[{"psiR", ",", "psiL"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.937624761967265*^9, 3.9376248141924973`*^9}, {
  3.937625204911269*^9, 3.937625234281043*^9}, {3.9384048822352324`*^9, 
  3.938404884718445*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"2bef3f9c-b981-48f5-886d-3801cd73b476"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", "i_", "]"}], ":=", 
   RowBox[{"Min", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"p", ".", 
       RowBox[{"mu", "[", "i", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "rtail"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"b", "[", "i_", "]"}], ":=", 
   RowBox[{"First", "@", 
    RowBox[{"MinimalBy", "[", 
     RowBox[{"rtail", ",", 
      RowBox[{
       RowBox[{"#", ".", 
        RowBox[{"mu", "[", "i", "]"}]}], "&"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s", "[", "i_", "]"}], ":=", 
   RowBox[{"Min", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"p", ".", 
       RowBox[{"nu", "[", "i", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "ltail"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "i_", "]"}], ":=", 
   RowBox[{"First", "@", 
    RowBox[{"MinimalBy", "[", 
     RowBox[{"ltail", ",", 
      RowBox[{
       RowBox[{"#", ".", 
        RowBox[{"nu", "[", "i", "]"}]}], "&"}]}], "]"}]}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.937625074920905*^9, 3.9376251062465887`*^9}, {
  3.937625334283536*^9, 3.937625349883079*^9}, {3.937625908801156*^9, 
  3.937625928205943*^9}, {3.9376260563444777`*^9, 3.937626089264786*^9}, {
  3.937626179047872*^9, 3.937626180374608*^9}, {3.9376262128075647`*^9, 
  3.9376262135232067`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"c094fe6a-25d5-4c66-a06c-3dbfc8ad0c88"],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<Setup.m\>\""}], 
    ")"}]}], ";"}]], "Input",
 CellLabel->"In[33]:=",ExpressionUUID->"b3e4ce5e-fee3-449a-82de-236763a87d94"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v", "[", 
   RowBox[{"i1_", ",", "h1_", ",", "i2_", ",", "h2_"}], "]"}], ":=", 
  RowBox[{"v", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i1", ",", "h1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i2", ",", "h2"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.937624932134109*^9, 3.9376249455953703`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"9d722183-304e-42f2-845c-795d273391cc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"aline", ",", "fline"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aline", "[", "i_", "]"}], ":=", 
   RowBox[{"Line", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "[", "i", "]"}], ",", 
      RowBox[{"v", "[", 
       RowBox[{"i", ",", 
        RowBox[{"p", "[", "i", "]"}], ",", "n", ",", "1"}], "]"}]}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fline", "[", "i_", "]"}], ":=", 
   RowBox[{"Line", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "[", "i", "]"}], ",", 
      RowBox[{"y", "[", "i", "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aline2", "[", "i_", "]"}], ":=", 
   RowBox[{"Line", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "[", "i", "]"}], ",", 
      RowBox[{"v", "[", 
       RowBox[{"i", ",", 
        RowBox[{"p", "[", "i", "]"}], ",", 
        RowBox[{"psiL", "+", "n"}], ",", 
        RowBox[{"r", "[", "psiL", "]"}]}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "cline", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cline", "[", "i_", "]"}], ":=", 
   RowBox[{"Line", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"c", "[", "i", "]"}], ",", 
      RowBox[{"v", "[", 
       RowBox[{
        RowBox[{"n", "+", "i"}], ",", 
        RowBox[{"r", "[", "i", "]"}], ",", 
        RowBox[{"2", "*", "n"}], ",", 
        RowBox[{"r", "[", "n", "]"}]}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"bline", ",", "dline"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bline", "[", "i_", "]"}], ":=", 
   RowBox[{"Line", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"b", "[", "i", "]"}], ",", 
      RowBox[{"v", "[", 
       RowBox[{"i", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"p", "[", "i", "]"}], ")"}], "-", "1"}], ",", "n", ",", 
        "0"}], "]"}]}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dline", "[", "i_", "]"}], ":=", 
   RowBox[{"Line", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"d", "[", "i", "]"}], ",", 
      RowBox[{"v", "[", 
       RowBox[{
        RowBox[{"i", "+", "n"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"r", "[", "i", "]"}], ")"}], "-", "1"}], ",", 
        RowBox[{"psiL", "+", "n"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"r", "[", "psiL", "]"}], ")"}], "-", "1"}]}], "]"}]}], 
     "}"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9376249273119993`*^9, 3.937624929513528*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"737d99fb-4095-4201-929a-d830695362aa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"zK", "=", 
   RowBox[{"v", "[", 
    RowBox[{"n", ",", "0", ",", 
     RowBox[{"n", "+", "psiL"}], ",", 
     RowBox[{"s", "[", "psiL", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wK", "=", 
   RowBox[{"v", "[", 
    RowBox[{"n", ",", "0", ",", "psiR", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"p", "[", "psiR", "]"}], ")"}], "-", "1"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellLabel->"In[44]:=",ExpressionUUID->"b546a2e2-38ae-4dbd-b2c3-db3bd87e7005"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sofaVertices", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"cap", ",", "ltail", ",", 
     RowBox[{"Reverse", "@", "core"}], ",", "rtail"}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[46]:=",ExpressionUUID->"bbfd695b-fcde-41c1-a8f1-6801bdf7f038"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"plotRange", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2.4034628740100077`"}], ",", "0.9999999999999999`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.`", ",", "2.1939614990759115`"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eps", "=", "0.2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plotRange", "+=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "eps"}], ",", "eps"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "eps"}], ",", "eps"}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lInter", "=", 
   RowBox[{"v", "[", 
    RowBox[{
     RowBox[{"n", "+", "psiL"}], ",", 
     RowBox[{"r", "[", "psiL", "]"}], ",", "n", ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rInter", "=", 
    RowBox[{"v", "[", 
     RowBox[{"psiR", ",", 
      RowBox[{"p", "[", "psiR", "]"}], ",", "n", ",", "1"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bR", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"v", "[", 
      RowBox[{"n", ",", "1", ",", "psiR", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"p", "[", "psiR", "]"}], ")"}], "-", "1"}]}], "]"}], ",", 
     "wK"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bRegion", "=", 
   RowBox[{"Polygon", "[", 
    RowBox[{"Join", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"cap", "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", "n"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"v", "[", 
         RowBox[{"n", ",", "1", ",", "psiR", ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"p", "[", "psiR", "]"}], ")"}], "-", "1"}]}], "]"}], ",", 
        "wK"}], "}"}], ",", 
      RowBox[{"Reverse", "@", "rtail"}]}], "\[IndentingNewLine]", "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dL", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"v", "[", 
      RowBox[{"n", ",", "1", ",", 
       RowBox[{"n", "+", "psiL"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r", "[", "psiL", "]"}], ")"}], "-", "1"}]}], "]"}], ",", 
     "zK"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dRegion", "=", 
    RowBox[{"Polygon", "[", 
     RowBox[{"Join", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Reverse", "@", 
        RowBox[{"cap", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"-", "n"}], ";;", 
           RowBox[{"-", "1"}]}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"v", "[", 
          RowBox[{"n", ",", "1", ",", 
           RowBox[{"n", "+", "psiL"}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"r", "[", "psiL", "]"}], ")"}], "-", "1"}]}], "]"}], ",",
          "zK"}], "}"}], ",", "ltail"}], "\[IndentingNewLine]", "]"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rPointer", "=", 
   RowBox[{"rtail", "[", 
    RowBox[{"[", 
     RowBox[{"Floor", "[", 
      RowBox[{
       RowBox[{"Length", "[", "rtail", "]"}], "/", "2"}], "]"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lPointer", "=", 
   RowBox[{"ltail", "[", 
    RowBox[{"[", 
     RowBox[{"Floor", "[", 
      RowBox[{
       RowBox[{"Length", "[", "ltail", "]"}], "/", "2"}], "]"}], "]"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.937624737753887*^9, 3.937624737757536*^9}, {
   3.937625499024734*^9, 3.937625499874926*^9}, 3.937628314816884*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"5958c7a8-261e-4d3a-a004-f71dd6c8caca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"smoothQ", "[", 
   RowBox[{"p_", ",", "q_", ",", "r_", ",", 
    RowBox[{"tol_", ":", "0.1`"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Abs", "[", 
    RowBox[{
     RowBox[{"PlanarAngle", "[", 
      RowBox[{
       RowBox[{"q", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"p", ",", "r"}], "}"}]}], ",", "\"\<Counterclockwise\>\""}], 
      "]"}], "-", 
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "2"]}], "]"}], "\[LessEqual]", 
   "tol"}]}]], "Input",
 CellLabel->"In[58]:=",ExpressionUUID->"0cfe8c8a-f17b-465b-8ca8-6db5cc68a5c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"smooth", "[", 
   RowBox[{"l_", ",", 
    RowBox[{"tol_", ":", "0.1`"}]}], "]"}], ":=", 
  RowBox[{"l", "//.", "\[VeryThinSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p___", ",", "q_", ",", "r_", ",", "s_", ",", "t___"}], "}"}], "/;", 
     RowBox[{"smoothQ", "[", 
      RowBox[{"q", ",", "r", ",", "s", ",", "tol"}], "]"}]}], 
    "\[RuleDelayed]", 
    RowBox[{"{", 
     RowBox[{"p", ",", "q", ",", "s", ",", "t"}], "}"}]}]}]}]], "Input",
 CellLabel->"In[59]:=",ExpressionUUID->"359b9adf-affa-4019-90bd-e4a788f37cb9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"actualNiche", "=", 
   RowBox[{"smooth", "@", 
    RowBox[{"NicheVertices", "@", 
     RowBox[{"Sofa", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"i", "/", "n"}], "*", 
           RowBox[{"Pi", "/", "2"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"N", "[", 
          RowBox[{"x", "[", "i", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.940146868319188*^9, 3.940146925429854*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"45c4e700-be93-488b-8336-365985c18349"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pivotB", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"First", "@", "bR"}]}], "+", 
      RowBox[{"3", 
       RowBox[{"First", "@", "core"}]}]}], ")"}], "/", "5"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pivotD", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"First", "@", "dL"}]}], "+", 
      RowBox[{"3", 
       RowBox[{"Last", "@", "core"}]}]}], ")"}], "/", "5"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sofaUpperBoundSimplest", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"PointSize", "[", "Small", "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", " ", 
        RowBox[{"(*", " ", 
         RowBox[{"Draw", " ", "sofa", " ", "polygon"}], " ", "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"EdgeForm", "[", 
            RowBox[{"{", 
             RowBox[{"Thin", ",", "Orange"}], "}"}], "]"}], ",", 
           RowBox[{"FaceForm", "[", "MS`SofaDefaultFillingColor", "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Polygon", "[", 
            RowBox[{"Join", "[", 
             RowBox[{"cap", ",", "actualNiche"}], "]"}], "]"}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"EdgeForm", "[", "Black", "]"}], ",", 
           RowBox[{"FaceForm", "[", "None", "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"Polygon", "[", 
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"Reverse", "@", "core"}], ",", "rtail", ",", "cap", ",",
               "ltail"}], "]"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"Thin", ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"First", "@", "bR"}], ",", 
              RowBox[{"First", "@", "core"}]}], "}"}], "]"}], ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"First", "@", "dL"}], ",", 
              RowBox[{"Last", "@", "core"}]}], "}"}], "]"}], ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"First", "@", "ltail"}], ",", 
              RowBox[{"Last", "@", "rtail"}]}], "}"}], "]"}]}], "}"}]}], 
        "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", "\"\<R\>\"", "]"}], ",", 
           RowBox[{"RegionCentroid", "[", "bRegion", "]"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", "\"\<K\>\"", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.3", ",", "0.1"}], "}"}], ",", "Bottom"}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"Thin", ",", 
           RowBox[{"Dashing", "[", 
            RowBox[{"{", 
             RowBox[{"0", ",", "Tiny"}], "}"}], "]"}], ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0.3", ",", "0.1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0.3", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], ",",
          "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", "\"\<B\>\"", "]"}], ",", 
           RowBox[{"pivotB", "+", 
            RowBox[{"{", 
             RowBox[{"0.1", ",", "0"}], "}"}]}], ",", "Left"}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"Thin", ",", 
           RowBox[{"Dashing", "[", 
            RowBox[{"{", 
             RowBox[{"0", ",", "Tiny"}], "}"}], "]"}], ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{"pivotB", ",", 
              RowBox[{"pivotB", "+", 
               RowBox[{"{", 
                RowBox[{"0.1", ",", "0"}], "}"}]}]}], "}"}], "]"}]}], "}"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", "\"\<D\>\"", "]"}], ",", 
           RowBox[{"pivotD", "-", 
            RowBox[{"{", 
             RowBox[{"0.1", ",", "0"}], "}"}]}], ",", "Right"}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"Thin", ",", 
           RowBox[{"Dashing", "[", 
            RowBox[{"{", 
             RowBox[{"0", ",", "Tiny"}], "}"}], "]"}], ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{"pivotD", ",", 
              RowBox[{"pivotD", "-", 
               RowBox[{"{", 
                RowBox[{"0.1", ",", "0"}], "}"}]}]}], "}"}], "]"}]}], "}"}], 
         ","}], "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", "}"}], 
     ",", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1.9"}], ",", "1.9"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.2"}], ",", "1.1"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "->", 
      RowBox[{"width", "*", "0.7"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Magnify", "[", 
  RowBox[{"sofaUpperBoundSimplest", ",", "2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.940133446256428*^9, 3.940133625858807*^9}, {
  3.940133688334607*^9, 3.940133699881029*^9}, {3.940134122652717*^9, 
  3.940134242407434*^9}, {3.940135029264617*^9, 3.940135029407283*^9}, {
  3.940146945221209*^9, 3.940147002265683*^9}, {3.940147052839082*^9, 
  3.940147068412198*^9}, {3.94014711490051*^9, 3.940147131106427*^9}, {
  3.9401471762094812`*^9, 3.940147275135428*^9}, {3.940149197837655*^9, 
  3.9401493097283573`*^9}, {3.9401493712489567`*^9, 3.940149380635359*^9}, {
  3.940149411031674*^9, 3.9401495485786133`*^9}, {3.940149589059441*^9, 
  3.940149642071822*^9}, {3.940149727367588*^9, 3.9401497510823107`*^9}, {
  3.9401497921629763`*^9, 3.94014983333204*^9}},
 CellLabel->
  "In[173]:=",ExpressionUUID->"949f93be-1b05-4a85-9484-012442374fdd"],

Cell[BoxData[
 StyleBox[
  GraphicsBox[
   {PointSize[Small], {
     {EdgeForm[{RGBColor[1, 0.5, 0], Thickness[Tiny]}], FaceForm[RGBColor[
      1, 1, 0.87]], PolygonBox[CompressedData["
1:eJw9mndcjf3/xwshI8kK2ZSZ3A1EXiIr2RnZ3JTKSkVGZKYiSYhuqyUrK5XW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       "]]}, 
     {EdgeForm[GrayLevel[0]], FaceForm[None], PolygonBox[CompressedData["
1:eJw9WnlczOsXHkvIkmQLoSzZEy3Icsq+yy5rXIrsKrI2hJQQKtHNkqREkUKb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       "]]}, 
     {Thickness[Tiny], 
      LineBox[{{0.20240098440624776`, 1.}, {0.37805072045014665`, 
       0.6625799964524675}}], 
      LineBox[{{-0.20240098440624776`, 1.}, {-0.37805072045014665`, 
       0.6625799964524675}}], 
      LineBox[{{-1.0956493416845563`, 0.}, {1.0956493416845563`, 0.}}]}}, {
     InsetBox[
      GraphicsBox[
       {Thickness[0.0975609756097561], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
          0}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{8.06406, 10.9516}, {
          8.06406, 10.3906}, {7.778130000000001, 8.773439999999999}, {5.56719,
           8.773439999999999}, {4.323440000000001, 8.773439999999999}, {
          5.050000000000001, 11.667199999999998`}, {5.148439999999999, 
          12.075}, {5.19219, 12.0969}, {5.621880000000001, 12.0969}, {
          6.414059999999999, 12.0969}, {7.359379999999999, 12.0969}, {8.06406,
           11.810899999999998`}, {8.06406, 10.9516}}, CompressedData["
1:eJxl1G9IU1EUAPBlLknN1Pfc0z3352k2CytTA6loR0jTSjSVMjIyyX8fwkCN
VlpgmohlWBGb+UEMEmmRXyqVGEKkhDNK+2IWrj9EQoaGiIlmu/e+d96HXRjj
t7d37r3nnnOlkqq8Uj+NRnPC+yHfc91PzWOZMVBR5h2PBFDcZA6Icy8IMOr2
joQYWHDNPyvXRcKV6aWPyUGqa189T3d8ltAt+7MGy8YlSEn2jgkBNp/OnU4a
kcBBhk2ANTKssk/y8rcZzINdrtI2Dg45X/do7Cb0k/CEkPKrRnQdmX/UAPF/
tsx0bOTRvO1OzZi/Dk3n5wTwpJ9J6zhmhGayH16EorjC6LdFRiDbch8V2brv
G8FA4v+ORv+6cb41STSgaT5qVJeTfB03s3grInB0fgluF7bmrMvVs31kSux/
wyboXZy55PZI8LKqbtahjWHrexiL7uyOHVhpjkMbe35m7rRa5DhmqKiaa3rz
IR4SyXvVejTLwyZ0o1CvrcwIQtP11QX6uLggz9JVqXp1sdbTuTse7OQ8ooLQ
NN5wMHogf2/hWkCYj7Pftxf9W6+6lO7bAv2yz8lWnvdDw9cRuwUekPkmQyFx
ey/37qAFcr9nje+Z0LL8T+mggcy/QQtf6DlGsPVN+oOGDA8P/ruWA8dvrloV
0/q69hdN389Y8rFSP4ppHTo4di7Jy+jUkh0HtEOq6b5+rKJpHbk17Nz7OHhx
uC+10+aHttak1Y9+CkbT+NUhaFofW0NBiXeL/D6nmvbbkTA0qydft5H3LvBo
Zb/5sxPz9rOqaT31h6JzSL65YB/T/O+LQF8m63gcAdmybbKV50r/sf6W4xXr
gKaTC2P7ECUW95QObSHn0KJH0/zki6xv201oeg8YjWilH4daXQ0p3/TgJM9d
Iuvze3pWJw65DyP1bB13I1n/LkbhfaU4j+QpTUAXEEs821djNDtnZzh7ftGE
ntpmcK5dl9DK/cnqXL1Plfv1P5wURiw=
          "]}]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{10.250321295143213`, 15.14319302615193},
       PlotRange->{{0., 10.25}, {0., 
        15.139999999999999`}}], {0.9917951565939228, 0.5320953228377661}], 
     InsetBox[
      GraphicsBox[
       {Thickness[0.08396305625524769], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIjIIaxWZDYzFDMAOUzoImTqoYWenGZM9jcMxjcQK3w
IdWdAO3MAwM=
         "], CompressedData["
1:eJxl1QtMVEcUANBFIAZZYdt9u+tShF2W5a1SPwit2lp6bQqxJI0tKGK08cdH
Wi0mtKlYbI2xmhZb0RhdkBhNTQwRGmr80MYQlIilQfwRjZ9EFG2kYNRqCEiQ
7r2zcyfwJnnZnLydeTP3ztxxry7JLgg1mUwhgef7wDMu8FRh63HDL3kVC0M2
aCBtwtalQVFhoJ1Srn/9zaii75S/aTmVUVXvgvK7A7dSezWwlu356mK+C7Bb
YaYNRrBFu6Bv+/qKWbftsOjxtWf+kBio7e/Z2N6QAC+anp0s6ndCV8aK+dVn
E0D/L7Gnus0JSyLsO1KfKNM4I0Zvc433tnc64Vv8fqQHdqD3xsCdKZPrRnI8
sB/XczNOzNfkFeOuSIATswfO5WfpYPnsk7uzlnjg4arD19OifXB8+pe/htxJ
hOH+r7tqUnzw8nFv89xQL2wJO78rZbYPGvD9PKOnueNfrNunfBq23r/Q6AN/
ZfSmt5O9sLbk6Q9tnT549Hly//7hRDZNq1n5d+xfnggrF2Xrh9p88HfLB/XF
6coL6s4fNa31sP24vj8S2CIubh6P8perTOufoey5fj/H1OcyuBvjUaIs15uK
zerm+FC+05Tpfakb/i09aRtKDvY/44ZiHF9TLsB5tersrL/Gv3dgsc7jh0X8
FL+mI0nM/x8XtGOrS4IyzHOFRbgvHtKogybiMFeHTIyPX4NGjP+ADq4/DzUV
/Kbx/MgdjtHzPzKJTfsrwmkw7YsaZRkvOi9Vk9jZuL9XKdP+3udg+7B/rZ3z
RfO/ZmPnYP/DFvajzd1fXKqLZi/35sV2nJnI45nnR2X5p5jZNF5pJJv+Xz7B
YBqvWFmud5tjc3hxZiSb4lplZvfiOR6yGPzxld3LX4Uqy/xK548x5cevQzzl
wwIzp9ZaL3+oB9cXzvWiEuvS0zC4h/XhUxscuXW0O6UljOuPyP/w+9KdQ603
Dt4cZFfj9J0DBm/HOqEpizxag/EeZM9ZPS09vPkle+GDj66+ZX3Fpn3YboJd
OM8GK5zOaphTUzaOTfFsNbNFfqLYtL+TLCDHk/GRfo77J/c1NtXJK0bL+i0t
13sRp7dO+WxF09a0Fgtb7p+xpvi/a2NvwnN3TJk+P2iDnbQOs1iX1SH2d8RE
aMx5J2/kggOWYT7nWcR4B+KC59YerCtucT5yY7l/Bp7fjbFiPZft8DP+VsaK
fjuV6R5KV5b3j8hHzOj7q1BZ3j/SFK/dToPFOpRH5dscw6b9O11Z1OM32HT/
LJ3M+daw3jyIY9M9uMXFpnrUOcaB+irHo58fleneOzbmfY/Rcn/8D060WRc=

         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{11.908742216687422`, 15.14319302615193},
       PlotRange->{{0., 11.91}, {0., 15.139999999999999`}}], {0.3, 0.1}, 
      Bottom], 
     {Thickness[Tiny], Dashing[{0, Tiny}], LineBox[{{0.3, 0.1}, {0.3, 0}}]}, 
     InsetBox[
      GraphicsBox[
       {Thickness[0.09345794392523366], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
          0}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}}}, {{{
          8.273439999999999, 10.9406}, {8.273439999999999, 
          10.049999999999999`}, {7.381249999999999, 8.915629999999998}, {
          5.929690000000001, 8.915629999999998}, {4.3453100000000004`, 
          8.915629999999998}, {5.02656, 11.667199999999998`}, {
          5.126560000000001, 12.075}, {5.170310000000001, 12.0969}, {5.6, 
          12.0969}, {7.0296899999999996`, 12.0969}, {8.273439999999999, 
          12.0969}, {8.273439999999999, 11.0406}, {8.273439999999999, 
          10.9406}}, CompressedData["
1:eJxTTMoPSmViYGBQBWIQfUdTds1/ZUWHlDQgUJN1gPEfuMY7zkpUcIhRjZA5
JyPvUH3/xy3jakWHMyDQI+3gvubocoYVig7K1x4FM+goOHxYtF7hrISSw0wQ
iFRyEKmcVHL2iDKcP2MCf5XZaVU4X2LqFc6MJnUHYZC6KwoOGfkfWk9e0YDY
u1EGzpfZKDafSYEXzjcxBoJibjifx5HPa8ZKLgx+QkiQ+oJMBP/vt9IHcwwR
+mH8FvFa1sxjPHA+SNpYWBCD73txYsw/ZgQ/FRRex9Th/BQ0/g6HpkfHZ0D9
90TAwUBrpfAFF3WIe16yOrxpy+02ui3mYFfiWHtahtXhIcjfgaIOEyK6/Rk/
sDgwgMADEQcW/V9cl3r+2sP4YPcb/4Lzs6cmFFoU/8Dgtymwq54RQfDB4T5T
2OE/CNT/hPM9tvofT2b7C+eD3RUt5gDjf9n3cWu6mCycD0sfYPO3SDigpx8A
lhrq0A==
          "], CompressedData["
1:eJxTTMoPSmViYGAQBmIQ/WXfx63p0+Qc3NccXc4wQ9YBxl8rpMOXHifpEPL2
8scZB6UcGEDggYjDGRDwEYXzr/PeFkvdxgfnb/HaYDGnkhfOPwtWj+C3iNey
Zh7jcai5/+OW8WsRh5LlJRv+neeG2PsNZh43RB+PKJy/I9gq4n86gg9Wv03U
IT0NCJ5xO8wEgZ+iDv5PPC+ZCvNA7EsQc1gP8oecoINw5aSSsymKUFoSzof5
F51/3zXecdZHRHjAwgcAJqaAVA==
          "]}]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{10.697434620174347`, 15.14319302615193},
       PlotRange->{{0., 10.7}, {0., 15.139999999999999`}}], {0.4077908260325871, 0.7975479978714806},
       Left], 
     {Thickness[Tiny], Dashing[{0, Tiny}], 
      LineBox[{{0.3077908260325871, 0.7975479978714806}, {0.4077908260325871, 
       0.7975479978714806}}]}, InsetBox[
      GraphicsBox[
       {Thickness[0.08928571428571429], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
          0}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}}}, {CompressedData["
1:eJxTTMoPSmViYGCQB2IQfQYEYpQd1grp8KX7KTvA+DNmAkGlmsP7ResVzlYo
OmTkf2g9eUXDISUNCJbJwPkan1RezuLkhfPtSxxrT8dww/n+TzwvmU7mwuAn
hASpL8hE8P9+K30wxxChH8bviej2Z9zAA+fvDLaK+M8uiMH3vTgx5h8zgp8K
cucxdYcdUH4KlA+T3+HQ9Oj4DHWH2SB/3hRwMNBaKXzBRd0hAOSey6wOb9py
u41uizk0ideyZrKxOjx0jXecFSgKCZebLA4MIPBAxEFmo9h8poS/9jC++1b/
48lsv+B8sH63Hxj8NgV21TMiCP5MMBB2EGuSmWIQ/BPOv/L72PV5N//A+eDw
1hR1gPHldy3Yl8onB+fD4g9Mn5FxQI9fAKii1iA=
          "], CompressedData["
1:eJxTTMoPSmViYGCQBGIQ/R8E5is61P62KjjHoeIA44dzirUbv1eC0PqKDq0K
7KpnTOQcZswEAkk5h7VCOnzpcZIOa0D0PRkHjU8qL2e9FHdIA4E2SQcGEHgg
4vBl38et6WUicP6B7n1NJo/54Px0kPplvHD+Fq8NFnMqEXwTYyD4zONQc//H
LePXIg4RqhEy5/5wQ8z9BtX/jNvh7Bkg4BGF83cEW0X8T0fwweq3iTr4P/G8
ZCrM4wDyxsyfohD/2vNA7EsQg9hnLOLgdYLddnaouoPbmqPLGWaIQPylpuEg
Ujmp5OwREYe/30ofzDHUcIgBuadGDM4H6w+WhvMh/peH82HhC+YLqjughz8A
Vkupog==
          "]}]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{11.199940224159402`, 15.14319302615193},
       PlotRange->{{0., 11.2}, {0., 15.139999999999999`}}], {-0.4077908260325871, 0.7975479978714806},
       Right], 
     {Thickness[Tiny], Dashing[{0, Tiny}], 
      LineBox[{{-0.3077908260325871, 
       0.7975479978714806}, {-0.4077908260325871, 0.7975479978714806}}]}}},
   ImageSize->282.79999999999995`,
   PlotRange->{{-1.9, 1.9}, {-0.2, 1.1}}],
  StripOnInput->False,
  Magnification->2 Inherited]], "Output",
 CellChangeTimes->{{3.9401471975583153`*^9, 3.9401472754034653`*^9}, {
   3.940149200229622*^9, 3.9401492298577547`*^9}, {3.94014926145331*^9, 
   3.9401493100510883`*^9}, {3.940149375276206*^9, 3.9401493810947857`*^9}, 
   3.940149412198928*^9, {3.940149475709264*^9, 3.940149549111408*^9}, {
   3.940149622204959*^9, 3.940149642549967*^9}, {3.94014972881672*^9, 
   3.940149751481626*^9}, {3.940149802263781*^9, 3.940149833562243*^9}},
 CellLabel->
  "Out[176]=",ExpressionUUID->"319148dd-0063-4b63-94f5-694f8d16c906"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"save", "[", "sofaUpperBoundSimplest", "]"}]], "Input",
 CellChangeTimes->{{3.940149857154855*^9, 3.940149863581156*^9}},
 CellLabel->
  "In[177]:=",ExpressionUUID->"b0bfdd98-0edf-46fd-93ab-41d6540bb639"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"TODO", ":", " ", 
    RowBox[{
    "color", " ", "S", " ", "using", " ", "library", "\[IndentingNewLine]", 
     "R", " ", "is", " ", "the", " ", "only", " ", "thing", " ", "that", " ", 
     "is", " ", "bold", "\[IndentingNewLine]", "Use", " ", "tiny"}]}], ",", 
   " ", 
   RowBox[{
   "no", " ", "dashing", " ", "to", " ", "connect", " ", "segments", " ", 
    "of", " ", "boundaries", " ", "of", " ", "K"}], ",", " ", "B", ",", " ", 
   RowBox[{
   "D", "\[IndentingNewLine]", "and", " ", "label", " ", "respectively"}]}], 
  "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.940135225279256*^9, 
  3.940135268148196*^9}},ExpressionUUID->"435267c8-c7f4-4f36-b9f8-\
271a7ae5de36"],

Cell[CellGroupData[{

Cell[BoxData["psiR"], "Input",
 CellLabel->
  "In[200]:=",ExpressionUUID->"ff06008e-54b6-4a64-9f57-5b7a541b4a62"],

Cell[BoxData["55"], "Output",
 CellChangeTimes->{3.940275538173419*^9},
 CellLabel->
  "Out[200]=",ExpressionUUID->"ef65f7b0-e420-4b82-bde3-dd92e8228108"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sofaUpperBoundDeco", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"PointSize", "[", "Small", "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", " ", 
        RowBox[{"(*", " ", 
         RowBox[{"Draw", " ", "sofa", " ", "polygon"}], " ", "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"EdgeForm", "[", 
            RowBox[{"{", 
             RowBox[{"Thin", ",", "Orange"}], "}"}], "]"}], ",", 
           RowBox[{"FaceForm", "[", "MS`SofaDefaultFillingColor", "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Polygon", "[", 
            RowBox[{"Join", "[", 
             RowBox[{"cap", ",", "actualNiche"}], "]"}], "]"}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"EdgeForm", "[", "None", "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"FaceForm", "[", "LightGreen", "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Polygon", "[", 
            RowBox[{"Join", "[", 
             RowBox[{"core", ",", 
              RowBox[{"{", 
               RowBox[{"Last", "@", "dL"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"Last", "@", "bR"}], "}"}]}], "]"}], "]"}]}], "}"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"EdgeForm", "[", "None", "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"FaceForm", "[", 
            RowBox[{"Lighter", "[", 
             RowBox[{"Blue", ",", "0.7"}], "]"}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Polygon", "[", 
            RowBox[{"Join", "[", 
             RowBox[{"rtail", ",", 
              RowBox[{"{", 
               RowBox[{"Last", "@", "bR"}], "}"}]}], "]"}], "]"}]}], "}"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"EdgeForm", "[", "None", "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"FaceForm", "[", 
            RowBox[{"Lighter", "[", 
             RowBox[{"Red", ",", "0.7"}], "]"}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Polygon", "[", 
            RowBox[{"Join", "[", 
             RowBox[{"ltail", ",", 
              RowBox[{"{", 
               RowBox[{"Last", "@", "dL"}], "}"}]}], "]"}], "]"}]}], "}"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Line", "[", 
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"First", "@", "core"}], "}"}], ",", "rtail", ",", 
              "cap", ",", "ltail", ",", 
              RowBox[{"{", 
               RowBox[{"Last", "@", "core"}], "}"}]}], "]"}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Line", "[", "core", "]"}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"Thin", ",", 
           RowBox[{"InfiniteLine", "[", "bR", "]"}], ",", 
           RowBox[{"InfiniteLine", "[", "dL", "]"}], ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"First", "@", "ltail"}], ",", 
              RowBox[{"Last", "@", "rtail"}]}], "}"}], "]"}]}], "}"}]}], 
        "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", "\"\<H^\\\\textrm{R}\>\"", "]"}], ",", 
           RowBox[{
            RowBox[{"RegionCentroid", "[", "bRegion", "]"}], "-", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0.13"}], "}"}]}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", "\"\<H^\\\\textrm{L}\>\"", "]"}], ",", 
           RowBox[{
            RowBox[{"RegionCentroid", "[", "dRegion", "]"}], "-", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0.13"}], "}"}]}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", "\"\<H^\\\\textrm{M}\>\"", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0.25"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", "\"\<b(\\\\varphi)\>\"", "]"}], ",", 
           RowBox[{"pivotB", "+", 
            RowBox[{"{", 
             RowBox[{"0.1", ",", "0"}], "}"}]}], ",", "Left"}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"Thin", ",", 
           RowBox[{"Dashing", "[", 
            RowBox[{"{", 
             RowBox[{"0", ",", "Tiny"}], "}"}], "]"}], ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{"pivotB", ",", 
              RowBox[{"pivotB", "+", 
               RowBox[{"{", 
                RowBox[{"0.1", ",", "0"}], "}"}]}]}], "}"}], "]"}]}], "}"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", "\"\<d(\\\\pi/2-\\\\varphi)\>\"", "]"}], ",", 
           RowBox[{"pivotD", "-", 
            RowBox[{"{", 
             RowBox[{"0.1", ",", "0"}], "}"}]}], ",", "Right"}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"Thin", ",", 
           RowBox[{"Dashing", "[", 
            RowBox[{"{", 
             RowBox[{"0", ",", "Tiny"}], "}"}], "]"}], ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{"pivotD", ",", 
              RowBox[{"pivotD", "-", 
               RowBox[{"{", 
                RowBox[{"0.1", ",", "0"}], "}"}]}]}], "}"}], "]"}]}], "}"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", "\"\<\\\\mathbf{x}(t)\>\"", "]"}], ",", 
           RowBox[{
            RowBox[{"x", "[", "80", "]"}], "-", 
            RowBox[{"{", 
             RowBox[{"0.03", ",", "0.1"}], "}"}]}], ",", "Top"}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"Thin", ",", 
           RowBox[{"Dashing", "[", 
            RowBox[{"{", 
             RowBox[{"0", ",", "Tiny"}], "}"}], "]"}], ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"x", "[", "80", "]"}], ",", 
              RowBox[{
               RowBox[{"x", "[", "80", "]"}], "-", 
               RowBox[{"{", 
                RowBox[{"0.03", ",", "0.1"}], "}"}]}]}], "}"}], "]"}]}], 
          "}"}]}], "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Thickness", "[", "Medium", "]"}], ",", 
           RowBox[{"Lighter", "@", "Red"}], ",", 
           RowBox[{
            RowBox[{"HalfLine", "[", 
             RowBox[{
              RowBox[{"x", "[", "i", "]"}], ",", 
              RowBox[{"-", 
               RowBox[{"mu", "[", "i", "]"}]}]}], "]"}], "/.", 
            RowBox[{"i", "->", "80"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Thickness", "[", "Medium", "]"}], ",", 
           RowBox[{"Lighter", "@", "Blue"}], ",", 
           RowBox[{
            RowBox[{"HalfLine", "[", 
             RowBox[{
              RowBox[{"x", "[", "i", "]"}], ",", 
              RowBox[{"-", 
               RowBox[{"nu", "[", "i", "]"}]}]}], "]"}], "/.", 
            RowBox[{"i", "->", "80"}]}]}], "}"}]}], "\[IndentingNewLine]", 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"PointSize", "[", "Medium", "]"}], ",", 
         RowBox[{"Darker", "@", "Green"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"x", "[", "80", "]"}], "]"}], ","}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", "}"}], ",", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1.9"}], ",", "1.9"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.2"}], ",", "1.1"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "->", 
      RowBox[{"width", "*", "0.7"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Magnify", "[", 
  RowBox[{"sofaUpperBoundDeco", ",", "2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9402754100071487`*^9, 3.940275540338512*^9}, {
  3.940277025636382*^9, 3.940277079729802*^9}, {3.940277115586832*^9, 
  3.940277133606996*^9}, {3.940279645675345*^9, 3.940279816646318*^9}, {
  3.940279883661335*^9, 3.940280063669158*^9}, {3.940280094868681*^9, 
  3.940280251902711*^9}, {3.940280481639861*^9, 3.940280543932835*^9}, {
  3.9402805927597*^9, 3.940280653165491*^9}, {3.9402806942732058`*^9, 
  3.9402807189775248`*^9}, {3.9402807944455633`*^9, 3.940280929682106*^9}, {
  3.940281083254282*^9, 3.940281084831562*^9}},
 CellLabel->
  "In[360]:=",ExpressionUUID->"896779f8-be87-4e11-80e7-4431ac0ff908"],

Cell[BoxData[
 StyleBox[
  GraphicsBox[
   {PointSize[Small], {
     {EdgeForm[{RGBColor[1, 0.5, 0], Thickness[Tiny]}], FaceForm[RGBColor[
      1, 1, 0.87]], PolygonBox[CompressedData["
1:eJw9mndcjf3/xwshI8kK2ZSZ3A1EXiIr2RnZ3JTKSkVGZKYiSYhuqyUrK5XW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       "]]}, 
     {EdgeForm[None], FaceForm[RGBColor[0.88, 1, 0.88]], 
      PolygonBox[CompressedData["
1:eJw9lHtMjXEYx0+xMW1FkVtZx1Qml6LOxvClP0xaljZnQ0hTEUvqFFlDrrlV
zGZJhiF3udV08ZRyOjp2qBSVGdU57/uypi0luQzb83i3d+/e/fb7/Z7n+/18
H33stqg4Z51OF/b3/fftcZpy9UfQW5xVv/W3zbFj19TxibbTb5AWPP/CyWQ7
noYGPuvua8Fw48HwKzft8NR+VcetbIHBzWmuh92OspGJmaEPmvG6+HrFWy8H
fO4E6fPcmvFJ27CwN8qB9oKE7tWJrzGq3m1ezGEHvli/zrhb04SSvhJ4lzlw
1DIW+ROb0DbiVK//ZwcGjnQe801phHdIgOvuCQrCiypPxNQ1YEpParT3UgW+
SrvVOLEB5/rbaYhJQZOhum100iscWpswc9Z5BVXjTKXL97yE2lpzv9CsIMdU
PBDiY0N24NqtEd0KRpjefR548gJLbcm5891VXHN4TLi3xorQbJ+4zSEqLC7v
9Tv7n2Nw34HwRqOK4wZ9SUKuBctQ8SgtXYVzzpjCfL86mF/8Dog6rcLYZ7jr
X/EMq3xuhMcXq/DzN7QERNYiJWdFXXG9iv6RmktVx1NkbbLGB3aqWJcxb9Xv
1GrMrlgwrOu7CtOvcc26oVV4HDytoN5VQ3ZH/ZIa30r0eWVM69RriF5fraQt
LsOyffsbp8/R0GUJcl6+phRhO7zMV0M11JbfmrQ39SE80/MjIiM1JHe4vVl0
9B4GP7aap0Zr6PlWfu0IbuNsUcSVWfEa8lKm52dtKsLAj8HtG5M0DHf3dGrK
vYjgufutZpOGD5c/OmxbzuBJq1+8MUNDTJ1t0aWth9GTZ3HxyNSg4yc260vB
z8z/6yTrvJ9kP59Pcj7fT3I/10dSH9dPUj/3R9If90/SP+tDog/rR6If60ui
L+tPoj/7Q+IP+0fiH/tL4i/7T+I/80HCB/NDwg/zRcIX80fCH/NJwifzS8Iv
803CN/NPwj/ngyQfnB+S/HC+SPLF+SPJH+eTJJ+cX5L8cr5J8s35J8k/zweS
+cDzg2R+8HwhmS+1K5e8OzFZIeGI//9z9Qdx1Vpq
       "]]}, 
     {EdgeForm[None], FaceForm[RGBColor[0.7, 0.7, 1.]], 
      PolygonBox[CompressedData["
1:eJw91Hk0lWkcB/DHNodRoo0a6bpdWkkhy61+V4WSkMnUlerWlBRFGWvRmyVb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       "]]}, 
     {EdgeForm[None], FaceForm[RGBColor[1., 0.7, 0.7]], 
      PolygonBox[CompressedData["
1:eJw91Xs0lGkcB/DHbQ+rRDdqpTENXUkhl6l+Q6EkZLM1pZraiqIoK5eiN5Rb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       "]]}, {LineBox[CompressedData["
1:eJw9WnlYjGsbHxI66CQcHUK27FnKFrrLvoRQyBqHki0ksqQhSYu9Eh1bkhJF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       "]], LineBox[CompressedData["
1:eJw9lHtMjXEYx0+xMW2iyK2ss+kyRUWdjeFLf7i1LG3OhhDTiRipE7KG3Eqo
mM2SDEPuyiWTeDpdTkfHDkpRmVHOOe/LWm0pCQ3b83i3d+8fv/1+7/P7Pp/P
o92wPTbBVaPRLPr7/vt2u0y5+jPsHc4q3/taZ9qxJ3BCku30W6SFz7lwMtmO
qsjQ2s7eZgzXH466ctMOL/W3KWFFM3TuLrM87XaUj0rKiLzfhDcl1yveeTvg
eydMm+/ehC/q+nk9sQ60FSZ2rkp6g9H17rPjsxzosn6bdre6EWW9ZfApdyDH
Mg4FkxrROuJUT8BXB/qPdhzzS2mAT0TQyL0TnYgqfnoivu41pnSnxvksdsLP
2WbVT3qNc31tNMToRKPO1Dpm2yscWZM4PeS8E5XjjY+W7XsJpaX6XpHZiVxj
SX+Erw3ZoWu2Rnc6McL4/mv/sxdYbEvOm+Oh4JrDc2Lpaisis30TNkcosLh9
0O7ue46BA4eiGvQKjuu0ZYl5FixFxcO0nQpcc8cWFfjXwfxiMCj2tAJ9r+5u
QEUtVvreiDKUKPAP0DUHxdQgJXd5XUm9gr5RqltlexUyN1kNoR0K1qbPXjmY
asKMirnDPv9QYPw9vkkztBKPw6cW1o9Ukd1ev7Da7yl6vdOndmhVxK0zOdMW
lGPpgYMNwTNVfLaEuS5b/QhLdnmbr0aqqHlya/L+1Afw2lkQHROjIrnd/e38
nFIMfGoxB8ap6P7+5NpR3MbZ4ugrIQYV+SnBBZmbitH/c2DHxm0qhnt4uTTm
XUT4rINWs1HFx8ufHLYtZ/Csxd+gT1cRX2ebf2lrFrrzLW6eGSo0/GzI7Cr8
lfF/nWSd95Ps5/NJzuf/k/yf6yOpj+snqZ/vR3I/vj/J/Tkfknw4P5L8OF+S
fDl/kvy5PyT94f6R9I/7S9Jf7j9J/5kPEj6YHxJ+mC8Svpg/Ev6YTxI+mV8S
fplvEr6ZfxL+2Q8SP9gfEn/YLxK/2D8S/9hPEj/ZXxJ/2W8Sv9l/Ev95PpDM
B54fJPOD5wvJfPkDemxRyA==
       "]]}, 
     {Thickness[Tiny], 
      TagBox[
       ConicHullRegionBox[{{0.20240098440624776`, 1.}, {0.7229680349579941, 
        0.}}],
       "InfiniteLine"], 
      TagBox[
       ConicHullRegionBox[{{-0.20240098440624776`, 1.}, {-0.7229680349579941, 
        0.}}],
       "InfiniteLine"], 
      LineBox[{{-1.0956493416845563`, 0.}, {1.0956493416845563`, 0.}}]}}, {
     InsetBox[
      GraphicsBox[
       {Thickness[0.054884742041712405`], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIDIIaxWZDYzFDMAOUzoImTykY2BxebEjOp5bbB4Iah
GD4AmkAC8w==
         "], CompressedData["
1:eJxl1XtIU1EcB/D5qsxpW5t3WnMPH90ZBZorqKSO5QMDkWaIf0hpvhKMBZZh
2T8rhVjZk7WJlIpgkqYSiooNQ1IElcwocoFa/lGooClhltnOuZ7fgd0Dl/Fh
dz/POd9zfurPm00FPhKJxMv9lLsfb/dzKP61yTYTifbrtSslNgOivmBerBz+
YECzufUfjW3M7VGzN5/eZa5tiOj5yzNPJ51LqOmIQDlnTHzdsAEVFLpHMvPV
ga4kR6sObI1P7S08wZzS8rZJYtdCvX6r02Ic0IBj4tyjlHkEj/kwkUm9Yub1
X1ema2MNaL7qovXAUQ14Cs9XrgVfn1qdjHPpRE4bf5D9z4eZrGuQB+d7uBtZ
vg7ZeeSKDmvZGNChmL3NineJPHricI/PGmGflvRI21vnLKiWg414fXFKZMfv
HeZRMtkPpVBvlUc6/P5LJcyPeEwFdpARAuZ/Rv6o8Q8VmeZNTfdPUf7w8mhj
CNi0MLFkz2VecS51FtlUYAP+fTMH+ZH5TwSDM/Dv62Vg4fc7wNlRWeqxvkCo
lz6b+v6gQgom9UoDwEV4nwu3i0zzpqbrbZps+hbrEwC+k2VN92qXgufwefgj
E5nmTU3zps73MM2b5Dkmg7yF9fkJ587Fofv47y/6ohmc9+lg1IjnN+CLJHhM
K5G6g3vmnbN+nJqzqB/HZPwG1+B4Q1dFJjn4MwvnQIFSOtOH8rasgcn+PmKu
+G5Zs/Wsgz8FuriCLgm6R/ZJIdy/PG/wLdUNv+JBKVjIJwhM9n+PDNF6dH+o
l3H+mXIwOffjYlfjepeUYLreUXyfS5jfkP4gA0sTgk7Zo6UiC/c+GHwN39MX
zOUeVuJ74MsJ5zVzs14Ohyp1W6NGjHKhj6XphftzWwMm75ftRq079wUVHeNQ
LV7W712oAtefUwp1E5lJf2pRwXzJ95HM5LOfE5nmTU33T1inCkzmcZa5O+NI
1gYfAq7C61GGQn7CvJjJ+VVrwaT/LjNv4GHWQT3a/+D84f61TQ/uM1csOJLE
pnlT0/WSdqhgJutx6sDCfdOITPOmpnmHbZrmTb+neZPPWQ3kTc5zWTj048WG
Nt3o83Dox19wf38VDv2D9I2TkWDSl5qZ6f9XT9N+/B+rujUY
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
          3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
          0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 
          0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGCwAmIQfVu6JtFoqYGD38WJMf+SVRxg/AtXw97oVyP4LJxd
8snrVBy+7LzV9bcVwd9i/uNQShYm/9fb1wcsm1UceP3XT0nNMHCYs0h55590
FYfiraK/T8cZODxwjXecVagMUS9l4FB9/8ctY2llB4/9tbIWx/XhfJEer1cs
X/Tg/A16eYsZ7+g5RHCKtRufV3bwOcFuO3uqngMDCBxQdaj5tCEgu0rPQXb5
Cw+9+WoOJsZAEKzncAYE1qg76GqtFL6wRMch8BbIYxoOuoryX3Ku6To8ihDf
frFBw2Gt6pPmeb76EP3xmnD+8V07etk2aMH5YHONdRymtLdGXY7RhcgX6ELc
I6oN54PdI6WGwX+SuPCayXsdB5l5cZqnCxD8F1na36bPVYfzW0ABuFTdwR8U
P4cRfJj9MD7YHTYqcL7KtUfBDGuU4eat/Pay4kyDMtw+GB/mHnT+fzBQcvj7
rfTBnEANB2WQeTzKkHDs0YLLw/gw/Tqg8DRD8ONDgtQXcGrC+WY2e4OmMWrC
3Qfjw9wP44PTD7MGJF2904Lzj4LCUUAHzv8Dct9EaHwWqUPjWcfBCBzv6g4n
DjutzZTThbjrmhqc/waUELsRfLC9japw/owJ/FVm3SpwPji8Hys7iE+9wplx
SNeh08ZzV1oQNP1m6UHS80ElSPi76juUH97mOnOtkkMDy9F+w+0IfiQwmTHU
GcD5sPy1RkiHL/2dsgN6fgQAuvSUgA==
          "], {{14.856299999999997`, 13.3438}, {14.856299999999997`, 
          12.495299999999999`}, {14.245299999999999`, 12.2203}, {
          13.443800000000003`, 12.2203}, {12.5031, 12.2203}, {12.5031, 
          14.153100000000002`}, {12.5031, 14.351599999999998`}, {
          12.510899999999998`, 14.435899999999998`}, {12.6938, 
          14.459399999999997`}, {12.762499999999998`, 14.467199999999998`}, {
          13.007800000000001`, 14.467199999999998`}, {13.160899999999996`, 
          14.467199999999998`}, {13.848399999999998`, 14.467199999999998`}, {
          14.856299999999997`, 14.467199999999998`}, {14.856299999999997`, 
          13.3438}}}]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.313804238347581],
       ImageSize->{18.224049813200498`, 15.747108343711083`},
       PlotRange->{{0., 18.22}, {0., 
        15.75}}], {0.9917951565939228, 0.40209532283776606}], InsetBox[
      GraphicsBox[
       {Thickness[0.057736720554272515`], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIDIIaxWZDYzFDMAOUzoImTykY2BxebEjOp5bbB4Iah
GD4AmkAC8w==
         "], CompressedData["
1:eJxl1XtIU1EcB/D5qsxpW5t3WnMPH90ZBZorqKSO5QMDkWaIf0hpvhKMBZZh
2T8rhVjZk7WJlIpgkqYSiooNQ1IElcwocoFa/lGooClhltnOuZ7fgd0Dl/Fh
dz/POd9zfurPm00FPhKJxMv9lLsfb/dzKP61yTYTifbrtSslNgOivmBerBz+
YECzufUfjW3M7VGzN5/eZa5tiOj5yzNPJ51LqOmIQDlnTHzdsAEVFLpHMvPV
ga4kR6sObI1P7S08wZzS8rZJYtdCvX6r02Ic0IBj4tyjlHkEj/kwkUm9Yub1
X1ema2MNaL7qovXAUQ14Cs9XrgVfn1qdjHPpRE4bf5D9z4eZrGuQB+d7uBtZ
vg7ZeeSKDmvZGNChmL3NineJPHricI/PGmGflvRI21vnLKiWg414fXFKZMfv
HeZRMtkPpVBvlUc6/P5LJcyPeEwFdpARAuZ/Rv6o8Q8VmeZNTfdPUf7w8mhj
CNi0MLFkz2VecS51FtlUYAP+fTMH+ZH5TwSDM/Dv62Vg4fc7wNlRWeqxvkCo
lz6b+v6gQgom9UoDwEV4nwu3i0zzpqbrbZps+hbrEwC+k2VN92qXgufwefgj
E5nmTU3zps73MM2b5Dkmg7yF9fkJ587Fofv47y/6ohmc9+lg1IjnN+CLJHhM
K5G6g3vmnbN+nJqzqB/HZPwG1+B4Q1dFJjn4MwvnQIFSOtOH8rasgcn+PmKu
+G5Zs/Wsgz8FuriCLgm6R/ZJIdy/PG/wLdUNv+JBKVjIJwhM9n+PDNF6dH+o
l3H+mXIwOffjYlfjepeUYLreUXyfS5jfkP4gA0sTgk7Zo6UiC/c+GHwN39MX
zOUeVuJ74MsJ5zVzs14Ohyp1W6NGjHKhj6XphftzWwMm75ftRq079wUVHeNQ
LV7W712oAtefUwp1E5lJf2pRwXzJ95HM5LOfE5nmTU33T1inCkzmcZa5O+NI
1gYfAq7C61GGQn7CvJjJ+VVrwaT/LjNv4GHWQT3a/+D84f61TQ/uM1csOJLE
pnlT0/WSdqhgJutx6sDCfdOITPOmpnmHbZrmTb+neZPPWQ3kTc5zWTj048WG
Nt3o83Dox19wf38VDv2D9I2TkWDSl5qZ6f9XT9N+/B+rujUY
         "]], 
        FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
         0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIFIGYC4g16eYsZ7+g5zJgJBD/VHP68fX3AMhnBF+nx
esVioucgMfUKZ0aSKlRc12Hlt5cVZxqUHdarPmmep6sN55vb7A2adlATVZ4X
wW/m9V8/hVXT4QwIzEHwTUH6FFXg/KeJC6+Z6OvA+Smxd9yYdyD4T0Dy73Uc
fE6w284u1YLz/W9J1yR+wuQf37Wjl61A10Ec5A8nLQd9rZXCF1J0HQxAtIom
nH8a5K4cDTg/AKRfSA2uH8aHmd/w26rgXIYaqnumqsP5L7K0v02fq+7gf3Fi
zL/DCL6JMQgg+FPaW6Mu26jA+SrXHgUzrFGGmwcLP5h9MD7MPej8/2Cg5LDF
/MehlCw9OB89vgGk/+tN
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.313804238347581],
       ImageSize->{17.31820672478207, 15.747108343711083`},
       PlotRange->{{0., 17.32}, {0., 
        15.75}}], {-0.9917951565939221, 0.40209532283776617}], InsetBox[
      GraphicsBox[
       {Thickness[0.05078720162519045], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIDIIaxWZDYzFDMAOUzoImTykY2BxebEjOp5bbB4Iah
GD4AmkAC8w==
         "], CompressedData["
1:eJxl1XtIU1EcB/D5qsxpW5t3WnMPH90ZBZorqKSO5QMDkWaIf0hpvhKMBZZh
2T8rhVjZk7WJlIpgkqYSiooNQ1IElcwocoFa/lGooClhltnOuZ7fgd0Dl/Fh
dz/POd9zfurPm00FPhKJxMv9lLsfb/dzKP61yTYTifbrtSslNgOivmBerBz+
YECzufUfjW3M7VGzN5/eZa5tiOj5yzNPJ51LqOmIQDlnTHzdsAEVFLpHMvPV
ga4kR6sObI1P7S08wZzS8rZJYtdCvX6r02Ic0IBj4tyjlHkEj/kwkUm9Yub1
X1ema2MNaL7qovXAUQ14Cs9XrgVfn1qdjHPpRE4bf5D9z4eZrGuQB+d7uBtZ
vg7ZeeSKDmvZGNChmL3NineJPHricI/PGmGflvRI21vnLKiWg414fXFKZMfv
HeZRMtkPpVBvlUc6/P5LJcyPeEwFdpARAuZ/Rv6o8Q8VmeZNTfdPUf7w8mhj
CNi0MLFkz2VecS51FtlUYAP+fTMH+ZH5TwSDM/Dv62Vg4fc7wNlRWeqxvkCo
lz6b+v6gQgom9UoDwEV4nwu3i0zzpqbrbZps+hbrEwC+k2VN92qXgufwefgj
E5nmTU3zps73MM2b5Dkmg7yF9fkJ587Fofv47y/6ohmc9+lg1IjnN+CLJHhM
K5G6g3vmnbN+nJqzqB/HZPwG1+B4Q1dFJjn4MwvnQIFSOtOH8rasgcn+PmKu
+G5Zs/Wsgz8FuriCLgm6R/ZJIdy/PG/wLdUNv+JBKVjIJwhM9n+PDNF6dH+o
l3H+mXIwOffjYlfjepeUYLreUXyfS5jfkP4gA0sTgk7Zo6UiC/c+GHwN39MX
zOUeVuJ74MsJ5zVzs14Ohyp1W6NGjHKhj6XphftzWwMm75ftRq079wUVHeNQ
LV7W712oAtefUwp1E5lJf2pRwXzJ95HM5LOfE5nmTU33T1inCkzmcZa5O+NI
1gYfAq7C61GGQn7CvJjJ+VVrwaT/LjNv4GHWQT3a/+D84f61TQ/uM1csOJLE
pnlT0/WSdqhgJutx6sDCfdOITPOmpnmHbZrmTb+neZPPWQ3kTc5zWTj048WG
Nt3o83Dox19wf38VDv2D9I2TkWDSl5qZ6f9XT9N+/B+rujUY
         "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIVIAaxQYCJAQEYkWhmJDWExHGxiVFPLTOJEaeFv2gR
JrjYAKd6Aks=
         "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJbIGYCYul5cZqnDxg6/AcDJQcYf+W3lxVnGpQdvE+w
286eiuA/SVx4zeS/AZw/fQJ/ldlvAweVa4+CGdYg+FPaW6Mu26jA+SbGIKAD
5/tfnBjz77AO3Dww/V4Hbh+MD3MPOv/4rh29bAW6Dl923ur6W2oA53d7vWIx
cUTwn2dpf5tua+Cgr7VS+EKKrkN/cInKdH0DiLisroNID1DDFR0HURBdouIw
Z5Hyzj/umg66ivJfcsR0Hep/WxWc09CE6zcA0SqacPMbWI72G27XgPPTQEBN
DYMPc/9GvbzFjDUIfkJIkPqClepw/t9vpQ/mbFSHhw+MDws/GF9i6hXOjEUq
cD4svGF8WPzA7Efnw+JbB+TPa2oOyqD441F2YOHskk/uU4fzweHyBcGfCQKR
GnA+2D5BTTjf3GZv0LSDmnDzYXyY/eBwNdPA4MPcD+PD/Afjg43br+NQ/WlD
QLaVBjx8wO4T0XEoPbzNdWasssNUUPrSBqq7/+OWsbayw/mrYW/0rXXg7vkD
cm8hgq8Lis8lCP5Wh6ZHx3foOIRzirUb6ys7vCneKvr7NMJ8cHqIMHD48/b1
AcvHOg6qT5rnnY0ycJBd/sJD7z6CD/MPjA/LH9eFPjmeD0PknwcR4tsvNujD
+VvNfxxK0cLkw9wHNm+VATy80fMvAOrryDY=
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.313804238347581],
       ImageSize->{19.691646326276462`, 15.747108343711083`},
       PlotRange->{{0., 19.69}, {0., 15.75}}], {0, 0.25}], InsetBox[
      GraphicsBox[
       {Thickness[0.045599635202918376`], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, {CompressedData["
1:eJxTTMoPSmViYGDQBGIQHaUaIXNuj6jDGRDgUXCA8Y1BQFjJwQREFws7PHCN
d5zVqOyQngYEagJw/nXe22Kp27jh/IAnnpdMJ7M7hHOKtRv3KznwOPJ5zXjJ
6rBWSIcvXU7J4cu+j1vTw3gcmnn9109p1XB4Ufs4+3wOj8MmvbzFjHM0HGbM
BAEeh1OHndZm7kPwqz9tCMi+heAH3JKuSRTSdFD/pPJyVic3Tj7Y/ZvZHHQV
5b/kfNOA8I1ZHaTnxWme/qDhcLB7X5PJY2aHFpB7nmpAwsGHyeE/CNzXcOiP
6PZnNGBwyMj/0HryiobD3BOTl2Sr/bd/mrjwmsl5BD8hJEh9QSaC//db6YM5
hhqQcCxmcIDx/UHhE8wI54PD6zIrBh/s/3/qcH4qKNyPIfiyy1946M1Xd7Ar
caw9LcPqcOFq2Bv932oOS24tf2x4mAXi32lqkPhaxuSww6Hp0fEKFYj/zvyw
B5uXJuOwQXqb7qk33+0h/paG8+V3LdiX2icF579py+02+i0J54Pjs07UYbvX
Bos5Pxkg4a4pDA9vGL9VgV31TIkAnA9LX+5rji5n2CHpgJ7+APpEHgQ=
          "], CompressedData["
1:eJxTTMoPSmViYGAQAWIQXXn/xy3jbgGHncFWEf/bJRwOdO9rMnnM55AGAmpi
Dl/2fdyafo3LQeOTystZnCIQ+iQbnL/Va4PFnJ/McP5BsH4GB481R5czSIjC
+TDzYfw3bbndRr8lHdLB9jA6PHCNd5x1UcohWjVC5tweJodUkPgzWYclt5Y/
NjzM4rBGSIcv/Z2Cw4SIbn/GDywO1SB3SytC3KvM5bDi28uKMwLKDv0geQEB
OB+s758gnP8fBO4LOXxYtF7hrIQSnH9HU3bN/88KcH4NyPzT8g7ClZNKzi4R
hLsPPbwA09aXVw==
          "]}], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYucJzUJpUUoOBctLNvw7z+gA4/s/8bxkKswE
5/8HAXso/5eiAwMIHGB2kN+1YF9qn7zDke59TSaLeRy+7Pu4NV1M1qFVgV31
zBRROL83otufcYIcnH8GBHqUHXYEW0X8V5d3mDETCCzVHe67xjvOUgTaf0u6
JvGSJtx+fa2VwhdYtOD847t29LIJIPgPIsS3X1RA8H+8fX3A0lnLYa2QDl+6
nZIDC2eXfLKflgN/bMB9I3UEHyx/TxHOB/uTX8Fhu0PTo+M7NBzc1xxdzvBD
1uEEyL4JahB37pR2aGQ52m8YrgLxzzYph7Mg//xRhPNR/Avki1ROKjm7RMqh
BRQuIdIQf6eLQuyfJ+vwAOTvjQIO1fd/3DKWVnAIAIX/ZTYHkHUzXypCaElG
uPthfJj/YHyY/5vFa1kz3RB8WPwCAPKVy8w=
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{16.104699999999998`, 
          8.014059999999999}, {16.104699999999998`, 6.759379999999999}, {
          14.695299999999998`, 5.38438}, {13.012500000000001`, 5.38438}, {
          12.825000000000001`, 5.38438}, {12.6594, 5.38438}, {12.6594, 
          5.43906}, {12.659399999999998`, 5.439059999999999}, {
          12.846899999999998`, 6.49531}, {12.912500000000001`, 
          6.737499999999997}, {13.2656, 8.14531}, {14.101599999999998`, 
          9.157809999999998}, {15.059399999999997`, 9.157809999999998}, {
          15.773399999999995`, 9.157809999999998}, {16.104699999999998`, 
          8.618749999999999}, {16.104699999999998`, 
          8.014059999999999}}, CompressedData["
1:eJxTTMoPSmViYGDQAWIQ3e31isUk0cDh/aL1Cmc7FBxg/JXfXlaceaDooK+1
UviCiIHDA9d4x1mNyg4y8+I0TwfowfktvP7rp6hqw/nrVZ80zzur6WBiDATC
cg4Bt6RrEidpOJwBA1GHLeY/DqVwqTmIVE4qOXtEzGGjXt5ixj8qDq0K7Kpn
SiTh/NQ0EJCB893XHF3OMEPWIRBkXpGqQzpIWk3RYYdD06PjO9QclK89CmbY
o+TQwHK03/C7msOe/Jq3M1mV4XywvAxu/geQ/z2UHU4ddlqbuQ83H+wsNQS/
5tOGgOwqFYdOG89daUIKcP6XfR+3pn+ThvN3BltF/GcXh/g/S81hJghEikD8
Y6ThoLBrwb7UPmGHDaDw41V3iFaNkDlnw+Hw91vpgzkf1Rx4HPm8Zrxkg/Nj
QPJ7EPwD3fuaTJIR/BbxWtZMNxYH34sTY/41qzv0RXT7Mxpg8jeAwncPgm9q
szdomqKGg8YnlZezOlkcmDm75JP9oPHnw+bwHwTiNSD+E2N3eJ6l/W36Xw2H
tUI6fOlxQg6iPcAEJKLpwAACDsIO3ifYbWebakLi10TYgQlkXp6mgzrIfE1h
SDq5jOA/SVx4zSRfF86HpUewf2WkHNDTKwBHyyNT
          "]}], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4kaWo/2Gz40deiO6/RknyDnA+Hc0Zdf8/6zg
oP6ked7ZU8YOa4V0+NLXKTvYVkasMNU1dtigl7eY0UYNor7dyOE/CNzXgNDz
DR1YOLvkk/20HLq9XrGYNCL4X3be6vpbiuB/3hCQPSvd0OHH29cHLJ0R/AcR
4tsvKiD4x3ft6GUTQPD1tVYKX2CB8qdD+Us0HXpA9m00cnhVvFX0d7a6w5PE
hddM/I0dXCY0C6WdUobz37TldhvNloPz+0D+FxCD+tfI4UXt4+zzObwO/hcn
xvxrNnRQ/6TychYnM9x+sD/tmeB8/yeel0yFEfyC5SUb/p1nhPObxWtZM90Y
4f6fCQKSjPDwgfG9T7Dbzl6K4J8BgR4jiPsK2B2uC31yPC9mDHWPgEN6GhAs
M3YAUWltIvD4A/PdJB3Q4xcAUrnYmA==
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{21.930012453300126`, 15.14319302615193},
       PlotRange->{{0., 21.93}, {0., 15.139999999999999`}}], {0.4077908260325871, 0.7975479978714806},
       Left], 
     {Thickness[Tiny], Dashing[{0, Tiny}], 
      LineBox[{{0.3077908260325871, 0.7975479978714806}, {0.4077908260325871, 
       0.7975479978714806}}]}, InsetBox[
      GraphicsBox[
       {Thickness[0.018674136321195144`], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCwB2IQ7bbm6HKGCEkHkcpJJWefSDrA+DGqETLnZKQcqu7/
uGWsLemg/knl5SxPKYedwVYR/59LwPkHu/c1mTQj+O4g/RUSDvdd4x1nCUpB
xaHymZIOIW8vf5yxUNyhL6Lbn/GCmEMlyPzTYg4aIHlOEYi9f0Tg/C/7Pm5N
3yYM5zOAwAJhiH4DUVS+gBicv1ZIhy/dDsEH69cUd1DYtWBf6jthhzQwkHA4
AHK/spRDM6//+imtGg7yIHk9KYdNenmLGedoQMLFRcrh1GGntZn7EPzqTxsC
sm8h+AG3pGsShTQd1oDs3SdJkO8P5YP93y3usBFk3x8NBxNjIAgWd9BVlP+S
8w3KnyzmID0vTvP0Bw2IP16KOrSA3PtUw2EdyDw5UYf/IHAf6h4WEYeM/A+t
J69owMPvaeLCaybnEfyEkCD1BZkI/t9vpQ/mGGpAw1EEzgeH1zoEH6z+mhic
D47Ph2KQ8PmnDuengoL3GIJvoLVS+MISdXh8N7Ac7TcsV4fEzwExaHyow+0v
P7zNdSavkkOrArvqmSnCEP/NV3IQBvkvRcjhASh9NSo7vGnL7TaSFoDzl9xa
/tjQmQ3OZ9X/xXWJ57u984RmoTQvBTgflj5hfEg4iDpIbxSbz7SAAZJeNYUd
bEsca0/PYYPzwfFRzA3ng/VN43c4ewYIeEQh+YNdEOLvRjFofhCE5htoOuwU
husHu/+2CJwPMuaMjhiqvLU4xN7Pwg7poGBik4CaIwqR3y0BtVccnn/B9u5A
5GdY/gYAtm+hug==
          "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQDQYOgg5f9n3cmn5NwmFnsFXEf3YoXwzB/w8G4g7q
n1RezsoUcNAA0ZriDge69zWZPOZzUNi1YF/qO1GH5beWPzZk5obIc4o4yGwU
m8/0gA3OXwKSd2aG86NVI2TO2TA6VN3/cct4tSicfxBkrrMEnN8f0e3PuEHK
YavXBos5P5kd1grp8KXPk3dITQOCZawOlSD9uxUg+hZzOOzJr3k701XJoUW8
ljXzGI/Dim8vK84IKDu8acvtNpIWgPOD317+OINRGM5vVWBXPTNF2KHbxnNX
mpMinL8XZJ6ookMLlL8HyjcxBoJiYYg7jik47ACFV7ow3D3o4QsAlAuZ4g==

          "]}], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4ppPGwKyo1QcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZMDi4TmoXSfik7MIDAAWYH/tiA+0bHFR2OdO9rMlnM41B9/8ct424F
h1YFdtUzU0Th/N6Ibn/GCXJw/hkQ6FF2uKMpu+b/ZEWHGTOBwFLdwdRmb9A0
RaD9t6RrEi9pwu3X11opfIFFC84/vmtHL5sAgv8gQnz7RQUE/8fb1wcsnbUc
Th12Wptpp+LAwtkln+yn5eCxv1bWQh3BXyukw5d+TxnOB/uTX8lhu0PTo+M7
NByUrz0KZvij4HACZN8ENYg7d8o7NLIc7TcMV3H4su/j1vRtcg5nQf75owjn
w/wL44tUTio5u0TKoQUULiHyDjuCrSL+p4s6hHOKtRufV3B44BrvOGujACR8
pJUcAkDhf5nNAWTdzJfKEFqSEe5+GB/mPxgf5v9m8VrWTDcEHxa/AP1T2HE=

         "]], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIbIGYC4vrfVgXnThg4nAEDJQcY/8Oi9QpnPZQdFt/f
xzdnMoIvPS9O83QCgu97cWLMv2ZNOF9i6hXODCY0vpMGnM8AAg7qDsKVk0rO
mihB7F2j5vDANd5x1kRFhx0OTY+O/1B14I8NuG+UrgDng9W7IPjGIKCs4JCZ
/6H1pIiag/uao8sZJBQcGliO9huaI/inDjutzYxD8P1A7k1Wg7hHQwHingY1
B+cJzUJpXgoOBlorhS8sUYfISyg5bDH/cSjllAac3wgyP1wTzk+JvePGPEML
zt+gl7eYUUbLodvGc1dakYLD08SF10z6NR16Irr9GQVkHcxs9gZNO6juEKMa
IXMuRtRBtMfrFcsUdYcdwVYR/5eLwPmQ8EDwFXYt2Jfqh+AHv738cUaisMOM
mUDwU91B/ZPKy1mawg6vireK/tbWgPOP79rRy3YBwZ/c3hp1+Y8G3Lz/IGCv
6ZAGAmpiDjWfNgRkz4Ly0yTg/GiQe2skHPxvSdckXtJ0WCOkw5duJwWxX1Ib
7n9dRfkvOdN04fwToPD/p+Owv3tfk4mzPIQ/TwcS7zwycP5OkP/bJeB8DZB7
X4rD+TD3t/D6r5/Sqgvnn78a9kb/N4L/JEJ8+8UEPYj7/qHx94nA+V/2fdya
/g3BPwt2jyjEP5ZQ+W2iDqag+FqoCwmn/RJwPti+Thk43xWUvm4g+G/acruN
pGXh/NLD21xnyipA0ouEHmp6cjdATT85CD5KfkTiw/IrADKcoX8=
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, {{{21.9859, 
         12.943800000000003`}, {21.9859, 13.075000000000001`}, {
         21.876599999999996`, 13.153100000000002`}, {21.789100000000005`, 
         13.153100000000002`}, {21.7328, 13.153100000000002`}, {21.6344, 
         13.153100000000002`}, {21.546899999999997`, 12.910899999999996`}, {
         17.860899999999997`, 2.5562499999999995`}, {17.7938, 2.35781}, {
         17.7938, 2.226559999999999}, {17.904700000000002`, 
         2.1484399999999995`}, {17.9922, 2.1484399999999995`}, {
         18.057799999999997`, 2.1484399999999995`}, {18.157799999999998`, 
         2.15938}, {18.234399999999997`, 2.3906299999999994`}, {
         21.920299999999997`, 12.745299999999999`}, {21.9859, 
         12.943800000000003`}}}], 
        FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4h6vVywmhdYO64V0+NL/STmYGIMAgq/+pHne
WS1rhzUgvp2Ug8/FiTH/hK0h6i6LO6TE3nFj/mHlsA4kLycOkX9s5TATBHaK
OSy5v49vjjOC/zxx4TWT95Zw/tedt7r+PjWH85e/8ND7b2jhEKUaIXNuj7hD
hPj2iwz3LBzkdy3Yl9on5dDIcrTfUN3SIQYkP0ca6g4rB7CzHys4wPzjvubo
cgYOJTjf5wS77WxTFTj/RZb2t+l71Rwk5sVpni6wcngMcle+hgOXm2opk5Yl
nA82/7E5nA/2j7K5g5nN3qBpjmpw/pT21qjLMSpwfvnhba4zbZUd+oJLVKbP
R/DB4bUCwYeZD+NHKzh+TNaxcOi08dyVNgnBT00DAjcVON8PHM4qDjeEPjme
/2bu8BTkPn9VuPkwfslW0d+n+xB8jbe8+ww6EfyCNd23MxrMHRJCgtQXeKo6
fAHFx1Zzh7rfVgXnTqg5nDzstDbTz8LhTTHIIHWHm9I1iUaslnC+vtZK4Qtf
EPx6UPy0Wzls0MtbzGijBufDwh/GTwf5J0zJwaYyYoXpX0uHvfk1b2duVXA4
AwIxQPPacruNZsvBw3NHsFXE/+UicD44vcwUdviyISB7lro1nI+engHsBDNL

         "]], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {1, 3, 3}}}, {{{38.0359, 7.65156}, {38.0359, 7.87031}, {37.8281, 
         7.87031}, {37.673399999999994`, 7.87031}, {31.676599999999993`, 
         7.87031}, {31.521900000000002`, 7.87031}, {31.314099999999996`, 
         7.87031}, {31.314099999999996`, 7.65156}, {31.314099999999996`, 
         7.431249999999999}, {31.521900000000002`, 7.431249999999999}, {
         31.676599999999993`, 7.431249999999999}, {37.673399999999994`, 
         7.431249999999999}, {37.8281, 7.431249999999999}, {38.0359, 
         7.431249999999999}, {38.0359, 7.65156}}}], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{47.8047, 
          8.014059999999999}, {47.8047, 6.759379999999999}, {
          46.39529999999999, 5.38438}, {44.712500000000006`, 5.38438}, {
          44.525000000000006`, 5.38438}, {44.359399999999994`, 5.38438}, {
          44.359399999999994`, 5.43906}, {44.359399999999994`, 
          5.439059999999999}, {44.546899999999994`, 6.49531}, {44.6125, 
          6.737499999999997}, {44.965599999999995`, 8.14531}, {
          45.80159999999999, 9.157809999999998}, {46.7594, 
          9.157809999999998}, {47.4734, 9.157809999999998}, {47.8047, 
          8.618749999999999}, {47.8047, 8.014059999999999}}, CompressedData["
1:eJxTTMoPSmViYGDQAWIQfX8f3xxjLg+H94vWK5ztUHCA8Vd+e1lx5oGiw0a9
vMWMT9wdHrjGO85qVHZQcPyYfCYXwf8Vk3v03yI3OJ9l8SQrRl83BxNjIBCW
c9CbsOCH4T9XhzNgIOrQtjz8lFGMq4NI5aSSs0fEHFxVS5lmSbg6tCqwq54p
kYTzU9NAQAbOd19zdDnDDFkHXZB5Zq4O6SBpNUWHE5pWk063uzooX3sUzLBH
yWHnra6/qdNdHfbk17ydyaoM54PlZXDzP4D876Hs0OP1isWkEzcf7K9kBN/i
2tFckx8uDp02nrvShBTg/C/7Pm5N/yYN5+8Mtor4zy4O8X+Jq8NMEIgUgfjn
mauDwq4F+1L7hCHhN9fVIVo1QuacDYdDhPj2iwzTXB14HPm8Zrxkg/NjQPJ7
EPwD3fuaTJIR/BbxWtZMNxaHN7z7DGbucnXoi+j2ZzTA5LuBwvcEgr/ihYfe
/4euDhqfVF7O6mRxuCldk2j0Fhp/PmwQd390hfhPjN0hpERl+n8JN4e1Qjp8
6XFCDvNsdK7MknNzYAABB2GHNd23MxjU3SDxayLscAtknqmbgzrIfE1hB3A0
+yH4Ip8cz6eZusP5sPQI9q+MlAN6egUAsqsfmA==
          "]}], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYh7/9VNSD3g69EZ0+zNOkHOA8e9oyq75/1nB
4f4+vjnGmzwd1grp8KWvU3bI5vy5ID3Z02GDXt5iRhs1iHoBT4f/IHBfw+EM
CMzxcGDh7JJP9tNyEP7keD6tF8E/rmk16XQ7gu+mWso0q8HD4cfb1wcsnRH8
BxHi2y8qIPjHd+3oZRNA8PW1VgpfYNFycAXxZ0D5SzQdhED2qXo6vCreKvo7
W91hf62sRXqJp4PLhGahtFPKcP6bttxuo9lycH4fyP8CYhD/Gnk6vKh9nH0+
h9cBZMzpPg8H9U8qL2dxMsPtB/vXngnO93/ieclUGMEvWF6y4d95Rji/WbyW
NdONEe7/mSAgyQgPHxj/04aA7FnzEXxjEBCGuq+A3cH82tFckwhPqHsEIO6Y
7+mQBgJtIvD4A/PdJB3Q4xcA1A3HmQ==
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{53.548293897882935`, 15.14319302615193},
       PlotRange->{{0., 53.55}, {0., 15.139999999999999`}}], {-0.4077908260325871, 0.7975479978714806},
       Right], 
     {Thickness[Tiny], Dashing[{0, Tiny}], 
      LineBox[{{-0.3077908260325871, 
       0.7975479978714806}, {-0.4077908260325871, 0.7975479978714806}}]}, 
     InsetBox[
      GraphicsBox[
       {Thickness[0.04800768122899664], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIlIAaxQYCJAQEYCbAZofqYyVCDLE6MOcSYTy1zBptf
AGcWAkc=
         "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4ukzgSBS1mEmGAg7wPhrhXT40utEHUQqJ5Wc
dZGC89sV2FXPXBFycF1zdDlDhZxDb0S3P+MHcYh+TSWHs2eAIEfCwRgEipUc
HrjGO866KOHwHwTmK0H1yWDwO208d6VNUobrF4gNuG/UrgyxX0Uczg96e/nj
DEdRVHkWEbh+GB9m/pu23G6j2wj+jmCriP/HRR1ua8qu+d+M4CtfexTMEIPJ
7wP5b4Io3H9gulIUEh5ySg7CIPuWCDqAnH3mjbyD/xPPS6aTueD2NYjXsma6
8WHwYe4Fi9vzwP2z5Nbyx4bObHD+we59TSaPmeH8aNUImXM2jHD+Nq8NFnN+
/rCH8Vn0f3Fd4vliDzMfxofZ3wy2nwHuHrB9zHwOB8D2yDgULi/Z8K+fyaHq
/o9bxtliEPlmRoj/zohC3cMATw8vax9nn9f5bI/Oh6UnsH3HGB36QeG4Qdgh
ABQ+wSxwPliejQPOjwH5r4YLnh5hfJj5YPed54Dzb/DeFkv9xubwZd/Hrenb
EHxIOhDDyQenC2kxiHsms0P0l4k53AelV0MBiHsKpB1MQOlYWBRuH1iftTAG
H+ZejU8qL2d5isD9A5EXh/PdweldAs5XB6k/KQnnQ9KVDJyPnj8BEtyT/A==

         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4ppPGwKyo9QcCpaXbPh3ntEBxvd/4nnJVJgJ
zv8PAvZQ/i9VBwYQOMDsIBAbcN/ouLLDke59TSaLeRyq7/+4Zdyt5NCqwK56
ZooonN8b0e3POEEOzj8DAj3KDnc0Zdf8n6zsMGMmEFiqO5ja7A2apgi0/5Z0
TeIlTbj9+lorhS+waMH5x3ft6GUTQPAfRIhvv6iA4P94+/qApbOWw6nDTmsz
7dQcWDi75JP9tBw89tfKWqgj+GD5e6pw/gmwuSoO2x2aHh3foeGgfO1RMMMf
JYj4BDWIu+8oOjSyHO03DFeB+Cda0eEsSPyPIpyP4l8gX6RyUsnZJVIOzhOa
hdJWKTrsCLaK+J8u6hDOKdZufF7J4YFrvOOsjQIOF66GvdGXVnEIAIX/ZTaH
hJAg9QUvVR1AwTNTkhHufhgf5j8YH+b/ZvFa1kw3BB8WvwDgZtcW
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4i3mPw6leOk5iFROKjn7RNIBxt8RbBXxX13K
QaTH6xWLiZ6D+ieVl7M8pRz+fCt9MEcQN//4rh29bB904Xx9rZXCF57oOsSo
Rsick5Fy0EXjz5gJBDd1HdLTgIBNyiHglnRN4iZdh4eu8Y6zAiUdNujlLWa0
0XVYJ6TDly4n7rDVoenRcQsdBw2Q+ZwiEPs/asH59b+tCs55IPjPs7S/TbfV
cjjQva/JRFkUzn/TltttJC2Gkw923x8xBxbOLvlkPy1I+LSIO7Tw+q+fwqrj
sDe/5u3MpUoOL4q3iv7m1oPzW1iO9huWI/jg8NiAya++/+OWMbcynP9h0XqF
sx7KDmtVnzTP60Xwwe6RRfDXg+R1dVDl/+o4yC1/4aFXr+aQkf+h9aSILsTd
5xD8meBwRvAfRYhvv8igDudfuBr2Rj9a3WHqBP4qs9M6DhvA7lB3MLXZGzSt
EcEHqw9B8E2MgeCytsOU9taoyzXqkHhcpu1QB4qHE2qQ9HRKC+7e7aD426EB
589ZpLzzjzuC732C3Xa2KCa/9PA215l3leB8WHhOBtlrg+CDzVuO4IPDZ64W
nJ8QEqS+QFPT4QwIrJGE6P+j4RD89vLHGYoSDq9A8flaw+EBKP1tFIfzYekP
xj8L0s8jCkkPSzUh6V1T2OEJKFwfaMH5NZ82BGRL6cL5sPz1Zd/HrenTEPkN
lv8AQdqXhg==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4udZ2t+mnzVy6I3o9mecIOcA49/RlF3z/7OC
Q4/XKxaTjUYOa4V0+NLXKTssvr+Pb46wkcMGvbzFjDZqEPW5hg7/QeC+hkN6
GhC0GTiwcHbJJ/tpOXzeEJA9Kx3Bj1Zw/Jgcg+BHiG+/yOBn4PDj7esDls4I
/gMQQwHBP75rRy+bAIKvr7VS+AKLlkMkiF8H5S/RhNg33dDhVfFW0d/Z6g7e
J9htZ5saObhMaBZKO6UM579py+02mi0H5/eB/C8gBvWvocOL2sfZ53N4HbaY
/ziUkmXgoP5J5eUsTma4/WD/2jPB+f5PPC+ZCiP4BctLNvw7zwjnN4vXsma6
McL9PxMEJBnh4QPjbwSFaw+CbwwCxYYQ9xWwO9hXRqww/WsIdY+AwxkQ6DFy
SAOHuwg8/sB8N0kH9PgFAH0XyGM=
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.32631885041954006`],
       ImageSize->{20.829967621419677`, 15.14319302615193},
       PlotRange->{{0., 20.830000000000002`}, {0., 15.139999999999999`}}], {0.08385746458371149, 0.6853866414597223},
       Top], 
     {Thickness[Tiny], Dashing[{0, Tiny}], 
      LineBox[{{0.11385746458371149`, 0.7853866414597223}, {
       0.08385746458371149, 0.6853866414597223}}]}}, {
     {RGBColor[1, 
       NCache[
        Rational[1, 3], 0.3333333333333333], 
       NCache[
        Rational[1, 3], 0.3333333333333333]], Thickness[Medium], 
      TagBox[
       ConicHullRegionBox[{{0.11385746458371143`, 
        0.785386641459722}}, {{-0.766044443118978, -0.6427876096865393}}],
       "HalfLine"]}, 
     {RGBColor[
       NCache[
        Rational[1, 3], 0.3333333333333333], 
       NCache[
        Rational[1, 3], 0.3333333333333333], 1], Thickness[Medium], 
      TagBox[
       ConicHullRegionBox[{{0.11385746458371143`, 0.785386641459722}}, {{
        0.6427876096865393, -0.766044443118978}}],
       "HalfLine"]}}, 
    {RGBColor[0, 
      NCache[
       Rational[2, 3], 0.6666666666666666], 0], PointSize[Medium], 
     PointBox[{0.11385746458371149`, 0.7853866414597223}]}},
   ImageSize->282.79999999999995`,
   PlotRange->{{-1.9, 1.9}, {-0.2, 1.1}}],
  StripOnInput->False,
  Magnification->2 Inherited]], "Output",
 CellChangeTimes->{
  3.940275415563961*^9, {3.9402754654496393`*^9, 3.940275540614286*^9}, {
   3.940277027088944*^9, 3.940277079962371*^9}, {3.9402771260036*^9, 
   3.9402771342362556`*^9}, {3.9402796896984053`*^9, 
   3.9402797399802713`*^9}, {3.9402797826874723`*^9, 
   3.9402798169755573`*^9}, {3.940279884657551*^9, 3.9402799115400743`*^9}, {
   3.940279942047503*^9, 3.94027995048665*^9}, {3.940279986655902*^9, 
   3.9402800120825663`*^9}, {3.940280044306926*^9, 3.94028006393605*^9}, {
   3.940280099018725*^9, 3.940280252208273*^9}, {3.940280512400979*^9, 
   3.940280544333775*^9}, {3.940280616000121*^9, 3.9402806534484653`*^9}, {
   3.940280699000168*^9, 3.940280719350705*^9}, 3.9402808180733147`*^9, {
   3.940280860694437*^9, 3.9402809298907347`*^9}, 3.940281085287908*^9},
 CellLabel->
  "Out[361]=",ExpressionUUID->"8a439e3d-213a-457a-ad25-565df10a797b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"save", "[", "sofaUpperBoundDeco", "]"}]], "Input",
 CellChangeTimes->{{3.940280939855816*^9, 3.940280955905333*^9}},
 CellLabel->
  "In[362]:=",ExpressionUUID->"487b366c-2303-4f98-b281-b3fcb71877bf"]
},
WindowSize->{808, 747},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"67ab22f1-93b8-4a38-9685-85e7d3af3b2d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1880, 52, 115, "Input",ExpressionUUID->"f1dfdf6b-9745-491d-b4e3-b605279edb0d"],
Cell[2441, 74, 4149, 121, 283, "Input",ExpressionUUID->"098c3636-eb63-4b24-97f2-7a0b4898f97c"],
Cell[6593, 197, 3087, 89, 199, "Input",ExpressionUUID->"fd1b8c6c-9999-4474-88b0-ea67756aa516"],
Cell[9683, 288, 1865, 57, 157, "Input",ExpressionUUID->"2bef3f9c-b981-48f5-886d-3801cd73b476"],
Cell[11551, 347, 1587, 48, 94, "Input",ExpressionUUID->"c094fe6a-25d5-4c66-a06c-3dbfc8ad0c88"],
Cell[13141, 397, 253, 7, 30, "Input",ExpressionUUID->"b3e4ce5e-fee3-449a-82de-236763a87d94"],
Cell[13397, 406, 435, 11, 30, "Input",ExpressionUUID->"9d722183-304e-42f2-845c-795d273391cc"],
Cell[13835, 419, 2838, 88, 199, "Input",ExpressionUUID->"737d99fb-4095-4201-929a-d830695362aa"],
Cell[16676, 509, 524, 15, 52, "Input",ExpressionUUID->"b546a2e2-38ae-4dbd-b2c3-db3bd87e7005"],
Cell[17203, 526, 282, 7, 30, "Input",ExpressionUUID->"bbfd695b-fcde-41c1-a8f1-6801bdf7f038"],
Cell[17488, 535, 3868, 119, 388, "Input",ExpressionUUID->"5958c7a8-261e-4d3a-a004-f71dd6c8caca"],
Cell[21359, 656, 583, 17, 70, "Input",ExpressionUUID->"0cfe8c8a-f17b-465b-8ca8-6db5cc68a5c3"],
Cell[21945, 675, 580, 15, 52, "Input",ExpressionUUID->"359b9adf-affa-4019-90bd-e4a788f37cb9"],
Cell[22528, 692, 828, 23, 52, "Input",ExpressionUUID->"45c4e700-be93-488b-8336-365985c18349"],
Cell[CellGroupData[{
Cell[23381, 719, 6351, 161, 472, "Input",ExpressionUUID->"949f93be-1b05-4a85-9484-012442374fdd"],
Cell[29735, 882, 28714, 490, 210, "Output",ExpressionUUID->"319148dd-0063-4b63-94f5-694f8d16c906"]
}, Open  ]],
Cell[58464, 1375, 227, 4, 30, "Input",ExpressionUUID->"b0bfdd98-0edf-46fd-93ab-41d6540bb639"],
Cell[58694, 1381, 749, 17, 115, "Input",ExpressionUUID->"435267c8-c7f4-4f36-b9f8-271a7ae5de36"],
Cell[CellGroupData[{
Cell[59468, 1402, 113, 2, 30, "Input",ExpressionUUID->"ff06008e-54b6-4a64-9f57-5b7a541b4a62"],
Cell[59584, 1406, 154, 3, 34, "Output",ExpressionUUID->"ef65f7b0-e420-4b82-bde3-dd92e8228108"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59775, 1414, 9302, 226, 787, "Input",ExpressionUUID->"896779f8-be87-4e11-80e7-4431ac0ff908"],
Cell[69080, 1642, 53088, 924, 210, "Output",ExpressionUUID->"8a439e3d-213a-457a-ad25-565df10a797b"]
}, Open  ]],
Cell[122183, 2569, 223, 4, 30, "Input",ExpressionUUID->"487b366c-2303-4f98-b281-b3fcb71877bf"]
}
]
*)



==> images/fromBoundaryMeasureScraps.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     80789,       1679]
NotebookOptionsPosition[     77407,       1617]
NotebookOutlinePosition[     77804,       1633]
CellTagsIndexPosition[     77761,       1630]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"normalize", "[", 
   RowBox[{"f_", ",", "rotAngle_"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"With", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"cosInt", "=", 
       RowBox[{
        RowBox[{"Integrate", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", "t", "]"}], "f"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "t0"}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"Assumptions", "->", 
           RowBox[{"0", "<=", "t0", "<=", "rotAngle"}]}]}], "]"}], "/.", 
        RowBox[{"t0", "->", "t"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"sinInt", "=", 
       RowBox[{
        RowBox[{"Integrate", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Sin", "[", "t", "]"}], "f"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "t0"}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"Assumptions", "->", 
           RowBox[{"0", "<=", "t0", "<=", "rotAngle"}]}]}], "]"}], "/.", 
        RowBox[{"t0", "->", "t"}]}]}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"With", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"factor", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"cosInt", "/.", 
           RowBox[{"t", "->", "rotAngle"}]}], ")"}], "/.", 
         RowBox[{
          RowBox[{"HeavisideTheta", "[", "0", "]"}], "->", "1"}]}]}], "}"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Tan", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Pi", "/", "2"}], "-", "rotAngle"}], ")"}], "/", 
              "2"}], "]"}], ",", "0"}], "}"}], "+", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"sinInt", "/.", 
                RowBox[{"t", "->", "rotAngle"}]}], ")"}], "-", "sinInt"}], 
             ",", "cosInt"}], "}"}], "/", "factor"}]}], ")"}], "/.", 
        RowBox[{
         RowBox[{"HeavisideTheta", "[", "0", "]"}], "->", "1"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",\

 CellChangeTimes->{{3.892766384760704*^9, 3.8927664826391783`*^9}, {
   3.892793969131723*^9, 3.89279398001703*^9}, {3.8927940174560966`*^9, 
   3.89279404865485*^9}, {3.8927941027412453`*^9, 3.892794181137514*^9}, {
   3.892794273345881*^9, 3.892794283070812*^9}, {3.892794318293548*^9, 
   3.892794360848014*^9}, {3.892794422991598*^9, 3.8927944474352417`*^9}, {
   3.892794873994919*^9, 3.892794910671152*^9}, {3.892796138253056*^9, 
   3.8927961448657503`*^9}, 3.892799418317005*^9, {3.89279947983249*^9, 
   3.89279951526035*^9}, {3.8927998480315332`*^9, 3.892799851646083*^9}, {
   3.8928037970675383`*^9, 3.892803878396749*^9}, {3.892804027394362*^9, 
   3.892804079787752*^9}, {3.892804126948924*^9, 3.892804230488696*^9}, {
   3.892804365947691*^9, 3.892804369351344*^9}, {3.892805013715475*^9, 
   3.8928050205785103`*^9}, {3.892805060041998*^9, 3.892805071830473*^9}, {
   3.892805103168498*^9, 3.89280512251474*^9}, {3.892805153434762*^9, 
   3.892805159849666*^9}, {3.89280520038204*^9, 3.89280523783215*^9}, {
   3.8928053178868513`*^9, 3.892805318951848*^9}, {3.892805365222219*^9, 
   3.8928053690898237`*^9}, {3.892805402102797*^9, 3.892805413280156*^9}, {
   3.8928057421125813`*^9, 3.892805907030754*^9}, {3.892805951309424*^9, 
   3.892805959784274*^9}, {3.892806095835629*^9, 3.8928060968035*^9}, {
   3.8928061269624643`*^9, 3.8928061931813097`*^9}, {3.892806228319709*^9, 
   3.892806270095426*^9}, {3.8928078007506113`*^9, 3.892807867356592*^9}, {
   3.892809096993066*^9, 3.8928091016100473`*^9}, 3.892809132027007*^9, {
   3.892809257568824*^9, 3.8928093046761837`*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"7ad1055c-4f27-4be9-a6be-d28995a60b73"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"prettySofaRightSide", "=", 
  RowBox[{"normalize", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "-", 
       RowBox[{"t", "/", 
        RowBox[{"(", 
         RowBox[{"Pi", "/", "2"}], ")"}]}]}], ")"}], "+", 
     RowBox[{"0.03", 
      RowBox[{"DiracDelta", "[", 
       RowBox[{"t", "-", 
        RowBox[{"Pi", "/", "2"}]}], "]"}]}]}], ",", 
    RowBox[{"Pi", "/", "2"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8928156464428797`*^9, 3.892815711736847*^9}, {
  3.892816059268034*^9, 3.892816060058716*^9}, {3.892816143409995*^9, 
  3.89281617815714*^9}, {3.8928163330749826`*^9, 3.8928164337380247`*^9}, {
  3.892816498652602*^9, 3.892816498769054*^9}, {3.892816657941236*^9, 
  3.892816659784996*^9}, {3.892816814724701*^9, 3.8928168335392*^9}, {
  3.892816957168082*^9, 3.892816970604907*^9}, {3.892817172674212*^9, 
  3.892817177975297*^9}, {3.892817394772097*^9, 3.892817457050292*^9}, {
  3.8928175302690268`*^9, 3.8928175709468737`*^9}, {3.892817633123197*^9, 
  3.8928176957986927`*^9}, {3.8928177307237053`*^9, 3.892817771866403*^9}, {
  3.8928188423404713`*^9, 3.892818845181425*^9}},
 CellLabel->
  "In[350]:=",ExpressionUUID->"dc6a06d4-378b-4d29-b614-42a52a6d7582"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "0.7804124580204707`"}], "-", 
    RowBox[{"4.659792366325487`", " ", "t", " ", 
     RowBox[{"Cos", "[", "t", "]"}]}], "-", 
    RowBox[{"0.21958754197952918`", " ", 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "t"}], "]"}]}], "-", 
    RowBox[{"7.3195847326509735`", " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", 
       FractionBox["t", "2"], "]"}], "2"]}], "+", 
    RowBox[{"4.659792366325487`", " ", 
     RowBox[{"Sin", "[", "t", "]"}]}]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"Cos", "[", "t", "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Pi]", "-", 
        RowBox[{"4", " ", "t"}]}], ")"}], " ", 
      RowBox[{"Sin", "[", "t", "]"}]}]}], 
    RowBox[{
     RowBox[{"-", "4"}], "+", "\[Pi]"}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.892815664294681*^9, 3.892815712383566*^9}, 
   3.892816061984126*^9, {3.892816144456201*^9, 3.892816179448155*^9}, {
   3.892816335408663*^9, 3.8928163796725473`*^9}, {3.8928164101492777`*^9, 
   3.892816434629793*^9}, 3.892816500009345*^9, 3.892816660781678*^9, 
   3.892816836038282*^9, {3.892816961332621*^9, 3.892816973089841*^9}, 
   3.892817179080798*^9, {3.892817550406741*^9, 3.8928175717962418`*^9}, {
   3.892817659780957*^9, 3.892817696821039*^9}, 3.892817776990851*^9, 
   3.892818846078184*^9},
 CellLabel->
  "Out[350]=",ExpressionUUID->"1896666b-3ac2-459f-8295-7a8e2c256c16"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"prettySofaLeftSide", "=", 
  RowBox[{"normalize", "[", 
   RowBox[{
    RowBox[{"1", "+", 
     RowBox[{"0.03", 
      RowBox[{"DiracDelta", "[", 
       RowBox[{"t", "-", 
        RowBox[{"Pi", "/", "2"}]}], "]"}]}]}], ",", 
    RowBox[{"Pi", "/", "2"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8928157193716707`*^9, 3.8928157432765083`*^9}, 
   3.892815849530452*^9, {3.892815965755382*^9, 3.892815969603387*^9}, {
   3.892816034196206*^9, 3.892816035481586*^9}, {3.89281880325815*^9, 
   3.892818824126423*^9}},
 CellLabel->
  "In[351]:=",ExpressionUUID->"1d8c0f78-5f60-496f-9d9e-124f818807b2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.03`", "\[VeryThinSpace]", "+", 
    RowBox[{"Cos", "[", "t", "]"}], "-", 
    RowBox[{"0.03`", " ", 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "t"}], "]"}]}]}], ",", 
   RowBox[{"Sin", "[", "t", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.892815743559807*^9, 3.892815849798109*^9, {3.892816035747365*^9, 
   3.892816062997087*^9}, {3.892816145058169*^9, 3.892816179698547*^9}, {
   3.8928163363237543`*^9, 3.892816380357501*^9}, {3.892816410678377*^9, 
   3.892816435184772*^9}, 3.892816500225312*^9, 3.892816661501927*^9, 
   3.89281683664709*^9, {3.8928169621249447`*^9, 3.892816974092602*^9}, 
   3.892817180049786*^9, {3.892817551393249*^9, 3.892817572481968*^9}, {
   3.892817660291647*^9, 3.8928176968489647`*^9}, 3.892817777031289*^9, {
   3.892818803643952*^9, 3.89281884688945*^9}},
 CellLabel->
  "Out[351]=",ExpressionUUID->"19c9eb8b-f2fa-43e8-a18e-8ae49175c9c7"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ut", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Cos", "[", "t", "]"}], ",", 
     RowBox[{"Sin", "[", "t", "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vt", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Sin", "[", "t", "]"}]}], ",", 
     RowBox[{"Cos", "[", "t", "]"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8928157706843767`*^9, 3.892815788196289*^9}},
 CellLabel->
  "In[352]:=",ExpressionUUID->"09de528d-626b-4fa5-9ef6-7df35d359052"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"prettySofaX", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"prettySofaRightSide", ".", "ut"}], "-", "1"}], ")"}], "ut"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"prettySofaLeftSide", ".", "vt"}], "-", "1"}], ")"}], "vt"}]}],
    "]"}]}]], "Input",
 CellChangeTimes->{{3.892815752466344*^9, 3.892815813197124*^9}},
 CellLabel->
  "In[354]:=",ExpressionUUID->"eaf13648-ebcc-4436-8294-fb1ed688a0ca"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2.205102412172978`"}], "-", 
    RowBox[{"2.2351024121729792`", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", "t"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "0.12479377098976459`"}], "-", 
       RowBox[{"0.09479377098976463`", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "t"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "t"}], "]"}]}], "+", 
    RowBox[{"0.9999999999999987`", " ", 
     RowBox[{"Sin", "[", "t", "]"}]}], "+", 
    RowBox[{
     RowBox[{"Cos", "[", "t", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"2.659792366325486`", "\[VeryThinSpace]", "-", 
       RowBox[{"4.659792366325486`", " ", "t"}], "+", 
       RowBox[{"4.659792366325487`", " ", 
        RowBox[{"Sin", "[", "t", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{"2.3298961831627434`", "\[VeryThinSpace]", "-", 
    RowBox[{"1.0000000000000002`", " ", 
     RowBox[{"Cos", "[", "t", "]"}]}], "-", 
    RowBox[{"2.3298961831627434`", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", "t"}], "]"}]}], "+", 
    RowBox[{"2.6597923663254868`", " ", 
     RowBox[{"Sin", "[", "t", "]"}]}], "-", 
    RowBox[{"4.659792366325487`", " ", "t", " ", 
     RowBox[{"Sin", "[", "t", "]"}]}], "-", 
    RowBox[{"4.470204824345958`", " ", 
     RowBox[{"Cos", "[", "t", "]"}], " ", 
     RowBox[{"Sin", "[", "t", "]"}]}], "-", 
    RowBox[{"0.18958754197952915`", " ", 
     RowBox[{"Cos", "[", "t", "]"}], " ", 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "t"}], "]"}], " ", 
     RowBox[{"Sin", "[", "t", "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8928158070140877`*^9, 3.8928158134333363`*^9}, {
   3.8928159099757032`*^9, 3.8928159223909607`*^9}, {3.892816049424141*^9, 
   3.89281606446616*^9}, {3.892816146617408*^9, 3.892816181102425*^9}, {
   3.89281633771762*^9, 3.892816381624072*^9}, {3.892816411767436*^9, 
   3.892816436229013*^9}, 3.892816501782724*^9, 3.8928166629471083`*^9, 
   3.892816837951136*^9, {3.8928169635417547`*^9, 3.892816976176786*^9}, 
   3.892817181814001*^9, {3.8928175532743464`*^9, 3.892817574079982*^9}, {
   3.8928176616914997`*^9, 3.8928176980446453`*^9}, 3.892817777099223*^9, {
   3.892818805844078*^9, 3.892818847888184*^9}},
 CellLabel->
  "Out[354]=",ExpressionUUID->"28219b17-fff9-4b42-95c7-124116c50033"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "prettySofaX", ",", "prettySofaLeftSide", ",", "prettySofaRightSide"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", 
     RowBox[{"Pi", "/", "2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8928158182456913`*^9, 3.892815857478567*^9}, {
  3.8928159146082773`*^9, 3.8928159477460623`*^9}},
 CellLabel->
  "In[356]:=",ExpressionUUID->"9aff2917-4124-4321-88f1-3f0194fc6594"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwd13k4lF0bAPCxJDtvpL4sWSOpUCJkiCIhIaRCEoosSSRCIUuKiCxZokS2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       "]]},
     Annotation[#, "Charting`Private`Tag$287550#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwt1gkw1d3/B3DytFFZEm0SSiWV7fGPypuy9Eg9ksK1pGwpoohQQkVS1hQt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       "]]},
     Annotation[#, "Charting`Private`Tag$287550#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwt13k0VfsXAPBrSF5RNBgrREhCoqTYmYcyRXiGkngJpcEUEkqkCYWQm3ko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       "]]},
     Annotation[#, "Charting`Private`Tag$287550#3"]& ]}, {}},
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->{{-1.7804124580204714`, 1.03}, {-1.52931034650477, 
   1.3648215611107282`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.892815828390061*^9, 3.892815857835247*^9}, 
   3.892815914968383*^9, 3.8928159480921383`*^9, {3.8928160519202023`*^9, 
   3.89281606520185*^9}, {3.892816147175758*^9, 3.892816182136629*^9}, {
   3.8928163395708723`*^9, 3.892816382206156*^9}, {3.8928164128340683`*^9, 
   3.8928164367174063`*^9}, 3.892816502566743*^9, 3.892816663673999*^9, {
   3.89281683902149*^9, 3.892816848928998*^9}, {3.892816964114244*^9, 
   3.892816976973402*^9}, 3.8928171828405447`*^9, {3.892817554143374*^9, 
   3.892817574723579*^9}, {3.8928176623420973`*^9, 3.8928177002394247`*^9}, 
   3.8928177771496572`*^9, {3.892818806710717*^9, 3.892818851623169*^9}},
 CellLabel->
  "Out[356]=",ExpressionUUID->"5201b0f9-2dd2-4966-a077-3851f07df073"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sss", "=", 
  RowBox[{"Chop", "@", 
   RowBox[{"N", "@", 
    RowBox[{"sofaFromCurve", "[", 
     RowBox[{
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", "u", "}"}], ",", 
        RowBox[{"prettySofaX", "/.", 
         RowBox[{"t", "->", 
          RowBox[{"(", 
           RowBox[{"u", "*", 
            RowBox[{"(", 
             RowBox[{"Pi", "/", "2"}], ")"}]}], ")"}]}]}]}], "]"}], ",", 
      "50"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.892816199739306*^9, 3.892816250668338*^9}, {
  3.8928172598288937`*^9, 3.892817260430386*^9}},
 CellLabel->
  "In[332]:=",ExpressionUUID->"d148f542-b73d-48da-af6f-3a2e39eb2fef"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"angles", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "0.031415926535897934`", ",", "0.06283185307179587`", ",", 
      "0.09424777960769379`", ",", "0.12566370614359174`", ",", 
      "0.15707963267948966`", ",", "0.18849555921538758`", ",", 
      "0.21991148575128555`", ",", "0.25132741228718347`", ",", 
      "0.2827433388230814`", ",", "0.3141592653589793`", ",", 
      "0.34557519189487723`", ",", "0.37699111843077515`", ",", 
      "0.4084070449666731`", ",", "0.4398229715025711`", ",", 
      "0.47123889803846897`", ",", "0.5026548245743669`", ",", 
      "0.5340707511102649`", ",", "0.5654866776461628`", ",", 
      "0.5969026041820606`", ",", "0.6283185307179586`", ",", 
      "0.6597344572538565`", ",", "0.6911503837897545`", ",", 
      "0.7225663103256524`", ",", "0.7539822368615503`", ",", 
      "0.7853981633974483`", ",", "0.8168140899333463`", ",", 
      "0.8482300164692442`", ",", "0.8796459430051422`", ",", 
      "0.91106186954104`", ",", "0.9424777960769379`", ",", 
      "0.9738937226128359`", ",", "1.0053096491487339`", ",", 
      "1.0367255756846319`", ",", "1.0681415022205298`", ",", 
      "1.0995574287564276`", ",", "1.1309733552923256`", ",", 
      "1.1623892818282235`", ",", "1.1938052083641213`", ",", 
      "1.2252211349000193`", ",", "1.2566370614359172`", ",", 
      "1.288052987971815`", ",", "1.319468914507713`", ",", 
      "1.350884841043611`", ",", "1.382300767579509`", ",", 
      "1.413716694115407`", ",", "1.4451326206513049`", ",", 
      "1.4765485471872026`", ",", "1.5079644737231006`", ",", 
      "1.5393804002589986`"}], "}"}]}], ",", 
   RowBox[{"xValues", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.3944757446885234`", ",", 
        RowBox[{"-", "8.881784197001252`*^-16"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.3947485137607449`", ",", "0.025888726595633904`"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"0.39526921308156826`", ",", "0.05386917056790819`"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"0.39561839979299546`", ",", "0.08374475066253728`"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"0.39541393519723667`", ",", "0.11528882890731884`"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"0.3943123865759506`", ",", "0.1482486952124562`"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"0.39201009242741747`", ",", "0.18234958966888026`"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"0.3882438920858211`", ",", "0.21729873741161443`"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"0.3827915224337062`", ",", "0.25278937116423483`"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"0.37547168614008086`", ",", "0.2885047169455226`"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"0.36614379754495374`", ",", "0.32412191889875963`"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"0.35470741395884664`", ",", "0.3593158797948881`"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"0.34110136174599903`", ",", "0.3937629944601122`"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"0.3253025681054291`", ",", "0.4271447541826001`"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"0.3073246109483021`", ",", "0.45915120105825213`"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"0.28721600068635667`", ",", "0.4894842122372136`"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"0.2650582090887381`", ",", "0.5178605951264519`"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"0.24096346162735838`", ",", "0.5440149757838277`"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"0.2150723109085293`", ",", "0.5677024640005071`"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"0.18755100987606266`", ",", "0.5887010799050172`"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"0.1585887044634271`", ",", "0.6068139283278784`"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"0.12839446626585538`", ",", "0.6218711086338242`"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"0.09719418659339585`", ",", "0.6337313492526482`"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"0.06522735394973722`", ",", "0.6422833577125182`"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"0.03274373755584925`", ",", "0.6474468785941783`"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1.7763568394002505`*^-14"}], ",", 
        "0.6491734534733169`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.032743737555886554`"}], ",", "0.6474468785941774`"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.0652273539497763`"}], ",", "0.6422833577125218`"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.09719418659343404`"}], ",", "0.6337313492526517`"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.12839446626589535`"}], ",", "0.6218711086338296`"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.15858870446346707`"}], ",", "0.6068139283278828`"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.18755100987610085`"}], ",", "0.5887010799050234`"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.21507231090857282`"}], ",", "0.567702464000515`"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.24096346162740367`"}], ",", "0.5440149757838357`"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.26505820908878697`"}], ",", "0.5178605951264581`"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.28721600068640285`"}], ",", "0.4894842122372207`"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.30732461094835095`"}], ",", "0.4591512010582601`"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.32530256810547975`"}], ",", "0.4271447541826072`"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.3411013617460483`"}], ",", "0.3937629944601211`"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.3547074139588986`"}], ",", "0.3593158797948979`"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.36614379754500703`"}], ",", "0.3241219188987654`"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.3754716861401377`"}], ",", "0.2885047169455337`"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.38279152243376124`"}], ",", "0.25278937116424327`"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.3882438920858782`"}], ",", "0.21729873741162153`"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.3920100924274781`"}], ",", "0.18234958966888581`"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.3943123865760114`"}], ",", "0.1482486952124631`"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.39541393519729695`"}], ",", "0.11528882890732217`"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.39561839979305624`"}], ",", "0.08374475066253873`"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.39526921308162954`"}], ",", "0.053869170567906854`"}],
        "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.394748513760808`"}], ",", "0.025888726595633516`"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.3944757446885827`"}], ",", 
        RowBox[{"-", "4.293677746983016`*^-15"}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"rotationAngle", "\[Rule]", "1.5707963267948966`"}]}], 
  "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{{3.89281621417371*^9, 3.89281625099199*^9}, {
   3.8928163418218718`*^9, 3.892816383054678*^9}, 3.8928164388558607`*^9, 
   3.892816503416379*^9, 3.892816665314342*^9, {3.89281683990546*^9, 
   3.8928168510774593`*^9}, 3.89281697921576*^9, 3.892817184099674*^9, 
   3.892817260745407*^9, 3.892817583706077*^9, 3.8928176640513973`*^9, 
   3.89281770189814*^9},
 CellLabel->
  "Out[332]=",ExpressionUUID->"5f8065d2-3b95-42cc-83d2-b6d5b529ef20"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Graphics", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"hallway", "[", 
        RowBox[{"4", ",", 
         RowBox[{"x", "[", 
          RowBox[{"sss", ",", "i"}], "]"}], ",", 
         RowBox[{"angle", "[", 
          RowBox[{"sss", ",", "i"}], "]"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"EdgeForm", "[", 
          RowBox[{"{", 
           RowBox[{"Black", ",", 
            RowBox[{"AbsoluteThickness", "[", "1.5`", "]"}]}], "}"}], "]"}], 
         ",", "MS`SofaDefaultFillingColor", ",", "\[IndentingNewLine]", 
         RowBox[{"Polygon", "[", 
          RowBox[{"sofaVertices", "[", 
           RowBox[{"sss", ",", 
            RowBox[{"\"\<Smooth\>\"", "->", "0.15"}]}], "]"}], "]"}]}], 
        "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "->", "1200"}], ",", 
     RowBox[{"Frame", "->", "True"}]}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "0", ",", "50", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.89281669522771*^9, 3.892816718244892*^9}, {
  3.892816752592505*^9, 3.89281679603631*^9}, {3.892817075784297*^9, 
  3.892817094185087*^9}},
 CellLabel->
  "In[333]:=",ExpressionUUID->"9ec84280-eeb0-446e-bf9a-7cddfe654a36"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`i$$ = 0, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`i$$], 0, 50, 1}}, Typeset`size$$ = {
    1200., {157., 161.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`i$$ = 0}, 
      "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> Graphics[{
         $CellContext`hallway[4, 
          $CellContext`x[$CellContext`sss, $CellContext`i$$], 
          $CellContext`angle[$CellContext`sss, $CellContext`i$$]], {
          EdgeForm[{Black, 
            AbsoluteThickness[1.5]}], MovingSofas`SofaDefaultFillingColor, 
          Polygon[
           $CellContext`sofaVertices[$CellContext`sss, "Smooth" -> 0.15]]}}, 
        PlotRange -> {{-2, 2}, {0, 1}}, ImageSize -> 1200, Frame -> True], 
      "Specifications" :> {{$CellContext`i$$, 0, 50, 1}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{1244., {202., 207.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{{3.892816761399047*^9, 3.892816796226062*^9}, 
   3.892816980841854*^9, {3.892817089074122*^9, 3.892817094585989*^9}, {
   3.892817185122628*^9, 3.892817187543633*^9}, 3.892817262956356*^9, 
   3.892817584797233*^9, 3.892817665210424*^9, 3.892817703056635*^9},
 CellLabel->
  "Out[333]=",ExpressionUUID->"f77cbf51-ca2e-4b74-a1fd-b6595b31df9c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Polygon", "@", 
   RowBox[{"sofaVertices", "[", "sss", "]"}]}], "//", "Graphics"}]], "Input",
 CellChangeTimes->{{3.8928162526371803`*^9, 3.89281628499251*^9}, {
  3.89281644497523*^9, 3.892816450608976*^9}},
 CellLabel->
  "In[246]:=",ExpressionUUID->"2b55a100-e3aa-4d64-9eee-a52668246135"],

Cell[BoxData[
 GraphicsBox[PolygonBox[CompressedData["
1:eJw1lgs4lOkbxjXKZEqp7WjDMtIJJfqX49NSKc0/HYiNJIrSlk0iHVa0ktJp
K9qIWhbZzSESpZ4WnUSKiNhymsEMxjnHbDvP21zXXHO91/fN973v89z37340
XL027uTIycn1fvn+9xuyKoV/b1kX2qqt6dp3LCJncrn7Ud6DTowvXCoJuWoD
1qZbzUOWd+LYK+0HwtZ7wCtRqc2GFx1YZGXiN6nVF9YrKXudtuvAQ6f0Zic9
DYKoCFf+RmE7vr9g9iHr1hk4H/ki+cmhdlS3EPJmcC7BrHAdOTnldtyxtu5d
W/VVsF+4S2CwWYqFZS5pPZtjYGmsf/CGy224LNS9L3tRLLxUfDkc+L4VNWtN
OBm98VBT8+OIaG4rptkNjXrakwSe5o8zrwe04OdJWWq62ikg8VVVe/RBgudM
r+0d/TgNCn+LFG9ZJcGXOXHxycPpEP65zT8wU4w/7faL463OhJ2rN/5ttFCM
y8pum3EisyAnxtPsZGoz7pOflO3TeR/K86fUuxl/WTu+zl9q/RAE4tGTCgqb
UDjuofOMaASdeepBSR5N6NhuXNba/Rh4u3cv7+A1IY7tr4iZkgthzfuv/pLZ
iN0DqgqfF+SB9YfP41d6NiLvt4zFtcvyAT1LrZW0G/FmXM9P6kZPIP+GYNad
ZhEuLVReEDb/Kaw4ftaJc1eEd6491+rjPQPvkLrmpyEidBobtVW/4hnw90YX
L/pZhJUnJzufUXgOS4Mrh/TWiXBP1ALzyN4iOH7Yd9P7hSKcN/vXGKvGInA/
3t2d1yhE33glz5bAEjg3YOL2AIW4e13okNnBEgjx+nBTbo8QpQds315qLYOr
MdWDqkZCbIrhXDzzvgzGvN4Q6lbRgApvk5eMMa2ELYYGCVeiGjDIK6R2tUYl
lJivvRi8qAGfN9nWKu6pBruiI5+LxPV46HhEi6lVNehGvvKc7lOPnqnjuX6H
PkLk3uHHp7Tq0elYt8jU+iO86/0U+TG2Ds2NJp6foV8L65ocLaKs65BjE5Qx
fUotzP/h2/qsx7UY/f7mkemX6qAgT8rr3FqLj3rjEkO86mCOEq/owssaFIUe
tjSvrYfklkOXg7fVYHj7OEO/zHrY4bL2TeHpj8g/9FN2tIoQ9pw20nl64wOW
X5spGmxsAKd986b+6vwP8tenZdibi6B8UDtF4FaNpktuTDOSF8HmCyX6yVOq
cLv6bX742kZw9ngzvmvse9QJOidx4X5Zz+an+6dUoFZpODf8+yZQUzCYMvfy
O9Tm8Fbf7WoEXZX44+765egwyv6HWPVmWLHWIMmbW4aqk8/8cepZEzR0JPgM
R5VifLFPhYqwGTJ2W7p57SzB71YK3pkHfVl7aLRUdb9GcaRpvudFMVT2DmtH
bS/G6lL9rP/zxbBK8DzK1a8QvzNYEfCNlgSSny9Oiq54gQs09fPMksSw3jRi
hn/TUxQXbFRNjJJA8eY+3i9L8nF5jF540jQJKEKM3iWLvzHoeGzVqwEJRC+/
08gZykGfs+bbLHdJIDFCbeWDafdQgbP/xPfmLaAz+3R6jlcaem7RN3wZLYGa
PE7qJs0EdDHKzCxyb4H9+0PtD1tFoOMpW9uZ9yUgJ/skmopLlefY+bSAvLfs
Omxh1x3yZf+Hr/93oufDXvb8VHo/fH1/Mu0PDrD9qdL+4ev+q+l88D0733Y6
P7Sw89+n+oAOq4+A6gdf61dP9YUqVt8cqj80sfoj9QdUWH9aqX8Qx/q3hvoL
Kqy/htR/sGX9n036AD7Tx3bSD2gw/biQvmA+05cD6Q+2Mf1Vkj7BmOlzB+kX
tJh+fUjf8FXf7qR/0GD6TyV/wBXmj7nkHxAy/xSRvyCL+WsR+Q+uMv9tIn/C
aOZP5l8A5t/r5G+wZf5eRP4HV+Z/e+IDeDM+lBE/IJfxg/EFjjC+cIk/MIrx
J4r4BBWMT2HEL/jI+HWR+AYujG+7iH+wj/EviPgIaoyPjJ/gzPipSXyFBsbX
XOIv3OUSfxsCZHwGnyjis81NGb9hawHx+xLxHW79QXy/RfyHrRHEfwHlA3CG
KB+uUH7AMS7lR81cWb6AcgflixLlD7gpUf6cpXyCYifKp8eUX+DGofwSUL7B
DZZvy0Zk+Qcv3Sn/LlM+QuFDyseZfrL8BD+Wn7WUr1CiRPla9lGWv7DOifK3
gCfLZzCvonzu/V2W3zDrDOX3Bsp36GH5zvIfdlpT/i+k+QAqVtF8kE/zA9ic
p/nBheYLSA2h+UJE8wf4r6T5w5zmEzC5RvPJJJpfwLqC5pfnNN+AQ2TFQmv/
1Bz+zpTIeZoqy4lD+Tmrf1cMSg8cZFySk/u6bjD4rqX60w3Q249S9B+EVF0D
dzNBFihuaXw54DkIf+5YcMf4aB44dOitnrl5EG7MuVrg4VYAj6K9v0kzGQR+
mHhC+cHXsPiShe7KWYOQFFDyzPV8KVz+MXeMoG8A8ga1pqcHlkP4DPfKxa8H
YLy8x2QLm0qoLi56uC1uAHy5q0zkBqogLfZB/+KDA2DAXWgadOIDmI5UdXAt
B8A/NSnlnG8NuH+b8GbJhAHQCFIbGoqsBacjclzld/3gLfRsPX+nDoIiD0aL
rvfDziktYXi/HnI1eKEKbv3A77s3fzCjASauD3uTrd0PinNV0/68KYR8tStP
rJr7QH52utuSQBHY18+e2pPUB3vu3jDo39QIdZaKEvkf+0At2eqJnUoTdMRf
GEnX6QPesNg48W0TRHs3xFu0fgL1eUYlghPNkLimvEp8+xPk2pY4x2iLYZd1
u5Vw3yfwuG16a/CRGEwC7NbsWvQJfGr/ufdQIIHgNeLehM5esM8yVrB4LQHd
Pi1++d1e0HZ8clu4pgUOC8q2ah7uhcVxBUEK91vAo4Dfkw29cCIseI68RisE
1HzueabQC3HjP00zCWiF1VP4OgeLe+D41DeJE8pawcGmQaPptx44qx888aNm
G3BDK9RXuvdAsqr9hgm72yDRNkAn2bAHdPfomo0ktIFF7vA4yzE9cHh0juPU
mjbouMtZrlHRDVJ+2D8Zk6RgNEbI3XG7G05lbzhpYSYF7gredq3gbkha33aF
7yaFseNjuf7bumF7gk/KwxNSePXumZ+vaTd02h585BsjBU7zSJverG5Q13v7
PiNTClGuxvvufP6i19+dF3x4IYWjZ5fnTGjoAsVlds8cKqUg0EzYZVPYBdlq
UyNOC6UwMcKy+Ni9Lkj14BlWtknhr8PzZt38owseFE58fqvny/1gsP5ReBc4
/rW1xWVACvXjZq6qON0Fa/8355TrsBT2XJueJQ3sglP2nJRJI1IIOz13lfzR
LpCTGga8/rKWG1t0dKJ/FwyM/PeRQidXtsavax+6H0fa6P4N9Dw8yZ5XS+/D
Tex9drQf3ML2c5D2i7lsvzZ0Hgxj52HnxSfsvGeoHjiG1SOd6oWWrF57m2T1
RE9Wz8AKWb3Rn9U7c5ysH3iN9eO6paxfWMf65UD9RCvWz+vUb3TRon6Hkx5Q
g+nhAOkFjzC9mJCeMIzpKYL0hseY3gJIjxjE9BhKekVkemV6RmWm529J71jK
9O5AfsDsLeQHY/ILKmeTXxzJT9hfQ35ifsMDzG955Ec0ZH78lfyKXObXOvIz
iofIz2LyOzbeJr8LiAd4nvGginiBSowXesQTDJhDPHlIvMEdjDfniUfoxXh0
lHiFoxivzIhnWMx45ky8w44U4l0E8RD1GQ/biZfIVyBeniOeoudo4mkY8RZj
GW9XEo+x82fi8R3iNToyXtsSz/H6XOK5MvEeVVyJ9wspD/DEIsqDNZQXqKlP
ecHyA3M0PMd720eb/gvElfSK
   "]],
  ImageSize->{1200.1328125, Automatic}]], "Output",
 CellChangeTimes->{{3.892816274530839*^9, 3.892816285590127*^9}, {
   3.892816344117442*^9, 3.8928163838722143`*^9}, {3.892816439614184*^9, 
   3.8928164509587107`*^9}, 3.892816504393991*^9, 3.8928166695424147`*^9},
 CellLabel->
  "Out[246]=",ExpressionUUID->"cec1f260-0f73-4576-abd9-6c6f2325b88e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"0.5", "->", "1.5"}]], "Input",
 CellChangeTimes->{{3.892815633400395*^9, 
  3.892815635293006*^9}},ExpressionUUID->"fbf17451-e35e-4468-b546-\
b08f29f63b4f"],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"angle", " ", "zero"}], "->", 
   RowBox[{
    RowBox[{
    "some", " ", "value", "\[IndentingNewLine]", "angle", " ", "full"}], " ", 
    "->", " ", 
    RowBox[{
     RowBox[{
     "some", " ", "value", "\[IndentingNewLine]", "angle", " ", "anything"}], 
     "->"}]}]}], "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.892810974998625*^9, 
  3.892810998911777*^9}},ExpressionUUID->"4792dc7d-0c4a-464b-b778-\
e518beff46f4"],

Cell[BoxData[
 RowBox[{"ReflectionTransform", "[", "]"}]], "Input",
 CellChangeTimes->{{3.8928109051623363`*^9, 
  3.892810926919271*^9}},ExpressionUUID->"fea14582-0181-4903-b1f9-\
c490f324f2dd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"asdf", "=", 
  RowBox[{"normalize", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DiracDelta", "[", "t", "]"}], "+", 
     RowBox[{"t", "^", "2"}], "+", 
     RowBox[{"0.4", "*", 
      RowBox[{"DiracDelta", "[", 
       RowBox[{"t", "-", "0.7"}], "]"}]}], "+", 
     RowBox[{"0.2", "*", 
      RowBox[{"DiracDelta", "[", 
       RowBox[{"t", "-", 
        RowBox[{"Pi", "/", "3"}]}], "]"}]}]}], ",", 
    RowBox[{"Pi", "/", "3"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.892805990516448*^9, 3.892805996560746*^9}, {
  3.892806042026883*^9, 3.892806069210709*^9}, {3.892806207705001*^9, 
  3.8928062079135036`*^9}, {3.892806531864283*^9, 3.8928065467837553`*^9}, {
  3.892807744497302*^9, 3.892807788665867*^9}, {3.892808026420559*^9, 
  3.8928080270018578`*^9}, {3.892809561243503*^9, 3.892809563679812*^9}},
 CellLabel->
  "In[271]:=",ExpressionUUID->"c8f13265-9688-4158-bd01-d1e4f6aa8dea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1.8817878062486764`", "\[VeryThinSpace]", "-", 
    RowBox[{"1.197040858854122`", " ", 
     RowBox[{"Cos", "[", "t", "]"}]}], "+", 
    RowBox[{"0.598520429427061`", " ", 
     SuperscriptBox["t", "2"], " ", 
     RowBox[{"Cos", "[", "t", "]"}]}], "-", 
    RowBox[{"0.10366677931356122`", " ", 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "3"]}], "+", "t"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.15423097872400435`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.3084619574480087`", " ", 
        RowBox[{"HeavisideTheta", "[", "t", "]"}]}]}], ")"}], " ", 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{"0.7`", "\[VeryThinSpace]", "-", 
       RowBox[{"t", " ", 
        RowBox[{"HeavisideTheta", "[", 
         RowBox[{"-", "t"}], "]"}]}]}], "]"}], " ", 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{
       RowBox[{"-", "0.7`"}], "+", 
       RowBox[{"t", " ", 
        RowBox[{"HeavisideTheta", "[", "t", "]"}]}]}], "]"}]}], "-", 
    RowBox[{"1.197040858854122`", " ", "t", " ", 
     RowBox[{"Sin", "[", "t", "]"}]}]}], ",", 
   RowBox[{"0.598520429427061`", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "t", " ", 
       RowBox[{"Cos", "[", "t", "]"}]}], "+", 
      RowBox[{"0.1`", " ", 
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["\[Pi]", "3"]}], "+", "t"}], "]"}]}], "+", 
      RowBox[{"0.3059368749137954`", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"HeavisideTheta", "[", "t", "]"}]}]}], ")"}], " ", 
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{"0.7`", "\[VeryThinSpace]", "-", 
         RowBox[{"t", " ", 
          RowBox[{"HeavisideTheta", "[", 
           RowBox[{"-", "t"}], "]"}]}]}], "]"}], " ", 
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{
         RowBox[{"-", "0.7`"}], "+", 
         RowBox[{"t", " ", 
          RowBox[{"HeavisideTheta", "[", "t", "]"}]}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SuperscriptBox["t", "2"]}], ")"}], " ", 
       RowBox[{"Sin", "[", "t", "]"}]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.892805997530699*^9, {3.89280604291035*^9, 3.8928060988397818`*^9}, {
   3.892806199440188*^9, 3.892806230495469*^9}, 3.8928062724201202`*^9, {
   3.8928065262613153`*^9, 3.892806547807706*^9}, {3.8928077465021477`*^9, 
   3.892807809463482*^9}, {3.892807841334745*^9, 3.892807871344273*^9}, 
   3.892808027839177*^9, 3.892808064931529*^9, 3.8928093194341927`*^9, 
   3.892809564591683*^9},
 CellLabel->
  "Out[271]=",ExpressionUUID->"7c909feb-e084-4fad-b9d5-49e3bfe53bda"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"lll", "=", 
   RowBox[{"First", "@", 
    RowBox[{"Cases", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ParametricPlot", "[", 
       RowBox[{"asdf", ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", 
          RowBox[{"Pi", "/", "3"}]}], "}"}], ",", 
        RowBox[{"Axes", "->", "None"}], ",", 
        RowBox[{"Exclusions", "->", "None"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Line", "[", "_", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "Infinity"}], "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.892808464666802*^9, 3.8928084737001534`*^9}, {
  3.892808634303444*^9, 3.892808651901823*^9}, {3.892808700535388*^9, 
  3.8928087089118032`*^9}, {3.892808937478983*^9, 3.8928089653146353`*^9}, {
  3.892809423447398*^9, 3.892809424664569*^9}},
 CellLabel->
  "In[272]:=",ExpressionUUID->"7eaaab5d-cdaa-44c4-834c-36d396a27615"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Tan", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Pi", "/", "2"}], "-", 
      RowBox[{"Pi", "/", "3"}]}], ")"}], "/", "2"}], "]"}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{{3.892809023053241*^9, 3.8928090235160847`*^9}},
 CellLabel->
  "In[256]:=",ExpressionUUID->"b5bb681f-d6dc-48b2-928d-1083fdbf90db"],

Cell[BoxData["0.2679491924311228`"], "Output",
 CellChangeTimes->{{3.8928090218231916`*^9, 3.89280902381402*^9}},
 CellLabel->
  "Out[256]=",ExpressionUUID->"6f2e6923-b236-49cf-a109-b15ed14eb62c"],

Cell[BoxData[
 RowBox[{"fff", "[", 
  RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]], "Output",
 CellChangeTimes->{3.892809490903927*^9},
 CellLabel->
  "Out[267]=",ExpressionUUID->"d5fa9d14-a3ac-4d54-8ef2-340cfba2ceae"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Graphics", "[", 
  RowBox[{"{", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Append", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Tan", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Pi", "/", "2"}], "-", 
              RowBox[{"Pi", "/", "3"}]}], ")"}], "/", "2"}], "]"}], ",", 
          "1"}], "}"}]}], "]"}], "&"}], "/@", "lll"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Point", "[", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], "]"}]}], "\[IndentingNewLine]", "}"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8928062137507153`*^9, 3.892806221152856*^9}, {
   3.892806518853917*^9, 3.892806529268856*^9}, {3.8928071267512836`*^9, 
   3.892807128831956*^9}, 3.89280757344693*^9, {3.8928076598264637`*^9, 
   3.8928077279508123`*^9}, {3.892807850708783*^9, 3.892807854034246*^9}, {
   3.892807909572358*^9, 3.892807962763772*^9}, {3.8928080183943443`*^9, 
   3.89280803987446*^9}, {3.892808097210187*^9, 3.892808106411891*^9}, {
   3.89280896890784*^9, 3.89280898029972*^9}, 3.892809013022949*^9, {
   3.892809333463439*^9, 3.892809335194504*^9}, {3.8928094284893637`*^9, 
   3.8928094578616533`*^9}, {3.8928094940254383`*^9, 3.892809546408058*^9}},
 CellLabel->
  "In[273]:=",ExpressionUUID->"263d1aa5-570e-4e34-96fc-d731aecaf8b3"],

Cell[BoxData[
 GraphicsBox[{
   LineBox[NCache[{{0.6847469473945544, 0.598520429427061}, {
      0.6847469472902138, 0.5985204564997157}, {0.6847469457251203, 
      0.5985206460031521}, {0.6847469433188146, 0.5985208524196991}, {
      0.6847469389431681, 0.5985211603424153}, {0.6847469357539807, 
      0.5985213587101372}, {0.6847469317374673, 0.5985215900636885}, {
      0.6847469206845487, 0.5985221618710801}, {0.6847469168769297, 
      0.5985223439652381}, {0.6847469126760432, 0.5985225383901376}, {
      0.6847469029888719, 0.5985229658468276}, {0.6847468776865276, 
      0.5985239864882943}, {0.6847468738956685, 0.5985241305890527}, {
      0.6847468699522621, 0.5985242785291507}, {0.6847468615916027, 
      0.5985245861290517}, {0.6847468428585123, 0.5985252496193272}, {
      0.6847467963698731, 0.5985267810524797}, {0.6847467896241741, 
      0.5985269926317247}, {0.6847467826549941, 0.5985272088567098}, {
      0.6847467680266122, 0.5985276554453893}, {0.6847467358697651, 
      0.5985286065878082}, {0.6847466587915094, 0.5985307520116696}, {
      0.6847464435550851, 0.5985361055947039}, {0.6847464280867575, 
      0.5985364650841345}, {0.6847464122650025, 0.5985368300248077}, {
      0.6847463795398067, 0.5985375764234937}, {0.684746309610597, 
      0.5985391364353149}, {0.6847461505867215, 0.5985425344744582}, {
      0.6847457453384266, 0.5985505158258817}, {0.6847457157128762, 
      0.5985510700252178}, {0.6847456855431513, 0.5985516309828655}, {
      0.6847456235446592, 0.5985527733362092}, {0.6847454927236261, 
      0.5985551409366421}, {0.6847452022488196, 0.5985602168411925}, {
      0.6847444931395862, 0.5985718044329512}, {0.684744443617406, 
      0.5985725795153559}, {0.6847443933497043, 0.5985733623448316}, {
      0.6847442905479411, 0.5985749513981288}, {0.6847440756683429, 
      0.5985782241537633}, {0.6847436070888939, 0.5985851568303738}, {
      0.6847425004268877, 0.5986006393311925}, {0.6847424231754236, 
      0.5986016812844138}, {0.6847423449221213, 0.5986027322073255}, {
      0.6847421853755007, 0.5986048611146966}, {0.6847418538786234, 
      0.5986092282426506}, {0.6847411392909207, 0.5986184082828685}, {
      0.6847394874113685, 0.5986386196749276}, {0.6847393639433992, 
      0.5986400822469408}, {0.684739238949735, 0.5986415568094063}, {
      0.6847389843352631, 0.5986445420993536}, {0.6847384562444913, 
      0.5986506586944478}, {0.6847373217470233, 0.5986634867790931}, {
      0.6847347158587317, 0.5986916090740191}, {0.6847279565932085, 
      0.5987584085119039}, {0.6847277248213329, 0.5987605799243089}, {
      0.684727490935767, 0.5987627644598333}, {0.6847270167723765, 
      0.5987671730556268}, {0.6847260425161072, 0.5987761494334279}, {
      0.6847239873699262, 0.5987947476247353}, {0.684719426704778, 
      0.5988345951622466}, {0.6847083049872232, 0.5989254482520843}, {
      0.684672972524503, 0.5991787027956701}, {0.6846188931550055, 
      0.5995123391127675}, {0.6845458105952857, 0.5999098701255537}, {
      0.6844353206761317, 0.600446139327304}, {0.6842961213909898, 
      0.6010554722521888}, {0.6841189791440795, 0.6017636854650485}, {
      0.6838728372258219, 0.6026659485189888}, {0.6835840665072455, 
      0.6036421977814673}, {0.6831963909506045, 0.6048563104291768}, {
      0.6827292427538314, 0.6062149842003617}, {0.6822058847695752, 
      0.607638579102742}, {0.6815306067671328, 0.6093610952915749}, {
      0.680787672059172, 0.6111430657615502}, {0.6798462349063786, 
      0.6132707304947487}, {0.6787695335611126, 0.6155650807687564}, {
      0.6776156069733528, 0.617894055048186}, {0.6761864579949528, 
      0.6206296418356683}, {0.6746705659332417, 0.6233852842062071}, {
      0.6730004471448118, 0.6262787203864069}, {0.6709667402077695, 
      0.629635188779101}, {0.6688453738362202, 0.6329734427120041}, {
      0.6662849805557449, 0.6368173525707889}, {0.6634888911577594, 
      0.6408200982013984}, {0.6606122463276785, 0.6447577321811363}, {
      0.6571813529631396, 0.6492494643404204}, {0.6536693026360412, 
      0.6536486035613903}, {0.495689344500971, 0.8412613408608619}, {
      0.4912602405624158, 0.8463579038963333}, {0.48677166068940414`, 
      0.8513060889687738}, {0.4814978393728041, 0.8568751038005542}, {
      0.4761719702088978, 0.8622617663872725}, {0.47055720688673797`, 
      0.8677112563588801}, {0.4640075157209149, 0.873802794845406}, {
      0.4574454785926494, 0.8796491233154957}, {0.4498247143468256, 
      0.8861497289106848}, {0.44180683426496226`, 0.8926874389815105}, {
      0.43383075709608687`, 0.89891384964149}, {0.42462108840228563`, 
      0.9057914281148194}, {0.41547822641880816`, 0.9123178932102347}, {
      0.4059880667583948, 0.9188020430148542}, {0.3950834755287034, 
      0.9259178469986381}, {0.39491970980578683`, 0.92602213448315}, {
      0.39475580541526645`, 0.9261264361153781}, {0.394427580392273, 
      0.9263350815947345}, {0.3937694637053477, 0.9267525398126142}, {
      0.392446550395845, 0.9275881124413645}, {0.3897738972708169, 
      0.9292617790780648}, {0.38960566460681445`, 0.9293664907549802}, {
      0.38943729136976235`, 0.929471214730252}, {0.38910012293940177`, 
      0.9296806993414876}, {0.3884240965948409, 0.9300998135634218}, {
      0.3870652727136621, 0.9309386088185068}, {0.38432043435342256`, 
      0.932618360438088}, {0.38412757238223105`, 0.9327356576046119}, {
      0.383934532876568, 0.9328529677222143}, {0.38354792093501233`, 
      0.9330876264760594}, {0.38277256304478957`, 0.9335570957120127}, {
      0.3812132929690546, 0.9344966222643123}, {0.38101758065619795`, 
      0.9346141165710173}, {0.3808216895047527, 0.9347316224818327}, {
      0.3804293703610224, 0.9349666687764577}, {0.37964258243624016`, 
      0.9354368968781955}, {0.378060389869058, 0.9363778760334963}, {
      0.37786180640131084`, 0.9364955457866704}, {0.3776630427979131, 
      0.9366132257780269}, {0.3772649748608836, 0.9368486161312152}, {
      0.37646667380450904`, 0.9373195159068474}, {0.3762666469899789, 
      0.9374372651533531}, {0.37606643939397544`, 0.9375550239479744}, {
      0.375665481535181, 0.9377905698351261}, {0.3748613928954878, 
      0.9382617723718567}, {0.3746599175740146, 0.9383795955745979}, {
      0.37445826082708433`, 0.9384974276306566}, {0.37405440273541335`, 
      0.9387331179539239}, {0.3738522012300256, 0.9388509760465454}, {
      0.3736498179778869, 0.9389688426433124}, {0.37324450591238345`, 
      0.9392046009992959}, {0.3730415769386073, 0.9393224925833357}, {
      0.3728384658972541, 0.939440392321166}, {0.3726351727081927, 
      0.9395583001250144}, {0.3724316972913191, 0.9396762159070335}, {
      0.3722280395665605, 0.9397941395793024}, {0.3720241994538731, 
      0.939912071053827}, {0.3718201768732421, 0.9400300102425377}, {
      0.3716261863378598, 0.9401420595367989}, {2 - 3^Rational[1, 2], 1}}, {{
      0.6847469473945544, 0.598520429427061}, {0.6847469472902138, 
      0.5985204564997157}, {0.6847469457251203, 0.5985206460031521}, {
      0.6847469433188146, 0.5985208524196991}, {0.6847469389431681, 
      0.5985211603424153}, {0.6847469357539807, 0.5985213587101372}, {
      0.6847469317374673, 0.5985215900636885}, {0.6847469206845487, 
      0.5985221618710801}, {0.6847469168769297, 0.5985223439652381}, {
      0.6847469126760432, 0.5985225383901376}, {0.6847469029888719, 
      0.5985229658468276}, {0.6847468776865276, 0.5985239864882943}, {
      0.6847468738956685, 0.5985241305890527}, {0.6847468699522621, 
      0.5985242785291507}, {0.6847468615916027, 0.5985245861290517}, {
      0.6847468428585123, 0.5985252496193272}, {0.6847467963698731, 
      0.5985267810524797}, {0.6847467896241741, 0.5985269926317247}, {
      0.6847467826549941, 0.5985272088567098}, {0.6847467680266122, 
      0.5985276554453893}, {0.6847467358697651, 0.5985286065878082}, {
      0.6847466587915094, 0.5985307520116696}, {0.6847464435550851, 
      0.5985361055947039}, {0.6847464280867575, 0.5985364650841345}, {
      0.6847464122650025, 0.5985368300248077}, {0.6847463795398067, 
      0.5985375764234937}, {0.684746309610597, 0.5985391364353149}, {
      0.6847461505867215, 0.5985425344744582}, {0.6847457453384266, 
      0.5985505158258817}, {0.6847457157128762, 0.5985510700252178}, {
      0.6847456855431513, 0.5985516309828655}, {0.6847456235446592, 
      0.5985527733362092}, {0.6847454927236261, 0.5985551409366421}, {
      0.6847452022488196, 0.5985602168411925}, {0.6847444931395862, 
      0.5985718044329512}, {0.684744443617406, 0.5985725795153559}, {
      0.6847443933497043, 0.5985733623448316}, {0.6847442905479411, 
      0.5985749513981288}, {0.6847440756683429, 0.5985782241537633}, {
      0.6847436070888939, 0.5985851568303738}, {0.6847425004268877, 
      0.5986006393311925}, {0.6847424231754236, 0.5986016812844138}, {
      0.6847423449221213, 0.5986027322073255}, {0.6847421853755007, 
      0.5986048611146966}, {0.6847418538786234, 0.5986092282426506}, {
      0.6847411392909207, 0.5986184082828685}, {0.6847394874113685, 
      0.5986386196749276}, {0.6847393639433992, 0.5986400822469408}, {
      0.684739238949735, 0.5986415568094063}, {0.6847389843352631, 
      0.5986445420993536}, {0.6847384562444913, 0.5986506586944478}, {
      0.6847373217470233, 0.5986634867790931}, {0.6847347158587317, 
      0.5986916090740191}, {0.6847279565932085, 0.5987584085119039}, {
      0.6847277248213329, 0.5987605799243089}, {0.684727490935767, 
      0.5987627644598333}, {0.6847270167723765, 0.5987671730556268}, {
      0.6847260425161072, 0.5987761494334279}, {0.6847239873699262, 
      0.5987947476247353}, {0.684719426704778, 0.5988345951622466}, {
      0.6847083049872232, 0.5989254482520843}, {0.684672972524503, 
      0.5991787027956701}, {0.6846188931550055, 0.5995123391127675}, {
      0.6845458105952857, 0.5999098701255537}, {0.6844353206761317, 
      0.600446139327304}, {0.6842961213909898, 0.6010554722521888}, {
      0.6841189791440795, 0.6017636854650485}, {0.6838728372258219, 
      0.6026659485189888}, {0.6835840665072455, 0.6036421977814673}, {
      0.6831963909506045, 0.6048563104291768}, {0.6827292427538314, 
      0.6062149842003617}, {0.6822058847695752, 0.607638579102742}, {
      0.6815306067671328, 0.6093610952915749}, {0.680787672059172, 
      0.6111430657615502}, {0.6798462349063786, 0.6132707304947487}, {
      0.6787695335611126, 0.6155650807687564}, {0.6776156069733528, 
      0.617894055048186}, {0.6761864579949528, 0.6206296418356683}, {
      0.6746705659332417, 0.6233852842062071}, {0.6730004471448118, 
      0.6262787203864069}, {0.6709667402077695, 0.629635188779101}, {
      0.6688453738362202, 0.6329734427120041}, {0.6662849805557449, 
      0.6368173525707889}, {0.6634888911577594, 0.6408200982013984}, {
      0.6606122463276785, 0.6447577321811363}, {0.6571813529631396, 
      0.6492494643404204}, {0.6536693026360412, 0.6536486035613903}, {
      0.495689344500971, 0.8412613408608619}, {0.4912602405624158, 
      0.8463579038963333}, {0.48677166068940414`, 0.8513060889687738}, {
      0.4814978393728041, 0.8568751038005542}, {0.4761719702088978, 
      0.8622617663872725}, {0.47055720688673797`, 0.8677112563588801}, {
      0.4640075157209149, 0.873802794845406}, {0.4574454785926494, 
      0.8796491233154957}, {0.4498247143468256, 0.8861497289106848}, {
      0.44180683426496226`, 0.8926874389815105}, {0.43383075709608687`, 
      0.89891384964149}, {0.42462108840228563`, 0.9057914281148194}, {
      0.41547822641880816`, 0.9123178932102347}, {0.4059880667583948, 
      0.9188020430148542}, {0.3950834755287034, 0.9259178469986381}, {
      0.39491970980578683`, 0.92602213448315}, {0.39475580541526645`, 
      0.9261264361153781}, {0.394427580392273, 0.9263350815947345}, {
      0.3937694637053477, 0.9267525398126142}, {0.392446550395845, 
      0.9275881124413645}, {0.3897738972708169, 0.9292617790780648}, {
      0.38960566460681445`, 0.9293664907549802}, {0.38943729136976235`, 
      0.929471214730252}, {0.38910012293940177`, 0.9296806993414876}, {
      0.3884240965948409, 0.9300998135634218}, {0.3870652727136621, 
      0.9309386088185068}, {0.38432043435342256`, 0.932618360438088}, {
      0.38412757238223105`, 0.9327356576046119}, {0.383934532876568, 
      0.9328529677222143}, {0.38354792093501233`, 0.9330876264760594}, {
      0.38277256304478957`, 0.9335570957120127}, {0.3812132929690546, 
      0.9344966222643123}, {0.38101758065619795`, 0.9346141165710173}, {
      0.3808216895047527, 0.9347316224818327}, {0.3804293703610224, 
      0.9349666687764577}, {0.37964258243624016`, 0.9354368968781955}, {
      0.378060389869058, 0.9363778760334963}, {0.37786180640131084`, 
      0.9364955457866704}, {0.3776630427979131, 0.9366132257780269}, {
      0.3772649748608836, 0.9368486161312152}, {0.37646667380450904`, 
      0.9373195159068474}, {0.3762666469899789, 0.9374372651533531}, {
      0.37606643939397544`, 0.9375550239479744}, {0.375665481535181, 
      0.9377905698351261}, {0.3748613928954878, 0.9382617723718567}, {
      0.3746599175740146, 0.9383795955745979}, {0.37445826082708433`, 
      0.9384974276306566}, {0.37405440273541335`, 0.9387331179539239}, {
      0.3738522012300256, 0.9388509760465454}, {0.3736498179778869, 
      0.9389688426433124}, {0.37324450591238345`, 0.9392046009992959}, {
      0.3730415769386073, 0.9393224925833357}, {0.3728384658972541, 
      0.939440392321166}, {0.3726351727081927, 0.9395583001250144}, {
      0.3724316972913191, 0.9396762159070335}, {0.3722280395665605, 
      0.9397941395793024}, {0.3720241994538731, 0.939912071053827}, {
      0.3718201768732421, 0.9400300102425377}, {0.3716261863378598, 
      0.9401420595367989}, {0.2679491924311228, 1}}]], 
   PointBox[{0, 0}]}]], "Output",
 CellChangeTimes->{{3.892808969511565*^9, 3.89280898067938*^9}, {
   3.892809325010682*^9, 3.892809335487027*^9}, {3.892809426821957*^9, 
   3.892809440593752*^9}, 3.89280950629959*^9, {3.892809547063257*^9, 
   3.8928095718161497`*^9}},
 CellLabel->
  "Out[273]=",ExpressionUUID->"86dd9473-037b-41f4-9d02-7f72ae7d58ef"]
}, Open  ]],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.8928228474458857`*^9, 3.892822850098699*^9}},
 CellLabel->
  "In[358]:=",ExpressionUUID->"67500d9b-48ca-4453-a51f-29b10034cdd4"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwt1Ak0VP0bB/AZe70iRSVMKMWglCSq+2AsRUnKUkiWN0peslX0t5QtJCEq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        "]]},
      Annotation[#, "Charting`Private`Tag$1061287#1"]& ]}, {}}, 
   PointBox[{-0.0738249742118785, 1.}], 
   PointBox[NCache[{2 - 3^Rational[1, 2], 1}, {0.2679491924311228, 1}]]},
  ImagePadding->{{0., 1.}, {1., 0.}},
  PlotRange->{{-0.09545318943923492, 
   0.9859575719285856}, {-0.020763086618262153`, 1.0207630866182622`}},
  PlotRangePadding->Automatic]], "Input",
 CellChangeTimes->{{3.8928081185874166`*^9, 
  3.8928081186954403`*^9}},ExpressionUUID->"75800d6c-d6b2-49d8-9de9-\
fd2145ee9ad2"]
},
WindowSize->{808, 654},
WindowMargins->{{28, Automatic}, {36, Automatic}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"40324828-7b0b-4717-a2ec-8e9aae927779"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 4099, 90, 262, "Input",ExpressionUUID->"7ad1055c-4f27-4be9-a6be-d28995a60b73"],
Cell[CellGroupData[{
Cell[4682, 114, 1257, 27, 30, "Input",ExpressionUUID->"dc6a06d4-378b-4d29-b614-42a52a6d7582"],
Cell[5942, 143, 1573, 39, 86, "Output",ExpressionUUID->"1896666b-3ac2-459f-8295-7a8e2c256c16"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7552, 187, 624, 15, 30, "Input",ExpressionUUID->"1d8c0f78-5f60-496f-9d9e-124f818807b2"],
Cell[8179, 204, 1008, 21, 46, "Output",ExpressionUUID->"19c9eb8b-f2fa-43e8-a18e-8ae49175c9c7"]
}, Open  ]],
Cell[9202, 228, 545, 17, 52, "Input",ExpressionUUID->"09de528d-626b-4fa5-9ef6-7df35d359052"],
Cell[CellGroupData[{
Cell[9772, 249, 517, 16, 30, "Input",ExpressionUUID->"eaf13648-ebcc-4436-8294-fb1ed688a0ca"],
Cell[10292, 267, 2531, 58, 122, "Output",ExpressionUUID->"28219b17-fff9-4b42-95c7-124116c50033"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12860, 330, 494, 13, 30, "Input",ExpressionUUID->"9aff2917-4124-4321-88f1-3f0194fc6594"],
Cell[13357, 345, 20158, 347, 391, "Output",ExpressionUUID->"5201b0f9-2dd2-4966-a077-3851f07df073"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33552, 697, 675, 19, 30, "Input",ExpressionUUID->"d148f542-b73d-48da-af6f-3a2e39eb2fef"],
Cell[34230, 718, 8581, 222, 252, "Output",ExpressionUUID->"5f8065d2-3b95-42cc-83d2-b6d5b529ef20"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42848, 945, 1704, 43, 199, "Input",ExpressionUUID->"9ec84280-eeb0-446e-bf9a-7cddfe654a36"],
Cell[44555, 990, 2223, 44, 428, "Output",ExpressionUUID->"f77cbf51-ca2e-4b74-a1fd-b6595b31df9c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46815, 1039, 326, 7, 30, "Input",ExpressionUUID->"2b55a100-e3aa-4d64-9eee-a52668246135"],
Cell[47144, 1048, 4283, 72, 204, "Output",ExpressionUUID->"cec1f260-0f73-4576-abd9-6c6f2325b88e"]
}, Open  ]],
Cell[51442, 1123, 180, 4, 30, "Input",ExpressionUUID->"fbf17451-e35e-4468-b546-b08f29f63b4f"],
Cell[51625, 1129, 515, 14, 115, "Input",ExpressionUUID->"4792dc7d-0c4a-464b-b778-e518beff46f4"],
Cell[52143, 1145, 195, 4, 30, "Input",ExpressionUUID->"fea14582-0181-4903-b1f9-c490f324f2dd"],
Cell[CellGroupData[{
Cell[52363, 1153, 918, 21, 30, "Input",ExpressionUUID->"c8f13265-9688-4158-bd01-d1e4f6aa8dea"],
Cell[53284, 1176, 2843, 71, 139, "Output",ExpressionUUID->"7c909feb-e084-4fad-b9d5-49e3bfe53bda"]
}, Open  ]],
Cell[56142, 1250, 940, 22, 73, "Input",ExpressionUUID->"7eaaab5d-cdaa-44c4-834c-36d396a27615"],
Cell[CellGroupData[{
Cell[57107, 1276, 365, 11, 30, "Input",ExpressionUUID->"b5bb681f-d6dc-48b2-928d-1083fdbf90db"],
Cell[57475, 1289, 196, 3, 34, "Output",ExpressionUUID->"6f2e6923-b236-49cf-a109-b15ed14eb62c"],
Cell[57674, 1294, 225, 5, 34, "Output",ExpressionUUID->"d5fa9d14-a3ac-4d54-8ef2-340cfba2ceae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57936, 1304, 1408, 32, 94, "Input",ExpressionUUID->"263d1aa5-570e-4e34-96fc-d731aecaf8b3"],
Cell[59347, 1338, 14127, 204, 449, "Output",ExpressionUUID->"86dd9473-037b-41f4-9d02-7f72ae7d58ef"]
}, Open  ]],
Cell[73489, 1545, 181, 3, 30, "Input",ExpressionUUID->"67500d9b-48ca-4453-a51f-29b10034cdd4"],
Cell[73673, 1550, 3730, 65, 360, "Input",ExpressionUUID->"75800d6c-d6b2-49d8-9de9-fd2145ee9ad2"]
}
]
*)


